Fusion for High-Dimensional Linear Optical Quantum Computing with Improved Success Probability

Type-II fusion is a probabilistic entangling measurement that is essential to measurement-based linear optical quantum computing and can be used for quantum teleportation more broadly. However, it remains under-explored for high-dimensional qudits. Our main result gives a Type-II fusion protocol with proven success probability approximately $2/d^2$ for qudits of arbitrary dimension $d$. This generalizes a previous method which only applied to even-dimensional qudits. We believe this protocol to be the most efficient known protocol for Type-II fusion, with the $d=5$ case beating the previous record by a factor of approximately $723$. We discuss the construction of the required $(d-2)$-qudit ancillary state using a silicon spin qudit ancilla coupled to a microwave cavity through time-bin multiplexing. We then introduce a general framework of extra-dimensional corrections, a natural technique in linear optics that can be used to non-deterministically correct non-maximally-entangled projections into Bell measurements. We use this method to analyze and improve several different circuits for high-dimensional Type-II fusion and compare their benefits and drawbacks.

==> anc/table_data/README.txt <==
These files contain the data underlying the calculations of Tables III, IV, V, VI, and VIII. Each line contains 4 pieces of information, separated by commas (following the notation of Appendix A-I: 
(1) A measurement pattern p, 
(2) The corresponding weight w_p,
(3) The correction factor \lambda_p,
(4) The number of extra dimensions needed. 
Recall that the success probability corresponding to the pattern p is given by (w_p * \lambda_p)/d**2, where d is the relevant qudit dimension. 
Some of the files omit patterns with success probability 0. 

==> anc/table_data/table_iii_d_3.txt <==
(3, 0, 0, 0, 0, 0, 0, 0, 0), 0.07407407407407417, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0), 0.07407407407407411, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0), 0.07407407407407411, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0), 0.07407407407407413, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0), 0.07407407407407413, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1), 0.07407407407407413, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1), 0.07407407407407413, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0), 0.07407407407407415, 0.4999999999999998, 1
(1, 1, 0, 1, 0, 0, 0, 0, 0), 0.03703703703703708, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0), 0.03703703703703708, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0), 0.03703703703703708, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0), 0.03703703703703708, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0), 0.07407407407407415, 0.4999999999999999, 1
(1, 1, 0, 0, 0, 0, 1, 0, 0), 0.03703703703703707, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0), 0.03703703703703707, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0), 0.03703703703703707, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0), 0.03703703703703707, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1), 0.07407407407407415, 0.49999999999999917, 1
(1, 0, 2, 0, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0), 0.03703703703703708, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0), 0.03703703703703708, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0), 0.07407407407407415, 0.4999999999999998, 1
(1, 0, 1, 0, 0, 1, 0, 0, 0), 0.03703703703703708, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0), 0.03703703703703708, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0), 0.03703703703703707, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0), 0.03703703703703707, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0), 0.07407407407407415, 0.49999999999999944, 1
(1, 0, 1, 0, 0, 0, 0, 0, 1), 0.03703703703703707, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1), 0.03703703703703707, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0), 0.11111111111111122, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1), 0.03703703703703708, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0), 0.07407407407407414, 0.4999999999999998, 1
(1, 0, 0, 0, 1, 0, 1, 0, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1), 0.07407407407407415, 0.4999999999999996, 1
(1, 0, 0, 0, 0, 2, 0, 0, 0), 0.07407407407407411, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0), 0.07407407407407411, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0), 0.07407407407407415, 0.49999999999999944, 1
(1, 0, 0, 0, 0, 1, 0, 0, 1), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1), 0.03703703703703708, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0), 0.07407407407407414, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0), 0.07407407407407414, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1), 0.07407407407407414, 0.4999999999999994, 1
(1, 0, 0, 0, 0, 0, 0, 0, 2), 0.07407407407407414, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2), 0.07407407407407414, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0), 0.07407407407407417, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0), 0.07407407407407413, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0), 0.07407407407407413, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1), 0.07407407407407413, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1), 0.07407407407407413, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0), 0.07407407407407415, 0.49999999999999944, 1
(0, 1, 1, 0, 1, 0, 0, 0, 0), 0.03703703703703708, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0), 0.03703703703703708, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0), 0.03703703703703708, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0), 0.03703703703703708, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0), 0.07407407407407415, 0.49999999999999956, 1
(0, 1, 1, 0, 0, 0, 0, 1, 0), 0.03703703703703707, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0), 0.03703703703703707, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1), 0.03703703703703707, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1), 0.03703703703703707, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0), 0.03703703703703708, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0), 0.03703703703703708, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0), 0.07407407407407414, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 0, 1, 0, 0), 0.03703703703703708, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0), 0.03703703703703708, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0), 0.03703703703703708, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0), 0.03703703703703708, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1), 0.07407407407407415, 0.4999999999999994, 1
(0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0), 0.03703703703703708, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0), 0.03703703703703708, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0), 0.037037037037037084, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0), 0.037037037037037084, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0), 0.11111111111111122, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1), 0.03703703703703708, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1), 0.03703703703703708, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0), 0.07407407407407415, 0.4999999999999996, 1
(0, 1, 0, 0, 0, 1, 0, 1, 0), 0.03703703703703708, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0), 0.03703703703703708, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1), 0.03703703703703708, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1), 0.03703703703703708, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0), 0.07407407407407413, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0), 0.07407407407407413, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0), 0.03703703703703708, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0), 0.03703703703703708, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1), 0.07407407407407414, 0.49999999999999917, 1
(0, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1), 0.03703703703703708, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1), 0.03703703703703708, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2), 0.07407407407407414, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2), 0.07407407407407414, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0), 0.07407407407407417, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0), 0.07407407407407413, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0), 0.07407407407407413, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0), 0.07407407407407413, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0), 0.07407407407407413, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0), 0.07407407407407414, 0.49999999999999983, 1
(0, 0, 1, 1, 0, 1, 0, 0, 0), 0.03703703703703708, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0), 0.03703703703703708, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0), 0.03703703703703708, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0), 0.03703703703703708, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0), 0.07407407407407415, 0.4999999999999996, 1
(0, 0, 1, 1, 0, 0, 0, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0), 0.03703703703703708, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0), 0.03703703703703708, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0), 0.07407407407407415, 0.4999999999999996, 1
(0, 0, 1, 0, 1, 0, 0, 1, 0), 0.03703703703703708, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0), 0.03703703703703708, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0), 0.037037037037037084, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0), 0.037037037037037084, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0), 0.037037037037037084, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0), 0.037037037037037084, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1), 0.11111111111111122, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0), 0.07407407407407413, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0), 0.07407407407407413, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0), 0.07407407407407414, 0.49999999999999933, 1
(0, 0, 1, 0, 0, 0, 1, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0), 0.07407407407407413, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0), 0.07407407407407413, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1), 0.03703703703703708, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1), 0.03703703703703708, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0), 0.07407407407407417, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1), 0.07407407407407413, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1), 0.07407407407407413, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0), 0.07407407407407414, 0.49999999999999967, 1
(0, 0, 0, 1, 1, 0, 1, 0, 0), 0.03703703703703707, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0), 0.03703703703703707, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0), 0.03703703703703708, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0), 0.03703703703703708, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1), 0.07407407407407415, 0.49999999999999994, 1
(0, 0, 0, 1, 0, 2, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0), 0.03703703703703707, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0), 0.03703703703703707, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0), 0.07407407407407415, 0.4999999999999995, 1
(0, 0, 0, 1, 0, 1, 0, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0), 0.03703703703703708, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0), 0.03703703703703708, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1), 0.07407407407407414, 0.49999999999999944, 1
(0, 0, 0, 1, 0, 0, 0, 0, 2), 0.07407407407407411, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2), 0.07407407407407411, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0), 0.07407407407407417, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0), 0.07407407407407411, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0), 0.07407407407407415, 0.4999999999999997, 1
(0, 0, 0, 0, 1, 1, 0, 1, 0), 0.03703703703703707, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0), 0.03703703703703707, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0), 0.03703703703703708, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0), 0.03703703703703708, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1), 0.07407407407407414, 0.4999999999999996, 1
(0, 0, 0, 0, 1, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1), 0.03703703703703708, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1), 0.03703703703703708, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2), 0.07407407407407411, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2), 0.07407407407407411, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0), 0.07407407407407417, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0), 0.07407407407407414, 0.49999999999999967, 1
(0, 0, 0, 0, 0, 1, 1, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1), 0.03703703703703708, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1), 0.03703703703703708, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1), 0.03703703703703708, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0), 0.07407407407407417, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1), 0.07407407407407414, 0.49999999999999967, 1
(0, 0, 0, 0, 0, 0, 1, 0, 2), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0), 0.07407407407407417, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2), 0.07407407407407413, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3), 0.07407407407407417, 0, 0


==> anc/table_data/table_iii_d_4.txt <==
(4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375000000001, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375000000001, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375000000001, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375000000001, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375000000001, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375000000001, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999993, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999993, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999993, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999993, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999993, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999993, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999983, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999993, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999993, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999993, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999993, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999993, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999993, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.001953125, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0009765624999999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0009765624999999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0009765624999999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0009765624999999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0009765624999999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0009765624999999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0058593749999999965, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0058593749999999965, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.006835937499999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.006835937499999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.006835937499999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.006835937499999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0058593749999999965, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0058593749999999965, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.006835937499999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.006835937499999998, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0058593749999999965, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0058593749999999965, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999993, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999993, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.01171875, 0.333333333333333, 1
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0087890625, 0.22222222222222232, 2
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0087890625, 0.22222222222222238, 2
(1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0087890625, 0.2222222222222222, 2
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0087890625, 0.22222222222222227, 2
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0.08578643762690509, 3
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0.0886171526966444, 3
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664448, 3
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 1.0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0048828125, 0.0886171526966446, 3
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0029296875, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0048828125, 0.08861715269664469, 3
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0048828125, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0048828125, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0009765624999999998, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0009765624999999998, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.006835937499999998, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.006835937499999998, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0078125, 0.08578643762690497, 3
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.006835937499999998, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.006835937499999998, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999993, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999993, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0087890625, 0.22222222222222213, 2
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0087890625, 0.2222222222222222, 2
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0.08578643762690531, 3
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0.08861715269664462, 3
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664437, 3
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 1.0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0029296875000000004, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0029296875000000004, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0048828125, 0.08861715269664437, 3
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0048828125, 0.08861715269664482, 3
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0029296875, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0048828125, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0048828125, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.006835937499999998, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.006835937499999998, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0078125, 0.08578643762690441, 3
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0009765624999999998, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0009765624999999998, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.006835937499999998, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.006835937499999998, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999993, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999993, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0.08578643762690463, 3
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664465, 3
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664429, 3
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 1.0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0048828125, 0.08861715269664487, 3
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0029296875000000004, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0029296875000000004, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0048828125, 0.08861715269664476, 3
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0029296875000000004, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0029296875000000004, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.006835937499999998, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.006835937499999998, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0078125, 0.08578643762690497, 3
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.006835937499999998, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.006835937499999998, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0009765624999999998, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0009765624999999998, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.001953125, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.001953125, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0019531249999999998, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0019531249999999998, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0019531249999999998, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0019531249999999998, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0019531249999999998, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0019531249999999998, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0048828125, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0048828125, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0048828125, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0048828125, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0087890625, 0.22222222222222224, 2
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0.08861715269664426, 3
(1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0048828125, 0.08861715269664426, 3
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0048828125, 0.08861715269664422, 3
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999993, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999993, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0048828125, 0.08861715269664444, 3
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0048828125, 0.08861715269664455, 3
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0048828125, 0.08861715269664441, 3
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 1.0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999993, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999993, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0048828125, 0.08861715269664412, 3
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0078125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664422, 3
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.001953125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.001953125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999993, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999993, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0048828125, 0.08861715269664436, 3
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.0048828125, 0.0886171526966445, 3
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0048828125, 0.08861715269664432, 3
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.002929687499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.002929687499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0048828125, 0.08861715269664423, 3
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.0029296875, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.002929687499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.002929687499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.0029296874999999996, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.00390625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.005859375, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.004882812499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.002929687499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.002929687499999999, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0019531249999999993, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0019531249999999993, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0019531249999999993, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0019531249999999993, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0019531249999999993, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0019531249999999993, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0048828125, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0039062499999999987, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.005859375000000001, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.005859375000000001, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0087890625, 0.2222222222222222, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.005859375000000001, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.005859375000000001, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.007812499999999998, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.005859375000000001, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.005859375000000001, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375000000001, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375000000001, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375000000001, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375000000001, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999993, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999993, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999993, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999993, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0019531250000000004, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0019531250000000004, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999983, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0019531249999999993, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0019531249999999993, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0019531249999999993, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0019531249999999993, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0058593749999999965, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0058593749999999965, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0009765624999999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0009765624999999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.006835937499999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.006835937499999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.006835937499999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.006835937499999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0009765624999999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0009765624999999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0009765624999999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0009765624999999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0058593749999999965, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0058593749999999965, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.006835937499999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.006835937499999998, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0058593749999999965, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0058593749999999965, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999993, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999993, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0087890625, 0.22222222222222224, 2
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0087890625, 0.2222222222222221, 2
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0.08578643762690513, 3
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0.08861715269664418, 3
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664436, 3
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 1.0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.002929687500000001, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.002929687500000001, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.002929687500000001, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.002929687500000001, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0.08861715269664427, 3
(0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0048828125, 0.08861715269664416, 3
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.006835937499999998, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.006835937499999998, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0078125, 0.0857864376269053, 3
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0009765624999999998, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0009765624999999998, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.006835937499999998, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.006835937499999998, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999993, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999993, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0.0857864376269052, 3
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0.0886171526966443, 3
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664436, 3
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 1.0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.002929687500000001, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.002929687500000001, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0048828125, 0.0886171526966444, 3
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.002929687500000001, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.002929687500000001, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0048828125, 0.08861715269664416, 3
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0029296875000000004, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0029296875000000004, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.006835937499999998, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.006835937499999998, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0078125, 0.08578643762690474, 3
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.006835937499999998, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.006835937499999998, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0009765624999999998, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0009765624999999998, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0087890625, 0.22222222222222196, 2
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0.08861715269664446, 3
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0048828125, 0.08861715269664465, 3
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0048828125, 0.08861715269664419, 3
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 1.0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 1.0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0029296875, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0029296875, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0048828125, 0.08861715269664468, 3
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999998, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999998, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0019531249999999998, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0019531249999999998, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0019531249999999998, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0019531249999999998, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0.08861715269664423, 3
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0.08861715269664415, 3
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 1.0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0078125, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0078125, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 1.0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0048828125, 0.08861715269664487, 3
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0.0886171526966446, 3
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.003906250000000001, 0.9999999999999996, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.0078125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.0078125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 1.0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0048828125, 0.08861715269664482, 3
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.0048828125, 0.08861715269664444, 3
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0048828125, 0.08861715269664482, 3
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0048828125, 0.08861715269664455, 3
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.003906250000000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.003906250000000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.003906250000000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.003906250000000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.005859375, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.004882812499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.002929687499999999, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.004882812500000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.004882812500000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.004882812500000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.004882812500000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0087890625, 0.22222222222222213, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.0019531249999999993, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0048828125, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.0039062499999999987, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.005859375000000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.005859375000000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.007812499999999998, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.005859375000000001, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.005859375000000001, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375000000001, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375000000001, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999993, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999993, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0019531250000000004, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0019531250000000004, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0019531250000000004, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0019531250000000004, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999983, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0019531249999999993, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0019531249999999993, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0058593749999999965, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0058593749999999965, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.006835937499999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.006835937499999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.006835937499999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.006835937499999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0058593749999999965, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0058593749999999965, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.006835937499999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.006835937499999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0009765624999999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0009765624999999998, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0058593749999999965, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0058593749999999965, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999993, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999993, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0.08578643762690515, 3
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664423, 3
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664434, 3
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 1.0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0048828125, 0.08861715269664448, 3
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.002929687500000001, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.002929687500000001, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.002929687500000001, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.002929687500000001, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0048828125, 0.08861715269664464, 3
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.002929687500000001, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.002929687500000001, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.002929687500000001, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.002929687500000001, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.006835937499999998, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.006835937499999998, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0078125, 0.08578643762690485, 3
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.006835937499999998, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.006835937499999998, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0009765624999999998, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0009765624999999998, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0009765624999999998, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0009765624999999998, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0087890625, 0.2222222222222222, 2
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0.0886171526966445, 3
(0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0048828125, 0.08861715269664482, 3
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0048828125, 0.08861715269664441, 3
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0.9999999999999991, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 1.0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0048828125, 0.08861715269664443, 3
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0029296875, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0029296875, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999999, 0.08861715269664457, 3
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0.08861715269664432, 3
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0.9999999999999996, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0.9999999999999996, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0048828125, 0.08861715269664465, 3
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999998, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999998, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0019531249999999998, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0019531249999999998, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0019531249999999998, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0019531249999999998, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664441, 3
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.003906250000000001, 1.0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0.9999999999999991, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.0078125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.0078125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0048828125, 0.08861715269664443, 3
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0048828125, 0.0886171526966442, 3
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0048828125, 0.08861715269664465, 3
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0048828125, 0.08861715269664426, 3
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.003906250000000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.003906250000000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.003906250000000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.003906250000000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.002929687499999999, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0048828125, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0087890625, 0.2222222222222218, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.007812499999999998, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.0019531249999999993, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.0039062499999999987, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.005859375000000001, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.005859375000000001, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0019531250000000004, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0019531250000000004, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0019531250000000004, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0019531250000000004, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0019531250000000004, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0019531250000000004, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999983, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0058593749999999965, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0058593749999999965, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.006835937499999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.006835937499999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.006835937499999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.006835937499999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0058593749999999965, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0058593749999999965, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.006835937499999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.006835937499999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0058593749999999965, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0058593749999999965, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0087890625, 0.22222222222222215, 2
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0048828125, 0.0886171526966442, 3
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0048828125, 0.08861715269664444, 3
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664422, 3
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0.9999999999999993, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 1.0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0048828125, 0.08861715269664443, 3
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0029296875, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0029296875, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0.0886171526966445, 3
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664454, 3
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0.9999999999999996, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0.9999999999999996, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0048828125, 0.08861715269664426, 3
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000002, 0, 0
(0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0.08861715269664469, 3
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.003906250000000001, 1.0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0.9999999999999993, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.001953125, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0048828125, 0.08861715269664437, 3
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.0019531249999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.0019531249999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.0019531249999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.0019531249999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0048828125, 0.0886171526966445, 3
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.0048828125, 0.08861715269664446, 3
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0048828125, 0.08861715269664426, 3
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.005859375, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0087890625, 0.22222222222222188, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0048828125, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.0039062499999999987, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.0019531249999999993, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0039062499999999983, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.01171875, 0.333333333333333, 1
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0087890625, 0.22222222222222185, 2
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0087890625, 0.22222222222222215, 2
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0078125, 0.08578643762690492, 3
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0048828125, 0.08861715269664469, 3
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0048828125, 0.08861715269664441, 3
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 1.0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0087890625, 0.22222222222222188, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0078125, 0.08578643762690485, 3
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0048828125, 0.08861715269664454, 3
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0048828125, 0.08861715269664465, 3
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 1.0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.0078125, 0.08578643762690502, 3
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.0048828125, 0.08861715269664432, 3
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.0048828125, 0.08861715269664432, 3
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 1.0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.0087890625, 0.22222222222222227, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.0048828125, 0.08861715269664393, 3
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0048828125, 0.08861715269664432, 3
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0048828125, 0.08861715269664423, 3
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0039062499999999983, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0087890625, 0.2222222222222221, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0078125, 0.08578643762690487, 3
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0.08861715269664422, 3
(0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0048828125, 0.08861715269664423, 3
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 1.0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.0078125, 0.08578643762690481, 3
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.0048828125, 0.08861715269664432, 3
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.0048828125, 0.08861715269664426, 3
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 1.0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.0087890625, 0.22222222222222202, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0048828125, 0.08861715269664411, 3
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0048828125, 0.08861715269664425, 3
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0048828125, 0.08861715269664473, 3
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0019531249999999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0039062499999999983, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.0078125, 0.08578643762690505, 3
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.0048828125, 0.08861715269664419, 3
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0048828125, 0.08861715269664437, 3
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.00390625, 1.0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.0087890625, 0.22222222222222215, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.0048828125, 0.08861715269664429, 3
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.0048828125, 0.08861715269664493, 3
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.0048828125, 0.08861715269664429, 3
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.001953125, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0.0009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.0019531249999999993, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.0019531249999999991, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0.0039062499999999983, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0087890625, 0.22222222222222227, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0048828125, 0.08861715269664429, 3
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.003906250000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0048828125, 0.08861715269664482, 3
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0.0029296874999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0048828125, 0.08861715269664447, 3
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0029296875, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.002929687499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.005859375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.004882812499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.004882812499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0029296875000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.0009765624999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.01171875, 0.333333333333333, 1
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0087890625, 0.22222222222222227, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0087890625, 0.22222222222222215, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0078125, 0.08578643762690491, 3
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0087890625, 0.22222222222222202, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0078125, 0.08578643762690485, 3
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0078125, 0.08578643762690497, 3
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.0039062499999999987, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0087890625, 0.2222222222222222, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0087890625, 0.22222222222222227, 2
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0048828125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0078125, 0.08578643762690519, 3
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0078125, 0.08578643762690508, 3
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0087890625, 0.2222222222222219, 2
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.0039062499999999987, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0.0039062499999999987, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0.0039062499999999987, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0019531250000000004, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.006835937499999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0039062499999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0078125, 0.08578643762690491, 3
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.00390625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.0009765624999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0087890625, 0.22222222222222215, 2
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0078125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.0039062499999999987, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.0039062499999999987, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.0068359375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.005859374999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0009765625, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0087890625, 0.2222222222222223, 2
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.007812499999999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.007812499999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.004882812500000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.003906249999999999, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0019531249999999996, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.01171875, 0.333333333333333, 1
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.010742187499999998, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.005859375000000001, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.009765624999999997, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.008789062500000002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.005859375000000001, 0, 0


==> anc/table_data/table_iv_d_3_r_1.txt <==
(3, 0, 0, 0, 0, 0, 0), 0.15743440233236144, 0, 0
(2, 1, 0, 0, 0, 0, 0), 0.06940038088020631, 0, 0
(2, 0, 1, 0, 0, 0, 0), 0.12468829704524886, 0, 0
(2, 0, 0, 1, 0, 0, 0), 0.12078012673926769, 0, 0
(2, 0, 0, 0, 1, 0, 0), 0.12078012673926768, 0, 0
(2, 0, 0, 0, 0, 1, 0), 0.12468829704524903, 0, 0
(2, 0, 0, 0, 0, 0, 1), 0.06940038088020643, 0, 0
(1, 2, 0, 0, 0, 0, 0), 0.06940038088020631, 0, 0
(1, 1, 1, 0, 0, 0, 0), 0.13004045326999897, 0.0015552366725653612, 2
(1, 1, 0, 1, 0, 0, 0), 0.06705539358600578, 0.29880182715451403, 2
(1, 1, 0, 0, 1, 0, 0), 0.12212852401115229, 0.09823978980415993, 2
(1, 1, 0, 0, 0, 1, 0), 0.06705539358600582, 0.29880182715451453, 2
(1, 1, 0, 0, 0, 0, 1), 0.13004045326999894, 0.0015552366725659448, 2
(1, 0, 2, 0, 0, 0, 0), 0.12468829704524885, 0, 0
(1, 0, 1, 1, 0, 0, 0), 0.06705539358600579, 0.2988018271545146, 2
(1, 0, 1, 0, 1, 0, 0), 0.11226250959931498, 0.8603393321529854, 2
(1, 0, 1, 0, 0, 1, 0), 0.11226250959931508, 0.8603393321529853, 2
(1, 0, 1, 0, 0, 0, 1), 0.06705539358600583, 0.2988018271545137, 2
(1, 0, 0, 2, 0, 0, 0), 0.12078012673926772, 0, 0
(1, 0, 0, 1, 1, 0, 0), 0.12212852401115235, 0.09823978980415995, 2
(1, 0, 0, 1, 0, 1, 0), 0.11226250959931502, 0.8603393321529851, 2
(1, 0, 0, 1, 0, 0, 1), 0.12212852401115239, 0.09823978980415954, 2
(1, 0, 0, 0, 2, 0, 0), 0.12078012673926766, 0, 0
(1, 0, 0, 0, 1, 1, 0), 0.06705539358600576, 0.2988018271545134, 2
(1, 0, 0, 0, 1, 0, 1), 0.06705539358600583, 0.2988018271545141, 2
(1, 0, 0, 0, 0, 2, 0), 0.12468829704524903, 0, 0
(1, 0, 0, 0, 0, 1, 1), 0.13004045326999902, 0.0015552366725653066, 2
(1, 0, 0, 0, 0, 0, 2), 0.06940038088020645, 0, 0
(0, 3, 0, 0, 0, 0, 0), 0.15743440233236144, 0, 0
(0, 2, 1, 0, 0, 0, 0), 0.06940038088020628, 0, 0
(0, 2, 0, 1, 0, 0, 0), 0.12468829704524886, 0, 0
(0, 2, 0, 0, 1, 0, 0), 0.12078012673926766, 0, 0
(0, 2, 0, 0, 0, 1, 0), 0.12078012673926766, 0, 0
(0, 2, 0, 0, 0, 0, 1), 0.12468829704524881, 0, 0
(0, 1, 2, 0, 0, 0, 0), 0.0694003808802063, 0, 0
(0, 1, 1, 1, 0, 0, 0), 0.13004045326999902, 0.0015552366725656165, 2
(0, 1, 1, 0, 1, 0, 0), 0.0670553935860058, 0.2988018271545145, 2
(0, 1, 1, 0, 0, 1, 0), 0.12212852401115232, 0.09823978980416001, 2
(0, 1, 1, 0, 0, 0, 1), 0.06705539358600585, 0.29880182715451403, 2
(0, 1, 0, 2, 0, 0, 0), 0.12468829704524885, 0, 0
(0, 1, 0, 1, 1, 0, 0), 0.06705539358600579, 0.2988018271545143, 2
(0, 1, 0, 1, 0, 1, 0), 0.11226250959931491, 0.8603393321529862, 2
(0, 1, 0, 1, 0, 0, 1), 0.11226250959931502, 0.860339332152985, 2
(0, 1, 0, 0, 2, 0, 0), 0.12078012673926766, 0, 0
(0, 1, 0, 0, 1, 1, 0), 0.12212852401115226, 0.09823978980415976, 2
(0, 1, 0, 0, 1, 0, 1), 0.11226250959931501, 0.8603393321529856, 2
(0, 1, 0, 0, 0, 2, 0), 0.12078012673926765, 0, 0
(0, 1, 0, 0, 0, 1, 1), 0.06705539358600583, 0.29880182715451575, 2
(0, 1, 0, 0, 0, 0, 2), 0.12468829704524886, 0, 0
(0, 0, 3, 0, 0, 0, 0), 0.15743440233236144, 0, 0
(0, 0, 2, 1, 0, 0, 0), 0.06940038088020625, 0, 0
(0, 0, 2, 0, 1, 0, 0), 0.12468829704524886, 0, 0
(0, 0, 2, 0, 0, 1, 0), 0.12078012673926766, 0, 0
(0, 0, 2, 0, 0, 0, 1), 0.1207801267392676, 0, 0
(0, 0, 1, 2, 0, 0, 0), 0.06940038088020625, 0, 0
(0, 0, 1, 1, 1, 0, 0), 0.13004045326999902, 0.001555236672565061, 2
(0, 0, 1, 1, 0, 1, 0), 0.06705539358600576, 0.2988018271545144, 2
(0, 0, 1, 1, 0, 0, 1), 0.12212852401115226, 0.09823978980416023, 2
(0, 0, 1, 0, 2, 0, 0), 0.12468829704524885, 0, 0
(0, 0, 1, 0, 1, 1, 0), 0.06705539358600575, 0.2988018271545131, 2
(0, 0, 1, 0, 1, 0, 1), 0.11226250959931501, 0.8603393321529876, 2
(0, 0, 1, 0, 0, 2, 0), 0.12078012673926768, 0, 0
(0, 0, 1, 0, 0, 1, 1), 0.12212852401115225, 0.09823978980416108, 2
(0, 0, 1, 0, 0, 0, 2), 0.1207801267392676, 0, 0
(0, 0, 0, 3, 0, 0, 0), 0.15743440233236144, 0, 0
(0, 0, 0, 2, 1, 0, 0), 0.06940038088020634, 0, 0
(0, 0, 0, 2, 0, 1, 0), 0.1246882970452487, 0, 0
(0, 0, 0, 2, 0, 0, 1), 0.12078012673926772, 0, 0
(0, 0, 0, 1, 2, 0, 0), 0.06940038088020636, 0, 0
(0, 0, 0, 1, 1, 1, 0), 0.13004045326999897, 0.001555236672564908, 2
(0, 0, 0, 1, 1, 0, 1), 0.0670553935860058, 0.2988018271545139, 2
(0, 0, 0, 1, 0, 2, 0), 0.12468829704524868, 0, 0
(0, 0, 0, 1, 0, 1, 1), 0.06705539358600583, 0.29880182715451564, 2
(0, 0, 0, 1, 0, 0, 2), 0.12078012673926769, 0, 0
(0, 0, 0, 0, 3, 0, 0), 0.15743440233236144, 0, 0
(0, 0, 0, 0, 2, 1, 0), 0.06940038088020616, 0, 0
(0, 0, 0, 0, 2, 0, 1), 0.12468829704524889, 0, 0
(0, 0, 0, 0, 1, 2, 0), 0.06940038088020614, 0, 0
(0, 0, 0, 0, 1, 1, 1), 0.13004045326999908, 0.001555236672565394, 2
(0, 0, 0, 0, 1, 0, 2), 0.12468829704524889, 0, 0
(0, 0, 0, 0, 0, 3, 0), 0.15743440233236144, 0, 0
(0, 0, 0, 0, 0, 2, 1), 0.06940038088020638, 0, 0
(0, 0, 0, 0, 0, 1, 2), 0.06940038088020639, 0, 0
(0, 0, 0, 0, 0, 0, 3), 0.1574344023323615, 0, 0


==> anc/table_data/table_iv_d_3_r_2.txt <==
(4, 0, 0, 0, 0, 0, 0), 0.04498125780924614, 0, 0
(3, 1, 0, 0, 0, 0, 0), 0.041110577244009225, 0, 0
(3, 0, 1, 0, 0, 0, 0), 0.052957987850804064, 0, 0
(3, 0, 0, 1, 0, 0, 0), 0.052120522785236684, 0, 0
(3, 0, 0, 0, 1, 0, 0), 0.05212052278523666, 0, 0
(3, 0, 0, 0, 0, 1, 0), 0.05295798785080415, 0, 0
(3, 0, 0, 0, 0, 0, 1), 0.04111057724400929, 0, 0
(2, 2, 0, 0, 0, 0, 0), 0.033074965400138386, 0, 0
(2, 1, 1, 0, 0, 0, 0), 0.047845898438440254, 0.0005607035910233822, 2
(2, 1, 0, 1, 0, 0, 0), 0.025342720187513285, 0.13282647649453355, 2
(2, 1, 0, 0, 1, 0, 0), 0.041357055330839505, 0.061767763429468756, 2
(2, 1, 0, 0, 0, 1, 0), 0.026180185253080714, 0.11600331718827982, 2
(2, 1, 0, 0, 0, 0, 1), 0.03599848783164543, 0.0013308724994988141, 2
(2, 0, 2, 0, 0, 0, 0), 0.05676978661372804, 0, 0
(2, 0, 1, 1, 0, 0, 0), 0.0371901307943081, 0.03334574181890919, 2
(2, 0, 1, 0, 1, 0, 0), 0.04615731278632198, 0.32059700301626626, 2
(2, 0, 1, 0, 0, 1, 0), 0.046994777851889435, 0.27636570880324557, 2
(2, 0, 1, 0, 0, 0, 1), 0.026180185253080704, 0.1160033171882795, 2
(2, 0, 0, 2, 0, 0, 0), 0.055094856482593275, 0, 0
(2, 0, 0, 1, 1, 0, 0), 0.052367000872066964, 0.02817554280427341, 2
(2, 0, 0, 1, 0, 1, 0), 0.046157312786322006, 0.32059700301626626, 2
(2, 0, 0, 1, 0, 0, 1), 0.041357055330839575, 0.061767763429468533, 2
(2, 0, 0, 0, 2, 0, 0), 0.05509485648259325, 0, 0
(2, 0, 0, 0, 1, 1, 0), 0.03719013079430815, 0.03334574181890874, 2
(2, 0, 0, 0, 1, 0, 1), 0.02534272018751333, 0.1328264764945334, 2
(2, 0, 0, 0, 0, 2, 0), 0.056769786613728127, 0, 0
(2, 0, 0, 0, 0, 1, 1), 0.047845898438440324, 0.0005607035910234115, 2
(2, 0, 0, 0, 0, 0, 2), 0.03307496540013846, 0, 0
(1, 3, 0, 0, 0, 0, 0), 0.04111057724400921, 0, 0
(1, 2, 1, 0, 0, 0, 0), 0.035998487831645415, 0.0013308724994987864, 2
(1, 2, 0, 1, 0, 0, 0), 0.02618018525308067, 0.1160033171882797, 2
(1, 2, 0, 0, 1, 0, 0), 0.0413570553308395, 0.06176776342946903, 2
(1, 2, 0, 0, 0, 1, 0), 0.025342720187513313, 0.13282647649453358, 2
(1, 2, 0, 0, 0, 0, 1), 0.04784589843844025, 0.0005607035910233681, 2
(1, 1, 2, 0, 0, 0, 0), 0.047845898438440254, 0.0005607035910233738, 2
(1, 1, 1, 1, 0, 0, 0), 0.049995316416533396, 0.20491413074164466, 2
(1, 1, 1, 0, 1, 0, 0), 0.05331112036651392, 0.5316007796140495, 2
(1, 1, 1, 0, 0, 1, 0), 0.05331112036651396, 0.5316007796140494, 2
(1, 1, 1, 0, 0, 0, 1), 0.04999531641653341, 0.20491413074164472, 2
(1, 1, 0, 2, 0, 0, 0), 0.03719013079430811, 0.033345741818909834, 2
(1, 1, 0, 1, 1, 0, 0), 0.03869256033246669, 0.3333822358713006, 2
(1, 1, 0, 1, 0, 1, 0), 0.024598254029841976, 0.20173282334145093, 2
(1, 1, 0, 1, 0, 0, 1), 0.05331112036651392, 0.5316007796140494, 2
(1, 1, 0, 0, 2, 0, 0), 0.052367000872066936, 0.028175542804273326, 2
(1, 1, 0, 0, 1, 1, 0), 0.038692560332466694, 0.33338223587129995, 2
(1, 1, 0, 0, 1, 0, 1), 0.05331112036651391, 0.5316007796140497, 2
(1, 1, 0, 0, 0, 2, 0), 0.03719013079430815, 0.0333457418189093, 2
(1, 1, 0, 0, 0, 1, 1), 0.04999531641653338, 0.20491413074164472, 2
(1, 1, 0, 0, 0, 0, 2), 0.047845898438440275, 0.0005607035910233532, 2
(1, 0, 3, 0, 0, 0, 0), 0.05295798785080406, 0, 0
(1, 0, 2, 1, 0, 0, 0), 0.026180185253080662, 0.11600331718827989, 2
(1, 0, 2, 0, 1, 0, 0), 0.04699477785188938, 0.2763657088032454, 2
(1, 0, 2, 0, 0, 1, 0), 0.04615731278632204, 0.32059700301626554, 2
(1, 0, 2, 0, 0, 0, 1), 0.03719013079430812, 0.03334574181890924, 2
(1, 0, 1, 2, 0, 0, 0), 0.02534272018751327, 0.13282647649453372, 2
(1, 0, 1, 1, 1, 0, 0), 0.05331112036651394, 0.5316007796140497, 2
(1, 0, 1, 1, 0, 1, 0), 0.024598254029842004, 0.20173282334145046, 2
(1, 0, 1, 1, 0, 0, 1), 0.038692560332466715, 0.33338223587130006, 2
(1, 0, 1, 0, 2, 0, 0), 0.046157312786321986, 0.3205970030162666, 2
(1, 0, 1, 0, 1, 1, 0), 0.024598254029842004, 0.20173282334145148, 2
(1, 0, 1, 0, 1, 0, 1), 0.024598254029841997, 0.20173282334145123, 2
(1, 0, 1, 0, 0, 2, 0), 0.04615731278632205, 0.32059700301626537, 2
(1, 0, 1, 0, 0, 1, 1), 0.05331112036651392, 0.5316007796140505, 2
(1, 0, 1, 0, 0, 0, 2), 0.025342720187513317, 0.13282647649453325, 2
(1, 0, 0, 3, 0, 0, 0), 0.05212052278523668, 0, 0
(1, 0, 0, 2, 1, 0, 0), 0.04135705533083953, 0.061767763429469415, 2
(1, 0, 0, 2, 0, 1, 0), 0.04615731278632199, 0.32059700301626604, 2
(1, 0, 0, 2, 0, 0, 1), 0.05236700087206701, 0.028175542804272785, 2
(1, 0, 0, 1, 2, 0, 0), 0.04135705533083954, 0.06176776342946836, 2
(1, 0, 0, 1, 1, 1, 0), 0.053311120366513934, 0.5316007796140495, 2
(1, 0, 0, 1, 1, 0, 1), 0.03869256033246672, 0.3333822358713004, 2
(1, 0, 0, 1, 0, 2, 0), 0.0469947778518894, 0.2763657088032458, 2
(1, 0, 0, 1, 0, 1, 1), 0.053311120366513955, 0.5316007796140508, 2
(1, 0, 0, 1, 0, 0, 2), 0.04135705533083959, 0.06176776342946863, 2
(1, 0, 0, 0, 3, 0, 0), 0.05212052278523666, 0, 0
(1, 0, 0, 0, 2, 1, 0), 0.02534272018751327, 0.1328264764945332, 2
(1, 0, 0, 0, 2, 0, 1), 0.03719013079430814, 0.03334574181890937, 2
(1, 0, 0, 0, 1, 2, 0), 0.02618018525308068, 0.11600331718827932, 2
(1, 0, 0, 0, 1, 1, 1), 0.049995316416533424, 0.20491413074164436, 2
(1, 0, 0, 0, 1, 0, 2), 0.02618018525308072, 0.11600331718827953, 2
(1, 0, 0, 0, 0, 3, 0), 0.05295798785080413, 0, 0
(1, 0, 0, 0, 0, 2, 1), 0.04784589843844034, 0.0005607035910234919, 2
(1, 0, 0, 0, 0, 1, 2), 0.035998487831645505, 0.001330872499498481, 2
(1, 0, 0, 0, 0, 0, 3), 0.041110577244009294, 0, 0
(0, 4, 0, 0, 0, 0, 0), 0.044981257809246125, 0, 0
(0, 3, 1, 0, 0, 0, 0), 0.04111057724400921, 0, 0
(0, 3, 0, 1, 0, 0, 0), 0.05295798785080405, 0, 0
(0, 3, 0, 0, 1, 0, 0), 0.05212052278523664, 0, 0
(0, 3, 0, 0, 0, 1, 0), 0.05212052278523665, 0, 0
(0, 3, 0, 0, 0, 0, 1), 0.052957987850804036, 0, 0
(0, 2, 2, 0, 0, 0, 0), 0.03307496540013838, 0, 0
(0, 2, 1, 1, 0, 0, 0), 0.04784589843844025, 0.0005607035910233807, 2
(0, 2, 1, 0, 1, 0, 0), 0.025342720187513264, 0.1328264764945337, 2
(0, 2, 1, 0, 0, 1, 0), 0.04135705533083949, 0.06176776342946882, 2
(0, 2, 1, 0, 0, 0, 1), 0.026180185253080655, 0.11600331718827975, 2
(0, 2, 0, 2, 0, 0, 0), 0.05676978661372803, 0, 0
(0, 2, 0, 1, 1, 0, 0), 0.03719013079430811, 0.03334574181890921, 2
(0, 2, 0, 1, 0, 1, 0), 0.04615731278632193, 0.32059700301626654, 2
(0, 2, 0, 1, 0, 0, 1), 0.04699477785188938, 0.27636570880324596, 2
(0, 2, 0, 0, 2, 0, 0), 0.05509485648259324, 0, 0
(0, 2, 0, 0, 1, 1, 0), 0.052367000872066916, 0.028175542804272757, 2
(0, 2, 0, 0, 1, 0, 1), 0.04615731278632198, 0.3205970030162658, 2
(0, 2, 0, 0, 0, 2, 0), 0.05509485648259324, 0, 0
(0, 2, 0, 0, 0, 1, 1), 0.037190130794308086, 0.03334574181890941, 2
(0, 2, 0, 0, 0, 0, 2), 0.05676978661372803, 0, 0
(0, 1, 3, 0, 0, 0, 0), 0.041110577244009225, 0, 0
(0, 1, 2, 1, 0, 0, 0), 0.03599848783164541, 0.001330872499498259, 2
(0, 1, 2, 0, 1, 0, 0), 0.02618018525308067, 0.11600331718827965, 2
(0, 1, 2, 0, 0, 1, 0), 0.0413570553308395, 0.061767763429469005, 2
(0, 1, 2, 0, 0, 0, 1), 0.025342720187513264, 0.13282647649453364, 2
(0, 1, 1, 2, 0, 0, 0), 0.04784589843844024, 0.0005607035910231404, 2
(0, 1, 1, 1, 1, 0, 0), 0.04999531641653342, 0.20491413074164455, 2
(0, 1, 1, 1, 0, 1, 0), 0.053311120366513906, 0.5316007796140506, 2
(0, 1, 1, 1, 0, 0, 1), 0.053311120366513934, 0.5316007796140501, 2
(0, 1, 1, 0, 2, 0, 0), 0.037190130794308114, 0.03334574181890945, 2
(0, 1, 1, 0, 1, 1, 0), 0.0386925603324667, 0.3333822358712995, 2
(0, 1, 1, 0, 1, 0, 1), 0.024598254029841997, 0.20173282334145046, 2
(0, 1, 1, 0, 0, 2, 0), 0.05236700087206692, 0.028175542804273257, 2
(0, 1, 1, 0, 0, 1, 1), 0.03869256033246669, 0.33338223587130156, 2
(0, 1, 1, 0, 0, 0, 2), 0.037190130794308086, 0.03334574181890884, 2
(0, 1, 0, 3, 0, 0, 0), 0.052957987850804064, 0, 0
(0, 1, 0, 2, 1, 0, 0), 0.026180185253080683, 0.11600331718827965, 2
(0, 1, 0, 2, 0, 1, 0), 0.04699477785188931, 0.27636570880324607, 2
(0, 1, 0, 2, 0, 0, 1), 0.046157312786322, 0.32059700301626565, 2
(0, 1, 0, 1, 2, 0, 0), 0.025342720187513296, 0.13282647649453339, 2
(0, 1, 0, 1, 1, 1, 0), 0.05331112036651391, 0.5316007796140495, 2
(0, 1, 0, 1, 1, 0, 1), 0.024598254029841986, 0.20173282334145146, 2
(0, 1, 0, 1, 0, 2, 0), 0.04615731278632191, 0.32059700301626665, 2
(0, 1, 0, 1, 0, 1, 1), 0.024598254029841983, 0.20173282334144887, 2
(0, 1, 0, 1, 0, 0, 2), 0.046157312786322, 0.3205970030162661, 2
(0, 1, 0, 0, 3, 0, 0), 0.052120522785236656, 0, 0
(0, 1, 0, 0, 2, 1, 0), 0.041357055330839464, 0.061767763429468804, 2
(0, 1, 0, 0, 2, 0, 1), 0.04615731278632199, 0.32059700301626665, 2
(0, 1, 0, 0, 1, 2, 0), 0.041357055330839464, 0.06176776342946841, 2
(0, 1, 0, 0, 1, 1, 1), 0.053311120366513975, 0.5316007796140501, 2
(0, 1, 0, 0, 1, 0, 2), 0.04699477785188939, 0.27636570880324574, 2
(0, 1, 0, 0, 0, 3, 0), 0.05212052278523666, 0, 0
(0, 1, 0, 0, 0, 2, 1), 0.02534272018751328, 0.1328264764945343, 2
(0, 1, 0, 0, 0, 1, 2), 0.02618018525308069, 0.11600331718828023, 2
(0, 1, 0, 0, 0, 0, 3), 0.05295798785080405, 0, 0
(0, 0, 4, 0, 0, 0, 0), 0.04498125780924614, 0, 0
(0, 0, 3, 1, 0, 0, 0), 0.0411105772440092, 0, 0
(0, 0, 3, 0, 1, 0, 0), 0.05295798785080405, 0, 0
(0, 0, 3, 0, 0, 1, 0), 0.05212052278523666, 0, 0
(0, 0, 3, 0, 0, 0, 1), 0.05212052278523663, 0, 0
(0, 0, 2, 2, 0, 0, 0), 0.03307496540013836, 0, 0
(0, 0, 2, 1, 1, 0, 0), 0.04784589843844023, 0.000560703591023413, 2
(0, 0, 2, 1, 0, 1, 0), 0.025342720187513226, 0.13282647649453375, 2
(0, 0, 2, 1, 0, 0, 1), 0.041357055330839464, 0.06176776342946886, 2
(0, 0, 2, 0, 2, 0, 0), 0.05676978661372806, 0, 0
(0, 0, 2, 0, 1, 1, 0), 0.0371901307943081, 0.03334574181890887, 2
(0, 0, 2, 0, 1, 0, 1), 0.04615731278632197, 0.32059700301626604, 2
(0, 0, 2, 0, 0, 2, 0), 0.05509485648259325, 0, 0
(0, 0, 2, 0, 0, 1, 1), 0.05236700087206688, 0.02817554280427295, 2
(0, 0, 2, 0, 0, 0, 2), 0.05509485648259323, 0, 0
(0, 0, 1, 3, 0, 0, 0), 0.0411105772440092, 0, 0
(0, 0, 1, 2, 1, 0, 0), 0.035998487831645415, 0.0013308724994988974, 2
(0, 0, 1, 2, 0, 1, 0), 0.02618018525308061, 0.11600331718827973, 2
(0, 0, 1, 2, 0, 0, 1), 0.04135705533083947, 0.06176776342946903, 2
(0, 0, 1, 1, 2, 0, 0), 0.047845898438440254, 0.0005607035910231686, 2
(0, 0, 1, 1, 1, 1, 0), 0.049995316416533396, 0.20491413074164402, 2
(0, 0, 1, 1, 1, 0, 1), 0.053311120366513906, 0.5316007796140502, 2
(0, 0, 1, 1, 0, 2, 0), 0.03719013079430805, 0.03334574181890935, 2
(0, 0, 1, 1, 0, 1, 1), 0.038692560332466645, 0.33338223587130233, 2
(0, 0, 1, 1, 0, 0, 2), 0.05236700087206691, 0.028175542804273063, 2
(0, 0, 1, 0, 3, 0, 0), 0.05295798785080406, 0, 0
(0, 0, 1, 0, 2, 1, 0), 0.02618018525308063, 0.11600331718827914, 2
(0, 0, 1, 0, 2, 0, 1), 0.04699477785188937, 0.27636570880324585, 2
(0, 0, 1, 0, 1, 2, 0), 0.02534272018751324, 0.13282647649453352, 2
(0, 0, 1, 0, 1, 1, 1), 0.05331112036651392, 0.5316007796140506, 2
(0, 0, 1, 0, 1, 0, 2), 0.04615731278632197, 0.32059700301626615, 2
(0, 0, 1, 0, 0, 3, 0), 0.052120522785236656, 0, 0
(0, 0, 1, 0, 0, 2, 1), 0.04135705533083947, 0.06176776342946945, 2
(0, 0, 1, 0, 0, 1, 2), 0.04135705533083947, 0.06176776342946956, 2
(0, 0, 1, 0, 0, 0, 3), 0.05212052278523663, 0, 0
(0, 0, 0, 4, 0, 0, 0), 0.04498125780924614, 0, 0
(0, 0, 0, 3, 1, 0, 0), 0.04111057724400924, 0, 0
(0, 0, 0, 3, 0, 1, 0), 0.05295798785080398, 0, 0
(0, 0, 0, 3, 0, 0, 1), 0.052120522785236684, 0, 0
(0, 0, 0, 2, 2, 0, 0), 0.03307496540013841, 0, 0
(0, 0, 0, 2, 1, 1, 0), 0.04784589843844021, 0.0005607035910230491, 2
(0, 0, 0, 2, 1, 0, 1), 0.025342720187513296, 0.1328264764945335, 2
(0, 0, 0, 2, 0, 2, 0), 0.05676978661372796, 0, 0
(0, 0, 0, 2, 0, 1, 1), 0.03719013079430807, 0.03334574181890904, 2
(0, 0, 0, 2, 0, 0, 2), 0.055094856482593275, 0, 0
(0, 0, 0, 1, 3, 0, 0), 0.041110577244009246, 0, 0
(0, 0, 0, 1, 2, 1, 0), 0.03599848783164536, 0.0013308724994989807, 2
(0, 0, 0, 1, 2, 0, 1), 0.026180185253080697, 0.11600331718827951, 2
(0, 0, 0, 1, 1, 2, 0), 0.04784589843844017, 0.0005607035910233141, 2
(0, 0, 0, 1, 1, 1, 1), 0.049995316416533424, 0.20491413074164455, 2
(0, 0, 0, 1, 1, 0, 2), 0.03719013079430813, 0.03334574181890937, 2
(0, 0, 0, 1, 0, 3, 0), 0.05295798785080399, 0, 0
(0, 0, 0, 1, 0, 2, 1), 0.026180185253080645, 0.11600331718828022, 2
(0, 0, 0, 1, 0, 1, 2), 0.025342720187513268, 0.13282647649453447, 2
(0, 0, 0, 1, 0, 0, 3), 0.05212052278523668, 0, 0
(0, 0, 0, 0, 4, 0, 0), 0.04498125780924614, 0, 0
(0, 0, 0, 0, 3, 1, 0), 0.04111057724400917, 0, 0
(0, 0, 0, 0, 3, 0, 1), 0.052957987850804064, 0, 0
(0, 0, 0, 0, 2, 2, 0), 0.03307496540013831, 0, 0
(0, 0, 0, 0, 2, 1, 1), 0.04784589843844024, 0.0005607035910233538, 2
(0, 0, 0, 0, 2, 0, 2), 0.05676978661372807, 0, 0
(0, 0, 0, 0, 1, 3, 0), 0.04111057724400916, 0, 0
(0, 0, 0, 0, 1, 2, 1), 0.03599848783164543, 0.0013308724994987864, 2
(0, 0, 0, 0, 1, 1, 2), 0.04784589843844029, 0.0005607035910233852, 2
(0, 0, 0, 0, 1, 0, 3), 0.05295798785080408, 0, 0
(0, 0, 0, 0, 0, 4, 0), 0.044981257809246125, 0, 0
(0, 0, 0, 0, 0, 3, 1), 0.041110577244009225, 0, 0
(0, 0, 0, 0, 0, 2, 2), 0.03307496540013841, 0, 0
(0, 0, 0, 0, 0, 1, 3), 0.04111057724400923, 0, 0
(0, 0, 0, 0, 0, 0, 4), 0.04498125780924614, 0, 0


==> anc/table_data/table_iv_d_3_r_3.txt <==
(5, 0, 0, 0, 0, 0, 0), 0.010709823287915738, 0, 0
(4, 1, 0, 0, 0, 0, 0), 0.01711243299124301, 0, 0
(4, 0, 1, 0, 0, 0, 0), 0.019369082630632504, 0, 0
(4, 0, 0, 1, 0, 0, 0), 0.01920956547528634, 0, 0
(4, 0, 0, 0, 1, 0, 0), 0.019209565475286332, 0, 0
(4, 0, 0, 0, 0, 1, 0), 0.01936908263063253, 0, 0
(4, 0, 0, 0, 0, 0, 1), 0.01711243299124303, 0, 0
(3, 2, 0, 0, 0, 0, 0), 0.015280893904412706, 0, 0
(3, 1, 1, 0, 0, 0, 0), 0.021641253368133006, 0.00015903189008040892, 2
(3, 1, 0, 1, 0, 0, 0), 0.01641742467150106, 0.021201712477643065, 2
(3, 1, 0, 0, 1, 0, 0), 0.0198690075609178, 0.019827728567820647, 2
(3, 1, 0, 0, 0, 1, 0), 0.01673645898219342, 0.01838462573042369, 2
(3, 1, 0, 0, 0, 0, 1), 0.01712795408935405, 0.00043817543189400267, 2
(3, 0, 2, 0, 0, 0, 0), 0.022050842822581185, 0, 0
(3, 0, 1, 1, 0, 0, 0), 0.020930723950280034, 0.005350252595985662, 2
(3, 0, 1, 0, 1, 0, 0), 0.022570181743645036, 0.09152480564886771, 2
(3, 0, 1, 0, 0, 1, 0), 0.022889216054337417, 0.07427340908631512, 2
(3, 0, 1, 0, 0, 0, 1), 0.016736458982193416, 0.018384625730423782, 2
(3, 0, 0, 2, 0, 0, 0), 0.02157229135654268, 0, 0
(3, 0, 0, 1, 1, 0, 0), 0.024063272529004462, 0.007532866635194546, 2
(3, 0, 0, 1, 0, 1, 0), 0.022570181743645064, 0.0915248056488674, 2
(3, 0, 0, 1, 0, 0, 1), 0.01986900756091784, 0.019827728567820065, 2
(3, 0, 0, 0, 2, 0, 0), 0.021572291356542678, 0, 0
(3, 0, 0, 0, 1, 1, 0), 0.020930723950280068, 0.0053502525959860285, 2
(3, 0, 0, 0, 1, 0, 1), 0.016417424671501084, 0.021201712477643127, 2
(3, 0, 0, 0, 0, 2, 0), 0.022050842822581223, 0, 0
(3, 0, 0, 0, 0, 1, 1), 0.021641253368133058, 0.00015903189007949323, 2
(3, 0, 0, 0, 0, 0, 2), 0.015280893904412746, 0, 0
(2, 3, 0, 0, 0, 0, 0), 0.015280893904412705, 0, 0
(2, 2, 1, 0, 0, 0, 0), 0.01978040320587388, 0.0006414951999824253, 2
(2, 2, 0, 1, 0, 0, 0), 0.012067946918037984, 0.1609987015915807, 2
(2, 2, 0, 0, 1, 0, 0), 0.018811595541525304, 0.05975734709134804, 2
(2, 2, 0, 0, 0, 1, 0), 0.012067946918038006, 0.16099870159158075, 2
(2, 2, 0, 0, 0, 0, 1), 0.01978040320587388, 0.0006414951999824947, 2
(2, 1, 2, 0, 0, 0, 0), 0.026550352124042352, 0.00025287482258912197, 2
(2, 1, 1, 1, 0, 0, 0), 0.01881981541818652, 0.13579362625614808, 2
(2, 1, 1, 0, 1, 0, 0), 0.024097102397810405, 0.25820736259734756, 2
(2, 1, 1, 0, 0, 1, 0), 0.020964553819086032, 0.36859111925335264, 2
(2, 1, 1, 0, 0, 0, 1), 0.01953034483603949, 0.0750910903089258, 2
(2, 1, 0, 2, 0, 0, 0), 0.018359344370167945, 0.023537648134756915, 2
(2, 1, 0, 1, 1, 0, 0), 0.017592729507342354, 0.15799626555852941, 2
(2, 1, 0, 1, 0, 1, 0), 0.009023805640462707, 0.7226453301506102, 2
(2, 1, 0, 1, 0, 0, 1), 0.017944345325666442, 0.32097536153017603, 2
(2, 1, 0, 0, 2, 0, 0), 0.025102992993655263, 0.020660432054418802, 2
(2, 1, 0, 0, 1, 1, 0), 0.014460180928617946, 0.2152529649716461, 2
(2, 1, 0, 0, 1, 0, 1), 0.017944345325666435, 0.32097536153017603, 2
(2, 1, 0, 0, 0, 2, 0), 0.018837895836206483, 0.02147908581962994, 2
(2, 1, 0, 0, 0, 1, 1), 0.0195303448360395, 0.07509109030892552, 2
(2, 1, 0, 0, 0, 0, 2), 0.019780403205873903, 0.0006414951999825641, 2
(2, 0, 3, 0, 0, 0, 0), 0.022050842822581185, 0, 0
(2, 0, 2, 1, 0, 0, 0), 0.018837895836206448, 0.02147908581962985, 2
(2, 0, 2, 0, 1, 0, 0), 0.024373461062325942, 0.14156990017671883, 2
(2, 0, 2, 0, 0, 1, 0), 0.02437346106232598, 0.14156990017671828, 2
(2, 0, 2, 0, 0, 0, 1), 0.01883789583620647, 0.02147908581962996, 2
(2, 0, 1, 2, 0, 0, 0), 0.018359344370167945, 0.02353764813475692, 2
(2, 0, 1, 1, 1, 0, 0), 0.02338657297995745, 0.3892426929336823, 2
(2, 0, 1, 1, 0, 1, 0), 0.015176562712606688, 0.4621105481175857, 2
(2, 0, 1, 1, 0, 0, 1), 0.014460180928617955, 0.21525296497164564, 2
(2, 0, 1, 0, 2, 0, 0), 0.02389490959628744, 0.1585853067721737, 2
(2, 0, 1, 0, 1, 1, 0), 0.015176562712606699, 0.462110548117585, 2
(2, 0, 1, 0, 1, 0, 1), 0.009023805640462708, 0.722645330150609, 2
(2, 0, 1, 0, 0, 2, 0), 0.024373461062325987, 0.14156990017671883, 2
(2, 0, 1, 0, 0, 1, 1), 0.020964553819086025, 0.3685911192533526, 2
(2, 0, 1, 0, 0, 0, 2), 0.012067946918038005, 0.1609987015915805, 2
(2, 0, 0, 3, 0, 0, 0), 0.021572291356542685, 0, 0
(2, 0, 0, 2, 1, 0, 0), 0.025102992993655284, 0.020660432054418892, 2
(2, 0, 0, 2, 0, 1, 0), 0.023894909596287445, 0.15858530677217358, 2
(2, 0, 0, 2, 0, 0, 1), 0.02510299299365531, 0.02066043205441863, 2
(2, 0, 0, 1, 2, 0, 0), 0.025102992993655284, 0.020660432054418906, 2
(2, 0, 0, 1, 1, 1, 0), 0.023386572979957457, 0.3892426929336815, 2
(2, 0, 0, 1, 1, 0, 1), 0.017592729507342378, 0.15799626555852989, 2
(2, 0, 0, 1, 0, 2, 0), 0.024373461062325963, 0.14156990017671847, 2
(2, 0, 0, 1, 0, 1, 1), 0.024097102397810436, 0.258207362597348, 2
(2, 0, 0, 1, 0, 0, 2), 0.018811595541525356, 0.05975734709134785, 2
(2, 0, 0, 0, 3, 0, 0), 0.021572291356542674, 0, 0
(2, 0, 0, 0, 2, 1, 0), 0.01835934437016795, 0.023537648134756912, 2
(2, 0, 0, 0, 2, 0, 1), 0.018359344370167965, 0.023537648134757016, 2
(2, 0, 0, 0, 1, 2, 0), 0.018837895836206476, 0.02147908581962964, 2
(2, 0, 0, 0, 1, 1, 1), 0.01881981541818654, 0.13579362625614744, 2
(2, 0, 0, 0, 1, 0, 2), 0.012067946918038018, 0.16099870159158025, 2
(2, 0, 0, 0, 0, 3, 0), 0.022050842822581223, 0, 0
(2, 0, 0, 0, 0, 2, 1), 0.026550352124042387, 0.00025287482258845584, 2
(2, 0, 0, 0, 0, 1, 2), 0.019780403205873924, 0.0006414951999825572, 2
(2, 0, 0, 0, 0, 0, 3), 0.015280893904412748, 0, 0
(1, 4, 0, 0, 0, 0, 0), 0.017112432991243008, 0, 0
(1, 3, 1, 0, 0, 0, 0), 0.017127954089354018, 0.00043817543189409976, 2
(1, 3, 0, 1, 0, 0, 0), 0.016736458982193402, 0.018384625730423643, 2
(1, 3, 0, 0, 1, 0, 0), 0.019869007560917796, 0.019827728567820425, 2
(1, 3, 0, 0, 0, 1, 0), 0.016417424671501066, 0.021201712477643034, 2
(1, 3, 0, 0, 0, 0, 1), 0.021641253368133006, 0.0001590318900802287, 2
(1, 2, 2, 0, 0, 0, 0), 0.019780403205873875, 0.0006414951999822519, 2
(1, 2, 1, 1, 0, 0, 0), 0.019530344836039486, 0.07509109030892552, 2
(1, 2, 1, 0, 1, 0, 0), 0.017944345325666418, 0.3209753615301767, 2
(1, 2, 1, 0, 0, 1, 0), 0.01794434532566644, 0.32097536153017603, 2
(1, 2, 1, 0, 0, 0, 1), 0.01953034483603949, 0.07509109030892569, 2
(1, 2, 0, 2, 0, 0, 0), 0.018837895836206455, 0.021479085819629932, 2
(1, 2, 0, 1, 1, 0, 0), 0.01446018092861794, 0.21525296497164653, 2
(1, 2, 0, 1, 0, 1, 0), 0.009023805640462694, 0.7226453301506107, 2
(1, 2, 0, 1, 0, 0, 1), 0.02096455381908601, 0.36859111925335286, 2
(1, 2, 0, 0, 2, 0, 0), 0.025102992993655263, 0.020660432054418913, 2
(1, 2, 0, 0, 1, 1, 0), 0.017592729507342347, 0.15799626555852986, 2
(1, 2, 0, 0, 1, 0, 1), 0.024097102397810415, 0.2582073625973469, 2
(1, 2, 0, 0, 0, 2, 0), 0.018359344370167962, 0.023537648134757068, 2
(1, 2, 0, 0, 0, 1, 1), 0.018819815418186534, 0.13579362625614852, 2
(1, 2, 0, 0, 0, 0, 2), 0.026550352124042356, 0.0002528748225887334, 2
(1, 1, 3, 0, 0, 0, 0), 0.021641253368133013, 0.00015903189008015925, 2
(1, 1, 2, 1, 0, 0, 0), 0.01953034483603949, 0.0750910903089258, 2
(1, 1, 2, 0, 1, 0, 0), 0.020964553819086, 0.3685911192533531, 2
(1, 1, 2, 0, 0, 1, 0), 0.024097102397810426, 0.25820736259734756, 2
(1, 1, 2, 0, 0, 0, 1), 0.018819815418186527, 0.1357936262561483, 2
(1, 1, 1, 2, 0, 0, 0), 0.018819815418186527, 0.13579362625614785, 2
(1, 1, 1, 1, 1, 0, 0), 0.03223424907614699, 0.25846781279443526, 2
(1, 1, 1, 1, 0, 1, 0), 0.022079325698894283, 0.014303096023836444, 2
(1, 1, 1, 1, 0, 0, 1), 0.03223424907614699, 0.2584678127944359, 2
(1, 1, 1, 0, 2, 0, 0), 0.023386572979957443, 0.38924269293368247, 2
(1, 1, 1, 0, 1, 1, 0), 0.02279715289795206, 0.02827565959206539, 2
(1, 1, 1, 0, 1, 0, 1), 0.022079325698894273, 0.014303096023836564, 2
(1, 1, 1, 0, 0, 2, 0), 0.02338657297995746, 0.3892426929336819, 2
(1, 1, 1, 0, 0, 1, 1), 0.03223424907614698, 0.2584678127944355, 2
(1, 1, 1, 0, 0, 0, 2), 0.018819815418186524, 0.13579362625614763, 2
(1, 1, 0, 3, 0, 0, 0), 0.020930723950280047, 0.005350252595985946, 2
(1, 1, 0, 2, 1, 0, 0), 0.014460180928617944, 0.2152529649716461, 2
(1, 1, 0, 2, 0, 1, 0), 0.015176562712606674, 0.4621105481175854, 2
(1, 1, 0, 2, 0, 0, 1), 0.02338657297995746, 0.3892426929336815, 2
(1, 1, 0, 1, 2, 0, 0), 0.017592729507342357, 0.15799626555852986, 2
(1, 1, 0, 1, 1, 1, 0), 0.022797152897952054, 0.028275659592065384, 2
(1, 1, 0, 1, 1, 0, 1), 0.022797152897952044, 0.02827565959206598, 2
(1, 1, 0, 1, 0, 2, 0), 0.015176562712606678, 0.46211054811758545, 2
(1, 1, 0, 1, 0, 1, 1), 0.02207932569889427, 0.014303096023836852, 2
(1, 1, 0, 1, 0, 0, 2), 0.024097102397810433, 0.25820736259734756, 2
(1, 1, 0, 0, 3, 0, 0), 0.024063272529004448, 0.007532866635194661, 2
(1, 1, 0, 0, 2, 1, 0), 0.017592729507342347, 0.1579962655585303, 2
(1, 1, 0, 0, 2, 0, 1), 0.02338657297995745, 0.3892426929336819, 2
(1, 1, 0, 0, 1, 2, 0), 0.014460180928617948, 0.21525296497164542, 2
(1, 1, 0, 0, 1, 1, 1), 0.032234249076147, 0.2584678127944362, 2
(1, 1, 0, 0, 1, 0, 2), 0.02096455381908601, 0.36859111925335286, 2
(1, 1, 0, 0, 0, 3, 0), 0.020930723950280068, 0.0053502525959857865, 2
(1, 1, 0, 0, 0, 2, 1), 0.018819815418186545, 0.13579362625614785, 2
(1, 1, 0, 0, 0, 1, 2), 0.01953034483603951, 0.07509109030892558, 2
(1, 1, 0, 0, 0, 0, 3), 0.021641253368133027, 0.00015903189008022872, 2
(1, 0, 4, 0, 0, 0, 0), 0.019369082630632507, 0, 0
(1, 0, 3, 1, 0, 0, 0), 0.016736458982193385, 0.018384625730423577, 2
(1, 0, 3, 0, 1, 0, 0), 0.02288921605433738, 0.07427340908631525, 2
(1, 0, 3, 0, 0, 1, 0), 0.022570181743645057, 0.09152480564886738, 2
(1, 0, 3, 0, 0, 0, 1), 0.020930723950280044, 0.005350252595986049, 2
(1, 0, 2, 2, 0, 0, 0), 0.012067946918037973, 0.160998701591581, 2
(1, 0, 2, 1, 1, 0, 0), 0.020964553819086004, 0.3685911192533531, 2
(1, 0, 2, 1, 0, 1, 0), 0.009023805640462703, 0.7226453301506095, 2
(1, 0, 2, 1, 0, 0, 1), 0.014460180928617946, 0.2152529649716463, 2
(1, 0, 2, 0, 2, 0, 0), 0.02437346106232595, 0.14156990017671922, 2
(1, 0, 2, 0, 1, 1, 0), 0.015176562712606692, 0.46211054811758456, 2
(1, 0, 2, 0, 1, 0, 1), 0.015176562712606688, 0.46211054811758506, 2
(1, 0, 2, 0, 0, 2, 0), 0.023894909596287466, 0.15858530677217353, 2
(1, 0, 2, 0, 0, 1, 1), 0.02338657297995745, 0.38924269293368335, 2
(1, 0, 2, 0, 0, 0, 2), 0.018359344370167948, 0.02353764813475689, 2
(1, 0, 1, 3, 0, 0, 0), 0.016417424671501053, 0.021201712477642982, 2
(1, 0, 1, 2, 1, 0, 0), 0.017944345325666432, 0.3209753615301767, 2
(1, 0, 1, 2, 0, 1, 0), 0.009023805640462698, 0.7226453301506098, 2
(1, 0, 1, 2, 0, 0, 1), 0.017592729507342354, 0.1579962655585303, 2
(1, 0, 1, 1, 2, 0, 0), 0.02409710239781042, 0.25820736259734733, 2
(1, 0, 1, 1, 1, 1, 0), 0.02207932569889429, 0.014303096023836509, 2
(1, 0, 1, 1, 1, 0, 1), 0.02279715289795205, 0.028275659592065787, 2
(1, 0, 1, 1, 0, 2, 0), 0.015176562712606685, 0.4621105481175854, 2
(1, 0, 1, 1, 0, 1, 1), 0.02279715289795204, 0.02827565959206545, 2
(1, 0, 1, 1, 0, 0, 2), 0.01759272950734236, 0.1579962655585303, 2
(1, 0, 1, 0, 3, 0, 0), 0.02257018174364504, 0.09152480564886763, 2
(1, 0, 1, 0, 2, 1, 0), 0.0090238056404627, 0.7226453301506095, 2
(1, 0, 1, 0, 2, 0, 1), 0.015176562712606687, 0.46211054811758534, 2
(1, 0, 1, 0, 1, 2, 0), 0.009023805640462705, 0.7226453301506095, 2
(1, 0, 1, 0, 1, 1, 1), 0.02207932569889428, 0.014303096023836757, 2
(1, 0, 1, 0, 1, 0, 2), 0.00902380564046271, 0.7226453301506096, 2
(1, 0, 1, 0, 0, 3, 0), 0.02257018174364508, 0.09152480564886716, 2
(1, 0, 1, 0, 0, 2, 1), 0.024097102397810426, 0.2582073625973471, 2
(1, 0, 1, 0, 0, 1, 2), 0.017944345325666442, 0.32097536153017603, 2
(1, 0, 1, 0, 0, 0, 3), 0.016417424671501077, 0.02120171247764283, 2
(1, 0, 0, 4, 0, 0, 0), 0.019209565475286343, 0, 0
(1, 0, 0, 3, 1, 0, 0), 0.01986900756091782, 0.019827728567820037, 2
(1, 0, 0, 3, 0, 1, 0), 0.022570181743645026, 0.09152480564886785, 2
(1, 0, 0, 3, 0, 0, 1), 0.024063272529004472, 0.007532866635194582, 2
(1, 0, 0, 2, 2, 0, 0), 0.018811595541525325, 0.05975734709134794, 2
(1, 0, 0, 2, 1, 1, 0), 0.024097102397810412, 0.2582073625973471, 2
(1, 0, 0, 2, 1, 0, 1), 0.017592729507342378, 0.15799626555852989, 2
(1, 0, 0, 2, 0, 2, 0), 0.024373461062325942, 0.14156990017671872, 2
(1, 0, 0, 2, 0, 1, 1), 0.023386572979957453, 0.38924269293368263, 2
(1, 0, 0, 2, 0, 0, 2), 0.025102992993655312, 0.02066043205441867, 2
(1, 0, 0, 1, 3, 0, 0), 0.019869007560917817, 0.019827728567819898, 2
(1, 0, 0, 1, 2, 1, 0), 0.017944345325666425, 0.32097536153017603, 2
(1, 0, 0, 1, 2, 0, 1), 0.014460180928617967, 0.21525296497164564, 2
(1, 0, 0, 1, 1, 2, 0), 0.020964553819086, 0.3685911192533524, 2
(1, 0, 0, 1, 1, 1, 1), 0.032234249076147005, 0.25846781279443665, 2
(1, 0, 0, 1, 1, 0, 2), 0.014460180928617979, 0.2152529649716461, 2
(1, 0, 0, 1, 0, 3, 0), 0.022889216054337386, 0.07427340908631558, 2
(1, 0, 0, 1, 0, 2, 1), 0.020964553819086025, 0.36859111925335303, 2
(1, 0, 0, 1, 0, 1, 2), 0.017944345325666453, 0.3209753615301767, 2
(1, 0, 0, 1, 0, 0, 3), 0.019869007560917844, 0.019827728567820453, 2
(1, 0, 0, 0, 4, 0, 0), 0.019209565475286336, 0, 0
(1, 0, 0, 0, 3, 1, 0), 0.01641742467150105, 0.021201712477643027, 2
(1, 0, 0, 0, 3, 0, 1), 0.020930723950280058, 0.00535025259598578, 2
(1, 0, 0, 0, 2, 2, 0), 0.012067946918037977, 0.16099870159158086, 2
(1, 0, 0, 0, 2, 1, 1), 0.018819815418186548, 0.13579362625614785, 2
(1, 0, 0, 0, 2, 0, 2), 0.018837895836206486, 0.021479085819629585, 2
(1, 0, 0, 0, 1, 3, 0), 0.01673645898219341, 0.018384625730423865, 2
(1, 0, 0, 0, 1, 2, 1), 0.01953034483603952, 0.07509109030892591, 2
(1, 0, 0, 0, 1, 1, 2), 0.019530344836039527, 0.07509109030892569, 2
(1, 0, 0, 0, 1, 0, 3), 0.01673645898219343, 0.018384625730423307, 2
(1, 0, 0, 0, 0, 4, 0), 0.01936908263063253, 0, 0
(1, 0, 0, 0, 0, 3, 1), 0.02164125336813305, 0.00015903189008022845, 2
(1, 0, 0, 0, 0, 2, 2), 0.019780403205873924, 0.00064149519998212, 2
(1, 0, 0, 0, 0, 1, 3), 0.017127954089354063, 0.0004381754318938084, 2
(1, 0, 0, 0, 0, 0, 4), 0.017112432991243036, 0, 0
(0, 5, 0, 0, 0, 0, 0), 0.010709823287915735, 0, 0
(0, 4, 1, 0, 0, 0, 0), 0.017112432991243008, 0, 0
(0, 4, 0, 1, 0, 0, 0), 0.0193690826306325, 0, 0
(0, 4, 0, 0, 1, 0, 0), 0.01920956547528633, 0, 0
(0, 4, 0, 0, 0, 1, 0), 0.01920956547528633, 0, 0
(0, 4, 0, 0, 0, 0, 1), 0.019369082630632497, 0, 0
(0, 3, 2, 0, 0, 0, 0), 0.015280893904412706, 0, 0
(0, 3, 1, 1, 0, 0, 0), 0.021641253368132995, 0.0001590318900799094, 2
(0, 3, 1, 0, 1, 0, 0), 0.016417424671501046, 0.021201712477643152, 2
(0, 3, 1, 0, 0, 1, 0), 0.019869007560917796, 0.019827728567820148, 2
(0, 3, 1, 0, 0, 0, 1), 0.016736458982193378, 0.01838462573042385, 2
(0, 3, 0, 2, 0, 0, 0), 0.022050842822581185, 0, 0
(0, 3, 0, 1, 1, 0, 0), 0.02093072395028004, 0.005350252595985842, 2
(0, 3, 0, 1, 0, 1, 0), 0.022570181743645022, 0.09152480564886757, 2
(0, 3, 0, 1, 0, 0, 1), 0.02288921605433738, 0.07427340908631588, 2
(0, 3, 0, 0, 2, 0, 0), 0.02157229135654267, 0, 0
(0, 3, 0, 0, 1, 1, 0), 0.024063272529004438, 0.007532866635194846, 2
(0, 3, 0, 0, 1, 0, 1), 0.022570181743645033, 0.09152480564886752, 2
(0, 3, 0, 0, 0, 2, 0), 0.02157229135654267, 0, 0
(0, 3, 0, 0, 0, 1, 1), 0.020930723950280023, 0.005350252595986091, 2
(0, 3, 0, 0, 0, 0, 2), 0.022050842822581178, 0, 0
(0, 2, 3, 0, 0, 0, 0), 0.015280893904412708, 0, 0
(0, 2, 2, 1, 0, 0, 0), 0.019780403205873875, 0.0006414951999821616, 2
(0, 2, 2, 0, 1, 0, 0), 0.01206794691803798, 0.16099870159158083, 2
(0, 2, 2, 0, 0, 1, 0), 0.018811595541525304, 0.05975734709134815, 2
(0, 2, 2, 0, 0, 0, 1), 0.012067946918037968, 0.16099870159158114, 2
(0, 2, 1, 2, 0, 0, 0), 0.026550352124042345, 0.000252874822589233, 2
(0, 2, 1, 1, 1, 0, 0), 0.018819815418186524, 0.13579362625614808, 2
(0, 2, 1, 1, 0, 1, 0), 0.024097102397810384, 0.258207362597348, 2
(0, 2, 1, 1, 0, 0, 1), 0.020964553819085994, 0.3685911192533533, 2
(0, 2, 1, 0, 2, 0, 0), 0.018359344370167945, 0.023537648134756974, 2
(0, 2, 1, 0, 1, 1, 0), 0.017592729507342333, 0.1579962655585296, 2
(0, 2, 1, 0, 1, 0, 1), 0.009023805640462698, 0.7226453301506098, 2
(0, 2, 1, 0, 0, 2, 0), 0.025102992993655253, 0.020660432054418844, 2
(0, 2, 1, 0, 0, 1, 1), 0.014460180928617923, 0.21525296497164742, 2
(0, 2, 1, 0, 0, 0, 2), 0.01883789583620644, 0.021479085819629675, 2
(0, 2, 0, 3, 0, 0, 0), 0.022050842822581185, 0, 0
(0, 2, 0, 2, 1, 0, 0), 0.018837895836206462, 0.021479085819629724, 2
(0, 2, 0, 2, 0, 1, 0), 0.024373461062325918, 0.1415699001767184, 2
(0, 2, 0, 2, 0, 0, 1), 0.02437346106232595, 0.1415699001767193, 2
(0, 2, 0, 1, 2, 0, 0), 0.01835934437016795, 0.023537648134756558, 2
(0, 2, 0, 1, 1, 1, 0), 0.023386572979957415, 0.38924269293368213, 2
(0, 2, 0, 1, 1, 0, 1), 0.015176562712606685, 0.4621105481175849, 2
(0, 2, 0, 1, 0, 2, 0), 0.023894909596287397, 0.15858530677217408, 2
(0, 2, 0, 1, 0, 1, 1), 0.015176562712606659, 0.462110548117586, 2
(0, 2, 0, 1, 0, 0, 2), 0.02437346106232595, 0.14156990017671903, 2
(0, 2, 0, 0, 3, 0, 0), 0.02157229135654267, 0, 0
(0, 2, 0, 0, 2, 1, 0), 0.025102992993655253, 0.020660432054418774, 2
(0, 2, 0, 0, 2, 0, 1), 0.02389490959628744, 0.15858530677217333, 2
(0, 2, 0, 0, 1, 2, 0), 0.025102992993655246, 0.02066043205441892, 2
(0, 2, 0, 0, 1, 1, 1), 0.02338657297995744, 0.38924269293368347, 2
(0, 2, 0, 0, 1, 0, 2), 0.024373461062325946, 0.14156990017671833, 2
(0, 2, 0, 0, 0, 3, 0), 0.021572291356542667, 0, 0
(0, 2, 0, 0, 0, 2, 1), 0.018359344370167934, 0.023537648134757155, 2
(0, 2, 0, 0, 0, 1, 2), 0.01883789583620645, 0.02147908581963007, 2
(0, 2, 0, 0, 0, 0, 3), 0.022050842822581178, 0, 0
(0, 1, 4, 0, 0, 0, 0), 0.017112432991243015, 0, 0
(0, 1, 3, 1, 0, 0, 0), 0.01712795408935401, 0.0004381754318938499, 2
(0, 1, 3, 0, 1, 0, 0), 0.016736458982193395, 0.018384625730423407, 2
(0, 1, 3, 0, 0, 1, 0), 0.019869007560917803, 0.019827728567820148, 2
(0, 1, 3, 0, 0, 0, 1), 0.016417424671501042, 0.021201712477643093, 2
(0, 1, 2, 2, 0, 0, 0), 0.019780403205873875, 0.0006414951999825988, 2
(0, 1, 2, 1, 1, 0, 0), 0.019530344836039493, 0.07509109030892602, 2
(0, 1, 2, 1, 0, 1, 0), 0.017944345325666404, 0.32097536153017736, 2
(0, 1, 2, 1, 0, 0, 1), 0.01794434532566642, 0.3209753615301767, 2
(0, 1, 2, 0, 2, 0, 0), 0.018837895836206455, 0.02147908581962985, 2
(0, 1, 2, 0, 1, 1, 0), 0.014460180928617936, 0.21525296497164587, 2
(0, 1, 2, 0, 1, 0, 1), 0.009023805640462694, 0.7226453301506097, 2
(0, 1, 2, 0, 0, 2, 0), 0.02510299299365526, 0.02066043205441872, 2
(0, 1, 2, 0, 0, 1, 1), 0.017592729507342326, 0.15799626555853072, 2
(0, 1, 2, 0, 0, 0, 2), 0.018359344370167927, 0.02353764813475676, 2
(0, 1, 1, 3, 0, 0, 0), 0.021641253368132995, 0.00015903189008014513, 2
(0, 1, 1, 2, 1, 0, 0), 0.019530344836039493, 0.07509109030892541, 2
(0, 1, 1, 2, 0, 1, 0), 0.020964553819085976, 0.36859111925335375, 2
(0, 1, 1, 2, 0, 0, 1), 0.024097102397810405, 0.25820736259734756, 2
(0, 1, 1, 1, 2, 0, 0), 0.018819815418186534, 0.13579362625614808, 2
(0, 1, 1, 1, 1, 1, 0), 0.03223424907614699, 0.25846781279443426, 2
(0, 1, 1, 1, 1, 0, 1), 0.02207932569889428, 0.01430309602383672, 2
(0, 1, 1, 1, 0, 2, 0), 0.02338657297995741, 0.38924269293368347, 2
(0, 1, 1, 1, 0, 1, 1), 0.02279715289795204, 0.028275659592064396, 2
(0, 1, 1, 1, 0, 0, 2), 0.023386572979957436, 0.38924269293368313, 2
(0, 1, 1, 0, 3, 0, 0), 0.02093072395028004, 0.0053502525959859045, 2
(0, 1, 1, 0, 2, 1, 0), 0.014460180928617925, 0.21525296497164564, 2
(0, 1, 1, 0, 2, 0, 1), 0.015176562712606674, 0.4621105481175859, 2
(0, 1, 1, 0, 1, 2, 0), 0.01759272950734233, 0.1579962655585305, 2
(0, 1, 1, 0, 1, 1, 1), 0.022797152897952058, 0.02827565959206523, 2
(0, 1, 1, 0, 1, 0, 2), 0.015176562712606678, 0.46211054811758584, 2
(0, 1, 1, 0, 0, 3, 0), 0.024063272529004438, 0.0075328666351944205, 2
(0, 1, 1, 0, 0, 2, 1), 0.01759272950734233, 0.1579962655585314, 2
(0, 1, 1, 0, 0, 1, 2), 0.014460180928617927, 0.21525296497164742, 2
(0, 1, 1, 0, 0, 0, 3), 0.020930723950280023, 0.005350252595985897, 2
(0, 1, 0, 4, 0, 0, 0), 0.019369082630632504, 0, 0
(0, 1, 0, 3, 1, 0, 0), 0.016736458982193406, 0.018384625730423484, 2
(0, 1, 0, 3, 0, 1, 0), 0.022889216054337348, 0.07427340908631577, 2
(0, 1, 0, 3, 0, 0, 1), 0.022570181743645047, 0.0915248056488673, 2
(0, 1, 0, 2, 2, 0, 0), 0.012067946918037992, 0.16099870159158064, 2
(0, 1, 0, 2, 1, 1, 0), 0.020964553819085983, 0.3685911192533533, 2
(0, 1, 0, 2, 1, 0, 1), 0.009023805640462703, 0.7226453301506103, 2
(0, 1, 0, 2, 0, 2, 0), 0.0243734610623259, 0.1415699001767184, 2
(0, 1, 0, 2, 0, 1, 1), 0.015176562712606657, 0.4621105481175863, 2
(0, 1, 0, 2, 0, 0, 2), 0.023894909596287445, 0.15858530677217353, 2
(0, 1, 0, 1, 3, 0, 0), 0.016417424671501063, 0.021201712477643186, 2
(0, 1, 0, 1, 2, 1, 0), 0.017944345325666404, 0.32097536153017625, 2
(0, 1, 0, 1, 2, 0, 1), 0.009023805640462707, 0.7226453301506099, 2
(0, 1, 0, 1, 1, 2, 0), 0.024097102397810377, 0.2582073625973478, 2
(0, 1, 0, 1, 1, 1, 1), 0.022079325698894293, 0.014303096023836306, 2
(0, 1, 0, 1, 1, 0, 2), 0.015176562712606687, 0.46211054811758506, 2
(0, 1, 0, 1, 0, 3, 0), 0.022570181743645012, 0.09152480564886735, 2
(0, 1, 0, 1, 0, 2, 1), 0.009023805640462682, 0.7226453301506116, 2
(0, 1, 0, 1, 0, 1, 2), 0.009023805640462696, 0.7226453301506106, 2
(0, 1, 0, 1, 0, 0, 3), 0.022570181743645043, 0.09152480564886699, 2
(0, 1, 0, 0, 4, 0, 0), 0.019209565475286332, 0, 0
(0, 1, 0, 0, 3, 1, 0), 0.019869007560917785, 0.019827728567820203, 2
(0, 1, 0, 0, 3, 0, 1), 0.02257018174364504, 0.0915248056488671, 2
(0, 1, 0, 0, 2, 2, 0), 0.018811595541525276, 0.059757347091348036, 2
(0, 1, 0, 0, 2, 1, 1), 0.024097102397810412, 0.25820736259734756, 2
(0, 1, 0, 0, 2, 0, 2), 0.024373461062325956, 0.1415699001767187, 2
(0, 1, 0, 0, 1, 3, 0), 0.01986900756091779, 0.019827728567820092, 2
(0, 1, 0, 0, 1, 2, 1), 0.017944345325666425, 0.3209753615301769, 2
(0, 1, 0, 0, 1, 1, 2), 0.020964553819086018, 0.3685911192533531, 2
(0, 1, 0, 0, 1, 0, 3), 0.022889216054337386, 0.07427340908631555, 2
(0, 1, 0, 0, 0, 4, 0), 0.019209565475286332, 0, 0
(0, 1, 0, 0, 0, 3, 1), 0.01641742467150105, 0.021201712477643384, 2
(0, 1, 0, 0, 0, 2, 2), 0.01206794691803799, 0.16099870159158144, 2
(0, 1, 0, 0, 0, 1, 3), 0.016736458982193392, 0.01838462573042379, 2
(0, 1, 0, 0, 0, 0, 4), 0.019369082630632504, 0, 0
(0, 0, 5, 0, 0, 0, 0), 0.010709823287915737, 0, 0
(0, 0, 4, 1, 0, 0, 0), 0.017112432991243005, 0, 0
(0, 0, 4, 0, 1, 0, 0), 0.019369082630632504, 0, 0
(0, 0, 4, 0, 0, 1, 0), 0.019209565475286332, 0, 0
(0, 0, 4, 0, 0, 0, 1), 0.019209565475286322, 0, 0
(0, 0, 3, 2, 0, 0, 0), 0.015280893904412694, 0, 0
(0, 0, 3, 1, 1, 0, 0), 0.021641253368132995, 0.0001590318900795762, 2
(0, 0, 3, 1, 0, 1, 0), 0.01641742467150103, 0.02120171247764312, 2
(0, 0, 3, 1, 0, 0, 1), 0.019869007560917775, 0.019827728567819954, 2
(0, 0, 3, 0, 2, 0, 0), 0.02205084282258119, 0, 0
(0, 0, 3, 0, 1, 1, 0), 0.020930723950280034, 0.005350252595985702, 2
(0, 0, 3, 0, 1, 0, 1), 0.022570181743645026, 0.0915248056488676, 2
(0, 0, 3, 0, 0, 2, 0), 0.02157229135654267, 0, 0
(0, 0, 3, 0, 0, 1, 1), 0.024063272529004417, 0.007532866635194516, 2
(0, 0, 3, 0, 0, 0, 2), 0.021572291356542657, 0, 0
(0, 0, 2, 3, 0, 0, 0), 0.015280893904412698, 0, 0
(0, 0, 2, 2, 1, 0, 0), 0.019780403205873872, 0.000641495199982127, 2
(0, 0, 2, 2, 0, 1, 0), 0.012067946918037954, 0.16099870159158125, 2
(0, 0, 2, 2, 0, 0, 1), 0.018811595541525283, 0.05975734709134848, 2
(0, 0, 2, 1, 2, 0, 0), 0.026550352124042352, 0.0002528748225888444, 2
(0, 0, 2, 1, 1, 1, 0), 0.0188198154181865, 0.13579362625614763, 2
(0, 0, 2, 1, 1, 0, 1), 0.024097102397810398, 0.258207362597348, 2
(0, 0, 2, 1, 0, 2, 0), 0.018359344370167917, 0.02353764813475679, 2
(0, 0, 2, 1, 0, 1, 1), 0.0175927295073423, 0.15799626555853138, 2
(0, 0, 2, 1, 0, 0, 2), 0.02510299299365525, 0.020660432054419024, 2
(0, 0, 2, 0, 3, 0, 0), 0.02205084282258118, 0, 0
(0, 0, 2, 0, 2, 1, 0), 0.01883789583620644, 0.021479085819629495, 2
(0, 0, 2, 0, 2, 0, 1), 0.024373461062325942, 0.1415699001767191, 2
(0, 0, 2, 0, 1, 2, 0), 0.01835934437016793, 0.023537648134756842, 2
(0, 0, 2, 0, 1, 1, 1), 0.023386572979957415, 0.3892426929336835, 2
(0, 0, 2, 0, 1, 0, 2), 0.023894909596287428, 0.15858530677217342, 2
(0, 0, 2, 0, 0, 3, 0), 0.021572291356542678, 0, 0
(0, 0, 2, 0, 0, 2, 1), 0.025102992993655246, 0.02066043205441913, 2
(0, 0, 2, 0, 0, 1, 2), 0.025102992993655236, 0.02066043205441881, 2
(0, 0, 2, 0, 0, 0, 3), 0.021572291356542657, 0, 0
(0, 0, 1, 4, 0, 0, 0), 0.017112432991243008, 0, 0
(0, 0, 1, 3, 1, 0, 0), 0.017127954089354018, 0.0004381754318939054, 2
(0, 0, 1, 3, 0, 1, 0), 0.01673645898219335, 0.018384625730423487, 2
(0, 0, 1, 3, 0, 0, 1), 0.01986900756091779, 0.019827728567820453, 2
(0, 0, 1, 2, 2, 0, 0), 0.01978040320587389, 0.0006414951999822033, 2
(0, 0, 1, 2, 1, 1, 0), 0.01953034483603947, 0.07509109030892558, 2
(0, 0, 1, 2, 1, 0, 1), 0.017944345325666418, 0.3209753615301765, 2
(0, 0, 1, 2, 0, 2, 0), 0.01883789583620641, 0.02147908581962987, 2
(0, 0, 1, 2, 0, 1, 1), 0.0144601809286179, 0.21525296497164764, 2
(0, 0, 1, 2, 0, 0, 2), 0.025102992993655256, 0.020660432054418913, 2
(0, 0, 1, 1, 3, 0, 0), 0.021641253368133016, 0.0001590318900798954, 2
(0, 0, 1, 1, 2, 1, 0), 0.01953034483603946, 0.07509109030892552, 2
(0, 0, 1, 1, 2, 0, 1), 0.020964553819085997, 0.36859111925335375, 2
(0, 0, 1, 1, 1, 2, 0), 0.018819815418186493, 0.13579362625614808, 2
(0, 0, 1, 1, 1, 1, 1), 0.03223424907614698, 0.2584678127944334, 2
(0, 0, 1, 1, 1, 0, 2), 0.02338657297995743, 0.38924269293368324, 2
(0, 0, 1, 1, 0, 3, 0), 0.02093072395028001, 0.0053502525959856955, 2
(0, 0, 1, 1, 0, 2, 1), 0.014460180928617901, 0.21525296497164742, 2
(0, 0, 1, 1, 0, 1, 2), 0.017592729507342312, 0.1579962655585316, 2
(0, 0, 1, 1, 0, 0, 3), 0.024063272529004427, 0.007532866635194843, 2
(0, 0, 1, 0, 4, 0, 0), 0.019369082630632504, 0, 0
(0, 0, 1, 0, 3, 1, 0), 0.016736458982193378, 0.018384625730423505, 2
(0, 0, 1, 0, 3, 0, 1), 0.022889216054337375, 0.07427340908631572, 2
(0, 0, 1, 0, 2, 2, 0), 0.012067946918037954, 0.16099870159158075, 2
(0, 0, 1, 0, 2, 1, 1), 0.02096455381908598, 0.36859111925335375, 2
(0, 0, 1, 0, 2, 0, 2), 0.02437346106232595, 0.1415699001767188, 2
(0, 0, 1, 0, 1, 3, 0), 0.01641742467150104, 0.0212017124776428, 2
(0, 0, 1, 0, 1, 2, 1), 0.017944345325666404, 0.3209753615301769, 2
(0, 0, 1, 0, 1, 1, 2), 0.024097102397810398, 0.258207362597348, 2
(0, 0, 1, 0, 1, 0, 3), 0.02257018174364503, 0.09152480564886699, 2
(0, 0, 1, 0, 0, 4, 0), 0.019209565475286336, 0, 0
(0, 0, 1, 0, 0, 3, 1), 0.019869007560917792, 0.019827728567820287, 2
(0, 0, 1, 0, 0, 2, 2), 0.01881159554152529, 0.0597573470913486, 2
(0, 0, 1, 0, 0, 1, 3), 0.019869007560917782, 0.01982772856781998, 2
(0, 0, 1, 0, 0, 0, 4), 0.019209565475286322, 0, 0
(0, 0, 0, 5, 0, 0, 0), 0.010709823287915738, 0, 0
(0, 0, 0, 4, 1, 0, 0), 0.017112432991243022, 0, 0
(0, 0, 0, 4, 0, 1, 0), 0.01936908263063248, 0, 0
(0, 0, 0, 4, 0, 0, 1), 0.019209565475286336, 0, 0
(0, 0, 0, 3, 2, 0, 0), 0.015280893904412722, 0, 0
(0, 0, 0, 3, 1, 1, 0), 0.021641253368132978, 0.00015903189008010366, 2
(0, 0, 0, 3, 1, 0, 1), 0.016417424671501073, 0.021201712477643245, 2
(0, 0, 0, 3, 0, 2, 0), 0.022050842822581143, 0, 0
(0, 0, 0, 3, 0, 1, 1), 0.02093072395028001, 0.005350252595985884, 2
(0, 0, 0, 3, 0, 0, 2), 0.021572291356542685, 0, 0
(0, 0, 0, 2, 3, 0, 0), 0.015280893904412719, 0, 0
(0, 0, 0, 2, 2, 1, 0), 0.019780403205873855, 0.0006414951999823768, 2
(0, 0, 0, 2, 2, 0, 1), 0.012067946918037996, 0.16099870159158056, 2
(0, 0, 0, 2, 1, 2, 0), 0.026550352124042307, 0.00025287482258851135, 2
(0, 0, 0, 2, 1, 1, 1), 0.01881981541818651, 0.1357936262561483, 2
(0, 0, 0, 2, 1, 0, 2), 0.018359344370167962, 0.023537648134756676, 2
(0, 0, 0, 2, 0, 3, 0), 0.022050842822581143, 0, 0
(0, 0, 0, 2, 0, 2, 1), 0.018837895836206424, 0.021479085819630105, 2
(0, 0, 0, 2, 0, 1, 2), 0.018359344370167924, 0.023537648134756912, 2
(0, 0, 0, 2, 0, 0, 3), 0.021572291356542685, 0, 0
(0, 0, 0, 1, 4, 0, 0), 0.017112432991243022, 0, 0
(0, 0, 0, 1, 3, 1, 0), 0.017127954089353994, 0.0004381754318939471, 2
(0, 0, 0, 1, 3, 0, 1), 0.016736458982193413, 0.018384625730423706, 2
(0, 0, 0, 1, 2, 2, 0), 0.019780403205873837, 0.0006414951999824392, 2
(0, 0, 0, 1, 2, 1, 1), 0.01953034483603948, 0.0750910903089258, 2
(0, 0, 0, 1, 2, 0, 2), 0.018837895836206472, 0.02147908581962998, 2
(0, 0, 0, 1, 1, 3, 0), 0.02164125336813296, 0.00015903189007970128, 2
(0, 0, 0, 1, 1, 2, 1), 0.019530344836039482, 0.07509109030892569, 2
(0, 0, 0, 1, 1, 1, 2), 0.018819815418186527, 0.1357936262561474, 2
(0, 0, 0, 1, 1, 0, 3), 0.020930723950280058, 0.005350252595985716, 2
(0, 0, 0, 1, 0, 4, 0), 0.01936908263063248, 0, 0
(0, 0, 0, 1, 0, 3, 1), 0.016736458982193368, 0.01838462573042365, 2
(0, 0, 0, 1, 0, 2, 2), 0.012067946918037975, 0.16099870159158133, 2
(0, 0, 0, 1, 0, 1, 3), 0.016417424671501046, 0.021201712477643228, 2
(0, 0, 0, 1, 0, 0, 4), 0.019209565475286343, 0, 0
(0, 0, 0, 0, 5, 0, 0), 0.010709823287915738, 0, 0
(0, 0, 0, 0, 4, 1, 0), 0.017112432991243, 0, 0
(0, 0, 0, 0, 4, 0, 1), 0.019369082630632507, 0, 0
(0, 0, 0, 0, 3, 2, 0), 0.015280893904412684, 0, 0
(0, 0, 0, 0, 3, 1, 1), 0.021641253368132995, 0.0001590318900798538, 2
(0, 0, 0, 0, 3, 0, 2), 0.0220508428225812, 0, 0
(0, 0, 0, 0, 2, 3, 0), 0.015280893904412682, 0, 0
(0, 0, 0, 0, 2, 2, 1), 0.01978040320587386, 0.0006414951999823559, 2
(0, 0, 0, 0, 2, 1, 2), 0.026550352124042356, 0.00025287482258851135, 2
(0, 0, 0, 0, 2, 0, 3), 0.022050842822581195, 0, 0
(0, 0, 0, 0, 1, 4, 0), 0.017112432991243, 0, 0
(0, 0, 0, 0, 1, 3, 1), 0.017127954089354015, 0.00043817543189401644, 2
(0, 0, 0, 0, 1, 2, 2), 0.01978040320587389, 0.0006414951999823976, 2
(0, 0, 0, 0, 1, 1, 3), 0.021641253368133013, 0.00015903189008027006, 2
(0, 0, 0, 0, 1, 0, 4), 0.019369082630632507, 0, 0
(0, 0, 0, 0, 0, 5, 0), 0.010709823287915738, 0, 0
(0, 0, 0, 0, 0, 4, 1), 0.01711243299124301, 0, 0
(0, 0, 0, 0, 0, 3, 2), 0.015280893904412708, 0, 0
(0, 0, 0, 0, 0, 2, 3), 0.015280893904412713, 0, 0
(0, 0, 0, 0, 0, 1, 4), 0.01711243299124301, 0, 0
(0, 0, 0, 0, 0, 0, 5), 0.010709823287915738, 0, 0


==> anc/table_data/table_iv_d_3_r_4.txt <==
(6, 0, 0, 0, 0, 0, 0), 0.0022949621331248018, 0, 0
(5, 1, 0, 0, 0, 0, 0), 0.005478251634988617, 0, 0
(5, 0, 1, 0, 0, 0, 0), 0.005881224784879598, 0, 0
(5, 0, 0, 1, 0, 0, 0), 0.005852739578567786, 0, 0
(5, 0, 0, 0, 1, 0, 0), 0.005852739578567783, 0, 0
(5, 0, 0, 0, 0, 1, 0), 0.005881224784879606, 0, 0
(5, 0, 0, 0, 0, 0, 1), 0.005478251634988623, 0, 0
(4, 2, 0, 0, 0, 0, 0), 0.006256264876191952, 0, 0
(4, 1, 1, 0, 0, 0, 0), 0.009784558348087603, 4.656354244953577e-05, 2
(4, 1, 0, 1, 0, 0, 0), 0.008739890316544097, 0.004294927573541323, 2
(4, 1, 0, 0, 1, 0, 0), 0.00939923369018712, 0.006040668994944661, 2
(4, 1, 0, 0, 0, 1, 0), 0.008825345935479553, 0.0037752712154423, 2
(4, 1, 0, 0, 0, 0, 1), 0.00857563889841467, 0.00012667804995231398, 2
(4, 0, 2, 0, 0, 0, 0), 0.007868157475755873, 0, 0
(4, 0, 1, 1, 0, 0, 0), 0.009948809766217035, 0.0012373923021573032, 2
(4, 0, 1, 0, 1, 0, 0), 0.010234222564484304, 0.027596473237291492, 2
(4, 0, 1, 0, 0, 1, 0), 0.010319678183419764, 0.02142604655050376, 2
(4, 0, 1, 0, 0, 0, 1), 0.00882534593547955, 0.003775271215442361, 2
(4, 0, 0, 2, 0, 0, 0), 0.007754216650508613, 0, 0
(4, 0, 0, 1, 1, 0, 0), 0.010522697520924615, 0.002213562944223892, 2
(4, 0, 0, 1, 0, 1, 0), 0.010234222564484316, 0.02759647323729185, 2
(4, 0, 0, 1, 0, 0, 1), 0.009399233690187133, 0.006040668994944349, 2
(4, 0, 0, 0, 2, 0, 0), 0.00775421665050861, 0, 0
(4, 0, 0, 0, 1, 1, 0), 0.009948809766217046, 0.0012373923021573848, 2
(4, 0, 0, 0, 1, 0, 1), 0.008739890316544104, 0.00429492757354141, 2
(4, 0, 0, 0, 0, 2, 0), 0.007868157475755887, 0, 0
(4, 0, 0, 0, 0, 1, 1), 0.009784558348087623, 4.656354244966067e-05, 2
(4, 0, 0, 0, 0, 0, 2), 0.006256264876191963, 0, 0
(3, 3, 0, 0, 0, 0, 0), 0.006145950748656264, 0, 0
(3, 2, 1, 0, 0, 0, 0), 0.00954041303869517, 0.0002475996569319092, 2
(3, 2, 0, 1, 0, 0, 0), 0.006980293331826527, 0.05101546273058314, 2
(3, 2, 0, 0, 1, 0, 0), 0.008929838246443784, 0.02963776869299715, 2
(3, 2, 0, 0, 0, 1, 0), 0.007037263744450168, 0.04592929262161544, 2
(3, 2, 0, 0, 0, 0, 1), 0.008734466738913217, 0.0003530694696665866, 2
(3, 1, 2, 0, 0, 0, 0), 0.011958251938041056, 0.00010493898410009088, 2
(3, 1, 1, 1, 0, 0, 0), 0.00982075091606135, 0.03620221965066121, 2
(3, 1, 1, 0, 1, 0, 0), 0.011695807019184169, 0.09936438786459278, 2
(3, 1, 1, 0, 0, 1, 0), 0.010548031509769037, 0.13182788413091612, 2
(3, 1, 1, 0, 0, 0, 1), 0.009492248079802494, 0.02008733760306264, 2
(3, 1, 0, 2, 0, 0, 0), 0.009227220993301513, 0.008511866047830751, 2
(3, 1, 0, 1, 1, 0, 0), 0.009769050269616376, 0.05118150059482677, 2
(3, 1, 0, 1, 0, 1, 0), 0.007125552458698195, 0.17394600149554612, 2
(3, 1, 0, 1, 0, 0, 1), 0.008707142523303771, 0.11597543198344565, 2
(3, 1, 0, 0, 2, 0, 0), 0.01117676590791877, 0.009778675285786128, 2
(3, 1, 0, 0, 1, 1, 0), 0.008621274760201223, 0.05686070152985424, 2
(3, 1, 0, 0, 1, 0, 1), 0.008707142523303762, 0.11597543198344554, 2
(3, 1, 0, 0, 0, 2, 0), 0.00945510264379606, 0.007615152342293738, 2
(3, 1, 0, 0, 0, 1, 1), 0.009492248079802507, 0.020087337603062586, 2
(3, 1, 0, 0, 0, 0, 2), 0.008734466738913226, 0.0003530694696666976, 2
(3, 0, 3, 0, 0, 0, 0), 0.00856378964800215, 0, 0
(3, 0, 2, 1, 0, 0, 0), 0.010204078530954367, 0.005458386276071273, 2
(3, 0, 2, 0, 1, 0, 0), 0.011463290075647153, 0.0544186209578203, 2
(3, 0, 2, 0, 0, 1, 0), 0.0115202604882708, 0.052738693163251506, 2
(3, 0, 2, 0, 0, 0, 1), 0.009455102643796046, 0.007615152342293967, 2
(3, 0, 1, 2, 0, 0, 0), 0.010033167293083473, 0.005866336818728146, 2
(3, 0, 1, 1, 1, 0, 0), 0.012024309855443041, 0.12929469062586935, 2
(3, 0, 1, 1, 0, 1, 0), 0.010114216954578615, 0.12821425351244803, 2
(3, 0, 1, 1, 0, 0, 1), 0.008621274760201227, 0.05686070152985422, 2
(3, 0, 1, 0, 2, 0, 0), 0.011292378837776257, 0.060115164459783856, 2
(3, 0, 1, 0, 1, 1, 0), 0.010114216954578618, 0.12821425351244775, 2
(3, 0, 1, 0, 1, 0, 1), 0.007125552458698194, 0.17394600149554548, 2
(3, 0, 1, 0, 0, 2, 0), 0.011520260488270808, 0.052738693163251596, 2
(3, 0, 1, 0, 0, 1, 1), 0.010548031509769039, 0.13182788413091623, 2
(3, 0, 1, 0, 0, 0, 2), 0.007037263744450172, 0.04592929262161556, 2
(3, 0, 0, 3, 0, 0, 0), 0.008392878410131258, 0, 0
(3, 0, 0, 2, 1, 0, 0), 0.011925741795077108, 0.007452449485577167, 2
(3, 0, 0, 2, 0, 1, 0), 0.011292378837776266, 0.060115164459783425, 2
(3, 0, 0, 2, 0, 0, 1), 0.011176765907918789, 0.009778675285785975, 2
(3, 0, 0, 1, 2, 0, 0), 0.011925741795077108, 0.007452449485577361, 2
(3, 0, 0, 1, 1, 1, 0), 0.012024309855443048, 0.12929469062586907, 2
(3, 0, 0, 1, 1, 0, 1), 0.00976905026961639, 0.051181500594827095, 2
(3, 0, 0, 1, 0, 2, 0), 0.011463290075647167, 0.05441862095782003, 2
(3, 0, 0, 1, 0, 1, 1), 0.011695807019184195, 0.09936438786459201, 2
(3, 0, 0, 1, 0, 0, 2), 0.008929838246443809, 0.029637768692997068, 2
(3, 0, 0, 0, 3, 0, 0), 0.008392878410131257, 0, 0
(3, 0, 0, 0, 2, 1, 0), 0.01003316729308348, 0.0058663368187282065, 2
(3, 0, 0, 0, 2, 0, 1), 0.009227220993301524, 0.008511866047830902, 2
(3, 0, 0, 0, 1, 2, 0), 0.010204078530954386, 0.005458386276071064, 2
(3, 0, 0, 0, 1, 1, 1), 0.009820750916061377, 0.03620221965066069, 2
(3, 0, 0, 0, 1, 0, 2), 0.006980293331826542, 0.05101546273058293, 2
(3, 0, 0, 0, 0, 3, 0), 0.008563789648002166, 0, 0
(3, 0, 0, 0, 0, 2, 1), 0.011958251938041084, 0.0001049389840999806, 2
(3, 0, 0, 0, 0, 1, 2), 0.0095404130386952, 0.0002475996569320757, 2
(3, 0, 0, 0, 0, 0, 3), 0.006145950748656282, 0, 0
(2, 4, 0, 0, 0, 0, 0), 0.0062562648761919516, 0, 0
(2, 3, 1, 0, 0, 0, 0), 0.00873446673891321, 0.00035306946966658656, 2
(2, 3, 0, 1, 0, 0, 0), 0.007037263744450161, 0.04592929262161557, 2
(2, 3, 0, 0, 1, 0, 0), 0.008929838246443784, 0.02963776869299704, 2
(2, 3, 0, 0, 0, 1, 0), 0.006980293331826531, 0.05101546273058303, 2
(2, 3, 0, 0, 0, 0, 1), 0.009540413038695178, 0.00024759965693174266, 2
(2, 2, 2, 0, 0, 0, 0), 0.011566213859367113, 0.00047420244166300474, 2
(2, 2, 1, 1, 0, 0, 0), 0.009575465950280549, 0.08896725984154107, 2
(2, 2, 1, 0, 1, 0, 0), 0.011424671730180871, 0.14979302048671156, 2
(2, 2, 1, 0, 0, 1, 0), 0.00953209722818726, 0.2215455748854031, 2
(2, 2, 1, 0, 0, 0, 1), 0.011329639357367237, 0.027396258894371393, 2
(2, 2, 0, 2, 0, 0, 0), 0.008057867045193743, 0.05109027815222731, 2
(2, 2, 0, 1, 1, 0, 0), 0.007914652811397287, 0.21660809629124084, 2
(2, 2, 0, 1, 0, 1, 0), 0.003778494857149118, 0.5464260762139688, 2
(2, 2, 0, 1, 0, 0, 1), 0.009532097228187259, 0.22154557488540289, 2
(2, 2, 0, 0, 2, 0, 0), 0.011843016049180994, 0.03188957545341183, 2
(2, 2, 0, 0, 1, 1, 0), 0.00791465281139729, 0.21660809629123992, 2
(2, 2, 0, 0, 1, 0, 1), 0.01142467173018088, 0.1497930204867115, 2
(2, 2, 0, 0, 0, 2, 0), 0.008057867045193757, 0.051090278152227345, 2
(2, 2, 0, 0, 0, 1, 1), 0.009575465950280563, 0.08896725984154126, 2
(2, 2, 0, 0, 0, 0, 2), 0.011566213859367123, 0.00047420244166215125, 2
(2, 1, 3, 0, 0, 0, 0), 0.011958251938041058, 0.00010493898410016021, 2
(2, 1, 2, 1, 0, 0, 0), 0.011993304849626433, 0.043267663552155965, 2
(2, 1, 2, 0, 1, 0, 0), 0.01401509397200788, 0.1460139218568781, 2
(2, 1, 2, 0, 0, 1, 0), 0.014015093972007894, 0.14601392185687784, 2
(2, 1, 2, 0, 0, 0, 1), 0.011993304849626438, 0.04326766355215574, 2
(2, 1, 1, 2, 0, 0, 0), 0.010068220204668852, 0.1278879637010582, 2
(2, 1, 1, 1, 1, 0, 0), 0.014075279605040888, 0.8185178640605493, 2
(2, 1, 1, 1, 0, 1, 0), 0.008003178426705792, 0.3719891233318834, 2
(2, 1, 1, 1, 0, 0, 1), 0.011871720665659202, 0.692410389247719, 2
(2, 1, 1, 0, 2, 0, 0), 0.013982583829043922, 0.24159596007288953, 2
(2, 1, 1, 0, 1, 1, 0), 0.010203393156867042, 0.562740343592437, 2
(2, 1, 1, 0, 1, 0, 1), 0.009584768491311357, 0.396757371134441, 2
(2, 1, 1, 0, 0, 2, 0), 0.01226092056492121, 0.374161202090169, 2
(2, 1, 1, 0, 0, 1, 1), 0.013798477415227004, 0.7106368496010211, 2
(2, 1, 1, 0, 0, 0, 2), 0.009575465950280557, 0.08896725984154129, 2
(2, 1, 0, 3, 0, 0, 0), 0.010033167293083478, 0.005866336818728423, 2
(2, 1, 0, 2, 1, 0, 0), 0.010161580472872278, 0.08834805666160651, 2
(2, 1, 0, 2, 0, 1, 0), 0.008090580363098846, 0.2613309671760347, 2
(2, 1, 0, 2, 0, 0, 1), 0.011917425984569192, 0.18682740771544135, 2
(2, 1, 0, 1, 2, 0, 0), 0.012054154974865902, 0.0709569292848239, 2
(2, 1, 0, 1, 1, 1, 0), 0.008276636407299226, 0.4033712805540486, 2
(2, 1, 0, 1, 1, 0, 1), 0.009858226471904803, 0.41535060164806226, 2
(2, 1, 0, 1, 0, 2, 0), 0.008261491600969749, 0.2382889571276228, 2
(2, 1, 0, 1, 0, 1, 1), 0.00958476849131136, 0.3967573711344421, 2
(2, 1, 0, 1, 0, 0, 2), 0.011424671730180896, 0.149793020486711, 2
(2, 1, 0, 0, 3, 0, 0), 0.0119257417950771, 0.007452449485577653, 2
(2, 1, 0, 0, 2, 1, 0), 0.010161580472872274, 0.08834805666160676, 2
(2, 1, 0, 0, 2, 0, 1), 0.011917425984569185, 0.18682740771544107, 2
(2, 1, 0, 0, 1, 2, 0), 0.00843991720874955, 0.10897191841904595, 2
(2, 1, 0, 0, 1, 1, 1), 0.011871720665659209, 0.6924103892477202, 2
(2, 1, 0, 0, 1, 0, 2), 0.009532097228187262, 0.2215455748854026, 2
(2, 1, 0, 0, 0, 3, 0), 0.01020407853095439, 0.005458386276071273, 2
(2, 1, 0, 0, 0, 2, 1), 0.011993304849626452, 0.043267663552155514, 2
(2, 1, 0, 0, 0, 1, 2), 0.011329639357367253, 0.027396258894371094, 2
(2, 1, 0, 0, 0, 0, 3), 0.009540413038695189, 0.0002475996569319092, 2
(2, 0, 4, 0, 0, 0, 0), 0.007868157475755873, 0, 0
(2, 0, 3, 1, 0, 0, 0), 0.009455102643796034, 0.007615152342294088, 2
(2, 0, 3, 0, 1, 0, 0), 0.011520260488270786, 0.052738693163251624, 2
(2, 0, 3, 0, 0, 1, 0), 0.011463290075647161, 0.05441862095782019, 2
(2, 0, 3, 0, 0, 0, 1), 0.01020407853095437, 0.005458386276071044, 2
(2, 0, 2, 2, 0, 0, 0), 0.008057867045193737, 0.05109027815222707, 2
(2, 0, 2, 1, 1, 0, 0), 0.012260920564921191, 0.3741612020901701, 2
(2, 0, 2, 1, 0, 1, 0), 0.008261491600969745, 0.23828895712762288, 2
(2, 0, 2, 1, 0, 0, 1), 0.008439917208749544, 0.10897191841904617, 2
(2, 0, 2, 0, 2, 0, 0), 0.012188182734143233, 0.2699467336224188, 2
(2, 0, 2, 0, 1, 1, 0), 0.010326649445444498, 0.4138406953654452, 2
(2, 0, 2, 0, 1, 0, 1), 0.008261491600969745, 0.23828895712762285, 2
(2, 0, 2, 0, 0, 2, 0), 0.01218818273414325, 0.26994673362241883, 2
(2, 0, 2, 0, 0, 1, 1), 0.0122609205649212, 0.3741612020901695, 2
(2, 0, 2, 0, 0, 0, 2), 0.008057867045193746, 0.05109027815222709, 2
(2, 0, 1, 3, 0, 0, 0), 0.009227220993301512, 0.008511866047830904, 2
(2, 0, 1, 2, 1, 0, 0), 0.01191742598456918, 0.18682740771544123, 2
(2, 0, 1, 2, 0, 1, 0), 0.008090580363098844, 0.2613309671760349, 2
(2, 0, 1, 2, 0, 0, 1), 0.01016158047287228, 0.08834805666160675, 2
(2, 0, 1, 1, 2, 0, 0), 0.013982583829043932, 0.2415959600728891, 2
(2, 0, 1, 1, 1, 1, 0), 0.010206737366087478, 0.6082444526521854, 2
(2, 0, 1, 1, 1, 0, 1), 0.008276636407299236, 0.40337128055404925, 2
(2, 0, 1, 1, 0, 2, 0), 0.010326649445444494, 0.41384069536544504, 2
(2, 0, 1, 1, 0, 1, 1), 0.010203393156867031, 0.5627403435924372, 2
(2, 0, 1, 1, 0, 0, 2), 0.0079146528113973, 0.21660809629123995, 2
(2, 0, 1, 0, 3, 0, 0), 0.011292378837776259, 0.06011516445978355, 2
(2, 0, 1, 0, 2, 1, 0), 0.008090580363098848, 0.2613309671760347, 2
(2, 0, 1, 0, 2, 0, 1), 0.008090580363098851, 0.2613309671760343, 2
(2, 0, 1, 0, 1, 2, 0), 0.008261491600969754, 0.23828895712762296, 2
(2, 0, 1, 0, 1, 1, 1), 0.008003178426705795, 0.3719891233318845, 2
(2, 0, 1, 0, 1, 0, 2), 0.0037784948571491254, 0.5464260762139665, 2
(2, 0, 1, 0, 0, 3, 0), 0.011463290075647175, 0.05441862095782021, 2
(2, 0, 1, 0, 0, 2, 1), 0.014015093972007897, 0.14601392185687745, 2
(2, 0, 1, 0, 0, 1, 2), 0.009532097228187266, 0.22154557488540289, 2
(2, 0, 1, 0, 0, 0, 3), 0.006980293331826538, 0.0510154627305829, 2
(2, 0, 0, 4, 0, 0, 0), 0.007754216650508613, 0, 0
(2, 0, 0, 3, 1, 0, 0), 0.011176765907918778, 0.009778675285785871, 2
(2, 0, 0, 3, 0, 1, 0), 0.011292378837776255, 0.06011516445978356, 2
(2, 0, 0, 3, 0, 0, 1), 0.011925741795077114, 0.007452449485577514, 2
(2, 0, 0, 2, 2, 0, 0), 0.011843016049181006, 0.031889575453411624, 2
(2, 0, 0, 2, 1, 1, 0), 0.013982583829043927, 0.24159596007288878, 2
(2, 0, 0, 2, 1, 0, 1), 0.012054154974865918, 0.07095692928482411, 2
(2, 0, 0, 2, 0, 2, 0), 0.012188182734143231, 0.26994673362241894, 2
(2, 0, 0, 2, 0, 1, 1), 0.013982583829043936, 0.24159596007288942, 2
(2, 0, 0, 2, 0, 0, 2), 0.01184301604918102, 0.0318895754534116, 2
(2, 0, 0, 1, 3, 0, 0), 0.011176765907918777, 0.009778675285786149, 2
(2, 0, 0, 1, 2, 1, 0), 0.011917425984569182, 0.18682740771544076, 2
(2, 0, 0, 1, 2, 0, 1), 0.010161580472872286, 0.08834805666160682, 2
(2, 0, 0, 1, 1, 2, 0), 0.012260920564921195, 0.3741612020901689, 2
(2, 0, 0, 1, 1, 1, 1), 0.014075279605040895, 0.818517864060553, 2
(2, 0, 0, 1, 1, 0, 2), 0.00791465281139731, 0.21660809629124034, 2
(2, 0, 0, 1, 0, 3, 0), 0.011520260488270796, 0.052738693163252116, 2
(2, 0, 0, 1, 0, 2, 1), 0.014015093972007897, 0.146013921856877, 2
(2, 0, 0, 1, 0, 1, 2), 0.0114246717301809, 0.1497930204867109, 2
(2, 0, 0, 1, 0, 0, 3), 0.008929838246443812, 0.029637768692996596, 2
(2, 0, 0, 0, 4, 0, 0), 0.007754216650508611, 0, 0
(2, 0, 0, 0, 3, 1, 0), 0.009227220993301513, 0.008511866047830788, 2
(2, 0, 0, 0, 3, 0, 1), 0.010033167293083482, 0.0058663368187284294, 2
(2, 0, 0, 0, 2, 2, 0), 0.008057867045193748, 0.05109027815222701, 2
(2, 0, 0, 0, 2, 1, 1), 0.010068220204668868, 0.12788796370105782, 2
(2, 0, 0, 0, 2, 0, 2), 0.008057867045193762, 0.05109027815222685, 2
(2, 0, 0, 0, 1, 3, 0), 0.009455102643796055, 0.007615152342293838, 2
(2, 0, 0, 0, 1, 2, 1), 0.011993304849626452, 0.043267663552155736, 2
(2, 0, 0, 0, 1, 1, 2), 0.009575465950280571, 0.08896725984154127, 2
(2, 0, 0, 0, 1, 0, 3), 0.007037263744450175, 0.04592929262161548, 2
(2, 0, 0, 0, 0, 4, 0), 0.007868157475755887, 0, 0
(2, 0, 0, 0, 0, 3, 1), 0.011958251938041082, 0.00010493898410013273, 2
(2, 0, 0, 0, 0, 2, 2), 0.011566213859367139, 0.00047420244166267167, 2
(2, 0, 0, 0, 0, 1, 3), 0.008734466738913234, 0.00035306946966669764, 2
(2, 0, 0, 0, 0, 0, 4), 0.0062562648761919646, 0, 0
(1, 5, 0, 0, 0, 0, 0), 0.005478251634988618, 0, 0
(1, 4, 1, 0, 0, 0, 0), 0.008575638898414657, 0.000126678049951928, 2
(1, 4, 0, 1, 0, 0, 0), 0.008825345935479543, 0.0037752712154424297, 2
(1, 4, 0, 0, 1, 0, 0), 0.009399233690187117, 0.006040668994944377, 2
(1, 4, 0, 0, 0, 1, 0), 0.008739890316544093, 0.004294927573541238, 2
(1, 4, 0, 0, 0, 0, 1), 0.009784558348087601, 4.656354244926514e-05, 2
(1, 3, 2, 0, 0, 0, 0), 0.008734466738913212, 0.00035306946966642003, 2
(1, 3, 1, 1, 0, 0, 0), 0.009492248079802482, 0.02008733760306232, 2
(1, 3, 1, 0, 1, 0, 0), 0.00870714252330375, 0.11597543198344643, 2
(1, 3, 1, 0, 0, 1, 0), 0.008707142523303756, 0.11597543198344568, 2
(1, 3, 1, 0, 0, 0, 1), 0.009492248079802482, 0.020087337603062687, 2
(1, 3, 0, 2, 0, 0, 0), 0.009455102643796044, 0.007615152342294026, 2
(1, 3, 0, 1, 1, 0, 0), 0.008621274760201213, 0.056860701529854445, 2
(1, 3, 0, 1, 0, 1, 0), 0.007125552458698183, 0.17394600149554545, 2
(1, 3, 0, 1, 0, 0, 1), 0.010548031509769023, 0.13182788413091673, 2
(1, 3, 0, 0, 2, 0, 0), 0.01117676590791877, 0.00977867528578601, 2
(1, 3, 0, 0, 1, 1, 0), 0.00976905026961637, 0.051181500594826936, 2
(1, 3, 0, 0, 1, 0, 1), 0.011695807019184174, 0.09936438786459223, 2
(1, 3, 0, 0, 0, 2, 0), 0.009227220993301519, 0.008511866047830725, 2
(1, 3, 0, 0, 0, 1, 1), 0.009820750916061358, 0.03620221965066095, 2
(1, 3, 0, 0, 0, 0, 2), 0.01195825193804106, 0.00010493898410009066, 2
(1, 2, 3, 0, 0, 0, 0), 0.009540413038695175, 0.0002475996569319647, 2
(1, 2, 2, 1, 0, 0, 0), 0.011329639357367235, 0.02739625889437098, 2
(1, 2, 2, 0, 1, 0, 0), 0.009532097228187247, 0.22154557488540377, 2
(1, 2, 2, 0, 0, 1, 0), 0.011424671730180887, 0.14979302048671136, 2
(1, 2, 2, 0, 0, 0, 1), 0.00957546595028055, 0.08896725984154134, 2
(1, 2, 1, 2, 0, 0, 0), 0.011993304849626433, 0.04326766355215574, 2
(1, 2, 1, 1, 1, 0, 0), 0.011871720665659207, 0.6924103892477178, 2
(1, 2, 1, 1, 0, 1, 0), 0.009584768491311358, 0.39675737113444143, 2
(1, 2, 1, 1, 0, 0, 1), 0.01379847741522701, 0.7106368496010215, 2
(1, 2, 1, 0, 2, 0, 0), 0.011917425984569177, 0.18682740771544099, 2
(1, 2, 1, 0, 1, 1, 0), 0.009858226471904803, 0.4153506016480624, 2
(1, 2, 1, 0, 1, 0, 1), 0.009584768491311357, 0.3967573711344419, 2
(1, 2, 1, 0, 0, 2, 0), 0.011917425984569184, 0.1868274077154412, 2
(1, 2, 1, 0, 0, 1, 1), 0.011871720665659202, 0.6924103892477184, 2
(1, 2, 1, 0, 0, 0, 2), 0.011993304849626431, 0.04326766355215619, 2
(1, 2, 0, 3, 0, 0, 0), 0.010204078530954373, 0.005458386276070912, 2
(1, 2, 0, 2, 1, 0, 0), 0.00843991720874954, 0.1089719184190464, 2
(1, 2, 0, 2, 0, 1, 0), 0.008261491600969737, 0.23828895712762316, 2
(1, 2, 0, 2, 0, 0, 1), 0.012260920564921203, 0.3741612020901694, 2
(1, 2, 0, 1, 2, 0, 0), 0.010161580472872273, 0.08834805666160676, 2
(1, 2, 0, 1, 1, 1, 0), 0.008276636407299224, 0.4033712805540466, 2
(1, 2, 0, 1, 1, 0, 1), 0.010203393156867035, 0.5627403435924371, 2
(1, 2, 0, 1, 0, 2, 0), 0.008090580363098843, 0.26133096717603477, 2
(1, 2, 0, 1, 0, 1, 1), 0.008003178426705788, 0.3719891233318826, 2
(1, 2, 0, 1, 0, 0, 2), 0.01401509397200789, 0.14601392185687764, 2
(1, 2, 0, 0, 3, 0, 0), 0.011925741795077098, 0.00745244948557775, 2
(1, 2, 0, 0, 2, 1, 0), 0.012054154974865899, 0.07095692928482408, 2
(1, 2, 0, 0, 2, 0, 1), 0.013982583829043929, 0.24159596007288917, 2
(1, 2, 0, 0, 1, 2, 0), 0.010161580472872273, 0.08834805666160647, 2
(1, 2, 0, 0, 1, 1, 1), 0.014075279605040895, 0.8185178640605504, 2
(1, 2, 0, 0, 1, 0, 2), 0.014015093972007887, 0.14601392185687778, 2
(1, 2, 0, 0, 0, 3, 0), 0.010033167293083482, 0.0058663368187283444, 2
(1, 2, 0, 0, 0, 2, 1), 0.01006822020466886, 0.12788796370105862, 2
(1, 2, 0, 0, 0, 1, 2), 0.011993304849626442, 0.043267663552155965, 2
(1, 2, 0, 0, 0, 0, 3), 0.011958251938041063, 0.00010493898409963264, 2
(1, 1, 4, 0, 0, 0, 0), 0.009784558348087603, 4.65635424492374e-05, 2
(1, 1, 3, 1, 0, 0, 0), 0.00949224807980248, 0.020087337603062628, 2
(1, 1, 3, 0, 1, 0, 0), 0.01054803150976902, 0.13182788413091717, 2
(1, 1, 3, 0, 0, 1, 0), 0.01169580701918418, 0.09936438786459184, 2
(1, 1, 3, 0, 0, 0, 1), 0.00982075091606135, 0.03620221965066098, 2
(1, 1, 2, 2, 0, 0, 0), 0.00957546595028055, 0.08896725984154132, 2
(1, 1, 2, 1, 1, 0, 0), 0.013798477415227012, 0.7106368496010207, 2
(1, 1, 2, 1, 0, 1, 0), 0.009584768491311362, 0.3967573711344411, 2
(1, 1, 2, 1, 0, 0, 1), 0.011871720665659212, 0.6924103892477176, 2
(1, 1, 2, 0, 2, 0, 0), 0.012260920564921191, 0.3741612020901696, 2
(1, 1, 2, 0, 1, 1, 0), 0.01020339315686704, 0.5627403435924359, 2
(1, 1, 2, 0, 1, 0, 1), 0.008003178426705794, 0.37198912333188194, 2
(1, 1, 2, 0, 0, 2, 0), 0.013982583829043936, 0.24159596007288875, 2
(1, 1, 2, 0, 0, 1, 1), 0.014075279605040888, 0.8185178640605496, 2
(1, 1, 2, 0, 0, 0, 2), 0.01006822020466885, 0.12788796370105818, 2
(1, 1, 1, 3, 0, 0, 0), 0.009820750916061353, 0.0362022196506607, 2
(1, 1, 1, 2, 1, 0, 0), 0.011871720665659204, 0.6924103892477179, 2
(1, 1, 1, 2, 0, 1, 0), 0.008003178426705787, 0.37198912333188083, 2
(1, 1, 1, 2, 0, 0, 1), 0.01407527960504089, 0.8185178640605497, 2
(1, 1, 1, 1, 2, 0, 0), 0.014075279605040894, 0.8185178640605498, 2
(1, 1, 1, 1, 1, 1, 0), 0.020195666771498255, 0.030303030303030165, 2
(1, 1, 1, 1, 1, 0, 1), 0.020195666771498245, 0.03030303030302986, 2
(1, 1, 1, 1, 0, 2, 0), 0.010206737366087473, 0.6082444526521849, 2
(1, 1, 1, 1, 0, 1, 1), 0.020195666771498238, 0.030303030303030054, 2
(1, 1, 1, 1, 0, 0, 2), 0.014075279605040892, 0.8185178640605499, 2
(1, 1, 1, 0, 3, 0, 0), 0.012024309855443038, 0.12929469062586932, 2
(1, 1, 1, 0, 2, 1, 0), 0.00827663640729923, 0.40337128055404736, 2
(1, 1, 1, 0, 2, 0, 1), 0.010206737366087475, 0.6082444526521852, 2
(1, 1, 1, 0, 1, 2, 0), 0.008276636407299233, 0.4033712805540487, 2
(1, 1, 1, 0, 1, 1, 1), 0.02019566677149824, 0.030303030303030498, 2
(1, 1, 1, 0, 1, 0, 2), 0.00800317842670579, 0.3719891233318826, 2
(1, 1, 1, 0, 0, 3, 0), 0.012024309855443052, 0.1292946906258695, 2
(1, 1, 1, 0, 0, 2, 1), 0.014075279605040888, 0.8185178640605505, 2
(1, 1, 1, 0, 0, 1, 2), 0.011871720665659205, 0.692410389247718, 2
(1, 1, 1, 0, 0, 0, 3), 0.009820750916061355, 0.03620221965066081, 2
(1, 1, 0, 4, 0, 0, 0), 0.009948809766217039, 0.001237392302157671, 2
(1, 1, 0, 3, 1, 0, 0), 0.008621274760201223, 0.05686070152985431, 2
(1, 1, 0, 3, 0, 1, 0), 0.010114216954578597, 0.12821425351244778, 2
(1, 1, 0, 3, 0, 0, 1), 0.01202430985544305, 0.1292946906258691, 2
(1, 1, 0, 2, 2, 0, 0), 0.00791465281139729, 0.21660809629123995, 2
(1, 1, 0, 2, 1, 1, 0), 0.010203393156867033, 0.562740343592435, 2
(1, 1, 0, 2, 1, 0, 1), 0.008276636407299233, 0.4033712805540506, 2
(1, 1, 0, 2, 0, 2, 0), 0.01032664944544448, 0.4138406953654452, 2
(1, 1, 0, 2, 0, 1, 1), 0.010206737366087477, 0.6082444526521847, 2
(1, 1, 0, 2, 0, 0, 2), 0.013982583829043937, 0.24159596007288903, 2
(1, 1, 0, 1, 3, 0, 0), 0.009769050269616374, 0.05118150059482705, 2
(1, 1, 0, 1, 2, 1, 0), 0.009858226471904794, 0.41535060164806165, 2
(1, 1, 0, 1, 2, 0, 1), 0.008276636407299238, 0.4033712805540497, 2
(1, 1, 0, 1, 1, 2, 0), 0.010203393156867031, 0.5627403435924342, 2
(1, 1, 0, 1, 1, 1, 1), 0.020195666771498248, 0.030303030303030054, 2
(1, 1, 0, 1, 1, 0, 2), 0.01020339315686704, 0.5627403435924386, 2
(1, 1, 0, 1, 0, 3, 0), 0.010114216954578602, 0.1282142535124478, 2
(1, 1, 0, 1, 0, 2, 1), 0.008003178426705792, 0.37198912333188305, 2
(1, 1, 0, 1, 0, 1, 2), 0.009584768491311365, 0.39675737113444176, 2
(1, 1, 0, 1, 0, 0, 3), 0.011695807019184188, 0.09936438786459223, 2
(1, 1, 0, 0, 4, 0, 0), 0.010522697520924612, 0.0022135629442238364, 2
(1, 1, 0, 0, 3, 1, 0), 0.009769050269616364, 0.05118150059482716, 2
(1, 1, 0, 0, 3, 0, 1), 0.012024309855443043, 0.12929469062586949, 2
(1, 1, 0, 0, 2, 2, 0), 0.007914652811397282, 0.21660809629123948, 2
(1, 1, 0, 0, 2, 1, 1), 0.014075279605040895, 0.8185178640605507, 2
(1, 1, 0, 0, 2, 0, 2), 0.012260920564921202, 0.3741612020901695, 2
(1, 1, 0, 0, 1, 3, 0), 0.00862127476020122, 0.05686070152985443, 2
(1, 1, 0, 0, 1, 2, 1), 0.01187172066565921, 0.6924103892477194, 2
(1, 1, 0, 0, 1, 1, 2), 0.01379847741522702, 0.7106368496010202, 2
(1, 1, 0, 0, 1, 0, 3), 0.010548031509769028, 0.1318278841309164, 2
(1, 1, 0, 0, 0, 4, 0), 0.009948809766217048, 0.0012373923021576623, 2
(1, 1, 0, 0, 0, 3, 1), 0.00982075091606137, 0.03620221965066081, 2
(1, 1, 0, 0, 0, 2, 2), 0.009575465950280568, 0.08896725984154066, 2
(1, 1, 0, 0, 0, 1, 3), 0.009492248079802503, 0.02008733760306244, 2
(1, 1, 0, 0, 0, 0, 4), 0.009784558348087613, 4.656354244958434e-05, 2
(1, 0, 5, 0, 0, 0, 0), 0.005881224784879601, 0, 0
(1, 0, 4, 1, 0, 0, 0), 0.008825345935479538, 0.003775271215442387, 2
(1, 0, 4, 0, 1, 0, 0), 0.010319678183419756, 0.021426046550503907, 2
(1, 0, 4, 0, 0, 1, 0), 0.01023422256448431, 0.027596473237292207, 2
(1, 0, 4, 0, 0, 0, 1), 0.009948809766217032, 0.0012373923021575097, 2
(1, 0, 3, 2, 0, 0, 0), 0.007037263744450151, 0.04592929262161577, 2
(1, 0, 3, 1, 1, 0, 0), 0.010548031509769015, 0.13182788413091756, 2
(1, 0, 3, 1, 0, 1, 0), 0.007125552458698179, 0.17394600149554573, 2
(1, 0, 3, 1, 0, 0, 1), 0.008621274760201211, 0.05686070152985466, 2
(1, 0, 3, 0, 2, 0, 0), 0.011520260488270786, 0.05273869316325115, 2
(1, 0, 3, 0, 1, 1, 0), 0.010114216954578608, 0.12821425351244792, 2
(1, 0, 3, 0, 1, 0, 1), 0.010114216954578602, 0.1282142535124481, 2
(1, 0, 3, 0, 0, 2, 0), 0.011292378837776269, 0.06011516445978415, 2
(1, 0, 3, 0, 0, 1, 1), 0.01202430985544304, 0.12929469062586987, 2
(1, 0, 3, 0, 0, 0, 2), 0.010033167293083473, 0.005866336818728519, 2
(1, 0, 2, 3, 0, 0, 0), 0.00698029333182652, 0.05101546273058284, 2
(1, 0, 2, 2, 1, 0, 0), 0.009532097228187252, 0.22154557488540333, 2
(1, 0, 2, 2, 0, 1, 0), 0.0037784948571491085, 0.5464260762139692, 2
(1, 0, 2, 2, 0, 0, 1), 0.007914652811397282, 0.216608096291241, 2
(1, 0, 2, 1, 2, 0, 0), 0.01401509397200788, 0.14601392185687764, 2
(1, 0, 2, 1, 1, 1, 0), 0.008003178426705792, 0.3719891233318814, 2
(1, 0, 2, 1, 1, 0, 1), 0.010203393156867038, 0.5627403435924354, 2
(1, 0, 2, 1, 0, 2, 0), 0.008090580363098846, 0.2613309671760346, 2
(1, 0, 2, 1, 0, 1, 1), 0.008276636407299224, 0.4033712805540466, 2
(1, 0, 2, 1, 0, 0, 2), 0.010161580472872276, 0.08834805666160729, 2
(1, 0, 2, 0, 3, 0, 0), 0.011463290075647154, 0.05441862095782055, 2
(1, 0, 2, 0, 2, 1, 0), 0.008261491600969742, 0.23828895712762224, 2
(1, 0, 2, 0, 2, 0, 1), 0.010326649445444489, 0.4138406953654453, 2
(1, 0, 2, 0, 1, 2, 0), 0.008090580363098851, 0.2613309671760344, 2
(1, 0, 2, 0, 1, 1, 1), 0.01020673736608748, 0.6082444526521846, 2
(1, 0, 2, 0, 1, 0, 2), 0.00809058036309885, 0.2613309671760348, 2
(1, 0, 2, 0, 0, 3, 0), 0.011292378837776274, 0.060115164459783516, 2
(1, 0, 2, 0, 0, 2, 1), 0.013982583829043929, 0.2415959600728897, 2
(1, 0, 2, 0, 0, 1, 2), 0.011917425984569179, 0.18682740771544168, 2
(1, 0, 2, 0, 0, 0, 3), 0.009227220993301513, 0.008511866047830765, 2
(1, 0, 1, 4, 0, 0, 0), 0.008739890316544093, 0.00429492757354128, 2
(1, 0, 1, 3, 1, 0, 0), 0.008707142523303756, 0.11597543198344551, 2
(1, 0, 1, 3, 0, 1, 0), 0.007125552458698173, 0.17394600149554523, 2
(1, 0, 1, 3, 0, 0, 1), 0.009769050269616372, 0.05118150059482704, 2
(1, 0, 1, 2, 2, 0, 0), 0.011424671730180885, 0.14979302048671114, 2
(1, 0, 1, 2, 1, 1, 0), 0.009584768491311364, 0.39675737113444093, 2
(1, 0, 1, 2, 1, 0, 1), 0.009858226471904801, 0.41535060164806287, 2
(1, 0, 1, 2, 0, 2, 0), 0.008261491600969737, 0.23828895712762305, 2
(1, 0, 1, 2, 0, 1, 1), 0.008276636407299226, 0.4033712805540464, 2
(1, 0, 1, 2, 0, 0, 2), 0.012054154974865902, 0.07095692928482385, 2
(1, 0, 1, 1, 3, 0, 0), 0.011695807019184178, 0.09936438786459184, 2
(1, 0, 1, 1, 2, 1, 0), 0.009584768491311358, 0.39675737113444104, 2
(1, 0, 1, 1, 2, 0, 1), 0.010203393156867038, 0.562740343592437, 2
(1, 0, 1, 1, 1, 2, 0), 0.00800317842670579, 0.3719891233318811, 2
(1, 0, 1, 1, 1, 1, 1), 0.02019566677149825, 0.030303030303029943, 2
(1, 0, 1, 1, 1, 0, 2), 0.008276636407299236, 0.4033712805540494, 2
(1, 0, 1, 1, 0, 3, 0), 0.010114216954578604, 0.12821425351244783, 2
(1, 0, 1, 1, 0, 2, 1), 0.010203393156867033, 0.5627403435924357, 2
(1, 0, 1, 1, 0, 1, 2), 0.009858226471904794, 0.41535060164806337, 2
(1, 0, 1, 1, 0, 0, 3), 0.009769050269616376, 0.051181500594826825, 2
(1, 0, 1, 0, 4, 0, 0), 0.010234222564484304, 0.027596473237291936, 2
(1, 0, 1, 0, 3, 1, 0), 0.007125552458698181, 0.17394600149554573, 2
(1, 0, 1, 0, 3, 0, 1), 0.010114216954578608, 0.12821425351244786, 2
(1, 0, 1, 0, 2, 2, 0), 0.003778494857149111, 0.5464260762139698, 2
(1, 0, 1, 0, 2, 1, 1), 0.008003178426705792, 0.3719891233318827, 2
(1, 0, 1, 0, 2, 0, 2), 0.008261491600969749, 0.2382889571276224, 2
(1, 0, 1, 0, 1, 3, 0), 0.007125552458698191, 0.17394600149554526, 2
(1, 0, 1, 0, 1, 2, 1), 0.00958476849131136, 0.39675737113444176, 2
(1, 0, 1, 0, 1, 1, 2), 0.009584768491311367, 0.39675737113444126, 2
(1, 0, 1, 0, 1, 0, 3), 0.007125552458698195, 0.173946001495545, 2
(1, 0, 1, 0, 0, 4, 0), 0.010234222564484318, 0.027596473237292092, 2
(1, 0, 1, 0, 0, 3, 1), 0.011695807019184185, 0.09936438786459184, 2
(1, 0, 1, 0, 0, 2, 2), 0.011424671730180887, 0.14979302048671175, 2
(1, 0, 1, 0, 0, 1, 3), 0.008707142523303764, 0.11597543198344554, 2
(1, 0, 1, 0, 0, 0, 4), 0.0087398903165441, 0.004294927573541445, 2
(1, 0, 0, 5, 0, 0, 0), 0.005852739578567786, 0, 0
(1, 0, 0, 4, 1, 0, 0), 0.009399233690187126, 0.0060406689949444045, 2
(1, 0, 0, 4, 0, 1, 0), 0.010234222564484299, 0.027596473237291877, 2
(1, 0, 0, 4, 0, 0, 1), 0.010522697520924622, 0.002213562944223822, 2
(1, 0, 0, 3, 2, 0, 0), 0.008929838246443795, 0.0296377686929964, 2
(1, 0, 0, 3, 1, 1, 0), 0.01169580701918417, 0.09936438786459234, 2
(1, 0, 0, 3, 1, 0, 1), 0.009769050269616386, 0.0511815005948271, 2
(1, 0, 0, 3, 0, 2, 0), 0.011463290075647142, 0.054418620957820116, 2
(1, 0, 0, 3, 0, 1, 1), 0.012024309855443041, 0.1292946906258699, 2
(1, 0, 0, 3, 0, 0, 2), 0.011925741795077115, 0.0074524494855776665, 2
(1, 0, 0, 2, 3, 0, 0), 0.008929838246443793, 0.029637768692996346, 2
(1, 0, 0, 2, 2, 1, 0), 0.011424671730180878, 0.1497930204867115, 2
(1, 0, 0, 2, 2, 0, 1), 0.007914652811397301, 0.21660809629123995, 2
(1, 0, 0, 2, 1, 2, 0), 0.01401509397200788, 0.14601392185687717, 2
(1, 0, 0, 2, 1, 1, 1), 0.014075279605040902, 0.8185178640605504, 2
(1, 0, 0, 2, 1, 0, 2), 0.010161580472872293, 0.08834805666160644, 2
(1, 0, 0, 2, 0, 3, 0), 0.011520260488270775, 0.05273869316325152, 2
(1, 0, 0, 2, 0, 2, 1), 0.012260920564921195, 0.37416120209017034, 2
(1, 0, 0, 2, 0, 1, 2), 0.011917425984569189, 0.18682740771544126, 2
(1, 0, 0, 2, 0, 0, 3), 0.011176765907918794, 0.009778675285785996, 2
(1, 0, 0, 1, 4, 0, 0), 0.009399233690187126, 0.0060406689949444045, 2
(1, 0, 0, 1, 3, 1, 0), 0.00870714252330375, 0.11597543198344545, 2
(1, 0, 0, 1, 3, 0, 1), 0.00862127476020123, 0.05686070152985441, 2
(1, 0, 0, 1, 2, 2, 0), 0.009532097228187243, 0.22154557488540377, 2
(1, 0, 0, 1, 2, 1, 1), 0.011871720665659214, 0.6924103892477191, 2
(1, 0, 0, 1, 2, 0, 2), 0.008439917208749561, 0.10897191841904617, 2
(1, 0, 0, 1, 1, 3, 0), 0.010548031509769015, 0.1318278841309179, 2
(1, 0, 0, 1, 1, 2, 1), 0.013798477415227021, 0.7106368496010198, 2
(1, 0, 0, 1, 1, 1, 2), 0.011871720665659216, 0.6924103892477201, 2
(1, 0, 0, 1, 1, 0, 3), 0.008621274760201239, 0.05686070152985428, 2
(1, 0, 0, 1, 0, 4, 0), 0.01031967818341975, 0.02142604655050399, 2
(1, 0, 0, 1, 0, 3, 1), 0.010548031509769027, 0.13182788413091684, 2
(1, 0, 0, 1, 0, 2, 2), 0.00953209722818727, 0.22154557488540322, 2
(1, 0, 0, 1, 0, 1, 3), 0.008707142523303773, 0.11597543198344579, 2
(1, 0, 0, 1, 0, 0, 4), 0.009399233690187137, 0.006040668994944925, 2
(1, 0, 0, 0, 5, 0, 0), 0.005852739578567786, 0, 0
(1, 0, 0, 0, 4, 1, 0), 0.008739890316544091, 0.004294927573541282, 2
(1, 0, 0, 0, 4, 0, 1), 0.009948809766217042, 0.0012373923021576486, 2
(1, 0, 0, 0, 3, 2, 0), 0.006980293331826518, 0.051015462730583175, 2
(1, 0, 0, 0, 3, 1, 1), 0.009820750916061358, 0.036202219650660845, 2
(1, 0, 0, 0, 3, 0, 2), 0.010204078530954381, 0.005458386276071224, 2
(1, 0, 0, 0, 2, 3, 0), 0.007037263744450153, 0.0459292926216158, 2
(1, 0, 0, 0, 2, 2, 1), 0.009575465950280557, 0.0889672598415409, 2
(1, 0, 0, 0, 2, 1, 2), 0.011993304849626449, 0.043267663552155965, 2
(1, 0, 0, 0, 2, 0, 3), 0.009455102643796056, 0.00761515234229422, 2
(1, 0, 0, 0, 1, 4, 0), 0.008825345935479546, 0.0037752712154421747, 2
(1, 0, 0, 0, 1, 3, 1), 0.009492248079802501, 0.020087337603062458, 2
(1, 0, 0, 0, 1, 2, 2), 0.011329639357367262, 0.0273962588943714, 2
(1, 0, 0, 0, 1, 1, 3), 0.009492248079802508, 0.020087337603062413, 2
(1, 0, 0, 0, 1, 0, 4), 0.008825345935479557, 0.0037752712154426244, 2
(1, 0, 0, 0, 0, 5, 0), 0.005881224784879604, 0, 0
(1, 0, 0, 0, 0, 4, 1), 0.009784558348087617, 4.656354244939004e-05, 2
(1, 0, 0, 0, 0, 3, 2), 0.00954041303869519, 0.0002475996569319092, 2
(1, 0, 0, 0, 0, 2, 3), 0.008734466738913229, 0.000353069469666309, 2
(1, 0, 0, 0, 0, 1, 4), 0.008575638898414676, 0.00012667804995236516, 2
(1, 0, 0, 0, 0, 0, 5), 0.005478251634988626, 0, 0
(0, 6, 0, 0, 0, 0, 0), 0.002294962133124801, 0, 0
(0, 5, 1, 0, 0, 0, 0), 0.005478251634988618, 0, 0
(0, 5, 0, 1, 0, 0, 0), 0.005881224784879598, 0, 0
(0, 5, 0, 0, 1, 0, 0), 0.005852739578567781, 0, 0
(0, 5, 0, 0, 0, 1, 0), 0.005852739578567782, 0, 0
(0, 5, 0, 0, 0, 0, 1), 0.005881224784879598, 0, 0
(0, 4, 2, 0, 0, 0, 0), 0.006256264876191951, 0, 0
(0, 4, 1, 1, 0, 0, 0), 0.009784558348087597, 4.656354244951149e-05, 2
(0, 4, 1, 0, 1, 0, 0), 0.00873989031654409, 0.0042949275735415455, 2
(0, 4, 1, 0, 0, 1, 0), 0.009399233690187116, 0.0060406689949447515, 2
(0, 4, 1, 0, 0, 0, 1), 0.008825345935479534, 0.0037752712154422246, 2
(0, 4, 0, 2, 0, 0, 0), 0.007868157475755875, 0, 0
(0, 4, 0, 1, 1, 0, 0), 0.009948809766217032, 0.0012373923021574576, 2
(0, 4, 0, 1, 0, 1, 0), 0.010234222564484297, 0.027596473237291905, 2
(0, 4, 0, 1, 0, 0, 1), 0.010319678183419747, 0.021426046550503924, 2
(0, 4, 0, 0, 2, 0, 0), 0.007754216650508608, 0, 0
(0, 4, 0, 0, 1, 1, 0), 0.010522697520924608, 0.0022135629442238364, 2
(0, 4, 0, 0, 1, 0, 1), 0.0102342225644843, 0.02759647323729183, 2
(0, 4, 0, 0, 0, 2, 0), 0.007754216650508608, 0, 0
(0, 4, 0, 0, 0, 1, 1), 0.00994880976621703, 0.0012373923021574576, 2
(0, 4, 0, 0, 0, 0, 2), 0.007868157475755873, 0, 0
(0, 3, 3, 0, 0, 0, 0), 0.006145950748656265, 0, 0
(0, 3, 2, 1, 0, 0, 0), 0.009540413038695171, 0.0002475996569320757, 2
(0, 3, 2, 0, 1, 0, 0), 0.006980293331826523, 0.051015462730583085, 2
(0, 3, 2, 0, 0, 1, 0), 0.008929838246443783, 0.02963776869299715, 2
(0, 3, 2, 0, 0, 0, 1), 0.00703726374445015, 0.04592929262161558, 2
(0, 3, 1, 2, 0, 0, 0), 0.011958251938041052, 0.0001049389840998266, 2
(0, 3, 1, 1, 1, 0, 0), 0.009820750916061353, 0.036202219650661005, 2
(0, 3, 1, 1, 0, 1, 0), 0.011695807019184157, 0.09936438786459273, 2
(0, 3, 1, 1, 0, 0, 1), 0.010548031509769011, 0.13182788413091773, 2
(0, 3, 1, 0, 2, 0, 0), 0.00922722099330151, 0.008511866047830855, 2
(0, 3, 1, 0, 1, 1, 0), 0.009769050269616362, 0.051181500594827324, 2
(0, 3, 1, 0, 1, 0, 1), 0.007125552458698177, 0.17394600149554548, 2
(0, 3, 1, 0, 0, 2, 0), 0.011176765907918763, 0.009778675285785878, 2
(0, 3, 1, 0, 0, 1, 1), 0.008621274760201204, 0.056860701529854604, 2
(0, 3, 1, 0, 0, 0, 2), 0.00945510264379603, 0.007615152342294036, 2
(0, 3, 0, 3, 0, 0, 0), 0.00856378964800215, 0, 0
(0, 3, 0, 2, 1, 0, 0), 0.010204078530954369, 0.005458386276070988, 2
(0, 3, 0, 2, 0, 1, 0), 0.011463290075647144, 0.054418620957820456, 2
(0, 3, 0, 2, 0, 0, 1), 0.011520260488270788, 0.052738693163251, 2
(0, 3, 0, 1, 2, 0, 0), 0.010033167293083473, 0.005866336818728409, 2
(0, 3, 0, 1, 1, 1, 0), 0.012024309855443028, 0.12929469062586912, 2
(0, 3, 0, 1, 1, 0, 1), 0.010114216954578606, 0.1282142535124477, 2
(0, 3, 0, 1, 0, 2, 0), 0.011292378837776241, 0.06011516445978392, 2
(0, 3, 0, 1, 0, 1, 1), 0.010114216954578587, 0.1282142535124481, 2
(0, 3, 0, 1, 0, 0, 2), 0.011520260488270786, 0.05273869316325203, 2
(0, 3, 0, 0, 3, 0, 0), 0.008392878410131255, 0, 0
(0, 3, 0, 0, 2, 1, 0), 0.011925741795077093, 0.0074524494855776665, 2
(0, 3, 0, 0, 2, 0, 1), 0.011292378837776253, 0.06011516445978379, 2
(0, 3, 0, 0, 1, 2, 0), 0.011925741795077093, 0.007452449485577403, 2
(0, 3, 0, 0, 1, 1, 1), 0.012024309855443031, 0.12929469062586987, 2
(0, 3, 0, 0, 1, 0, 2), 0.011463290075647153, 0.05441862095781995, 2
(0, 3, 0, 0, 0, 3, 0), 0.00839287841013125, 0, 0
(0, 3, 0, 0, 0, 2, 1), 0.010033167293083466, 0.005866336818728347, 2
(0, 3, 0, 0, 0, 1, 2), 0.010204078530954364, 0.005458386276071182, 2
(0, 3, 0, 0, 0, 0, 3), 0.008563789648002149, 0, 0
(0, 2, 4, 0, 0, 0, 0), 0.0062562648761919516, 0, 0
(0, 2, 3, 1, 0, 0, 0), 0.008734466738913208, 0.0003530694696665866, 2
(0, 2, 3, 0, 1, 0, 0), 0.007037263744450156, 0.04592929262161576, 2
(0, 2, 3, 0, 0, 1, 0), 0.008929838246443783, 0.029637768692996457, 2
(0, 2, 3, 0, 0, 0, 1), 0.006980293331826516, 0.05101546273058323, 2
(0, 2, 2, 2, 0, 0, 0), 0.011566213859367113, 0.0004742024416619986, 2
(0, 2, 2, 1, 1, 0, 0), 0.009575465950280554, 0.08896725984154136, 2
(0, 2, 2, 1, 0, 1, 0), 0.011424671730180865, 0.14979302048671195, 2
(0, 2, 2, 1, 0, 0, 1), 0.009532097228187247, 0.22154557488540338, 2
(0, 2, 2, 0, 2, 0, 0), 0.008057867045193741, 0.05109027815222723, 2
(0, 2, 2, 0, 1, 1, 0), 0.007914652811397277, 0.21660809629124037, 2
(0, 2, 2, 0, 1, 0, 1), 0.00377849485714911, 0.5464260762139698, 2
(0, 2, 2, 0, 0, 2, 0), 0.01184301604918099, 0.03188957545341166, 2
(0, 2, 2, 0, 0, 1, 1), 0.00791465281139727, 0.21660809629124117, 2
(0, 2, 2, 0, 0, 0, 2), 0.008057867045193734, 0.05109027815222736, 2
(0, 2, 1, 3, 0, 0, 0), 0.011958251938041054, 0.0001049389841003272, 2
(0, 2, 1, 2, 1, 0, 0), 0.011993304849626435, 0.043267663552155965, 2
(0, 2, 1, 2, 0, 1, 0), 0.014015093972007862, 0.1460139218568784, 2
(0, 2, 1, 2, 0, 0, 1), 0.014015093972007876, 0.1460139218568781, 2
(0, 2, 1, 1, 2, 0, 0), 0.010068220204668856, 0.1278879637010583, 2
(0, 2, 1, 1, 1, 1, 0), 0.014075279605040878, 0.8185178640605473, 2
(0, 2, 1, 1, 1, 0, 1), 0.008003178426705792, 0.3719891233318817, 2
(0, 2, 1, 1, 0, 2, 0), 0.013982583829043905, 0.2415959600728899, 2
(0, 2, 1, 1, 0, 1, 1), 0.010203393156867016, 0.5627403435924322, 2
(0, 2, 1, 1, 0, 0, 2), 0.012260920564921188, 0.3741612020901697, 2
(0, 2, 1, 0, 3, 0, 0), 0.01003316729308347, 0.005866336818728071, 2
(0, 2, 1, 0, 2, 1, 0), 0.01016158047287226, 0.08834805666160712, 2
(0, 2, 1, 0, 2, 0, 1), 0.008090580363098841, 0.261330967176035, 2
(0, 2, 1, 0, 1, 2, 0), 0.012054154974865885, 0.07095692928482401, 2
(0, 2, 1, 0, 1, 1, 1), 0.008276636407299226, 0.40337128055404553, 2
(0, 2, 1, 0, 1, 0, 2), 0.008261491600969739, 0.23828895712762316, 2
(0, 2, 1, 0, 0, 3, 0), 0.011925741795077095, 0.0074524494855774445, 2
(0, 2, 1, 0, 0, 2, 1), 0.010161580472872259, 0.0883480566616072, 2
(0, 2, 1, 0, 0, 1, 2), 0.00843991720874953, 0.10897191841904637, 2
(0, 2, 1, 0, 0, 0, 3), 0.010204078530954364, 0.005458386276070815, 2
(0, 2, 0, 4, 0, 0, 0), 0.007868157475755875, 0, 0
(0, 2, 0, 3, 1, 0, 0), 0.009455102643796044, 0.007615152342294244, 2
(0, 2, 0, 3, 0, 1, 0), 0.011520260488270772, 0.052738693163251166, 2
(0, 2, 0, 3, 0, 0, 1), 0.011463290075647154, 0.054418620957819706, 2
(0, 2, 0, 2, 2, 0, 0), 0.008057867045193746, 0.05109027815222724, 2
(0, 2, 0, 2, 1, 1, 0), 0.012260920564921179, 0.37416120209017006, 2
(0, 2, 0, 2, 1, 0, 1), 0.008261491600969744, 0.238288957127623, 2
(0, 2, 0, 2, 0, 2, 0), 0.01218818273414321, 0.26994673362241917, 2
(0, 2, 0, 2, 0, 1, 1), 0.010326649445444468, 0.41384069536544577, 2
(0, 2, 0, 2, 0, 0, 2), 0.012188182734143231, 0.26994673362241856, 2
(0, 2, 0, 1, 3, 0, 0), 0.009227220993301513, 0.00851186604783087, 2
(0, 2, 0, 1, 2, 1, 0), 0.011917425984569165, 0.186827407715441, 2
(0, 2, 0, 1, 2, 0, 1), 0.008090580363098848, 0.2613309671760344, 2
(0, 2, 0, 1, 1, 2, 0), 0.0139825838290439, 0.24159596007288944, 2
(0, 2, 0, 1, 1, 1, 1), 0.010206737366087472, 0.6082444526521835, 2
(0, 2, 0, 1, 1, 0, 2), 0.010326649445444492, 0.41384069536544466, 2
(0, 2, 0, 1, 0, 3, 0), 0.011292378837776243, 0.060115164459783724, 2
(0, 2, 0, 1, 0, 2, 1), 0.008090580363098829, 0.2613309671760352, 2
(0, 2, 0, 1, 0, 1, 2), 0.008261491600969733, 0.23828895712762302, 2
(0, 2, 0, 1, 0, 0, 3), 0.011463290075647154, 0.05441862095781986, 2
(0, 2, 0, 0, 4, 0, 0), 0.007754216650508608, 0, 0
(0, 2, 0, 0, 3, 1, 0), 0.011176765907918764, 0.00977867528578601, 2
(0, 2, 0, 0, 3, 0, 1), 0.011292378837776257, 0.06011516445978368, 2
(0, 2, 0, 0, 2, 2, 0), 0.011843016049180984, 0.03188957545341109, 2
(0, 2, 0, 0, 2, 1, 1), 0.013982583829043917, 0.2415959600728898, 2
(0, 2, 0, 0, 2, 0, 2), 0.012188182734143231, 0.26994673362241867, 2
(0, 2, 0, 0, 1, 3, 0), 0.01117676590791876, 0.009778675285786024, 2
(0, 2, 0, 0, 1, 2, 1), 0.011917425984569172, 0.18682740771544162, 2
(0, 2, 0, 0, 1, 1, 2), 0.012260920564921193, 0.37416120209017045, 2
(0, 2, 0, 0, 1, 0, 3), 0.01152026048827079, 0.052738693163251894, 2
(0, 2, 0, 0, 0, 4, 0), 0.0077542166505086075, 0, 0
(0, 2, 0, 0, 0, 3, 1), 0.009227220993301505, 0.008511866047830975, 2
(0, 2, 0, 0, 0, 2, 2), 0.00805786704519374, 0.05109027815222719, 2
(0, 2, 0, 0, 0, 1, 3), 0.009455102643796037, 0.007615152342293977, 2
(0, 2, 0, 0, 0, 0, 4), 0.007868157475755873, 0, 0
(0, 1, 5, 0, 0, 0, 0), 0.00547825163498862, 0, 0
(0, 1, 4, 1, 0, 0, 0), 0.008575638898414655, 0.00012667804995222204, 2
(0, 1, 4, 0, 1, 0, 0), 0.00882534593547954, 0.003775271215442214, 2
(0, 1, 4, 0, 0, 1, 0), 0.009399233690187117, 0.006040668994944772, 2
(0, 1, 4, 0, 0, 0, 1), 0.008739890316544086, 0.004294927573541473, 2
(0, 1, 3, 2, 0, 0, 0), 0.008734466738913205, 0.0003530694696663646, 2
(0, 1, 3, 1, 1, 0, 0), 0.009492248079802482, 0.02008733760306253, 2
(0, 1, 3, 1, 0, 1, 0), 0.008707142523303742, 0.11597543198344562, 2
(0, 1, 3, 1, 0, 0, 1), 0.008707142523303742, 0.11597543198344618, 2
(0, 1, 3, 0, 2, 0, 0), 0.00945510264379604, 0.007615152342293942, 2
(0, 1, 3, 0, 1, 1, 0), 0.00862127476020121, 0.056860701529854445, 2
(0, 1, 3, 0, 1, 0, 1), 0.007125552458698175, 0.17394600149554554, 2
(0, 1, 3, 0, 0, 2, 0), 0.01117676590791877, 0.009778675285785927, 2
(0, 1, 3, 0, 0, 1, 1), 0.009769050269616355, 0.05118150059482738, 2
(0, 1, 3, 0, 0, 0, 2), 0.009227220993301498, 0.008511866047830876, 2
(0, 1, 2, 3, 0, 0, 0), 0.009540413038695171, 0.0002475996569320757, 2
(0, 1, 2, 2, 1, 0, 0), 0.011329639357367239, 0.027396258894371434, 2
(0, 1, 2, 2, 0, 1, 0), 0.009532097228187238, 0.22154557488540427, 2
(0, 1, 2, 2, 0, 0, 1), 0.01142467173018087, 0.14979302048671145, 2
(0, 1, 2, 1, 2, 0, 0), 0.011993304849626435, 0.043267663552155965, 2
(0, 1, 2, 1, 1, 1, 0), 0.011871720665659195, 0.6924103892477161, 2
(0, 1, 2, 1, 1, 0, 1), 0.00958476849131136, 0.3967573711344414, 2
(0, 1, 2, 1, 0, 2, 0), 0.011917425984569163, 0.18682740771544185, 2
(0, 1, 2, 1, 0, 1, 1), 0.00985822647190478, 0.41535060164806376, 2
(0, 1, 2, 1, 0, 0, 2), 0.011917425984569172, 0.18682740771544157, 2
(0, 1, 2, 0, 3, 0, 0), 0.010204078530954369, 0.005458386276070995, 2
(0, 1, 2, 0, 2, 1, 0), 0.008439917208749531, 0.10897191841904573, 2
(0, 1, 2, 0, 2, 0, 1), 0.008261491600969739, 0.23828895712762327, 2
(0, 1, 2, 0, 1, 2, 0), 0.01016158047287226, 0.08834805666160671, 2
(0, 1, 2, 0, 1, 1, 1), 0.00827663640729922, 0.4033712805540452, 2
(0, 1, 2, 0, 1, 0, 2), 0.008090580363098843, 0.2613309671760352, 2
(0, 1, 2, 0, 0, 3, 0), 0.0119257417950771, 0.0074524494855775, 2
(0, 1, 2, 0, 0, 2, 1), 0.012054154974865882, 0.07095692928482396, 2
(0, 1, 2, 0, 0, 1, 2), 0.010161580472872253, 0.08834805666160697, 2
(0, 1, 2, 0, 0, 0, 3), 0.010033167293083465, 0.005866336818728379, 2
(0, 1, 1, 4, 0, 0, 0), 0.0097845583480876, 4.656354244959129e-05, 2
(0, 1, 1, 3, 1, 0, 0), 0.009492248079802488, 0.02008733760306264, 2
(0, 1, 1, 3, 0, 1, 0), 0.010548031509768997, 0.13182788413091712, 2
(0, 1, 1, 3, 0, 0, 1), 0.011695807019184167, 0.09936438786459195, 2
(0, 1, 1, 2, 2, 0, 0), 0.009575465950280554, 0.08896725984154097, 2
(0, 1, 1, 2, 1, 1, 0), 0.013798477415227002, 0.710636849601022, 2
(0, 1, 1, 2, 1, 0, 1), 0.009584768491311357, 0.39675737113444215, 2
(0, 1, 1, 2, 0, 2, 0), 0.012260920564921172, 0.3741612020901706, 2
(0, 1, 1, 2, 0, 1, 1), 0.010203393156867016, 0.562740343592431, 2
(0, 1, 1, 2, 0, 0, 2), 0.013982583829043913, 0.24159596007289014, 2
(0, 1, 1, 1, 3, 0, 0), 0.009820750916061355, 0.036202219650660915, 2
(0, 1, 1, 1, 2, 1, 0), 0.011871720665659193, 0.692410389247716, 2
(0, 1, 1, 1, 2, 0, 1), 0.008003178426705787, 0.37198912333188183, 2
(0, 1, 1, 1, 1, 2, 0), 0.014075279605040875, 0.8185178640605462, 2
(0, 1, 1, 1, 1, 1, 1), 0.020195666771498255, 0.030303030303030554, 2
(0, 1, 1, 1, 1, 0, 2), 0.010206737366087472, 0.6082444526521839, 2
(0, 1, 1, 1, 0, 3, 0), 0.01202430985544302, 0.12929469062586949, 2
(0, 1, 1, 1, 0, 2, 1), 0.00827663640729921, 0.4033712805540433, 2
(0, 1, 1, 1, 0, 1, 2), 0.008276636407299214, 0.4033712805540439, 2
(0, 1, 1, 1, 0, 0, 3), 0.012024309855443031, 0.12929469062586954, 2
(0, 1, 1, 0, 4, 0, 0), 0.009948809766217035, 0.0012373923021573917, 2
(0, 1, 1, 0, 3, 1, 0), 0.008621274760201202, 0.05686070152985475, 2
(0, 1, 1, 0, 3, 0, 1), 0.010114216954578599, 0.1282142535124479, 2
(0, 1, 1, 0, 2, 2, 0), 0.007914652811397267, 0.21660809629124034, 2
(0, 1, 1, 0, 2, 1, 1), 0.010203393156867026, 0.5627403435924336, 2
(0, 1, 1, 0, 2, 0, 2), 0.010326649445444485, 0.41384069536544543, 2
(0, 1, 1, 0, 1, 3, 0), 0.009769050269616357, 0.051181500594826936, 2
(0, 1, 1, 0, 1, 2, 1), 0.009858226471904789, 0.4153506016480639, 2
(0, 1, 1, 0, 1, 1, 2), 0.010203393156867033, 0.5627403435924337, 2
(0, 1, 1, 0, 1, 0, 3), 0.010114216954578599, 0.12821425351244795, 2
(0, 1, 1, 0, 0, 4, 0), 0.010522697520924612, 0.0022135629442237527, 2
(0, 1, 1, 0, 0, 3, 1), 0.009769050269616358, 0.05118150059482738, 2
(0, 1, 1, 0, 0, 2, 2), 0.007914652811397275, 0.21660809629124228, 2
(0, 1, 1, 0, 0, 1, 3), 0.008621274760201204, 0.05686070152985447, 2
(0, 1, 1, 0, 0, 0, 4), 0.00994880976621703, 0.0012373923021575582, 2
(0, 1, 0, 5, 0, 0, 0), 0.0058812247848796, 0, 0
(0, 1, 0, 4, 1, 0, 0), 0.008825345935479546, 0.0037752712154422406, 2
(0, 1, 0, 4, 0, 1, 0), 0.010319678183419738, 0.021426046550503754, 2
(0, 1, 0, 4, 0, 0, 1), 0.010234222564484308, 0.027596473237292238, 2
(0, 1, 0, 3, 2, 0, 0), 0.007037263744450164, 0.045929292621615554, 2
(0, 1, 0, 3, 1, 1, 0), 0.010548031509769006, 0.13182788413091712, 2
(0, 1, 0, 3, 1, 0, 1), 0.007125552458698192, 0.17394600149554595, 2
(0, 1, 0, 3, 0, 2, 0), 0.01152026048827076, 0.05273869316325122, 2
(0, 1, 0, 3, 0, 1, 1), 0.010114216954578587, 0.12821425351244806, 2
(0, 1, 0, 3, 0, 0, 2), 0.011292378837776264, 0.06011516445978336, 2
(0, 1, 0, 2, 3, 0, 0), 0.006980293331826532, 0.05101546273058298, 2
(0, 1, 0, 2, 2, 1, 0), 0.00953209722818724, 0.22154557488540333, 2
(0, 1, 0, 2, 2, 0, 1), 0.003778494857149119, 0.5464260762139681, 2
(0, 1, 0, 2, 1, 2, 0), 0.014015093972007857, 0.14601392185687728, 2
(0, 1, 0, 2, 1, 1, 1), 0.008003178426705783, 0.3719891233318798, 2
(0, 1, 0, 2, 1, 0, 2), 0.00809058036309885, 0.26133096717603466, 2
(0, 1, 0, 2, 0, 3, 0), 0.01146329007564713, 0.05441862095782002, 2
(0, 1, 0, 2, 0, 2, 1), 0.008261491600969721, 0.23828895712762355, 2
(0, 1, 0, 2, 0, 1, 2), 0.008090580363098834, 0.26133096717603504, 2
(0, 1, 0, 2, 0, 0, 3), 0.011292378837776262, 0.06011516445978369, 2
(0, 1, 0, 1, 4, 0, 0), 0.008739890316544098, 0.004294927573541551, 2
(0, 1, 0, 1, 3, 1, 0), 0.008707142523303742, 0.11597543198344515, 2
(0, 1, 0, 1, 3, 0, 1), 0.007125552458698191, 0.17394600149554573, 2
(0, 1, 0, 1, 2, 2, 0), 0.011424671730180858, 0.14979302048671164, 2
(0, 1, 0, 1, 2, 1, 1), 0.009584768491311357, 0.39675737113444154, 2
(0, 1, 0, 1, 2, 0, 2), 0.008261491600969749, 0.23828895712762263, 2
(0, 1, 0, 1, 1, 3, 0), 0.01169580701918415, 0.09936438786459162, 2
(0, 1, 0, 1, 1, 2, 1), 0.00958476849131136, 0.39675737113444154, 2
(0, 1, 0, 1, 1, 1, 2), 0.008003178426705792, 0.3719891233318814, 2
(0, 1, 0, 1, 1, 0, 3), 0.01011421695457861, 0.12821425351244758, 2
(0, 1, 0, 1, 0, 4, 0), 0.010234222564484289, 0.0275964732372921, 2
(0, 1, 0, 1, 0, 3, 1), 0.0071255524586981665, 0.1739460014955462, 2
(0, 1, 0, 1, 0, 2, 2), 0.00377849485714911, 0.5464260762139711, 2
(0, 1, 0, 1, 0, 1, 3), 0.007125552458698178, 0.17394600149554562, 2
(0, 1, 0, 1, 0, 0, 4), 0.010234222564484306, 0.027596473237291978, 2
(0, 1, 0, 0, 5, 0, 0), 0.005852739578567784, 0, 0
(0, 1, 0, 0, 4, 1, 0), 0.009399233690187112, 0.006040668994944356, 2
(0, 1, 0, 0, 4, 0, 1), 0.010234222564484304, 0.027596473237291554, 2
(0, 1, 0, 0, 3, 2, 0), 0.00892983824644377, 0.029637768692997068, 2
(0, 1, 0, 0, 3, 1, 1), 0.011695807019184167, 0.09936438786459267, 2
(0, 1, 0, 0, 3, 0, 2), 0.011463290075647158, 0.054418620957820005, 2
(0, 1, 0, 0, 2, 3, 0), 0.008929838246443767, 0.029637768692997262, 2
(0, 1, 0, 0, 2, 2, 1), 0.01142467173018087, 0.14979302048671117, 2
(0, 1, 0, 0, 2, 1, 2), 0.01401509397200788, 0.14601392185687784, 2
(0, 1, 0, 0, 2, 0, 3), 0.01152026048827079, 0.05273869316325145, 2
(0, 1, 0, 0, 1, 4, 0), 0.009399233690187112, 0.006040668994944613, 2
(0, 1, 0, 0, 1, 3, 1), 0.008707142523303749, 0.1159754319834457, 2
(0, 1, 0, 0, 1, 2, 2), 0.009532097228187259, 0.22154557488540366, 2
(0, 1, 0, 0, 1, 1, 3), 0.010548031509769022, 0.13182788413091734, 2
(0, 1, 0, 0, 1, 0, 4), 0.010319678183419752, 0.02142604655050383, 2
(0, 1, 0, 0, 0, 5, 0), 0.005852739578567783, 0, 0
(0, 1, 0, 0, 0, 4, 1), 0.008739890316544091, 0.004294927573541434, 2
(0, 1, 0, 0, 0, 3, 2), 0.006980293331826527, 0.05101546273058349, 2
(0, 1, 0, 0, 0, 2, 3), 0.007037263744450156, 0.045929292621615776, 2
(0, 1, 0, 0, 0, 1, 4), 0.008825345935479541, 0.0037752712154426058, 2
(0, 1, 0, 0, 0, 0, 5), 0.0058812247848796, 0, 0
(0, 0, 6, 0, 0, 0, 0), 0.0022949621331248013, 0, 0
(0, 0, 5, 1, 0, 0, 0), 0.005478251634988618, 0, 0
(0, 0, 5, 0, 1, 0, 0), 0.0058812247848796, 0, 0
(0, 0, 5, 0, 0, 1, 0), 0.005852739578567783, 0, 0
(0, 0, 5, 0, 0, 0, 1), 0.005852739578567781, 0, 0
(0, 0, 4, 2, 0, 0, 0), 0.006256264876191947, 0, 0
(0, 0, 4, 1, 1, 0, 0), 0.009784558348087597, 4.6563542449296366e-05, 2
(0, 0, 4, 1, 0, 1, 0), 0.008739890316544085, 0.004294927573541211, 2
(0, 0, 4, 1, 0, 0, 1), 0.009399233690187109, 0.006040668994944328, 2
(0, 0, 4, 0, 2, 0, 0), 0.007868157475755875, 0, 0
(0, 0, 4, 0, 1, 1, 0), 0.009948809766217034, 0.0012373923021575183, 2
(0, 0, 4, 0, 1, 0, 1), 0.010234222564484297, 0.027596473237292245, 2
(0, 0, 4, 0, 0, 2, 0), 0.00775421665050861, 0, 0
(0, 0, 4, 0, 0, 1, 1), 0.010522697520924603, 0.0022135629442237527, 2
(0, 0, 4, 0, 0, 0, 2), 0.007754216650508603, 0, 0
(0, 0, 3, 3, 0, 0, 0), 0.006145950748656259, 0, 0
(0, 0, 3, 2, 1, 0, 0), 0.009540413038695166, 0.0002475996569319092, 2
(0, 0, 3, 2, 0, 1, 0), 0.00698029333182651, 0.051015462730583404, 2
(0, 0, 3, 2, 0, 0, 1), 0.008929838246443774, 0.02963776869299679, 2
(0, 0, 3, 1, 2, 0, 0), 0.011958251938041058, 0.00010493898410002195, 2
(0, 0, 3, 1, 1, 1, 0), 0.009820750916061336, 0.036202219650660825, 2
(0, 0, 3, 1, 1, 0, 1), 0.011695807019184162, 0.09936438786459184, 2
(0, 0, 3, 1, 0, 2, 0), 0.009227220993301498, 0.008511866047830819, 2
(0, 0, 3, 1, 0, 1, 1), 0.009769050269616341, 0.05118150059482738, 2
(0, 0, 3, 1, 0, 0, 2), 0.011176765907918758, 0.009778675285785885, 2
(0, 0, 3, 0, 3, 0, 0), 0.00856378964800215, 0, 0
(0, 0, 3, 0, 2, 1, 0), 0.010204078530954362, 0.005458386276070773, 2
(0, 0, 3, 0, 2, 0, 1), 0.01146329007564715, 0.05441862095781992, 2
(0, 0, 3, 0, 1, 2, 0), 0.010033167293083468, 0.005866336818728324, 2
(0, 0, 3, 0, 1, 1, 1), 0.012024309855443028, 0.1292946906258699, 2
(0, 0, 3, 0, 1, 0, 2), 0.011292378837776248, 0.060115164459783266, 2
(0, 0, 3, 0, 0, 3, 0), 0.008392878410131255, 0, 0
(0, 0, 3, 0, 0, 2, 1), 0.011925741795077088, 0.007452449485577583, 2
(0, 0, 3, 0, 0, 1, 2), 0.011925741795077088, 0.007452449485577472, 2
(0, 0, 3, 0, 0, 0, 3), 0.008392878410131246, 0, 0
(0, 0, 2, 4, 0, 0, 0), 0.006256264876191947, 0, 0
(0, 0, 2, 3, 1, 0, 0), 0.008734466738913208, 0.0003530694696665866, 2
(0, 0, 2, 3, 0, 1, 0), 0.007037263744450139, 0.045929292621615485, 2
(0, 0, 2, 3, 0, 0, 1), 0.008929838246443774, 0.029637768692996985, 2
(0, 0, 2, 2, 2, 0, 0), 0.011566213859367113, 0.0004742024416629839, 2
(0, 0, 2, 2, 1, 1, 0), 0.009575465950280535, 0.08896725984154101, 2
(0, 0, 2, 2, 1, 0, 1), 0.011424671730180868, 0.14979302048671178, 2
(0, 0, 2, 2, 0, 2, 0), 0.00805786704519372, 0.051090278152227234, 2
(0, 0, 2, 2, 0, 1, 1), 0.007914652811397256, 0.21660809629124184, 2
(0, 0, 2, 2, 0, 0, 2), 0.011843016049180984, 0.031889575453412075, 2
(0, 0, 2, 1, 3, 0, 0), 0.011958251938041058, 0.000104938984100049, 2
(0, 0, 2, 1, 2, 1, 0), 0.011993304849626421, 0.043267663552155965, 2
(0, 0, 2, 1, 2, 0, 1), 0.014015093972007876, 0.1460139218568779, 2
(0, 0, 2, 1, 1, 2, 0), 0.01006822020466883, 0.12788796370105818, 2
(0, 0, 2, 1, 1, 1, 1), 0.01407527960504087, 0.818517864060546, 2
(0, 0, 2, 1, 1, 0, 2), 0.013982583829043918, 0.24159596007288944, 2
(0, 0, 2, 1, 0, 3, 0), 0.01003316729308346, 0.005866336818728278, 2
(0, 0, 2, 1, 0, 2, 1), 0.01016158047287224, 0.08834805666160764, 2
(0, 0, 2, 1, 0, 1, 2), 0.012054154974865864, 0.07095692928482406, 2
(0, 0, 2, 1, 0, 0, 3), 0.011925741795077086, 0.007452449485577958, 2
(0, 0, 2, 0, 4, 0, 0), 0.007868157475755873, 0, 0
(0, 0, 2, 0, 3, 1, 0), 0.009455102643796032, 0.007615152342293724, 2
(0, 0, 2, 0, 3, 0, 1), 0.01152026048827078, 0.05273869316325128, 2
(0, 0, 2, 0, 2, 2, 0), 0.008057867045193729, 0.051090278152227095, 2
(0, 0, 2, 0, 2, 1, 1), 0.012260920564921179, 0.3741612020901702, 2
(0, 0, 2, 0, 2, 0, 2), 0.012188182734143228, 0.2699467336224195, 2
(0, 0, 2, 0, 1, 3, 0), 0.009227220993301507, 0.00851186604783055, 2
(0, 0, 2, 0, 1, 2, 1), 0.011917425984569158, 0.18682740771544185, 2
(0, 0, 2, 0, 1, 1, 2), 0.013982583829043908, 0.24159596007289008, 2
(0, 0, 2, 0, 1, 0, 3), 0.011292378837776248, 0.06011516445978372, 2
(0, 0, 2, 0, 0, 4, 0), 0.007754216650508608, 0, 0
(0, 0, 2, 0, 0, 3, 1), 0.011176765907918764, 0.009778675285785975, 2
(0, 0, 2, 0, 0, 2, 2), 0.01184301604918098, 0.03188957545341186, 2
(0, 0, 2, 0, 0, 1, 3), 0.011176765907918758, 0.009778675285786107, 2
(0, 0, 2, 0, 0, 0, 4), 0.007754216650508603, 0, 0
(0, 0, 1, 5, 0, 0, 0), 0.005478251634988617, 0, 0
(0, 0, 1, 4, 1, 0, 0), 0.008575638898414659, 0.0001266780499523721, 2
(0, 0, 1, 4, 0, 1, 0), 0.008825345935479526, 0.003775271215442193, 2
(0, 0, 1, 4, 0, 0, 1), 0.009399233690187114, 0.006040668994944627, 2
(0, 0, 1, 3, 2, 0, 0), 0.008734466738913213, 0.00035306946966647554, 2
(0, 0, 1, 3, 1, 1, 0), 0.009492248079802465, 0.02008733760306256, 2
(0, 0, 1, 3, 1, 0, 1), 0.008707142523303752, 0.11597543198344554, 2
(0, 0, 1, 3, 0, 2, 0), 0.009455102643796015, 0.0076151523422942164, 2
(0, 0, 1, 3, 0, 1, 1), 0.008621274760201185, 0.056860701529854715, 2
(0, 0, 1, 3, 0, 0, 2), 0.011176765907918766, 0.009778675285786128, 2
(0, 0, 1, 2, 3, 0, 0), 0.009540413038695175, 0.00024759965693218675, 2
(0, 0, 1, 2, 2, 1, 0), 0.011329639357367229, 0.02739625889437104, 2
(0, 0, 1, 2, 2, 0, 1), 0.00953209722818725, 0.22154557488540316, 2
(0, 0, 1, 2, 1, 2, 0), 0.011993304849626414, 0.04326766355215574, 2
(0, 0, 1, 2, 1, 1, 1), 0.01187172066565919, 0.6924103892477139, 2
(0, 0, 1, 2, 1, 0, 2), 0.011917425984569173, 0.18682740771544148, 2
(0, 0, 1, 2, 0, 3, 0), 0.010204078530954343, 0.005458386276070981, 2
(0, 0, 1, 2, 0, 2, 1), 0.00843991720874951, 0.10897191841904681, 2
(0, 0, 1, 2, 0, 1, 2), 0.010161580472872243, 0.08834805666160726, 2
(0, 0, 1, 2, 0, 0, 3), 0.011925741795077098, 0.007452449485577333, 2
(0, 0, 1, 1, 4, 0, 0), 0.009784558348087604, 4.6563542449185343e-05, 2
(0, 0, 1, 1, 3, 1, 0), 0.009492248079802468, 0.020087337603062326, 2
(0, 0, 1, 1, 3, 0, 1), 0.010548031509769016, 0.13182788413091684, 2
(0, 0, 1, 1, 2, 2, 0), 0.00957546595028053, 0.08896725984154123, 2
(0, 0, 1, 1, 2, 1, 1), 0.01379847741522699, 0.7106368496010216, 2
(0, 0, 1, 1, 2, 0, 2), 0.01226092056492119, 0.37416120209017006, 2
(0, 0, 1, 1, 1, 3, 0), 0.009820750916061327, 0.036202219650661026, 2
(0, 0, 1, 1, 1, 2, 1), 0.011871720665659186, 0.6924103892477143, 2
(0, 0, 1, 1, 1, 1, 2), 0.014075279605040873, 0.8185178640605473, 2
(0, 0, 1, 1, 1, 0, 3), 0.012024309855443033, 0.12929469062586949, 2
(0, 0, 1, 1, 0, 4, 0), 0.009948809766217023, 0.0012373923021575409, 2
(0, 0, 1, 1, 0, 3, 1), 0.008621274760201188, 0.056860701529854764, 2
(0, 0, 1, 1, 0, 2, 2), 0.007914652811397263, 0.21660809629124184, 2
(0, 0, 1, 1, 0, 1, 3), 0.009769050269616346, 0.05118150059482737, 2
(0, 0, 1, 1, 0, 0, 4), 0.010522697520924605, 0.0022135629442238914, 2
(0, 0, 1, 0, 5, 0, 0), 0.0058812247848796, 0, 0
(0, 0, 1, 0, 4, 1, 0), 0.008825345935479536, 0.0037752712154421227, 2
(0, 0, 1, 0, 4, 0, 1), 0.01031967818341975, 0.021426046550503893, 2
(0, 0, 1, 0, 3, 2, 0), 0.007037263744450143, 0.04592929262161539, 2
(0, 0, 1, 0, 3, 1, 1), 0.010548031509769006, 0.13182788413091712, 2
(0, 0, 1, 0, 3, 0, 2), 0.01152026048827079, 0.052738693163251485, 2
(0, 0, 1, 0, 2, 3, 0), 0.0069802933318265075, 0.05101546273058316, 2
(0, 0, 1, 0, 2, 2, 1), 0.009532097228187235, 0.2215455748854036, 2
(0, 0, 1, 0, 2, 1, 2), 0.01401509397200787, 0.1460139218568779, 2
(0, 0, 1, 0, 2, 0, 3), 0.011463290075647153, 0.05441862095781989, 2
(0, 0, 1, 0, 1, 4, 0), 0.008739890316544086, 0.004294927573541415, 2
(0, 0, 1, 0, 1, 3, 1), 0.008707142523303742, 0.11597543198344556, 2
(0, 0, 1, 0, 1, 2, 2), 0.011424671730180871, 0.14979302048671164, 2
(0, 0, 1, 0, 1, 1, 3), 0.011695807019184165, 0.09936438786459212, 2
(0, 0, 1, 0, 1, 0, 4), 0.010234222564484297, 0.02759647323729169, 2
(0, 0, 1, 0, 0, 5, 0), 0.005852739578567784, 0, 0
(0, 0, 1, 0, 0, 4, 1), 0.009399233690187116, 0.00604066899494446, 2
(0, 0, 1, 0, 0, 3, 2), 0.008929838246443778, 0.029637768692996846, 2
(0, 0, 1, 0, 0, 2, 3), 0.008929838246443778, 0.0296377686929974, 2
(0, 0, 1, 0, 0, 1, 4), 0.009399233690187112, 0.006040668994944169, 2
(0, 0, 1, 0, 0, 0, 5), 0.005852739578567781, 0, 0
(0, 0, 0, 6, 0, 0, 0), 0.002294962133124801, 0, 0
(0, 0, 0, 5, 1, 0, 0), 0.005478251634988621, 0, 0
(0, 0, 0, 5, 0, 1, 0), 0.005881224784879595, 0, 0
(0, 0, 0, 5, 0, 0, 1), 0.005852739578567787, 0, 0
(0, 0, 0, 4, 2, 0, 0), 0.006256264876191957, 0, 0
(0, 0, 0, 4, 1, 1, 0), 0.009784558348087592, 4.656354244984802e-05, 2
(0, 0, 0, 4, 1, 0, 1), 0.008739890316544102, 0.004294927573541195, 2
(0, 0, 0, 4, 0, 2, 0), 0.00786815747575586, 0, 0
(0, 0, 0, 4, 0, 1, 1), 0.009948809766217023, 0.0012373923021574541, 2
(0, 0, 0, 4, 0, 0, 2), 0.007754216650508613, 0, 0
(0, 0, 0, 3, 3, 0, 0), 0.0061459507486562705, 0, 0
(0, 0, 0, 3, 2, 1, 0), 0.009540413038695163, 0.0002475996569320757, 2
(0, 0, 0, 3, 2, 0, 1), 0.006980293331826533, 0.05101546273058295, 2
(0, 0, 0, 3, 1, 2, 0), 0.011958251938041035, 0.00010493898409985474, 2
(0, 0, 0, 3, 1, 1, 1), 0.009820750916061343, 0.036202219650660845, 2
(0, 0, 0, 3, 1, 0, 2), 0.00922722099330152, 0.00851186604783086, 2
(0, 0, 0, 3, 0, 3, 0), 0.008563789648002135, 0, 0
(0, 0, 0, 3, 0, 2, 1), 0.010204078530954348, 0.005458386276071009, 2
(0, 0, 0, 3, 0, 1, 2), 0.010033167293083465, 0.005866336818728307, 2
(0, 0, 0, 3, 0, 0, 3), 0.008392878410131257, 0, 0
(0, 0, 0, 2, 4, 0, 0), 0.006256264876191957, 0, 0
(0, 0, 0, 2, 3, 1, 0), 0.008734466738913201, 0.00035306946966691963, 2
(0, 0, 0, 2, 3, 0, 1), 0.007037263744450165, 0.04592929262161558, 2
(0, 0, 0, 2, 2, 2, 0), 0.011566213859367095, 0.000474202441662637, 2
(0, 0, 0, 2, 2, 1, 1), 0.009575465950280545, 0.08896725984154134, 2
(0, 0, 0, 2, 2, 0, 2), 0.008057867045193751, 0.051090278152227164, 2
(0, 0, 0, 2, 1, 3, 0), 0.01195825193804103, 0.00010493898409945261, 2
(0, 0, 0, 2, 1, 2, 1), 0.011993304849626423, 0.043267663552155965, 2
(0, 0, 0, 2, 1, 1, 2), 0.010068220204668842, 0.12788796370105865, 2
(0, 0, 0, 2, 1, 0, 3), 0.01003316729308348, 0.005866336818728169, 2
(0, 0, 0, 2, 0, 4, 0), 0.00786815747575586, 0, 0
(0, 0, 0, 2, 0, 3, 1), 0.00945510264379602, 0.007615152342293964, 2
(0, 0, 0, 2, 0, 2, 2), 0.008057867045193729, 0.05109027815222744, 2
(0, 0, 0, 2, 0, 1, 3), 0.009227220993301505, 0.008511866047830975, 2
(0, 0, 0, 2, 0, 0, 4), 0.007754216650508612, 0, 0
(0, 0, 0, 1, 5, 0, 0), 0.005478251634988621, 0, 0
(0, 0, 0, 1, 4, 1, 0), 0.008575638898414653, 0.00012667804995237643, 2
(0, 0, 0, 1, 4, 0, 1), 0.00882534593547955, 0.0037752712154422007, 2
(0, 0, 0, 1, 3, 2, 0), 0.008734466738913193, 0.00035306946966675315, 2
(0, 0, 0, 1, 3, 1, 1), 0.00949224807980248, 0.020087337603062614, 2
(0, 0, 0, 1, 3, 0, 2), 0.009455102643796051, 0.007615152342293915, 2
(0, 0, 0, 1, 2, 3, 0), 0.009540413038695149, 0.00024759965693218675, 2
(0, 0, 0, 1, 2, 2, 1), 0.011329639357367229, 0.027396258894371032, 2
(0, 0, 0, 1, 2, 1, 2), 0.011993304849626433, 0.043267663552155965, 2
(0, 0, 0, 1, 2, 0, 3), 0.01020407853095438, 0.005458386276071113, 2
(0, 0, 0, 1, 1, 4, 0), 0.009784558348087585, 4.656354244919229e-05, 2
(0, 0, 0, 1, 1, 3, 1), 0.00949224807980247, 0.02008733760306246, 2
(0, 0, 0, 1, 1, 2, 2), 0.00957546595028055, 0.08896725984154075, 2
(0, 0, 0, 1, 1, 1, 3), 0.009820750916061355, 0.03620221965066086, 2
(0, 0, 0, 1, 1, 0, 4), 0.009948809766217042, 0.0012373923021573659, 2
(0, 0, 0, 1, 0, 5, 0), 0.0058812247848795945, 0, 0
(0, 0, 0, 1, 0, 4, 1), 0.008825345935479529, 0.0037752712154425685, 2
(0, 0, 0, 1, 0, 3, 2), 0.007037263744450149, 0.04592929262161573, 2
(0, 0, 0, 1, 0, 2, 3), 0.006980293331826518, 0.051015462730583085, 2
(0, 0, 0, 1, 0, 1, 4), 0.008739890316544091, 0.0042949275735413095, 2
(0, 0, 0, 1, 0, 0, 5), 0.005852739578567787, 0, 0
(0, 0, 0, 0, 6, 0, 0), 0.0022949621331248013, 0, 0
(0, 0, 0, 0, 5, 1, 0), 0.005478251634988616, 0, 0
(0, 0, 0, 0, 5, 0, 1), 0.005881224784879601, 0, 0
(0, 0, 0, 0, 4, 2, 0), 0.006256264876191945, 0, 0
(0, 0, 0, 0, 4, 1, 1), 0.009784558348087597, 4.656354244916107e-05, 2
(0, 0, 0, 0, 4, 0, 2), 0.007868157475755878, 0, 0
(0, 0, 0, 0, 3, 3, 0), 0.006145950748656257, 0, 0
(0, 0, 0, 0, 3, 2, 1), 0.009540413038695161, 0.0002475996569320202, 2
(0, 0, 0, 0, 3, 1, 2), 0.011958251938041054, 0.00010493898410060408, 2
(0, 0, 0, 0, 3, 0, 3), 0.008563789648002154, 0, 0
(0, 0, 0, 0, 2, 4, 0), 0.006256264876191942, 0, 0
(0, 0, 0, 0, 2, 3, 1), 0.008734466738913203, 0.00035306946966664213, 2
(0, 0, 0, 0, 2, 2, 2), 0.011566213859367111, 0.00047420244166252595, 2
(0, 0, 0, 0, 2, 1, 3), 0.011958251938041056, 0.00010493898409984059, 2
(0, 0, 0, 0, 2, 0, 4), 0.007868157475755878, 0, 0
(0, 0, 0, 0, 1, 5, 0), 0.005478251634988616, 0, 0
(0, 0, 0, 0, 1, 4, 1), 0.008575638898414655, 0.00012667804995209194, 2
(0, 0, 0, 0, 1, 3, 2), 0.008734466738913212, 0.0003530694696664201, 2
(0, 0, 0, 0, 1, 2, 3), 0.009540413038695173, 0.00024759965693218675, 2
(0, 0, 0, 0, 1, 1, 4), 0.009784558348087606, 4.65635424494074e-05, 2
(0, 0, 0, 0, 1, 0, 5), 0.005881224784879601, 0, 0
(0, 0, 0, 0, 0, 6, 0), 0.002294962133124801, 0, 0
(0, 0, 0, 0, 0, 5, 1), 0.005478251634988619, 0, 0
(0, 0, 0, 0, 0, 4, 2), 0.006256264876191951, 0, 0
(0, 0, 0, 0, 0, 3, 3), 0.006145950748656267, 0, 0
(0, 0, 0, 0, 0, 2, 4), 0.006256264876191952, 0, 0
(0, 0, 0, 0, 0, 1, 5), 0.005478251634988619, 0, 0
(0, 0, 0, 0, 0, 0, 6), 0.0022949621331248018, 0, 0


==> anc/table_data/table_iv_d_3_r_5.txt <==
(7, 0, 0, 0, 0, 0, 0), 0.00045899242662496043, 0, 0
(6, 1, 0, 0, 0, 0, 0), 0.00148554840721824, 0, 0
(6, 0, 1, 0, 0, 0, 0), 0.0015546295186281227, 0, 0
(6, 0, 0, 1, 0, 0, 0), 0.00154974634040324, 0, 0
(6, 0, 0, 0, 1, 0, 0), 0.0015497463404032402, 0, 0
(6, 0, 0, 0, 0, 1, 0), 0.0015546295186281238, 0, 0
(6, 0, 0, 0, 0, 0, 1), 0.0014855484072182415, 0, 0
(5, 2, 0, 0, 0, 0, 0), 0.002191828428665727, 0, 0
(5, 1, 1, 0, 0, 0, 0), 0.0037073168994922346, 1.663411558409972e-05, 2
(5, 1, 0, 1, 0, 0, 0), 0.0035138213418871283, 0.0012475085004103072, 2
(5, 1, 0, 0, 1, 0, 0), 0.0036317646957970376, 0.002209017114620105, 2
(5, 1, 0, 0, 0, 1, 0), 0.003533354054786662, 0.0011081012678268549, 2
(5, 1, 0, 0, 0, 0, 1), 0.0034309924538527088, 4.494295233463853e-05, 2
(5, 0, 2, 0, 0, 0, 0), 0.002537233985715139, 0, 0
(5, 0, 1, 1, 0, 0, 0), 0.003790145787526657, 0.00039293381432411003, 2
(5, 0, 1, 0, 1, 0, 0), 0.003838233979003733, 0.009801107110307855, 2
(5, 0, 1, 0, 0, 1, 0), 0.003857766691903268, 0.007493967828109489, 2
(5, 0, 1, 0, 0, 0, 1), 0.003533354054786661, 0.0011081012678272309, 2
(5, 0, 0, 2, 0, 0, 0), 0.0025128180945907267, 0, 0
(5, 0, 0, 1, 1, 0, 0), 0.0038885564285370375, 0.0007937608254541654, 2
(5, 0, 0, 1, 0, 1, 0), 0.003838233979003737, 0.009801107110308582, 2
(5, 0, 0, 1, 0, 0, 1), 0.0036317646957970432, 0.002209017114620445, 2
(5, 0, 0, 0, 2, 0, 0), 0.0025128180945907263, 0, 0
(5, 0, 0, 0, 1, 1, 0), 0.003790145787526661, 0.00039293381432396344, 2
(5, 0, 0, 0, 1, 0, 1), 0.003513821341887131, 0.001247508500410708, 2
(5, 0, 0, 0, 0, 2, 0), 0.002537233985715144, 0, 0
(5, 0, 0, 0, 0, 1, 1), 0.0037073168994922415, 1.6634115584054616e-05, 2
(5, 0, 0, 0, 0, 0, 2), 0.0021918284286657308, 0, 0
(4, 3, 0, 0, 0, 0, 0), 0.0023606902362807054, 0, 0
(4, 2, 1, 0, 0, 0, 0), 0.004338461914877875, 9.271571317550414e-05, 2
(4, 2, 0, 1, 0, 0, 0), 0.003682392578116158, 0.013567544010081853, 2
(4, 2, 0, 0, 1, 0, 0), 0.004149282815530917, 0.012504054339491652, 2
(4, 2, 0, 0, 0, 1, 0), 0.003706808469240576, 0.012076747413936903, 2
(4, 2, 0, 0, 0, 0, 1), 0.003993056357828468, 0.00015125887050397932, 2
(4, 1, 2, 0, 0, 0, 0), 0.0050292730289767, 4.296636294467226e-05, 2
(4, 1, 1, 1, 0, 0, 0), 0.0056722349835853355, 0.008341636504680883, 2
(4, 1, 1, 0, 1, 0, 0), 0.006162398320427707, 0.03278941522287148, 2
(4, 1, 1, 0, 0, 1, 0), 0.0058671663973965775, 0.03716605235453398, 2
(4, 1, 1, 0, 0, 0, 1), 0.0054237483194820735, 0.004756040220830328, 2
(4, 1, 0, 2, 0, 0, 0), 0.004324371909966156, 0.0029070150048284464, 2
(4, 1, 0, 1, 1, 0, 0), 0.005687369452638149, 0.01497366494336228, 2
(4, 1, 0, 1, 0, 1, 0), 0.005042861717442846, 0.04376455770156894, 2
(4, 1, 0, 1, 0, 0, 1), 0.0051891604090778965, 0.030951680552786624, 2
(4, 1, 0, 0, 2, 0, 0), 0.004791262147380911, 0.00414950514616587, 2
(4, 1, 0, 0, 1, 1, 0), 0.005392137529607013, 0.01379361671246148, 2
(4, 1, 0, 0, 1, 0, 1), 0.005189160409077895, 0.03095168055278789, 2
(4, 1, 0, 0, 0, 2, 0), 0.004397619583339405, 0.002603370943940883, 2
(4, 1, 0, 0, 0, 1, 1), 0.005423748319482082, 0.004756040220830481, 2
(4, 1, 0, 0, 0, 0, 2), 0.003993056357828472, 0.00015125887050363237, 2
(4, 0, 3, 0, 0, 0, 0), 0.003051501350379531, 0, 0
(4, 0, 2, 1, 0, 0, 0), 0.004718609249264393, 0.001699732164418213, 2
(4, 0, 2, 0, 1, 0, 0), 0.004980043126582581, 0.02101159684948833, 2
(4, 0, 2, 0, 0, 1, 0), 0.005004459017707, 0.020117626917098706, 2
(4, 0, 2, 0, 0, 0, 1), 0.004397619583339398, 0.002603370943940909, 2
(4, 0, 1, 2, 0, 0, 0), 0.004669777467015565, 0.0018045886445876406, 2
(4, 0, 1, 1, 1, 0, 0), 0.0064108849845309745, 0.03664529749078895, 2
(4, 0, 1, 1, 0, 1, 0), 0.006016099628792662, 0.037645521190435315, 2
(4, 0, 1, 1, 0, 0, 1), 0.005392137529607014, 0.01379361671246137, 2
(4, 0, 1, 0, 2, 0, 0), 0.004931211344333753, 0.023049928739240413, 2
(4, 0, 1, 0, 1, 1, 0), 0.006016099628792663, 0.03764552119043502, 2
(4, 0, 1, 0, 1, 0, 1), 0.005042861717442841, 0.043764557701569395, 2
(4, 0, 1, 0, 0, 2, 0), 0.005004459017707004, 0.020117626917098362, 2
(4, 0, 1, 0, 0, 1, 1), 0.005867166397396581, 0.037166052354533574, 2
(4, 0, 1, 0, 0, 0, 2), 0.0037068084692405776, 0.012076747413936384, 2
(4, 0, 0, 3, 0, 0, 0), 0.0030026695681307043, 0, 0
(4, 0, 0, 2, 1, 0, 0), 0.005112251813305911, 0.0028507244588128794, 2
(4, 0, 0, 2, 0, 1, 0), 0.004931211344333757, 0.023049928739240402, 2
(4, 0, 0, 2, 0, 0, 1), 0.004791262147380919, 0.00414950514616562, 2
(4, 0, 0, 1, 2, 0, 0), 0.005112251813305913, 0.0028507244588131466, 2
(4, 0, 0, 1, 1, 1, 0), 0.00641088498453098, 0.03664529749078888, 2
(4, 0, 0, 1, 1, 0, 1), 0.005687369452638155, 0.014973664943362223, 2
(4, 0, 0, 1, 0, 2, 0), 0.004980043126582588, 0.021011596849489528, 2
(4, 0, 0, 1, 0, 1, 1), 0.006162398320427721, 0.03278941522287152, 2
(4, 0, 0, 1, 0, 0, 2), 0.004149282815530926, 0.012504054339491722, 2
(4, 0, 0, 0, 3, 0, 0), 0.003002669568130703, 0, 0
(4, 0, 0, 0, 2, 1, 0), 0.0046697774670155685, 0.0018045886445878035, 2
(4, 0, 0, 0, 2, 0, 1), 0.004324371909966158, 0.002907015004828676, 2
(4, 0, 0, 0, 1, 2, 0), 0.004718609249264401, 0.001699732164417807, 2
(4, 0, 0, 0, 1, 1, 1), 0.005672234983585348, 0.008341636504680632, 2
(4, 0, 0, 0, 1, 0, 2), 0.003682392578116165, 0.013567544010082096, 2
(4, 0, 0, 0, 0, 3, 0), 0.003051501350379536, 0, 0
(4, 0, 0, 0, 0, 2, 1), 0.0050292730289767116, 4.296636294456131e-05, 2
(4, 0, 0, 0, 0, 1, 2), 0.004338461914877887, 9.271571317536536e-05, 2
(4, 0, 0, 0, 0, 0, 3), 0.002360690236280712, 0, 0
(3, 4, 0, 0, 0, 0, 0), 0.0023606902362807054, 0, 0
(3, 3, 1, 0, 0, 0, 0), 0.004233386845207759, 0.00018213963682201363, 2
(3, 3, 0, 1, 0, 0, 0), 0.003446401509714301, 0.024793307539404515, 2
(3, 3, 0, 0, 1, 0, 0), 0.004134528920274231, 0.019169104259974274, 2
(3, 3, 0, 0, 0, 1, 0), 0.003446401509714304, 0.024793307539404667, 2
(3, 3, 0, 0, 0, 0, 1), 0.004233386845207762, 0.00018213963682184707, 2
(3, 2, 2, 0, 0, 0, 0), 0.0056261846972769005, 0.00024699376463202354, 2
(3, 2, 1, 1, 0, 0, 0), 0.005123029317032112, 0.03921783154394506, 2
(3, 2, 1, 0, 1, 0, 0), 0.006111494621091658, 0.06582874824181059, 2
(3, 2, 1, 0, 0, 1, 0), 0.005226545928510978, 0.08956651711028805, 2
(3, 2, 1, 0, 0, 0, 1), 0.005744356876456729, 0.009861794465453322, 2
(3, 2, 0, 2, 0, 0, 0), 0.004003382244041157, 0.03319706482308101, 2
(3, 2, 0, 1, 1, 0, 0), 0.0046607977661626875, 0.10222511557440793, 2
(3, 2, 0, 1, 0, 1, 0), 0.003077297449253663, 0.15814511994366665, 2
(3, 2, 0, 1, 0, 0, 1), 0.0047745419362985216, 0.09524637825932894, 2
(3, 2, 0, 0, 2, 0, 0), 0.005379637065161017, 0.022805217577249716, 2
(3, 2, 0, 0, 1, 1, 0), 0.004463976484141933, 0.11201688982124729, 2
(3, 2, 0, 0, 1, 0, 1), 0.005462669346858452, 0.07162467148022228, 2
(3, 2, 0, 0, 0, 2, 0), 0.004052214026289991, 0.03093862371151125, 2
(3, 2, 0, 0, 0, 1, 1), 0.004957371540963276, 0.03604403529798964, 2
(3, 2, 0, 0, 0, 0, 2), 0.004935373583178081, 0.00039860711620495564, 2
(3, 1, 3, 0, 0, 0, 0), 0.005615009073405407, 5.492904786052839e-05, 2
(3, 1, 2, 1, 0, 0, 0), 0.006504651545229759, 0.015985002342728545, 2
(3, 1, 2, 0, 1, 0, 0), 0.007369843033231363, 0.061688116704770715, 2
(3, 1, 2, 0, 0, 1, 0), 0.007173021751210614, 0.06442619592981783, 2
(3, 1, 2, 0, 0, 0, 1), 0.00633899376916092, 0.014376851601231274, 2
(3, 1, 1, 2, 0, 0, 0), 0.005620002645238649, 0.04711097678427073, 2
(3, 1, 1, 1, 1, 0, 0), 0.006681484945170103, 0.43715636620634535, 2
(3, 1, 1, 1, 0, 1, 0), 0.004513373829180006, 0.22168428391757644, 2
(3, 1, 1, 1, 0, 0, 1), 0.00520418494327883, 0.2889948730253254, 2
(3, 1, 1, 0, 2, 0, 0), 0.007173321543800182, 0.11581752521071932, 2
(3, 1, 1, 0, 1, 1, 0), 0.005512263347007963, 0.2921749981488123, 2
(3, 1, 1, 0, 1, 0, 1), 0.004805971212450106, 0.1869631255198925, 2
(3, 1, 1, 0, 0, 2, 0), 0.00638603641571716, 0.17116033446604004, 2
(3, 1, 1, 0, 0, 1, 1), 0.006154242678857961, 0.33109639772885163, 2
(3, 1, 1, 0, 0, 0, 2), 0.0049573715409632745, 0.036044035297989496, 2
(3, 1, 0, 3, 0, 0, 0), 0.004730360173414296, 0.003187715715561385, 2
(3, 1, 0, 2, 1, 0, 0), 0.005944756429862683, 0.033937490134412246, 2
(3, 1, 0, 2, 0, 1, 0), 0.004926109707455643, 0.10186994922692148, 2
(3, 1, 0, 2, 0, 0, 1), 0.005959642675064993, 0.07584023868287632, 2
(3, 1, 0, 1, 2, 0, 0), 0.006632883840422612, 0.03083956919966849, 2
(3, 1, 0, 1, 1, 1, 0), 0.004562205611428836, 0.22691198362175213, 2
(3, 1, 0, 1, 1, 0, 1), 0.004854802994698942, 0.19105774648754353, 2
(3, 1, 0, 1, 0, 2, 0), 0.005023773271953303, 0.0913469140592413, 2
(3, 1, 0, 1, 0, 1, 1), 0.004805971212450114, 0.18696312551989264, 2
(3, 1, 0, 1, 0, 0, 2), 0.005462669346858463, 0.07162467148022167, 2
(3, 1, 0, 0, 3, 0, 0), 0.005418487583974227, 0.004446113854179638, 2
(3, 1, 0, 0, 2, 1, 0), 0.005747935147841923, 0.03432872804709904, 2
(3, 1, 0, 0, 2, 0, 1), 0.0059596426750649885, 0.07584023868287676, 2
(3, 1, 0, 0, 1, 2, 0), 0.005157471301779652, 0.03519846420382634, 2
(3, 1, 0, 0, 1, 1, 1), 0.005204184943278834, 0.28899487302532484, 2
(3, 1, 0, 0, 1, 0, 2), 0.004774541936298528, 0.09524637825932825, 2
(3, 1, 0, 0, 0, 3, 0), 0.00482802373791196, 0.0028966054252275177, 2
(3, 1, 0, 0, 0, 2, 1), 0.0063389937691609305, 0.014376851601231316, 2
(3, 1, 0, 0, 0, 1, 2), 0.0057443568764567405, 0.009861794465453447, 2
(3, 1, 0, 0, 0, 0, 3), 0.004233386845207767, 0.0001821396368219581, 2
(3, 0, 4, 0, 0, 0, 0), 0.00305150135037953, 0, 0
(3, 0, 3, 1, 0, 0, 0), 0.0048280237379119476, 0.0028966054252271777, 2
(3, 0, 3, 0, 1, 0, 0), 0.005392877332413938, 0.025692417954660526, 2
(3, 0, 3, 0, 0, 1, 0), 0.005392877332413943, 0.025692417954659975, 2
(3, 0, 3, 0, 0, 0, 1), 0.00482802373791195, 0.002896605425227334, 2
(3, 0, 2, 2, 0, 0, 0), 0.004694193358139977, 0.014884029662739717, 2
(3, 0, 2, 1, 1, 0, 0), 0.006748515473806751, 0.14657651734712457, 2
(3, 0, 2, 1, 0, 1, 0), 0.00567259854618651, 0.08072908173189926, 2
(3, 0, 2, 1, 0, 0, 1), 0.005157471301779647, 0.035198464203826385, 2
(3, 0, 2, 0, 2, 0, 0), 0.0058239005471439585, 0.14735966612587964, 2
(3, 0, 2, 0, 1, 1, 0), 0.006237452140688502, 0.16922530088521373, 2
(3, 0, 2, 0, 1, 0, 1), 0.005023773271953298, 0.0913469140592411, 2
(3, 0, 2, 0, 0, 2, 0), 0.005872732329392795, 0.1289484386734645, 2
(3, 0, 2, 0, 0, 1, 1), 0.006386036415717157, 0.17116033446603998, 2
(3, 0, 2, 0, 0, 0, 2), 0.004052214026289987, 0.030938623711511112, 2
(3, 0, 1, 3, 0, 0, 0), 0.004730360173414295, 0.0031877157155612654, 2
(3, 0, 1, 2, 1, 0, 0), 0.00677412572536704, 0.06899269659227913, 2
(3, 0, 1, 2, 0, 1, 0), 0.005574934981688854, 0.0879622655378584, 2
(3, 0, 1, 2, 0, 0, 1), 0.005747935147841926, 0.03432872804709879, 2
(3, 0, 1, 1, 2, 0, 0), 0.00733897931986903, 0.11357194087622184, 2
(3, 0, 1, 1, 1, 1, 0), 0.005990673831071282, 0.393859070822378, 2
(3, 0, 1, 1, 1, 0, 1), 0.004562205611428837, 0.2269119836217524, 2
(3, 0, 1, 1, 0, 2, 0), 0.0062374521406885035, 0.16922530088521337, 2
(3, 0, 1, 1, 0, 1, 1), 0.005512263347007963, 0.2921749981488121, 2
(3, 0, 1, 1, 0, 0, 2), 0.004463976484141936, 0.11201688982124747, 2
(3, 0, 1, 0, 3, 0, 0), 0.005295213767916283, 0.028726827557664307, 2
(3, 0, 1, 0, 2, 1, 0), 0.005574934981688855, 0.08796226553785845, 2
(3, 0, 1, 0, 2, 0, 1), 0.004926109707455644, 0.10186994922692112, 2
(3, 0, 1, 0, 1, 2, 0), 0.005672598546186518, 0.08072908173189908, 2
(3, 0, 1, 0, 1, 1, 1), 0.004513373829180012, 0.22168428391757591, 2
(3, 0, 1, 0, 1, 0, 2), 0.003077297449253668, 0.15814511994366665, 2
(3, 0, 1, 0, 0, 3, 0), 0.005392877332413949, 0.025692417954659885, 2
(3, 0, 1, 0, 0, 2, 1), 0.007173021751210623, 0.06442619592981785, 2
(3, 0, 1, 0, 0, 1, 2), 0.005226545928510986, 0.08956651711028807, 2
(3, 0, 1, 0, 0, 0, 3), 0.0034464015097143076, 0.024793307539404418, 2
(3, 0, 0, 4, 0, 0, 0), 0.0030026695681307043, 0, 0
(3, 0, 0, 3, 1, 0, 0), 0.005418487583974228, 0.004446113854179788, 2
(3, 0, 0, 3, 0, 1, 0), 0.0052952137679162835, 0.02872682755766441, 2
(3, 0, 0, 3, 0, 0, 1), 0.005418487583974231, 0.004446113854179832, 2
(3, 0, 0, 2, 2, 0, 0), 0.006021616397011017, 0.014096924996445463, 2
(3, 0, 0, 2, 1, 1, 0), 0.00733897931986903, 0.11357194087622152, 2
(3, 0, 0, 2, 1, 0, 1), 0.006632883840422624, 0.03083956919966842, 2
(3, 0, 0, 2, 0, 2, 0), 0.00582390054714396, 0.14735966612587956, 2
(3, 0, 0, 2, 0, 1, 1), 0.007173321543800193, 0.11581752521071927, 2
(3, 0, 0, 2, 0, 0, 2), 0.00537963706516103, 0.022805217577249716, 2
(3, 0, 0, 1, 3, 0, 0), 0.005418487583974228, 0.004446113854179723, 2
(3, 0, 0, 1, 2, 1, 0), 0.006774125725367044, 0.06899269659227883, 2
(3, 0, 0, 1, 2, 0, 1), 0.005944756429862691, 0.033937490134412315, 2
(3, 0, 0, 1, 1, 2, 0), 0.0067485154738067595, 0.1465765173471244, 2
(3, 0, 0, 1, 1, 1, 1), 0.006681484945170116, 0.437156366206344, 2
(3, 0, 0, 1, 1, 0, 2), 0.004660797766162702, 0.10222511557440787, 2
(3, 0, 0, 1, 0, 3, 0), 0.005392877332413946, 0.025692417954660575, 2
(3, 0, 0, 1, 0, 2, 1), 0.0073698430332313795, 0.06168811670477017, 2
(3, 0, 0, 1, 0, 1, 2), 0.0061114946210916775, 0.06582874824180965, 2
(3, 0, 0, 1, 0, 0, 3), 0.004134528920274245, 0.01916910425997458, 2
(3, 0, 0, 0, 4, 0, 0), 0.0030026695681307034, 0, 0
(3, 0, 0, 0, 3, 1, 0), 0.004730360173414295, 0.003187715715561032, 2
(3, 0, 0, 0, 3, 0, 1), 0.004730360173414298, 0.0031877157155611588, 2
(3, 0, 0, 0, 2, 2, 0), 0.004694193358139984, 0.014884029662739707, 2
(3, 0, 0, 0, 2, 1, 1), 0.005620002645238657, 0.04711097678427097, 2
(3, 0, 0, 0, 2, 0, 2), 0.004003382244041165, 0.033197064823081136, 2
(3, 0, 0, 0, 1, 3, 0), 0.004828023737911957, 0.0028966054252271465, 2
(3, 0, 0, 0, 1, 2, 1), 0.006504651545229776, 0.015985002342728608, 2
(3, 0, 0, 0, 1, 1, 2), 0.005123029317032127, 0.03921783154394518, 2
(3, 0, 0, 0, 1, 0, 3), 0.003446401509714311, 0.024793307539404324, 2
(3, 0, 0, 0, 0, 4, 0), 0.003051501350379536, 0, 0
(3, 0, 0, 0, 0, 3, 1), 0.00561500907340542, 5.492904786037589e-05, 2
(3, 0, 0, 0, 0, 2, 2), 0.005626184697276915, 0.0002469937646321347, 2
(3, 0, 0, 0, 0, 1, 3), 0.004233386845207773, 0.0001821396368219581, 2
(3, 0, 0, 0, 0, 0, 4), 0.002360690236280712, 0, 0
(2, 5, 0, 0, 0, 0, 0), 0.0021918284286657277, 0, 0
(2, 4, 1, 0, 0, 0, 0), 0.003993056357828463, 0.00015125887050368789, 2
(2, 4, 0, 1, 0, 0, 0), 0.003706808469240571, 0.012076747413936485, 2
(2, 4, 0, 0, 1, 0, 0), 0.004149282815530914, 0.0125040543394915, 2
(2, 4, 0, 0, 0, 1, 0), 0.0036823925781161587, 0.013567544010081803, 2
(2, 4, 0, 0, 0, 0, 1), 0.0043384619148778775, 9.271571317550414e-05, 2
(2, 3, 2, 0, 0, 0, 0), 0.004935373583178077, 0.00039860711620517617, 2
(2, 3, 1, 1, 0, 0, 0), 0.004957371540963266, 0.036044035297989434, 2
(2, 3, 1, 0, 1, 0, 0), 0.0054626693468584455, 0.0716246714802221, 2
(2, 3, 1, 0, 0, 1, 0), 0.00477454193629852, 0.09524637825932866, 2
(2, 3, 1, 0, 0, 0, 1), 0.005744356876456727, 0.009861794465453648, 2
(2, 3, 0, 2, 0, 0, 0), 0.004052214026289984, 0.03093862371151112, 2
(2, 3, 0, 1, 1, 0, 0), 0.004463976484141928, 0.11201688982124769, 2
(2, 3, 0, 1, 0, 1, 0), 0.00307729744925366, 0.15814511994366678, 2
(2, 3, 0, 1, 0, 0, 1), 0.005226545928510974, 0.08956651711028835, 2
(2, 3, 0, 0, 2, 0, 0), 0.005379637065161015, 0.022805217577249993, 2
(2, 3, 0, 0, 1, 1, 0), 0.004660797766162688, 0.10222511557440776, 2
(2, 3, 0, 0, 1, 0, 1), 0.006111494621091661, 0.06582874824180977, 2
(2, 3, 0, 0, 0, 2, 0), 0.0040033822440411595, 0.033197064823081116, 2
(2, 3, 0, 0, 0, 1, 1), 0.005123029317032117, 0.039217831543945335, 2
(2, 3, 0, 0, 0, 0, 2), 0.005626184697276902, 0.0002469937646321346, 2
(2, 2, 3, 0, 0, 0, 0), 0.0056261846972769, 0.0002469937646319125, 2
(2, 2, 2, 1, 0, 0, 0), 0.006761878353516128, 0.03138865888119864, 2
(2, 2, 2, 0, 1, 0, 0), 0.00705189036080305, 0.10007057693522509, 2
(2, 2, 2, 0, 0, 1, 0), 0.007051890360803061, 0.10007057693522517, 2
(2, 2, 2, 0, 0, 0, 1), 0.006761878353516127, 0.03138865888119856, 2
(2, 2, 1, 2, 0, 0, 0), 0.005829887014379205, 0.10241801027900181, 2
(2, 2, 1, 1, 1, 0, 0), 0.006942432112276438, 0.6934176008390692, 2
(2, 2, 1, 1, 0, 1, 0), 0.004280729284353565, 0.3554608004388182, 2
(2, 2, 1, 1, 0, 0, 1), 0.007239005887077022, 0.4323530590398761, 2
(2, 2, 1, 0, 2, 0, 0), 0.007447322060537166, 0.17247318230057826, 2
(2, 2, 1, 0, 1, 1, 0), 0.005803479452219915, 0.42193146687788674, 2
(2, 2, 1, 0, 1, 0, 1), 0.0066661011819583536, 0.2023575506642744, 2
(2, 2, 1, 0, 0, 2, 0), 0.006119899021666141, 0.30781642368092954, 2
(2, 2, 1, 0, 0, 1, 1), 0.0072390058870770236, 0.4323530590398761, 2
(2, 2, 1, 0, 0, 0, 2), 0.006761878353516128, 0.03138865888119882, 2
(2, 2, 0, 3, 0, 0, 0), 0.00469419335813998, 0.014884029662739749, 2
(2, 2, 0, 2, 1, 0, 0), 0.00484130776504393, 0.13392125090539414, 2
(2, 2, 0, 2, 0, 1, 0), 0.0036085696044645104, 0.2199218293455402, 2
(2, 2, 0, 2, 0, 0, 1), 0.00611989902166614, 0.307816423680929, 2
(2, 2, 0, 1, 2, 0, 0), 0.006168730803914964, 0.09112827827055069, 2
(2, 2, 0, 1, 1, 1, 0), 0.0034425234457395363, 0.502353339417653, 2
(2, 2, 0, 1, 1, 0, 1), 0.005803479452219914, 0.4219314668778864, 2
(2, 2, 0, 1, 0, 2, 0), 0.003608569604464512, 0.21992182934554005, 2
(2, 2, 0, 1, 0, 1, 1), 0.004280729284353567, 0.35546080043881795, 2
(2, 2, 0, 1, 0, 0, 2), 0.007051890360803062, 0.10007057693522481, 2
(2, 2, 0, 0, 3, 0, 0), 0.006021616397011012, 0.014096924996445407, 2
(2, 2, 0, 0, 2, 1, 0), 0.006168730803914965, 0.09112827827055087, 2
(2, 2, 0, 0, 2, 0, 1), 0.0074473220605371674, 0.1724731823005779, 2
(2, 2, 0, 0, 1, 2, 0), 0.004841307765043932, 0.13392125090539345, 2
(2, 2, 0, 0, 1, 1, 1), 0.0069424321122764435, 0.6934176008390688, 2
(2, 2, 0, 0, 1, 0, 2), 0.007051890360803061, 0.10007057693522442, 2
(2, 2, 0, 0, 0, 3, 0), 0.004694193358139986, 0.014884029662739742, 2
(2, 2, 0, 0, 0, 2, 1), 0.0058298870143792154, 0.10241801027900181, 2
(2, 2, 0, 0, 0, 1, 2), 0.006761878353516135, 0.03138865888119845, 2
(2, 2, 0, 0, 0, 0, 3), 0.005626184697276905, 0.00024699376463191257, 2
(2, 1, 4, 0, 0, 0, 0), 0.0050292730289767, 4.296636294456822e-05, 2
(2, 1, 3, 1, 0, 0, 0), 0.006338993769160913, 0.01437685160123109, 2
(2, 1, 3, 0, 1, 0, 0), 0.0071730217512106075, 0.06442619592981873, 2
(2, 1, 3, 0, 0, 1, 0), 0.007369843033231372, 0.06168811670477016, 2
(2, 1, 3, 0, 0, 0, 1), 0.006504651545229761, 0.01598500234272863, 2
(2, 1, 2, 2, 0, 0, 0), 0.005829887014379205, 0.10241801027900178, 2
(2, 1, 2, 1, 1, 0, 0), 0.00886449204385166, 0.5104122811718501, 2
(2, 1, 2, 1, 0, 1, 0), 0.006227205107053202, 0.23473938185522164, 2
(2, 1, 2, 1, 0, 0, 1), 0.007169931260345697, 0.32057969634658234, 2
(2, 1, 2, 0, 2, 0, 0), 0.007940417324768932, 0.31093618336834933, 2
(2, 1, 2, 0, 1, 1, 0), 0.007380133826745725, 0.41323597220814184, 2
(2, 1, 2, 0, 1, 0, 1), 0.006227205107053202, 0.23473938185522192, 2
(2, 1, 2, 0, 0, 2, 0), 0.007940417324768946, 0.3109361833683487, 2
(2, 1, 2, 0, 0, 1, 1), 0.008864492043851663, 0.5104122811718492, 2
(2, 1, 2, 0, 0, 0, 2), 0.005829887014379209, 0.10241801027900196, 2
(2, 1, 1, 3, 0, 0, 0), 0.005620002645238646, 0.0471109767842709, 2
(2, 1, 1, 2, 1, 0, 0), 0.00743940544048297, 0.5942428842845722, 2
(2, 1, 1, 2, 0, 1, 0), 0.0044322970555106846, 0.3627611687006489, 2
(2, 1, 1, 2, 0, 0, 1), 0.007439405440482973, 0.5942428842845716, 2
(2, 1, 1, 1, 2, 0, 0), 0.009158382115113354, 0.5896203439172197, 2
(2, 1, 1, 1, 1, 1, 0), 0.0077156018802385755, 0.0078096051243135255, 2
(2, 1, 1, 1, 1, 0, 1), 0.008406412994337394, 0.03011605460458754, 2
(2, 1, 1, 1, 0, 2, 0), 0.005560809884078794, 0.7662131759279853, 2
(2, 1, 1, 1, 0, 1, 1), 0.00835758121208856, 0.028257873583842588, 2
(2, 1, 1, 1, 0, 0, 2), 0.0069424321122764435, 0.693417600839069, 2
(2, 1, 1, 0, 3, 0, 0), 0.007338979319869029, 0.11357194087622201, 2
(2, 1, 1, 0, 2, 1, 0), 0.005955047223377035, 0.41977662201977306, 2
(2, 1, 1, 0, 2, 0, 1), 0.006496679287190478, 0.49602405628731394, 2
(2, 1, 1, 0, 1, 2, 0), 0.005364583377314762, 0.5355952898510461, 2
(2, 1, 1, 0, 1, 1, 1), 0.008357581212088567, 0.028257873583842918, 2
(2, 1, 1, 0, 1, 0, 2), 0.0042807292843535655, 0.355460800438818, 2
(2, 1, 1, 0, 0, 3, 0), 0.0067485154738067665, 0.14657651734712437, 2
(2, 1, 1, 0, 0, 2, 1), 0.008864492043851667, 0.5104122811718489, 2
(2, 1, 1, 0, 0, 1, 2), 0.0072390058870770236, 0.4323530590398759, 2
(2, 1, 1, 0, 0, 0, 3), 0.005123029317032119, 0.039217831543945134, 2
(2, 1, 0, 4, 0, 0, 0), 0.004669777467015567, 0.0018045886445877484, 2
(2, 1, 0, 3, 1, 0, 0), 0.0057479351478419245, 0.03432872804709909, 2
(2, 1, 0, 3, 0, 1, 0), 0.005574934981688853, 0.08796226553785827, 2
(2, 1, 0, 3, 0, 0, 1), 0.0067741257253670474, 0.06899269659227905, 2
(2, 1, 0, 2, 2, 0, 0), 0.006168730803914967, 0.0911282782705512, 2
(2, 1, 0, 2, 1, 1, 0), 0.005955047223377032, 0.41977662201977234, 2
(2, 1, 0, 2, 1, 0, 1), 0.006324868671550867, 0.23892241005089487, 2
(2, 1, 0, 2, 0, 2, 0), 0.005429087907567309, 0.4754977752349926, 2
(2, 1, 0, 2, 0, 1, 1), 0.00649667928719048, 0.49602405628731433, 2
(2, 1, 0, 2, 0, 0, 2), 0.007447322060537179, 0.17247318230057765, 2
(2, 1, 0, 1, 3, 0, 0), 0.00663288384042261, 0.030839569199668227, 2
(2, 1, 0, 1, 2, 1, 0), 0.00632486867155086, 0.23892241005089504, 2
(2, 1, 0, 1, 2, 0, 1), 0.006324868671550866, 0.2389224100508948, 2
(2, 1, 0, 1, 1, 2, 0), 0.005364583377314757, 0.5355952898510452, 2
(2, 1, 0, 1, 1, 1, 1), 0.008406412994337397, 0.03011605460458777, 2
(2, 1, 0, 1, 1, 0, 2), 0.005803479452219918, 0.42193146687788613, 2
(2, 1, 0, 1, 0, 3, 0), 0.005672598546186512, 0.08072908173189944, 2
(2, 1, 0, 1, 0, 2, 1), 0.006227205107053204, 0.234739381855222, 2
(2, 1, 0, 1, 0, 1, 2), 0.00666610118195836, 0.2023575506642744, 2
(2, 1, 0, 1, 0, 0, 3), 0.006111494621091672, 0.06582874824180926, 2
(2, 1, 0, 0, 4, 0, 0), 0.0051122518133059095, 0.002850724458812974, 2
(2, 1, 0, 0, 3, 1, 0), 0.005944756429862677, 0.033937490134412364, 2
(2, 1, 0, 0, 3, 0, 1), 0.006774125725367042, 0.06899269659227943, 2
(2, 1, 0, 0, 2, 2, 0), 0.004841307765043931, 0.13392125090539328, 2
(2, 1, 0, 0, 2, 1, 1), 0.007439405440482975, 0.5942428842845718, 2
(2, 1, 0, 0, 2, 0, 2), 0.006119899021666139, 0.30781642368092943, 2
(2, 1, 0, 0, 1, 3, 0), 0.005157471301779651, 0.03519846420382625, 2
(2, 1, 0, 0, 1, 2, 1), 0.007169931260345699, 0.3205796963465815, 2
(2, 1, 0, 0, 1, 1, 2), 0.007239005887077028, 0.43235305903987575, 2
(2, 1, 0, 0, 1, 0, 3), 0.005226545928510979, 0.0895665171102879, 2
(2, 1, 0, 0, 0, 4, 0), 0.004718609249264401, 0.0016997321644180846, 2
(2, 1, 0, 0, 0, 3, 1), 0.006504651545229776, 0.015985002342728455, 2
(2, 1, 0, 0, 0, 2, 2), 0.006761878353516141, 0.031388658881198274, 2
(2, 1, 0, 0, 0, 1, 3), 0.005744356876456739, 0.009861794465453553, 2
(2, 1, 0, 0, 0, 0, 4), 0.004338461914877883, 9.271571317519882e-05, 2
(2, 0, 5, 0, 0, 0, 0), 0.0025372339857151387, 0, 0
(2, 0, 4, 1, 0, 0, 0), 0.0043976195833393935, 0.0026033709439410705, 2
(2, 0, 4, 0, 1, 0, 0), 0.005004459017706996, 0.02011762691709904, 2
(2, 0, 4, 0, 0, 1, 0), 0.004980043126582584, 0.0210115968494889, 2
(2, 0, 4, 0, 0, 0, 1), 0.0047186092492643925, 0.0016997321644182269, 2
(2, 0, 3, 2, 0, 0, 0), 0.004052214026289979, 0.030938623711511182, 2
(2, 0, 3, 1, 1, 0, 0), 0.006386036415717145, 0.17116033446604045, 2
(2, 0, 3, 1, 0, 1, 0), 0.0050237732719532946, 0.0913469140592417, 2
(2, 0, 3, 1, 0, 0, 1), 0.005157471301779644, 0.03519846420382648, 2
(2, 0, 3, 0, 2, 0, 0), 0.0058727323293927824, 0.12894843867346484, 2
(2, 0, 3, 0, 1, 1, 0), 0.0062374521406885, 0.16922530088521393, 2
(2, 0, 3, 0, 1, 0, 1), 0.0056725985461865075, 0.08072908173189933, 2
(2, 0, 3, 0, 0, 2, 0), 0.005823900547143965, 0.14735966612587978, 2
(2, 0, 3, 0, 0, 1, 1), 0.006748515473806757, 0.14657651734712454, 2
(2, 0, 3, 0, 0, 0, 2), 0.0046941933581399805, 0.014884029662739617, 2
(2, 0, 2, 3, 0, 0, 0), 0.0040033822440411525, 0.03319706482308124, 2
(2, 0, 2, 2, 1, 0, 0), 0.0061198990216661305, 0.307816423680929, 2
(2, 0, 2, 2, 0, 1, 0), 0.0036085696044645074, 0.21992182934554044, 2
(2, 0, 2, 2, 0, 0, 1), 0.00484130776504393, 0.13392125090539353, 2
(2, 0, 2, 1, 2, 0, 0), 0.007940417324768934, 0.3109361833683493, 2
(2, 0, 2, 1, 1, 1, 0), 0.0055608098840787944, 0.7662131759279849, 2
(2, 0, 2, 1, 1, 0, 1), 0.0053645833773147585, 0.5355952898510467, 2
(2, 0, 2, 1, 0, 2, 0), 0.005429087907567313, 0.4754977752349922, 2
(2, 0, 2, 1, 0, 1, 1), 0.005364583377314758, 0.5355952898510464, 2
(2, 0, 2, 1, 0, 0, 2), 0.004841307765043935, 0.13392125090539353, 2
(2, 0, 2, 0, 3, 0, 0), 0.005823900547143956, 0.14735966612587997, 2
(2, 0, 2, 0, 2, 1, 0), 0.005429087907567312, 0.47549777523499176, 2
(2, 0, 2, 0, 2, 0, 1), 0.005429087907567312, 0.4754977752349923, 2
(2, 0, 2, 0, 1, 2, 0), 0.005429087907567316, 0.4754977752349924, 2
(2, 0, 2, 0, 1, 1, 1), 0.005560809884078797, 0.766213175927985, 2
(2, 0, 2, 0, 1, 0, 2), 0.0036085696044645117, 0.21992182934553967, 2
(2, 0, 2, 0, 0, 3, 0), 0.005823900547143967, 0.14735966612587995, 2
(2, 0, 2, 0, 0, 2, 1), 0.007940417324768943, 0.3109361833683491, 2
(2, 0, 2, 0, 0, 1, 2), 0.0061198990216661375, 0.30781642368092943, 2
(2, 0, 2, 0, 0, 0, 3), 0.0040033822440411595, 0.033197064823081046, 2
(2, 0, 1, 4, 0, 0, 0), 0.004324371909966152, 0.0029070150048284816, 2
(2, 0, 1, 3, 1, 0, 0), 0.005959642675064984, 0.07584023868287676, 2
(2, 0, 1, 3, 0, 1, 0), 0.004926109707455637, 0.10186994922692157, 2
(2, 0, 1, 3, 0, 0, 1), 0.005944756429862684, 0.03393749013441255, 2
(2, 0, 1, 2, 2, 0, 0), 0.007447322060537172, 0.17247318230057745, 2
(2, 0, 1, 2, 1, 1, 0), 0.006496679287190481, 0.49602405628731405, 2
(2, 0, 1, 2, 1, 0, 1), 0.0063248686715508635, 0.23892241005089548, 2
(2, 0, 1, 2, 0, 2, 0), 0.00542908790756731, 0.4754977752349923, 2
(2, 0, 1, 2, 0, 1, 1), 0.005955047223377031, 0.4197766220197731, 2
(2, 0, 1, 2, 0, 0, 2), 0.006168730803914972, 0.09112827827055078, 2
(2, 0, 1, 1, 3, 0, 0), 0.007173321543800187, 0.11581752521071893, 2
(2, 0, 1, 1, 2, 1, 0), 0.0064966792871904815, 0.49602405628731394, 2
(2, 0, 1, 1, 2, 0, 1), 0.005955047223377038, 0.41977662201977295, 2
(2, 0, 1, 1, 1, 2, 0), 0.005560809884078794, 0.7662131759279838, 2
(2, 0, 1, 1, 1, 1, 1), 0.007715601880238572, 0.0078096051243135255, 2
(2, 0, 1, 1, 1, 0, 2), 0.0034425234457395428, 0.5023533394176543, 2
(2, 0, 1, 1, 0, 3, 0), 0.006237452140688502, 0.16922530088521365, 2
(2, 0, 1, 1, 0, 2, 1), 0.007380133826745723, 0.4132359722081425, 2
(2, 0, 1, 1, 0, 1, 2), 0.005803479452219915, 0.421931466877887, 2
(2, 0, 1, 1, 0, 0, 3), 0.004660797766162695, 0.10222511557440755, 2
(2, 0, 1, 0, 4, 0, 0), 0.004931211344333754, 0.023049928739240177, 2
(2, 0, 1, 0, 3, 1, 0), 0.004926109707455641, 0.10186994922692162, 2
(2, 0, 1, 0, 3, 0, 1), 0.0055749349816888545, 0.08796226553785855, 2
(2, 0, 1, 0, 2, 2, 0), 0.003608569604464513, 0.2199218293455396, 2
(2, 0, 1, 0, 2, 1, 1), 0.0044322970555106915, 0.3627611687006487, 2
(2, 0, 1, 0, 2, 0, 2), 0.003608569604464516, 0.21992182934553983, 2
(2, 0, 1, 0, 1, 3, 0), 0.005023773271953303, 0.09134691405924117, 2
(2, 0, 1, 0, 1, 2, 1), 0.0062272051070532035, 0.23473938185522164, 2
(2, 0, 1, 0, 1, 1, 2), 0.004280729284353569, 0.35546080043881717, 2
(2, 0, 1, 0, 1, 0, 3), 0.0030772974492536665, 0.1581451199436658, 2
(2, 0, 1, 0, 0, 4, 0), 0.004980043126582591, 0.021011596849489007, 2
(2, 0, 1, 0, 0, 3, 1), 0.007369843033231379, 0.06168811670477016, 2
(2, 0, 1, 0, 0, 2, 2), 0.0070518903608030635, 0.10007057693522461, 2
(2, 0, 1, 0, 0, 1, 3), 0.0047745419362985285, 0.09524637825932805, 2
(2, 0, 1, 0, 0, 0, 4), 0.003682392578116163, 0.013567544010081785, 2
(2, 0, 0, 5, 0, 0, 0), 0.0025128180945907267, 0, 0
(2, 0, 0, 4, 1, 0, 0), 0.004791262147380916, 0.004149505146165731, 2
(2, 0, 0, 4, 0, 1, 0), 0.004931211344333753, 0.023049928739240607, 2
(2, 0, 0, 4, 0, 0, 1), 0.005112251813305916, 0.002850724458813092, 2
(2, 0, 0, 3, 2, 0, 0), 0.005379637065161021, 0.022805217577249827, 2
(2, 0, 0, 3, 1, 1, 0), 0.007173321543800185, 0.11581752521071849, 2
(2, 0, 0, 3, 1, 0, 1), 0.006632883840422622, 0.030839569199668532, 2
(2, 0, 0, 3, 0, 2, 0), 0.005823900547143953, 0.14735966612587956, 2
(2, 0, 0, 3, 0, 1, 1), 0.007338979319869034, 0.11357194087622142, 2
(2, 0, 0, 3, 0, 0, 2), 0.006021616397011024, 0.01409692499644542, 2
(2, 0, 0, 2, 3, 0, 0), 0.005379637065161023, 0.022805217577249827, 2
(2, 0, 0, 2, 2, 1, 0), 0.0074473220605371674, 0.17247318230057773, 2
(2, 0, 0, 2, 2, 0, 1), 0.006168730803914976, 0.09112827827055073, 2
(2, 0, 0, 2, 1, 2, 0), 0.007940417324768936, 0.3109361833683489, 2
(2, 0, 0, 2, 1, 1, 1), 0.009158382115113363, 0.5896203439172188, 2
(2, 0, 0, 2, 1, 0, 2), 0.00616873080391498, 0.09112827827055078, 2
(2, 0, 0, 2, 0, 3, 0), 0.005872732329392786, 0.12894843867346478, 2
(2, 0, 0, 2, 0, 2, 1), 0.00794041732476894, 0.3109361833683496, 2
(2, 0, 0, 2, 0, 1, 2), 0.007447322060537177, 0.17247318230057831, 2
(2, 0, 0, 2, 0, 0, 3), 0.00537963706516103, 0.02280521757724961, 2
(2, 0, 0, 1, 4, 0, 0), 0.004791262147380916, 0.004149505146165648, 2
(2, 0, 0, 1, 3, 1, 0), 0.005959642675064985, 0.0758402386828767, 2
(2, 0, 0, 1, 3, 0, 1), 0.00574793514784193, 0.034328728047098765, 2
(2, 0, 0, 1, 2, 2, 0), 0.006119899021666135, 0.3078164236809281, 2
(2, 0, 0, 1, 2, 1, 1), 0.007439405440482982, 0.5942428842845708, 2
(2, 0, 0, 1, 2, 0, 2), 0.004841307765043944, 0.1339212509053933, 2
(2, 0, 0, 1, 1, 3, 0), 0.006386036415717151, 0.17116033446603982, 2
(2, 0, 0, 1, 1, 2, 1), 0.008864492043851667, 0.510412281171849, 2
(2, 0, 0, 1, 1, 1, 2), 0.006942432112276449, 0.6934176008390686, 2
(2, 0, 0, 1, 1, 0, 3), 0.004463976484141943, 0.11201688982124718, 2
(2, 0, 0, 1, 0, 4, 0), 0.005004459017707, 0.020117626917098553, 2
(2, 0, 0, 1, 0, 3, 1), 0.007173021751210618, 0.06442619592981796, 2
(2, 0, 0, 1, 0, 2, 2), 0.007051890360803068, 0.10007057693522498, 2
(2, 0, 0, 1, 0, 1, 3), 0.0054626693468584646, 0.07162467148022233, 2
(2, 0, 0, 1, 0, 0, 4), 0.004149282815530926, 0.012504054339491888, 2
(2, 0, 0, 0, 5, 0, 0), 0.0025128180945907254, 0, 0
(2, 0, 0, 0, 4, 1, 0), 0.004324371909966153, 0.0029070150048285024, 2
(2, 0, 0, 0, 4, 0, 1), 0.0046697774670155685, 0.00180458864458763, 2
(2, 0, 0, 0, 3, 2, 0), 0.004003382244041156, 0.03319706482308079, 2
(2, 0, 0, 0, 3, 1, 1), 0.005620002645238653, 0.047110976784270966, 2
(2, 0, 0, 0, 3, 0, 2), 0.004694193358139986, 0.014884029662739405, 2
(2, 0, 0, 0, 2, 3, 0), 0.004052214026289985, 0.030938623711511213, 2
(2, 0, 0, 0, 2, 2, 1), 0.005829887014379214, 0.10241801027900163, 2
(2, 0, 0, 0, 2, 1, 2), 0.005829887014379217, 0.10241801027900173, 2
(2, 0, 0, 0, 2, 0, 3), 0.004052214026289992, 0.030938623711511192, 2
(2, 0, 0, 0, 1, 4, 0), 0.004397619583339401, 0.002603370943941079, 2
(2, 0, 0, 0, 1, 3, 1), 0.006338993769160928, 0.014376851601231293, 2
(2, 0, 0, 0, 1, 2, 2), 0.006761878353516142, 0.03138865888119862, 2
(2, 0, 0, 0, 1, 1, 3), 0.004957371540963285, 0.03604403529798919, 2
(2, 0, 0, 0, 1, 0, 4), 0.0037068084692405802, 0.01207674741393647, 2
(2, 0, 0, 0, 0, 5, 0), 0.002537233985715143, 0, 0
(2, 0, 0, 0, 0, 4, 1), 0.005029273028976709, 4.2966362944325264e-05, 2
(2, 0, 0, 0, 0, 3, 2), 0.005626184697276913, 0.00024699376463202364, 2
(2, 0, 0, 0, 0, 2, 3), 0.004935373583178089, 0.00039860711620506693, 2
(2, 0, 0, 0, 0, 1, 4), 0.003993056357828474, 0.00015125887050370176, 2
(2, 0, 0, 0, 0, 0, 5), 0.0021918284286657308, 0, 0
(1, 6, 0, 0, 0, 0, 0), 0.00148554840721824, 0, 0
(1, 5, 1, 0, 0, 0, 0), 0.0034309924538527057, 4.4942952334299064e-05, 2
(1, 5, 0, 1, 0, 0, 0), 0.0035333540547866594, 0.0011081012678274128, 2
(1, 5, 0, 0, 1, 0, 0), 0.003631764695797039, 0.002209017114620301, 2
(1, 5, 0, 0, 0, 1, 0), 0.0035138213418871287, 0.0012475085004103402, 2
(1, 5, 0, 0, 0, 0, 1), 0.003707316899492235, 1.6634115583890685e-05, 2
(1, 4, 2, 0, 0, 0, 0), 0.003993056357828463, 0.00015125887050370176, 2
(1, 4, 1, 1, 0, 0, 0), 0.005423748319482067, 0.004756040220830214, 2
(1, 4, 1, 0, 1, 0, 0), 0.005189160409077887, 0.03095168055278689, 2
(1, 4, 1, 0, 0, 1, 0), 0.005189160409077889, 0.030951680552787048, 2
(1, 4, 1, 0, 0, 0, 1), 0.005423748319482067, 0.004756040220830328, 2
(1, 4, 0, 2, 0, 0, 0), 0.004397619583339396, 0.0026033709439411278, 2
(1, 4, 0, 1, 1, 0, 0), 0.005392137529607007, 0.01379361671246138, 2
(1, 4, 0, 1, 0, 1, 0), 0.005042861717442836, 0.043764557701569645, 2
(1, 4, 0, 1, 0, 0, 1), 0.005867166397396569, 0.03716605235453385, 2
(1, 4, 0, 0, 2, 0, 0), 0.0047912621473809106, 0.004149505146165675, 2
(1, 4, 0, 0, 1, 1, 0), 0.0056873694526381425, 0.014973664943362447, 2
(1, 4, 0, 0, 1, 0, 1), 0.006162398320427707, 0.03278941522287165, 2
(1, 4, 0, 0, 0, 2, 0), 0.004324371909966155, 0.00290701500482862, 2
(1, 4, 0, 0, 0, 1, 1), 0.005672234983585335, 0.008341636504680956, 2
(1, 4, 0, 0, 0, 0, 2), 0.005029273028976701, 4.296636294475571e-05, 2
(1, 3, 3, 0, 0, 0, 0), 0.00423338684520776, 0.00018213963682218017, 2
(1, 3, 2, 1, 0, 0, 0), 0.005744356876456727, 0.009861794465453533, 2
(1, 3, 2, 0, 1, 0, 0), 0.004774541936298516, 0.09524637825932863, 2
(1, 3, 2, 0, 0, 1, 0), 0.005462669346858451, 0.071624671480222, 2
(1, 3, 2, 0, 0, 0, 1), 0.004957371540963266, 0.036044035297989475, 2
(1, 3, 1, 2, 0, 0, 0), 0.006338993769160915, 0.01437685160123115, 2
(1, 3, 1, 1, 1, 0, 0), 0.0052041849432788246, 0.28899487302532584, 2
(1, 3, 1, 1, 0, 1, 0), 0.0048059712124501, 0.18696312551989336, 2
(1, 3, 1, 1, 0, 0, 1), 0.006154242678857948, 0.33109639772885263, 2
(1, 3, 1, 0, 2, 0, 0), 0.005959642675064981, 0.07584023868287687, 2
(1, 3, 1, 0, 1, 1, 0), 0.004854802994698933, 0.19105774648754373, 2
(1, 3, 1, 0, 1, 0, 1), 0.004805971212450103, 0.18696312551989255, 2
(1, 3, 1, 0, 0, 2, 0), 0.005959642675064986, 0.07584023868287687, 2
(1, 3, 1, 0, 0, 1, 1), 0.005204184943278825, 0.28899487302532584, 2
(1, 3, 1, 0, 0, 0, 2), 0.006338993769160914, 0.014376851601231231, 2
(1, 3, 0, 3, 0, 0, 0), 0.00482802373791195, 0.002896605425227292, 2
(1, 3, 0, 2, 1, 0, 0), 0.005157471301779644, 0.03519846420382651, 2
(1, 3, 0, 2, 0, 1, 0), 0.005023773271953292, 0.09134691405924134, 2
(1, 3, 0, 2, 0, 0, 1), 0.006386036415717153, 0.17116033446604034, 2
(1, 3, 0, 1, 2, 0, 0), 0.005747935147841919, 0.03432872804709882, 2
(1, 3, 0, 1, 1, 1, 0), 0.004562205611428827, 0.2269119836217525, 2
(1, 3, 0, 1, 1, 0, 1), 0.0055122633470079604, 0.2921749981488118, 2
(1, 3, 0, 1, 0, 2, 0), 0.0049261097074556354, 0.10186994922692108, 2
(1, 3, 0, 1, 0, 1, 1), 0.00451337382918, 0.2216842839175766, 2
(1, 3, 0, 1, 0, 0, 2), 0.007173021751210612, 0.06442619592981784, 2
(1, 3, 0, 0, 3, 0, 0), 0.005418487583974226, 0.004446113854179997, 2
(1, 3, 0, 0, 2, 1, 0), 0.006632883840422606, 0.030839569199668477, 2
(1, 3, 0, 0, 2, 0, 1), 0.007173321543800184, 0.1158175252107196, 2
(1, 3, 0, 0, 1, 2, 0), 0.005944756429862679, 0.033937490134412655, 2
(1, 3, 0, 0, 1, 1, 1), 0.006681484945170105, 0.4371563662063459, 2
(1, 3, 0, 0, 1, 0, 2), 0.007369843033231368, 0.061688116704770826, 2
(1, 3, 0, 0, 0, 3, 0), 0.004730360173414297, 0.0031877157155611696, 2
(1, 3, 0, 0, 0, 2, 1), 0.005620002645238649, 0.047110976784271105, 2
(1, 3, 0, 0, 0, 1, 2), 0.0065046515452297626, 0.015985002342728646, 2
(1, 3, 0, 0, 0, 0, 3), 0.00561500907340541, 5.4929047860209735e-05, 2
(1, 2, 4, 0, 0, 0, 0), 0.004338461914877877, 9.271571317528209e-05, 2
(1, 2, 3, 1, 0, 0, 0), 0.005744356876456727, 0.009861794465453533, 2
(1, 2, 3, 0, 1, 0, 0), 0.005226545928510971, 0.08956651711028768, 2
(1, 2, 3, 0, 0, 1, 0), 0.006111494621091664, 0.06582874824180932, 2
(1, 2, 3, 0, 0, 0, 1), 0.00512302931703211, 0.03921783154394542, 2
(1, 2, 2, 2, 0, 0, 0), 0.006761878353516125, 0.0313886588811987, 2
(1, 2, 2, 1, 1, 0, 0), 0.0072390058870770236, 0.4323530590398763, 2
(1, 2, 2, 1, 0, 1, 0), 0.0066661011819583536, 0.20235755066427424, 2
(1, 2, 2, 1, 0, 0, 1), 0.0072390058870770236, 0.43235305903987675, 2
(1, 2, 2, 0, 2, 0, 0), 0.006119899021666133, 0.307816423680929, 2
(1, 2, 2, 0, 1, 1, 0), 0.005803479452219912, 0.4219314668778869, 2
(1, 2, 2, 0, 1, 0, 1), 0.004280729284353564, 0.35546080043881845, 2
(1, 2, 2, 0, 0, 2, 0), 0.00744732206053717, 0.17247318230057837, 2
(1, 2, 2, 0, 0, 1, 1), 0.006942432112276438, 0.6934176008390682, 2
(1, 2, 2, 0, 0, 0, 2), 0.005829887014379208, 0.1024180102790022, 2
(1, 2, 1, 3, 0, 0, 0), 0.006504651545229761, 0.0159850023427285, 2
(1, 2, 1, 2, 1, 0, 0), 0.007169931260345696, 0.3205796963465821, 2
(1, 2, 1, 2, 0, 1, 0), 0.006227205107053196, 0.23473938185522247, 2
(1, 2, 1, 2, 0, 0, 1), 0.008864492043851662, 0.5104122811718498, 2
(1, 2, 1, 1, 2, 0, 0), 0.0074394054404829735, 0.5942428842845722, 2
(1, 2, 1, 1, 1, 1, 0), 0.008406412994337401, 0.030116054604586207, 2
(1, 2, 1, 1, 1, 0, 1), 0.008357581212088568, 0.028257873583843074, 2
(1, 2, 1, 1, 0, 2, 0), 0.0064966792871904745, 0.4960240562873144, 2
(1, 2, 1, 1, 0, 1, 1), 0.008357581212088565, 0.02825787358384297, 2
(1, 2, 1, 1, 0, 0, 2), 0.008864492043851662, 0.5104122811718499, 2
(1, 2, 1, 0, 3, 0, 0), 0.006774125725367039, 0.068992696592279, 2
(1, 2, 1, 0, 2, 1, 0), 0.0063248686715508574, 0.23892241005089515, 2
(1, 2, 1, 0, 2, 0, 1), 0.00649667928719048, 0.4960240562873136, 2
(1, 2, 1, 0, 1, 2, 0), 0.0063248686715508574, 0.23892241005089515, 2
(1, 2, 1, 0, 1, 1, 1), 0.008406412994337401, 0.030116054604587085, 2
(1, 2, 1, 0, 1, 0, 2), 0.006227205107053201, 0.2347393818552221, 2
(1, 2, 1, 0, 0, 3, 0), 0.006774125725367046, 0.06899269659227905, 2
(1, 2, 1, 0, 0, 2, 1), 0.007439405440482975, 0.5942428842845722, 2
(1, 2, 1, 0, 0, 1, 2), 0.007169931260345696, 0.3205796963465822, 2
(1, 2, 1, 0, 0, 0, 3), 0.006504651545229761, 0.01598500234272872, 2
(1, 2, 0, 4, 0, 0, 0), 0.004718609249264394, 0.0016997321644182928, 2
(1, 2, 0, 3, 1, 0, 0), 0.005157471301779646, 0.03519846420382623, 2
(1, 2, 0, 3, 0, 1, 0), 0.005672598546186502, 0.08072908173189935, 2
(1, 2, 0, 3, 0, 0, 1), 0.006748515473806755, 0.1465765173471245, 2
(1, 2, 0, 2, 2, 0, 0), 0.004841307765043932, 0.1339212509053935, 2
(1, 2, 0, 2, 1, 1, 0), 0.005364583377314754, 0.5355952898510455, 2
(1, 2, 0, 2, 1, 0, 1), 0.00536458337731476, 0.5355952898510457, 2
(1, 2, 0, 2, 0, 2, 0), 0.0054290879075673025, 0.4754977752349937, 2
(1, 2, 0, 2, 0, 1, 1), 0.005560809884078789, 0.766213175927985, 2
(1, 2, 0, 2, 0, 0, 2), 0.007940417324768943, 0.3109361833683492, 2
(1, 2, 0, 1, 3, 0, 0), 0.005944756429862681, 0.0339374901344124, 2
(1, 2, 0, 1, 2, 1, 0), 0.006324868671550857, 0.23892241005089493, 2
(1, 2, 0, 1, 2, 0, 1), 0.005955047223377036, 0.41977662201977306, 2
(1, 2, 0, 1, 1, 2, 0), 0.005955047223377027, 0.41977662201977256, 2
(1, 2, 0, 1, 1, 1, 1), 0.007715601880238577, 0.007809605124312859, 2
(1, 2, 0, 1, 1, 0, 2), 0.007380133826745728, 0.41323597220814157, 2
(1, 2, 0, 1, 0, 3, 0), 0.005574934981688848, 0.0879622655378586, 2
(1, 2, 0, 1, 0, 2, 1), 0.0044322970555106846, 0.36276116870064995, 2
(1, 2, 0, 1, 0, 1, 2), 0.006227205107053204, 0.2347393818552221, 2
(1, 2, 0, 1, 0, 0, 3), 0.0073698430332313734, 0.06168811670477017, 2
(1, 2, 0, 0, 4, 0, 0), 0.0051122518133059095, 0.0028507244588131435, 2
(1, 2, 0, 0, 3, 1, 0), 0.006632883840422607, 0.03083956919966845, 2
(1, 2, 0, 0, 3, 0, 1), 0.0073389793198690295, 0.11357194087622183, 2
(1, 2, 0, 0, 2, 2, 0), 0.0061687308039149605, 0.09112827827055085, 2
(1, 2, 0, 0, 2, 1, 1), 0.009158382115113353, 0.5896203439172197, 2
(1, 2, 0, 0, 2, 0, 2), 0.007940417324768936, 0.31093618336834894, 2
(1, 2, 0, 0, 1, 3, 0), 0.005747935147841922, 0.03432872804709939, 2
(1, 2, 0, 0, 1, 2, 1), 0.007439405440482976, 0.5942428842845725, 2
(1, 2, 0, 0, 1, 1, 2), 0.008864492043851665, 0.5104122811718498, 2
(1, 2, 0, 0, 1, 0, 3), 0.007173021751210613, 0.06442619592981785, 2
(1, 2, 0, 0, 0, 4, 0), 0.0046697774670155685, 0.0018045886445877402, 2
(1, 2, 0, 0, 0, 3, 1), 0.005620002645238651, 0.04711097678427112, 2
(1, 2, 0, 0, 0, 2, 2), 0.005829887014379213, 0.10241801027900185, 2
(1, 2, 0, 0, 0, 1, 3), 0.00633899376916092, 0.014376851601231378, 2
(1, 2, 0, 0, 0, 0, 4), 0.005029273028976704, 4.29663629449985e-05, 2
(1, 1, 5, 0, 0, 0, 0), 0.0037073168994922368, 1.6634115584117934e-05, 2
(1, 1, 4, 1, 0, 0, 0), 0.005423748319482066, 0.004756040220830303, 2
(1, 1, 4, 0, 1, 0, 0), 0.005867166397396568, 0.03716605235453334, 2
(1, 1, 4, 0, 0, 1, 0), 0.006162398320427708, 0.03278941522287105, 2
(1, 1, 4, 0, 0, 0, 1), 0.005672234983585334, 0.008341636504680948, 2
(1, 1, 3, 2, 0, 0, 0), 0.004957371540963264, 0.03604403529798948, 2
(1, 1, 3, 1, 1, 0, 0), 0.006154242678857948, 0.33109639772885313, 2
(1, 1, 3, 1, 0, 1, 0), 0.004805971212450101, 0.18696312551989328, 2
(1, 1, 3, 1, 0, 0, 1), 0.005204184943278822, 0.2889948730253262, 2
(1, 1, 3, 0, 2, 0, 0), 0.006386036415717149, 0.17116033446604018, 2
(1, 1, 3, 0, 1, 1, 0), 0.005512263347007957, 0.29217499814881276, 2
(1, 1, 3, 0, 1, 0, 1), 0.004513373829179998, 0.22168428391757755, 2
(1, 1, 3, 0, 0, 2, 0), 0.007173321543800189, 0.11581752521071943, 2
(1, 1, 3, 0, 0, 1, 1), 0.006681484945170102, 0.43715636620634496, 2
(1, 1, 3, 0, 0, 0, 2), 0.005620002645238643, 0.04711097678427086, 2
(1, 1, 2, 3, 0, 0, 0), 0.005123029317032111, 0.03921783154394527, 2
(1, 1, 2, 2, 1, 0, 0), 0.007239005887077023, 0.432353059039876, 2
(1, 1, 2, 2, 0, 1, 0), 0.004280729284353563, 0.35546080043881817, 2
(1, 1, 2, 2, 0, 0, 1), 0.006942432112276438, 0.6934176008390689, 2
(1, 1, 2, 1, 2, 0, 0), 0.008864492043851658, 0.5104122811718496, 2
(1, 1, 2, 1, 1, 1, 0), 0.008357581212088575, 0.02825787358384286, 2
(1, 1, 2, 1, 1, 0, 1), 0.008357581212088573, 0.028257873583843046, 2
(1, 1, 2, 1, 0, 2, 0), 0.006496679287190479, 0.4960240562873142, 2
(1, 1, 2, 1, 0, 1, 1), 0.0084064129943374, 0.030116054604586415, 2
(1, 1, 2, 1, 0, 0, 2), 0.007439405440482974, 0.5942428842845723, 2
(1, 1, 2, 0, 3, 0, 0), 0.006748515473806752, 0.14657651734712462, 2
(1, 1, 2, 0, 2, 1, 0), 0.005364583377314757, 0.5355952898510463, 2
(1, 1, 2, 0, 2, 0, 1), 0.005560809884078793, 0.7662131759279848, 2
(1, 1, 2, 0, 1, 2, 0), 0.005955047223377035, 0.41977662201977317, 2
(1, 1, 2, 0, 1, 1, 1), 0.007715601880238576, 0.0078096051243128585, 2
(1, 1, 2, 0, 1, 0, 2), 0.004432297055510689, 0.3627611687006496, 2
(1, 1, 2, 0, 0, 3, 0), 0.007338979319869035, 0.11357194087622167, 2
(1, 1, 2, 0, 0, 2, 1), 0.009158382115113353, 0.5896203439172192, 2
(1, 1, 2, 0, 0, 1, 2), 0.007439405440482971, 0.5942428842845726, 2
(1, 1, 2, 0, 0, 0, 3), 0.005620002645238648, 0.04711097678427102, 2
(1, 1, 1, 4, 0, 0, 0), 0.005672234983585334, 0.008341636504681045, 2
(1, 1, 1, 3, 1, 0, 0), 0.005204184943278825, 0.2889948730253256, 2
(1, 1, 1, 3, 0, 1, 0), 0.004513373829179993, 0.22168428391757677, 2
(1, 1, 1, 3, 0, 0, 1), 0.006681484945170101, 0.43715636620634474, 2
(1, 1, 1, 2, 2, 0, 0), 0.00694243211227644, 0.693417600839069, 2
(1, 1, 1, 2, 1, 1, 0), 0.008357581212088573, 0.028257873583842852, 2
(1, 1, 1, 2, 1, 0, 1), 0.0084064129943374, 0.030116054604587536, 2
(1, 1, 1, 2, 0, 2, 0), 0.0055608098840787875, 0.7662131759279858, 2
(1, 1, 1, 2, 0, 1, 1), 0.007715601880238572, 0.0078096051243128585, 2
(1, 1, 1, 2, 0, 0, 2), 0.009158382115113356, 0.5896203439172193, 2
(1, 1, 1, 1, 3, 0, 0), 0.0066814849451701025, 0.4371563662063452, 2
(1, 1, 1, 1, 2, 1, 0), 0.0084064129943374, 0.030116054604586866, 2
(1, 1, 1, 1, 2, 0, 1), 0.007715601880238575, 0.0078096051243135255, 2
(1, 1, 1, 1, 1, 2, 0), 0.007715601880238575, 0.0078096051243135255, 2
(1, 1, 1, 1, 1, 1, 1), 0.02141964657583148, 0.9999999999999998, 0
(1, 1, 1, 1, 1, 0, 2), 0.007715601880238574, 0.0078096051243135255, 2
(1, 1, 1, 1, 0, 3, 0), 0.005990673831071275, 0.3938590708223786, 2
(1, 1, 1, 1, 0, 2, 1), 0.007715601880238569, 0.007809605124312859, 2
(1, 1, 1, 1, 0, 1, 2), 0.008406412994337394, 0.03011605460458643, 2
(1, 1, 1, 1, 0, 0, 3), 0.006681484945170103, 0.437156366206345, 2
(1, 1, 1, 0, 4, 0, 0), 0.0064108849845309745, 0.036645297490788854, 2
(1, 1, 1, 0, 3, 1, 0), 0.004562205611428828, 0.22691198362175308, 2
(1, 1, 1, 0, 3, 0, 1), 0.005990673831071278, 0.3938590708223782, 2
(1, 1, 1, 0, 2, 2, 0), 0.0034425234457395332, 0.502353339417654, 2
(1, 1, 1, 0, 2, 1, 1), 0.007715601880238574, 0.0078096051243130805, 2
(1, 1, 1, 0, 2, 0, 2), 0.005560809884078793, 0.7662131759279843, 2
(1, 1, 1, 0, 1, 3, 0), 0.004562205611428832, 0.22691198362175283, 2
(1, 1, 1, 0, 1, 2, 1), 0.008406412994337397, 0.030116054604587307, 2
(1, 1, 1, 0, 1, 1, 2), 0.00835758121208857, 0.02825787358384295, 2
(1, 1, 1, 0, 1, 0, 3), 0.0045133738291800035, 0.22168428391757683, 2
(1, 1, 1, 0, 0, 4, 0), 0.006410884984530981, 0.036645297490788896, 2
(1, 1, 1, 0, 0, 3, 1), 0.006681484945170108, 0.43715636620634457, 2
(1, 1, 1, 0, 0, 2, 2), 0.006942432112276442, 0.6934176008390686, 2
(1, 1, 1, 0, 0, 1, 3), 0.005204184943278828, 0.2889948730253254, 2
(1, 1, 1, 0, 0, 0, 4), 0.005672234983585337, 0.008341636504681034, 2
(1, 1, 0, 5, 0, 0, 0), 0.0037901457875266597, 0.00039293381432416207, 2
(1, 1, 0, 4, 1, 0, 0), 0.005392137529607011, 0.013793616712461331, 2
(1, 1, 0, 4, 0, 1, 0), 0.006016099628792651, 0.037645521190434926, 2
(1, 1, 0, 4, 0, 0, 1), 0.0064108849845309806, 0.036645297490788924, 2
(1, 1, 0, 3, 2, 0, 0), 0.004463976484141931, 0.11201688982124747, 2
(1, 1, 0, 3, 1, 1, 0), 0.005512263347007953, 0.292174998148813, 2
(1, 1, 0, 3, 1, 0, 1), 0.00456220561142884, 0.22691198362175266, 2
(1, 1, 0, 3, 0, 2, 0), 0.006237452140688488, 0.16922530088521393, 2
(1, 1, 0, 3, 0, 1, 1), 0.005990673831071277, 0.3938590708223787, 2
(1, 1, 0, 3, 0, 0, 2), 0.007338979319869037, 0.11357194087622158, 2
(1, 1, 0, 2, 3, 0, 0), 0.00466079776616269, 0.10222511557440778, 2
(1, 1, 0, 2, 2, 1, 0), 0.005803479452219909, 0.4219314668778866, 2
(1, 1, 0, 2, 2, 0, 1), 0.0034425234457395423, 0.5023533394176535, 2
(1, 1, 0, 2, 1, 2, 0), 0.007380133826745716, 0.4132359722081416, 2
(1, 1, 0, 2, 1, 1, 1), 0.0077156018802385755, 0.0078096051243130805, 2
(1, 1, 0, 2, 1, 0, 2), 0.0059550472233770415, 0.41977662201977156, 2
(1, 1, 0, 2, 0, 3, 0), 0.00623745214068849, 0.16922530088521373, 2
(1, 1, 0, 2, 0, 2, 1), 0.00556080988407879, 0.7662131759279859, 2
(1, 1, 0, 2, 0, 1, 2), 0.0064966792871904815, 0.4960240562873143, 2
(1, 1, 0, 2, 0, 0, 3), 0.007173321543800193, 0.11581752521071915, 2
(1, 1, 0, 1, 4, 0, 0), 0.005687369452638147, 0.014973664943362391, 2
(1, 1, 0, 1, 3, 1, 0), 0.00485480299469893, 0.19105774648754315, 2
(1, 1, 0, 1, 3, 0, 1), 0.004562205611428838, 0.2269119836217528, 2
(1, 1, 0, 1, 2, 2, 0), 0.005803479452219907, 0.4219314668778864, 2
(1, 1, 0, 1, 2, 1, 1), 0.0084064129943374, 0.030116054604587078, 2
(1, 1, 0, 1, 2, 0, 2), 0.005364583377314763, 0.5355952898510453, 2
(1, 1, 0, 1, 1, 3, 0), 0.005512263347007953, 0.292174998148812, 2
(1, 1, 0, 1, 1, 2, 1), 0.008357581212088572, 0.028257873583843022, 2
(1, 1, 0, 1, 1, 1, 2), 0.008357581212088572, 0.028257873583843386, 2
(1, 1, 0, 1, 1, 0, 3), 0.0055122633470079665, 0.29217499814881126, 2
(1, 1, 0, 1, 0, 4, 0), 0.006016099628792655, 0.037645521190435204, 2
(1, 1, 0, 1, 0, 3, 1), 0.004513373829180003, 0.22168428391757677, 2
(1, 1, 0, 1, 0, 2, 2), 0.004280729284353572, 0.35546080043881784, 2
(1, 1, 0, 1, 0, 1, 3), 0.004805971212450112, 0.18696312551989305, 2
(1, 1, 0, 1, 0, 0, 4), 0.006162398320427717, 0.032789415222871314, 2
(1, 1, 0, 0, 5, 0, 0), 0.003888556428537038, 0.0007937608254540822, 2
(1, 1, 0, 0, 4, 1, 0), 0.005687369452638142, 0.014973664943362336, 2
(1, 1, 0, 0, 4, 0, 1), 0.006410884984530977, 0.036645297490788924, 2
(1, 1, 0, 0, 3, 2, 0), 0.0046607977661626806, 0.1022251155744075, 2
(1, 1, 0, 0, 3, 1, 1), 0.006681484945170103, 0.43715636620634435, 2
(1, 1, 0, 0, 3, 0, 2), 0.006748515473806758, 0.14657651734712426, 2
(1, 1, 0, 0, 2, 3, 0), 0.004463976484141925, 0.11201688982124734, 2
(1, 1, 0, 0, 2, 2, 1), 0.006942432112276441, 0.6934176008390683, 2
(1, 1, 0, 0, 2, 1, 2), 0.008864492043851667, 0.5104122811718492, 2
(1, 1, 0, 0, 2, 0, 3), 0.006386036415717157, 0.1711603344660398, 2
(1, 1, 0, 0, 1, 4, 0), 0.005392137529607008, 0.013793616712461588, 2
(1, 1, 0, 0, 1, 3, 1), 0.005204184943278831, 0.28899487302532517, 2
(1, 1, 0, 0, 1, 2, 2), 0.007239005887077034, 0.4323530590398751, 2
(1, 1, 0, 0, 1, 1, 3), 0.006154242678857962, 0.33109639772885147, 2
(1, 1, 0, 0, 1, 0, 4), 0.005867166397396576, 0.03716605235453335, 2
(1, 1, 0, 0, 0, 5, 0), 0.003790145787526662, 0.00039293381432395217, 2
(1, 1, 0, 0, 0, 4, 1), 0.005672234983585343, 0.008341636504680925, 2
(1, 1, 0, 0, 0, 3, 2), 0.005123029317032123, 0.039217831543945314, 2
(1, 1, 0, 0, 0, 2, 3), 0.004957371540963279, 0.03604403529798955, 2
(1, 1, 0, 0, 0, 1, 4), 0.005423748319482076, 0.0047560402208305565, 2
(1, 1, 0, 0, 0, 0, 5), 0.003707316899492239, 1.6634115584019054e-05, 2
(1, 0, 6, 0, 0, 0, 0), 0.0015546295186281223, 0, 0
(1, 0, 5, 1, 0, 0, 0), 0.0035333540547866594, 0.001108101267826993, 2
(1, 0, 5, 0, 1, 0, 0), 0.003857766691903265, 0.007493967828109775, 2
(1, 0, 5, 0, 0, 1, 0), 0.0038382339790037356, 0.009801107110308176, 2
(1, 0, 5, 0, 0, 0, 1), 0.0037901457875266584, 0.00039293381432419156, 2
(1, 0, 4, 2, 0, 0, 0), 0.003706808469240568, 0.012076747413936585, 2
(1, 0, 4, 1, 1, 0, 0), 0.005867166397396567, 0.03716605235453373, 2
(1, 0, 4, 1, 0, 1, 0), 0.005042861717442835, 0.043764557701568826, 2
(1, 0, 4, 1, 0, 0, 1), 0.005392137529607003, 0.013793616712461512, 2
(1, 0, 4, 0, 2, 0, 0), 0.005004459017706995, 0.02011762691709873, 2
(1, 0, 4, 0, 1, 1, 0), 0.006016099628792657, 0.037645521190435245, 2
(1, 0, 4, 0, 1, 0, 1), 0.006016099628792651, 0.037645521190434995, 2
(1, 0, 4, 0, 0, 2, 0), 0.004931211344333757, 0.02304992873924022, 2
(1, 0, 4, 0, 0, 1, 1), 0.006410884984530974, 0.03664529749078901, 2
(1, 0, 4, 0, 0, 0, 2), 0.004669777467015563, 0.0018045886445876907, 2
(1, 0, 3, 3, 0, 0, 0), 0.0034464015097142972, 0.02479330753940419, 2
(1, 0, 3, 2, 1, 0, 0), 0.00522654592851097, 0.08956651711028835, 2
(1, 0, 3, 2, 0, 1, 0), 0.003077297449253653, 0.1581451199436667, 2
(1, 0, 3, 2, 0, 0, 1), 0.004463976484141923, 0.1120168898212479, 2
(1, 0, 3, 1, 2, 0, 0), 0.0071730217512106075, 0.06442619592981873, 2
(1, 0, 3, 1, 1, 1, 0), 0.004513373829179998, 0.2216842839175771, 2
(1, 0, 3, 1, 1, 0, 1), 0.0055122633470079535, 0.29217499814881276, 2
(1, 0, 3, 1, 0, 2, 0), 0.004926109707455638, 0.10186994922692157, 2
(1, 0, 3, 1, 0, 1, 1), 0.004562205611428823, 0.22691198362175397, 2
(1, 0, 3, 1, 0, 0, 2), 0.005747935147841917, 0.034328728047099126, 2
(1, 0, 3, 0, 3, 0, 0), 0.005392877332413939, 0.02569241795466082, 2
(1, 0, 3, 0, 2, 1, 0), 0.005672598546186509, 0.08072908173189917, 2
(1, 0, 3, 0, 2, 0, 1), 0.006237452140688496, 0.16922530088521384, 2
(1, 0, 3, 0, 1, 2, 0), 0.0055749349816888545, 0.08796226553785835, 2
(1, 0, 3, 0, 1, 1, 1), 0.005990673831071278, 0.3938590708223795, 2
(1, 0, 3, 0, 1, 0, 2), 0.005574934981688853, 0.08796226553785819, 2
(1, 0, 3, 0, 0, 3, 0), 0.005295213767916288, 0.028726827557664536, 2
(1, 0, 3, 0, 0, 2, 1), 0.007338979319869027, 0.1135719408762219, 2
(1, 0, 3, 0, 0, 1, 2), 0.006774125725367039, 0.06899269659227902, 2
(1, 0, 3, 0, 0, 0, 3), 0.004730360173414292, 0.003187715715561189, 2
(1, 0, 2, 4, 0, 0, 0), 0.0036823925781161553, 0.013567544010081957, 2
(1, 0, 2, 3, 1, 0, 0), 0.004774541936298517, 0.09524637825932786, 2
(1, 0, 2, 3, 0, 1, 0), 0.0030772974492536504, 0.15814511994366678, 2
(1, 0, 2, 3, 0, 0, 1), 0.004660797766162684, 0.10222511557440833, 2
(1, 0, 2, 2, 2, 0, 0), 0.007051890360803057, 0.10007057693522475, 2
(1, 0, 2, 2, 1, 1, 0), 0.004280729284353564, 0.35546080043881767, 2
(1, 0, 2, 2, 1, 0, 1), 0.005803479452219913, 0.42193146687788696, 2
(1, 0, 2, 2, 0, 2, 0), 0.003608569604464505, 0.21992182934553978, 2
(1, 0, 2, 2, 0, 1, 1), 0.00344252344573953, 0.5023533394176565, 2
(1, 0, 2, 2, 0, 0, 2), 0.006168730803914963, 0.09112827827055134, 2
(1, 0, 2, 1, 3, 0, 0), 0.007369843033231367, 0.06168811670477049, 2
(1, 0, 2, 1, 2, 1, 0), 0.006227205107053199, 0.2347393818552212, 2
(1, 0, 2, 1, 2, 0, 1), 0.00738013382674572, 0.41323597220814245, 2
(1, 0, 2, 1, 1, 2, 0), 0.004432297055510685, 0.3627611687006488, 2
(1, 0, 2, 1, 1, 1, 1), 0.007715601880238575, 0.0078096051243135255, 2
(1, 0, 2, 1, 1, 0, 2), 0.005955047223377035, 0.41977662201977356, 2
(1, 0, 2, 1, 0, 3, 0), 0.005574934981688853, 0.08796226553785848, 2
(1, 0, 2, 1, 0, 2, 1), 0.005955047223377027, 0.41977662201977445, 2
(1, 0, 2, 1, 0, 1, 2), 0.006324868671550851, 0.23892241005089618, 2
(1, 0, 2, 1, 0, 0, 3), 0.005944756429862679, 0.033937490134412066, 2
(1, 0, 2, 0, 4, 0, 0), 0.00498004312658258, 0.021011596849488806, 2
(1, 0, 2, 0, 3, 1, 0), 0.005023773271953293, 0.09134691405924103, 2
(1, 0, 2, 0, 3, 0, 1), 0.006237452140688496, 0.1692253008852141, 2
(1, 0, 2, 0, 2, 2, 0), 0.0036085696044645095, 0.21992182934553955, 2
(1, 0, 2, 0, 2, 1, 1), 0.00556080988407879, 0.7662131759279854, 2
(1, 0, 2, 0, 2, 0, 2), 0.005429087907567312, 0.4754977752349928, 2
(1, 0, 2, 0, 1, 3, 0), 0.004926109707455644, 0.1018699492269215, 2
(1, 0, 2, 0, 1, 2, 1), 0.00649667928719048, 0.49602405628731466, 2
(1, 0, 2, 0, 1, 1, 2), 0.006496679287190481, 0.496024056287315, 2
(1, 0, 2, 0, 1, 0, 3), 0.004926109707455641, 0.1018699492269211, 2
(1, 0, 2, 0, 0, 4, 0), 0.004931211344333759, 0.0230499287392403, 2
(1, 0, 2, 0, 0, 3, 1), 0.007173321543800188, 0.11581752521071938, 2
(1, 0, 2, 0, 0, 2, 2), 0.007447322060537167, 0.1724731823005788, 2
(1, 0, 2, 0, 0, 1, 3), 0.005959642675064984, 0.07584023868287698, 2
(1, 0, 2, 0, 0, 0, 4), 0.004324371909966153, 0.00290701500482861, 2
(1, 0, 1, 5, 0, 0, 0), 0.003513821341887129, 0.001247508500410477, 2
(1, 0, 1, 4, 1, 0, 0), 0.00518916040907789, 0.030951680552786878, 2
(1, 0, 1, 4, 0, 1, 0), 0.00504286171744283, 0.0437645577015688, 2
(1, 0, 1, 4, 0, 0, 1), 0.005687369452638145, 0.014973664943362417, 2
(1, 0, 1, 3, 2, 0, 0), 0.0054626693468584515, 0.07162467148022184, 2
(1, 0, 1, 3, 1, 1, 0), 0.0048059712124501, 0.1869631255198929, 2
(1, 0, 1, 3, 1, 0, 1), 0.004854802994698939, 0.19105774648754392, 2
(1, 0, 1, 3, 0, 2, 0), 0.005023773271953287, 0.09134691405924165, 2
(1, 0, 1, 3, 0, 1, 1), 0.004562205611428824, 0.22691198362175358, 2
(1, 0, 1, 3, 0, 0, 2), 0.006632883840422613, 0.03083956919966849, 2
(1, 0, 1, 2, 3, 0, 0), 0.0061114946210916645, 0.06582874824180915, 2
(1, 0, 1, 2, 2, 1, 0), 0.006666101181958354, 0.20235755066427347, 2
(1, 0, 1, 2, 2, 0, 1), 0.0058034794522199154, 0.4219314668778865, 2
(1, 0, 1, 2, 1, 2, 0), 0.006227205107053199, 0.2347393818552218, 2
(1, 0, 1, 2, 1, 1, 1), 0.0084064129943374, 0.030116054604586866, 2
(1, 0, 1, 2, 1, 0, 2), 0.006324868671550864, 0.23892241005089554, 2
(1, 0, 1, 2, 0, 3, 0), 0.0056725985461865015, 0.08072908173189962, 2
(1, 0, 1, 2, 0, 2, 1), 0.0053645833773147515, 0.5355952898510482, 2
(1, 0, 1, 2, 0, 1, 2), 0.006324868671550854, 0.23892241005089582, 2
(1, 0, 1, 2, 0, 0, 3), 0.006632883840422615, 0.03083956919966845, 2
(1, 0, 1, 1, 4, 0, 0), 0.00616239832042771, 0.03278941522287148, 2
(1, 0, 1, 1, 3, 1, 0), 0.004805971212450098, 0.1869631255198928, 2
(1, 0, 1, 1, 3, 0, 1), 0.005512263347007958, 0.2921749981488121, 2
(1, 0, 1, 1, 2, 2, 0), 0.00428072928435356, 0.35546080043881745, 2
(1, 0, 1, 1, 2, 1, 1), 0.008357581212088568, 0.028257873583842772, 2
(1, 0, 1, 1, 2, 0, 2), 0.005364583377314761, 0.5355952898510467, 2
(1, 0, 1, 1, 1, 3, 0), 0.004513373829179995, 0.2216842839175771, 2
(1, 0, 1, 1, 1, 2, 1), 0.00835758121208857, 0.028257873583841978, 2
(1, 0, 1, 1, 1, 1, 2), 0.008406412994337394, 0.030116054604587102, 2
(1, 0, 1, 1, 1, 0, 3), 0.004562205611428838, 0.22691198362175263, 2
(1, 0, 1, 1, 0, 4, 0), 0.0060160996287926555, 0.03764552119043498, 2
(1, 0, 1, 1, 0, 3, 1), 0.0055122633470079535, 0.29217499814881326, 2
(1, 0, 1, 1, 0, 2, 2), 0.005803479452219912, 0.42193146687788785, 2
(1, 0, 1, 1, 0, 1, 3), 0.004854802994698933, 0.19105774648754428, 2
(1, 0, 1, 1, 0, 0, 4), 0.0056873694526381495, 0.014973664943362278, 2
(1, 0, 1, 0, 5, 0, 0), 0.0038382339790037348, 0.009801107110307716, 2
(1, 0, 1, 0, 4, 1, 0), 0.005042861717442835, 0.04376455770156937, 2
(1, 0, 1, 0, 4, 0, 1), 0.006016099628792657, 0.03764552119043537, 2
(1, 0, 1, 0, 3, 2, 0), 0.0030772974492536548, 0.15814511994366687, 2
(1, 0, 1, 0, 3, 1, 1), 0.004513373829180002, 0.22168428391757672, 2
(1, 0, 1, 0, 3, 0, 2), 0.00567259854618651, 0.0807290817318993, 2
(1, 0, 1, 0, 2, 3, 0), 0.0030772974492536556, 0.1581451199436665, 2
(1, 0, 1, 0, 2, 2, 1), 0.004280729284353564, 0.3554608004388179, 2
(1, 0, 1, 0, 2, 1, 2), 0.0062272051070532035, 0.23473938185522203, 2
(1, 0, 1, 0, 2, 0, 3), 0.005023773271953301, 0.09134691405924153, 2
(1, 0, 1, 0, 1, 4, 0), 0.005042861717442842, 0.043764557701569534, 2
(1, 0, 1, 0, 1, 3, 1), 0.004805971212450108, 0.1869631255198931, 2
(1, 0, 1, 0, 1, 2, 2), 0.0066661011819583605, 0.20235755066427408, 2
(1, 0, 1, 0, 1, 1, 3), 0.00480597121245011, 0.1869631255198932, 2
(1, 0, 1, 0, 1, 0, 4), 0.005042861717442841, 0.0437645577015692, 2
(1, 0, 1, 0, 0, 5, 0), 0.0038382339790037382, 0.009801107110307884, 2
(1, 0, 1, 0, 0, 4, 1), 0.006162398320427715, 0.03278941522287166, 2
(1, 0, 1, 0, 0, 3, 2), 0.006111494621091668, 0.0658287482418097, 2
(1, 0, 1, 0, 0, 2, 3), 0.005462669346858455, 0.07162467148022239, 2
(1, 0, 1, 0, 0, 1, 4), 0.005189160409077893, 0.03095168055278749, 2
(1, 0, 1, 0, 0, 0, 5), 0.0035138213418871305, 0.001247508500410538, 2
(1, 0, 0, 6, 0, 0, 0), 0.0015497463404032402, 0, 0
(1, 0, 0, 5, 1, 0, 0), 0.0036317646957970406, 0.002209017114620109, 2
(1, 0, 0, 5, 0, 1, 0), 0.0038382339790037326, 0.009801107110308283, 2
(1, 0, 0, 5, 0, 0, 1), 0.0038885564285370405, 0.0007937608254540267, 2
(1, 0, 0, 4, 2, 0, 0), 0.00414928281553092, 0.012504054339492207, 2
(1, 0, 0, 4, 1, 1, 0), 0.006162398320427703, 0.03278941522287155, 2
(1, 0, 0, 4, 1, 0, 1), 0.005687369452638153, 0.014973664943362419, 2
(1, 0, 0, 4, 0, 2, 0), 0.004980043126582576, 0.02101159684948844, 2
(1, 0, 0, 4, 0, 1, 1), 0.006410884984530973, 0.03664529749078903, 2
(1, 0, 0, 4, 0, 0, 2), 0.005112251813305916, 0.002850724458812883, 2
(1, 0, 0, 3, 3, 0, 0), 0.004134528920274237, 0.01916910425997511, 2
(1, 0, 0, 3, 2, 1, 0), 0.006111494621091659, 0.06582874824180948, 2
(1, 0, 0, 3, 2, 0, 1), 0.004660797766162695, 0.10222511557440772, 2
(1, 0, 0, 3, 1, 2, 0), 0.007369843033231362, 0.061688116704770375, 2
(1, 0, 0, 3, 1, 1, 1), 0.006681484945170106, 0.43715636620634535, 2
(1, 0, 0, 3, 1, 0, 2), 0.005944756429862691, 0.03393749013441243, 2
(1, 0, 0, 3, 0, 3, 0), 0.005392877332413933, 0.025692417954660648, 2
(1, 0, 0, 3, 0, 2, 1), 0.006748515473806751, 0.14657651734712496, 2
(1, 0, 0, 3, 0, 1, 2), 0.006774125725367044, 0.06899269659227945, 2
(1, 0, 0, 3, 0, 0, 3), 0.005418487583974232, 0.004446113854179578, 2
(1, 0, 0, 2, 4, 0, 0), 0.0041492828155309195, 0.01250405433949211, 2
(1, 0, 0, 2, 3, 1, 0), 0.005462669346858447, 0.07162467148022211, 2
(1, 0, 0, 2, 3, 0, 1), 0.004463976484141936, 0.11201688982124769, 2
(1, 0, 0, 2, 2, 2, 0), 0.0070518903608030505, 0.1000705769352252, 2
(1, 0, 0, 2, 2, 1, 1), 0.0069424321122764435, 0.6934176008390688, 2
(1, 0, 0, 2, 2, 0, 2), 0.004841307765043941, 0.1339212509053934, 2
(1, 0, 0, 2, 1, 3, 0), 0.007173021751210601, 0.06442619592981828, 2
(1, 0, 0, 2, 1, 2, 1), 0.008864492043851663, 0.5104122811718498, 2
(1, 0, 0, 2, 1, 1, 2), 0.00743940544048298, 0.5942428842845727, 2
(1, 0, 0, 2, 1, 0, 3), 0.005747935147841932, 0.03432872804709868, 2
(1, 0, 0, 2, 0, 4, 0), 0.0050044590177069906, 0.020117626917098615, 2
(1, 0, 0, 2, 0, 3, 1), 0.006386036415717148, 0.17116033446604048, 2
(1, 0, 0, 2, 0, 2, 2), 0.006119899021666139, 0.30781642368092993, 2
(1, 0, 0, 2, 0, 1, 3), 0.0059596426750649885, 0.07584023868287659, 2
(1, 0, 0, 2, 0, 0, 4), 0.004791262147380919, 0.004149505146165814, 2
(1, 0, 0, 1, 5, 0, 0), 0.0036317646957970406, 0.0022090171146205853, 2
(1, 0, 0, 1, 4, 1, 0), 0.005189160409077888, 0.03095168055278617, 2
(1, 0, 0, 1, 4, 0, 1), 0.0053921375296070145, 0.013793616712461248, 2
(1, 0, 0, 1, 3, 2, 0), 0.004774541936298512, 0.09524637825932869, 2
(1, 0, 0, 1, 3, 1, 1), 0.005204184943278831, 0.28899487302532567, 2
(1, 0, 0, 1, 3, 0, 2), 0.005157471301779656, 0.03519846420382665, 2
(1, 0, 0, 1, 2, 3, 0), 0.005226545928510965, 0.08956651711028824, 2
(1, 0, 0, 1, 2, 2, 1), 0.007239005887077024, 0.4323530590398758, 2
(1, 0, 0, 1, 2, 1, 2), 0.007169931260345703, 0.32057969634658223, 2
(1, 0, 0, 1, 2, 0, 3), 0.005157471301779657, 0.03519846420382643, 2
(1, 0, 0, 1, 1, 4, 0), 0.005867166397396566, 0.037166052354534504, 2
(1, 0, 0, 1, 1, 3, 1), 0.006154242678857954, 0.33109639772885197, 2
(1, 0, 0, 1, 1, 2, 2), 0.007239005887077034, 0.43235305903987536, 2
(1, 0, 0, 1, 1, 1, 3), 0.0052041849432788384, 0.2889948730253249, 2
(1, 0, 0, 1, 1, 0, 4), 0.005392137529607019, 0.013793616712461463, 2
(1, 0, 0, 1, 0, 5, 0), 0.0038577666919032663, 0.0074939678281091895, 2
(1, 0, 0, 1, 0, 4, 1), 0.0058671663973965706, 0.03716605235453381, 2
(1, 0, 0, 1, 0, 3, 2), 0.005226545928510977, 0.08956651711028807, 2
(1, 0, 0, 1, 0, 2, 3), 0.004774541936298526, 0.0952463782593285, 2
(1, 0, 0, 1, 0, 1, 4), 0.005189160409077898, 0.030951680552786624, 2
(1, 0, 0, 1, 0, 0, 5), 0.0036317646957970437, 0.0022090171146200085, 2
(1, 0, 0, 0, 6, 0, 0), 0.0015497463404032404, 0, 0
(1, 0, 0, 0, 5, 1, 0), 0.0035138213418871274, 0.00124750850041055, 2
(1, 0, 0, 0, 5, 0, 1), 0.00379014578752666, 0.00039293381432439366, 2
(1, 0, 0, 0, 4, 2, 0), 0.0036823925781161544, 0.013567544010081607, 2
(1, 0, 0, 0, 4, 1, 1), 0.005672234983585337, 0.008341636504680996, 2
(1, 0, 0, 0, 4, 0, 2), 0.004718609249264398, 0.001699732164418213, 2
(1, 0, 0, 0, 3, 3, 0), 0.0034464015097142985, 0.024793307539404168, 2
(1, 0, 0, 0, 3, 2, 1), 0.005123029317032114, 0.03921783154394536, 2
(1, 0, 0, 0, 3, 1, 2), 0.006504651545229767, 0.01598500234272857, 2
(1, 0, 0, 0, 3, 0, 3), 0.0048280237379119545, 0.002896605425227063, 2
(1, 0, 0, 0, 2, 4, 0), 0.0037068084692405707, 0.01207674741393653, 2
(1, 0, 0, 0, 2, 3, 1), 0.004957371540963271, 0.036044035297989344, 2
(1, 0, 0, 0, 2, 2, 2), 0.006761878353516135, 0.031388658881198114, 2
(1, 0, 0, 0, 2, 1, 3), 0.006338993769160925, 0.014376851601231203, 2
(1, 0, 0, 0, 2, 0, 4), 0.004397619583339401, 0.0026033709439408884, 2
(1, 0, 0, 0, 1, 5, 0), 0.003533354054786661, 0.0011081012678269564, 2
(1, 0, 0, 0, 1, 4, 1), 0.005423748319482075, 0.004756040220830264, 2
(1, 0, 0, 0, 1, 3, 2), 0.005744356876456739, 0.009861794465453533, 2
(1, 0, 0, 0, 1, 2, 3), 0.005744356876456738, 0.009861794465453644, 2
(1, 0, 0, 0, 1, 1, 4), 0.0054237483194820805, 0.004756040220830315, 2
(1, 0, 0, 0, 1, 0, 5), 0.003533354054786664, 0.0011081012678270153, 2
(1, 0, 0, 0, 0, 6, 0), 0.0015546295186281236, 0, 0
(1, 0, 0, 0, 0, 5, 1), 0.0037073168994922402, 1.6634115584205537e-05, 2
(1, 0, 0, 0, 0, 4, 2), 0.004338461914877882, 9.27157131753376e-05, 2
(1, 0, 0, 0, 0, 3, 3), 0.004233386845207769, 0.0001821396368217916, 2
(1, 0, 0, 0, 0, 2, 4), 0.003993056357828469, 0.00015125887050385442, 2
(1, 0, 0, 0, 0, 1, 5), 0.0034309924538527114, 4.494295233418533e-05, 2
(1, 0, 0, 0, 0, 0, 6), 0.001485548407218242, 0, 0
(0, 7, 0, 0, 0, 0, 0), 0.00045899242662496005, 0, 0
(0, 6, 1, 0, 0, 0, 0), 0.0014855484072182398, 0, 0
(0, 6, 0, 1, 0, 0, 0), 0.0015546295186281223, 0, 0
(0, 6, 0, 0, 1, 0, 0), 0.0015497463404032397, 0, 0
(0, 6, 0, 0, 0, 1, 0), 0.0015497463404032397, 0, 0
(0, 6, 0, 0, 0, 0, 1), 0.0015546295186281219, 0, 0
(0, 5, 2, 0, 0, 0, 0), 0.0021918284286657273, 0, 0
(0, 5, 1, 1, 0, 0, 0), 0.0037073168994922333, 1.663411558407023e-05, 2
(0, 5, 1, 0, 1, 0, 0), 0.0035138213418871266, 0.0012475085004103506, 2
(0, 5, 1, 0, 0, 1, 0), 0.0036317646957970363, 0.002209017114620521, 2
(0, 5, 1, 0, 0, 0, 1), 0.0035333540547866573, 0.0011081012678272406, 2
(0, 5, 0, 2, 0, 0, 0), 0.002537233985715139, 0, 0
(0, 5, 0, 1, 1, 0, 0), 0.0037901457875266567, 0.0003929338143240684, 2
(0, 5, 0, 1, 0, 1, 0), 0.003838233979003733, 0.009801107110308368, 2
(0, 5, 0, 1, 0, 0, 1), 0.003857766691903263, 0.007493967828109758, 2
(0, 5, 0, 0, 2, 0, 0), 0.0025128180945907254, 0, 0
(0, 5, 0, 0, 1, 1, 0), 0.0038885564285370366, 0.0007937608254540267, 2
(0, 5, 0, 0, 1, 0, 1), 0.003838233979003732, 0.009801107110308165, 2
(0, 5, 0, 0, 0, 2, 0), 0.002512818094590725, 0, 0
(0, 5, 0, 0, 0, 1, 1), 0.0037901457875266554, 0.0003929338143241855, 2
(0, 5, 0, 0, 0, 0, 2), 0.002537233985715138, 0, 0
(0, 4, 3, 0, 0, 0, 0), 0.0023606902362807054, 0, 0
(0, 4, 2, 1, 0, 0, 0), 0.004338461914877875, 9.271571317525434e-05, 2
(0, 4, 2, 0, 1, 0, 0), 0.0036823925781161557, 0.013567544010081775, 2
(0, 4, 2, 0, 0, 1, 0), 0.004149282815530915, 0.012504054339492041, 2
(0, 4, 2, 0, 0, 0, 1), 0.0037068084692405676, 0.01207674741393646, 2
(0, 4, 1, 2, 0, 0, 0), 0.005029273028976699, 4.2966362944366925e-05, 2
(0, 4, 1, 1, 1, 0, 0), 0.005672234983585335, 0.008341636504681034, 2
(0, 4, 1, 1, 0, 1, 0), 0.006162398320427703, 0.032789415222871356, 2
(0, 4, 1, 1, 0, 0, 1), 0.005867166397396564, 0.03716605235453356, 2
(0, 4, 1, 0, 2, 0, 0), 0.004324371909966152, 0.002907015004828457, 2
(0, 4, 1, 0, 1, 1, 0), 0.005687369452638142, 0.01497366494336214, 2
(0, 4, 1, 0, 1, 0, 1), 0.005042861717442835, 0.04376455770156941, 2
(0, 4, 1, 0, 0, 2, 0), 0.0047912621473809106, 0.004149505146165315, 2
(0, 4, 1, 0, 0, 1, 1), 0.0053921375296070015, 0.01379361671246148, 2
(0, 4, 1, 0, 0, 0, 2), 0.004397619583339391, 0.0026033709439412024, 2
(0, 4, 0, 3, 0, 0, 0), 0.003051501350379531, 0, 0
(0, 4, 0, 2, 1, 0, 0), 0.004718609249264392, 0.0016997321644181714, 2
(0, 4, 0, 2, 0, 1, 0), 0.004980043126582579, 0.021011596849489323, 2
(0, 4, 0, 2, 0, 0, 1), 0.005004459017706995, 0.020117626917098803, 2
(0, 4, 0, 1, 2, 0, 0), 0.004669777467015567, 0.0018045886445876961, 2
(0, 4, 0, 1, 1, 1, 0), 0.006410884984530969, 0.03664529749078871, 2
(0, 4, 0, 1, 1, 0, 1), 0.0060160996287926555, 0.037645521190434995, 2
(0, 4, 0, 1, 0, 2, 0), 0.0049312113443337495, 0.023049928739240513, 2
(0, 4, 0, 1, 0, 1, 1), 0.0060160996287926495, 0.037645521190435065, 2
(0, 4, 0, 1, 0, 0, 2), 0.005004459017706994, 0.020117626917098647, 2
(0, 4, 0, 0, 3, 0, 0), 0.003002669568130702, 0, 0
(0, 4, 0, 0, 2, 1, 0), 0.005112251813305906, 0.0028507244588128855, 2
(0, 4, 0, 0, 2, 0, 1), 0.004931211344333753, 0.023049928739240402, 2
(0, 4, 0, 0, 1, 2, 0), 0.005112251813305906, 0.00285072445881293, 2
(0, 4, 0, 0, 1, 1, 1), 0.00641088498453097, 0.03664529749078909, 2
(0, 4, 0, 0, 1, 0, 2), 0.00498004312658258, 0.021011596849489264, 2
(0, 4, 0, 0, 0, 3, 0), 0.0030026695681307026, 0, 0
(0, 4, 0, 0, 0, 2, 1), 0.004669777467015562, 0.001804588644587527, 2
(0, 4, 0, 0, 0, 1, 2), 0.004718609249264389, 0.0016997321644182997, 2
(0, 4, 0, 0, 0, 0, 3), 0.003051501350379529, 0, 0
(0, 3, 4, 0, 0, 0, 0), 0.002360690236280706, 0, 0
(0, 3, 3, 1, 0, 0, 0), 0.0042333868452077575, 0.00018213963682184707, 2
(0, 3, 3, 0, 1, 0, 0), 0.0034464015097143003, 0.02479330753940467, 2
(0, 3, 3, 0, 0, 1, 0), 0.00413452892027423, 0.019169104259974524, 2
(0, 3, 3, 0, 0, 0, 1), 0.0034464015097142972, 0.02479330753940443, 2
(0, 3, 2, 2, 0, 0, 0), 0.005626184697276898, 0.0002469937646318015, 2
(0, 3, 2, 1, 1, 0, 0), 0.005123029317032113, 0.03921783154394535, 2
(0, 3, 2, 1, 0, 1, 0), 0.006111494621091655, 0.0658287482418097, 2
(0, 3, 2, 1, 0, 0, 1), 0.005226545928510965, 0.08956651711028796, 2
(0, 3, 2, 0, 2, 0, 0), 0.004003382244041155, 0.03319706482308103, 2
(0, 3, 2, 0, 1, 1, 0), 0.004660797766162682, 0.10222511557440817, 2
(0, 3, 2, 0, 1, 0, 1), 0.003077297449253654, 0.15814511994366665, 2
(0, 3, 2, 0, 0, 2, 0), 0.005379637065161016, 0.02280521757724994, 2
(0, 3, 2, 0, 0, 1, 1), 0.004463976484141921, 0.11201688982124768, 2
(0, 3, 2, 0, 0, 0, 2), 0.004052214026289977, 0.030938623711511234, 2
(0, 3, 1, 3, 0, 0, 0), 0.005615009073405409, 5.492904786043156e-05, 2
(0, 3, 1, 2, 1, 0, 0), 0.00650465154522976, 0.015985002342728084, 2
(0, 3, 1, 2, 0, 1, 0), 0.007369843033231359, 0.061688116704770486, 2
(0, 3, 1, 2, 0, 0, 1), 0.007173021751210606, 0.06442619592981827, 2
(0, 3, 1, 1, 2, 0, 0), 0.005620002645238646, 0.04711097678427102, 2
(0, 3, 1, 1, 1, 1, 0), 0.006681484945170094, 0.4371563662063457, 2
(0, 3, 1, 1, 1, 0, 1), 0.004513373829179998, 0.22168428391757747, 2
(0, 3, 1, 1, 0, 2, 0), 0.007173321543800175, 0.11581752521071943, 2
(0, 3, 1, 1, 0, 1, 1), 0.005512263347007942, 0.29217499814881326, 2
(0, 3, 1, 1, 0, 0, 2), 0.006386036415717144, 0.17116033446604018, 2
(0, 3, 1, 0, 3, 0, 0), 0.004730360173414294, 0.0031877157155610304, 2
(0, 3, 1, 0, 2, 1, 0), 0.005944756429862675, 0.03393749013441229, 2
(0, 3, 1, 0, 2, 0, 1), 0.004926109707455637, 0.10186994922692123, 2
(0, 3, 1, 0, 1, 2, 0), 0.006632883840422602, 0.03083956919966849, 2
(0, 3, 1, 0, 1, 1, 1), 0.004562205611428822, 0.2269119836217537, 2
(0, 3, 1, 0, 1, 0, 2), 0.005023773271953292, 0.09134691405924092, 2
(0, 3, 1, 0, 0, 3, 0), 0.005418487583974224, 0.0044461138541798135, 2
(0, 3, 1, 0, 0, 2, 1), 0.005747935147841913, 0.034328728047099064, 2
(0, 3, 1, 0, 0, 1, 2), 0.005157471301779635, 0.03519846420382658, 2
(0, 3, 1, 0, 0, 0, 3), 0.004828023737911946, 0.0028966054252272055, 2
(0, 3, 0, 4, 0, 0, 0), 0.00305150135037953, 0, 0
(0, 3, 0, 3, 1, 0, 0), 0.004828023737911949, 0.00289660542522698, 2
(0, 3, 0, 3, 0, 1, 0), 0.005392877332413932, 0.02569241795465994, 2
(0, 3, 0, 3, 0, 0, 1), 0.005392877332413939, 0.025692417954660138, 2
(0, 3, 0, 2, 2, 0, 0), 0.0046941933581399805, 0.014884029662739405, 2
(0, 3, 0, 2, 1, 1, 0), 0.006748515473806744, 0.14657651734712449, 2
(0, 3, 0, 2, 1, 0, 1), 0.0056725985461865075, 0.08072908173189963, 2
(0, 3, 0, 2, 0, 2, 0), 0.005823900547143948, 0.14735966612588047, 2
(0, 3, 0, 2, 0, 1, 1), 0.006237452140688487, 0.1692253008852141, 2
(0, 3, 0, 2, 0, 0, 2), 0.005872732329392786, 0.12894843867346473, 2
(0, 3, 0, 1, 3, 0, 0), 0.004730360173414296, 0.003187715715561094, 2
(0, 3, 0, 1, 2, 1, 0), 0.006774125725367032, 0.06899269659227898, 2
(0, 3, 0, 1, 2, 0, 1), 0.005574934981688853, 0.08796226553785849, 2
(0, 3, 0, 1, 1, 2, 0), 0.007338979319869017, 0.11357194087622176, 2
(0, 3, 0, 1, 1, 1, 1), 0.005990673831071269, 0.39385907082237875, 2
(0, 3, 0, 1, 1, 0, 2), 0.006237452140688498, 0.16922530088521373, 2
(0, 3, 0, 1, 0, 3, 0), 0.005295213767916277, 0.028726827557664404, 2
(0, 3, 0, 1, 0, 2, 1), 0.005574934981688842, 0.0879622655378587, 2
(0, 3, 0, 1, 0, 1, 2), 0.0056725985461865015, 0.08072908173190024, 2
(0, 3, 0, 1, 0, 0, 3), 0.005392877332413938, 0.025692417954659576, 2
(0, 3, 0, 0, 4, 0, 0), 0.003002669568130703, 0, 0
(0, 3, 0, 0, 3, 1, 0), 0.005418487583974222, 0.00444611385417979, 2
(0, 3, 0, 0, 3, 0, 1), 0.005295213767916282, 0.028726827557664515, 2
(0, 3, 0, 0, 2, 2, 0), 0.006021616397011008, 0.014096924996445449, 2
(0, 3, 0, 0, 2, 1, 1), 0.007338979319869026, 0.11357194087622156, 2
(0, 3, 0, 0, 2, 0, 2), 0.005823900547143958, 0.14735966612587967, 2
(0, 3, 0, 0, 1, 3, 0), 0.005418487583974222, 0.004446113854179758, 2
(0, 3, 0, 0, 1, 2, 1), 0.0067741257253670336, 0.06899269659227913, 2
(0, 3, 0, 0, 1, 1, 2), 0.006748515473806748, 0.14657651734712482, 2
(0, 3, 0, 0, 1, 0, 3), 0.005392877332413937, 0.025692417954659968, 2
(0, 3, 0, 0, 0, 4, 0), 0.003002669568130702, 0, 0
(0, 3, 0, 0, 0, 3, 1), 0.00473036017341429, 0.003187715715561135, 2
(0, 3, 0, 0, 0, 2, 2), 0.004694193358139976, 0.014884029662739776, 2
(0, 3, 0, 0, 0, 1, 3), 0.004828023737911947, 0.0028966054252274383, 2
(0, 3, 0, 0, 0, 0, 4), 0.0030515013503795295, 0, 0
(0, 2, 5, 0, 0, 0, 0), 0.0021918284286657273, 0, 0
(0, 2, 4, 1, 0, 0, 0), 0.003993056357828462, 0.00015125887050389605, 2
(0, 2, 4, 0, 1, 0, 0), 0.003706808469240571, 0.01207674741393651, 2
(0, 2, 4, 0, 0, 1, 0), 0.004149282815530915, 0.012504054339491791, 2
(0, 2, 4, 0, 0, 0, 1), 0.0036823925781161535, 0.013567544010081794, 2
(0, 2, 3, 2, 0, 0, 0), 0.004935373583178073, 0.0003986071162052861, 2
(0, 2, 3, 1, 1, 0, 0), 0.004957371540963266, 0.03604403529798952, 2
(0, 2, 3, 1, 0, 1, 0), 0.005462669346858441, 0.0716246714802221, 2
(0, 2, 3, 1, 0, 0, 1), 0.004774541936298511, 0.09524637825932883, 2
(0, 2, 3, 0, 2, 0, 0), 0.004052214026289982, 0.030938623711511248, 2
(0, 2, 3, 0, 1, 1, 0), 0.004463976484141923, 0.11201688982124769, 2
(0, 2, 3, 0, 1, 0, 1), 0.003077297449253654, 0.15814511994366662, 2
(0, 2, 3, 0, 0, 2, 0), 0.005379637065161014, 0.02280521757724977, 2
(0, 2, 3, 0, 0, 1, 1), 0.004660797766162677, 0.10222511557440811, 2
(0, 2, 3, 0, 0, 0, 2), 0.004003382244041147, 0.03319706482308103, 2
(0, 2, 2, 3, 0, 0, 0), 0.005626184697276899, 0.00024699376463146837, 2
(0, 2, 2, 2, 1, 0, 0), 0.0067618783535161285, 0.031388658881198316, 2
(0, 2, 2, 2, 0, 1, 0), 0.007051890360803045, 0.10007057693522486, 2
(0, 2, 2, 2, 0, 0, 1), 0.0070518903608030505, 0.10007057693522467, 2
(0, 2, 2, 1, 2, 0, 0), 0.005829887014379209, 0.10241801027900183, 2
(0, 2, 2, 1, 1, 1, 0), 0.0069424321122764305, 0.6934176008390704, 2
(0, 2, 2, 1, 1, 0, 1), 0.004280729284353564, 0.35546080043881834, 2
(0, 2, 2, 1, 0, 2, 0), 0.007447322060537156, 0.17247318230057865, 2
(0, 2, 2, 1, 0, 1, 1), 0.0058034794522199, 0.42193146687788813, 2
(0, 2, 2, 1, 0, 0, 2), 0.006119899021666127, 0.3078164236809291, 2
(0, 2, 2, 0, 3, 0, 0), 0.004694193358139977, 0.014884029662739637, 2
(0, 2, 2, 0, 2, 1, 0), 0.004841307765043925, 0.13392125090539297, 2
(0, 2, 2, 0, 2, 0, 1), 0.0036085696044645065, 0.2199218293455402, 2
(0, 2, 2, 0, 1, 2, 0), 0.006168730803914957, 0.09112827827055103, 2
(0, 2, 2, 0, 1, 1, 1), 0.003442523445739529, 0.5023533394176557, 2
(0, 2, 2, 0, 1, 0, 2), 0.0036085696044645065, 0.21992182934554022, 2
(0, 2, 2, 0, 0, 3, 0), 0.006021616397011011, 0.014096924996445421, 2
(0, 2, 2, 0, 0, 2, 1), 0.006168730803914954, 0.09112827827055121, 2
(0, 2, 2, 0, 0, 1, 2), 0.00484130776504392, 0.13392125090539408, 2
(0, 2, 2, 0, 0, 0, 3), 0.004694193358139973, 0.014884029662739766, 2
(0, 2, 1, 4, 0, 0, 0), 0.005029273028976699, 4.296636294429753e-05, 2
(0, 2, 1, 3, 1, 0, 0), 0.0063389937691609175, 0.01437685160123128, 2
(0, 2, 1, 3, 0, 1, 0), 0.007173021751210595, 0.06442619592981849, 2
(0, 2, 1, 3, 0, 0, 1), 0.007369843033231363, 0.061688116704770486, 2
(0, 2, 1, 2, 2, 0, 0), 0.005829887014379211, 0.10241801027900185, 2
(0, 2, 1, 2, 1, 1, 0), 0.008864492043851653, 0.5104122811718498, 2
(0, 2, 1, 2, 1, 0, 1), 0.006227205107053199, 0.2347393818552219, 2
(0, 2, 1, 2, 0, 2, 0), 0.007940417324768918, 0.31093618336835055, 2
(0, 2, 1, 2, 0, 1, 1), 0.007380133826745705, 0.41323597220814323, 2
(0, 2, 1, 2, 0, 0, 2), 0.007940417324768929, 0.3109361833683497, 2
(0, 2, 1, 1, 3, 0, 0), 0.005620002645238647, 0.04711097678427092, 2
(0, 2, 1, 1, 2, 1, 0), 0.007439405440482965, 0.5942428842845722, 2
(0, 2, 1, 1, 2, 0, 1), 0.0044322970555106846, 0.3627611687006494, 2
(0, 2, 1, 1, 1, 2, 0), 0.00915838211511334, 0.5896203439172202, 2
(0, 2, 1, 1, 1, 1, 1), 0.007715601880238574, 0.007809605124312637, 2
(0, 2, 1, 1, 1, 0, 2), 0.005560809884078791, 0.7662131759279847, 2
(0, 2, 1, 1, 0, 3, 0), 0.007338979319869018, 0.11357194087622206, 2
(0, 2, 1, 1, 0, 2, 1), 0.005955047223377017, 0.41977662201977384, 2
(0, 2, 1, 1, 0, 1, 2), 0.005364583377314746, 0.5355952898510474, 2
(0, 2, 1, 1, 0, 0, 3), 0.006748515473806748, 0.146576517347125, 2
(0, 2, 1, 0, 4, 0, 0), 0.004669777467015564, 0.0018045886445876723, 2
(0, 2, 1, 0, 3, 1, 0), 0.005747935147841912, 0.03432872804709901, 2
(0, 2, 1, 0, 3, 0, 1), 0.005574934981688847, 0.08796226553785816, 2
(0, 2, 1, 0, 2, 2, 0), 0.0061687308039149544, 0.09112827827055069, 2
(0, 2, 1, 0, 2, 1, 1), 0.005955047223377027, 0.4197766220197735, 2
(0, 2, 1, 0, 2, 0, 2), 0.005429087907567309, 0.47549777523499237, 2
(0, 2, 1, 0, 1, 3, 0), 0.006632883840422605, 0.030839569199668477, 2
(0, 2, 1, 0, 1, 2, 1), 0.006324868671550851, 0.2389224100508959, 2
(0, 2, 1, 0, 1, 1, 2), 0.0053645833773147515, 0.5355952898510482, 2
(0, 2, 1, 0, 1, 0, 3), 0.005672598546186504, 0.08072908173189951, 2
(0, 2, 1, 0, 0, 4, 0), 0.005112251813305909, 0.0028507244588128595, 2
(0, 2, 1, 0, 0, 3, 1), 0.0059447564298626705, 0.03393749013441282, 2
(0, 2, 1, 0, 0, 2, 2), 0.004841307765043922, 0.1339212509053946, 2
(0, 2, 1, 0, 0, 1, 3), 0.005157471301779638, 0.03519846420382668, 2
(0, 2, 1, 0, 0, 0, 4), 0.004718609249264389, 0.001699732164418303, 2
(0, 2, 0, 5, 0, 0, 0), 0.0025372339857151396, 0, 0
(0, 2, 0, 4, 1, 0, 0), 0.004397619583339396, 0.0026033709439413967, 2
(0, 2, 0, 4, 0, 1, 0), 0.005004459017706989, 0.020117626917098893, 2
(0, 2, 0, 4, 0, 0, 1), 0.004980043126582581, 0.02101159684948904, 2
(0, 2, 0, 3, 2, 0, 0), 0.004052214026289985, 0.030938623711511223, 2
(0, 2, 0, 3, 1, 1, 0), 0.00638603641571714, 0.1711603344660405, 2
(0, 2, 0, 3, 1, 0, 1), 0.005023773271953297, 0.09134691405924164, 2
(0, 2, 0, 3, 0, 2, 0), 0.005872732329392771, 0.12894843867346487, 2
(0, 2, 0, 3, 0, 1, 1), 0.006237452140688485, 0.16922530088521395, 2
(0, 2, 0, 3, 0, 0, 2), 0.0058239005471439585, 0.14735966612587997, 2
(0, 2, 0, 2, 3, 0, 0), 0.004003382244041157, 0.033197064823080984, 2
(0, 2, 0, 2, 2, 1, 0), 0.0061198990216661244, 0.30781642368092904, 2
(0, 2, 0, 2, 2, 0, 1), 0.0036085696044645113, 0.21992182934554044, 2
(0, 2, 0, 2, 1, 2, 0), 0.00794041732476892, 0.3109361833683493, 2
(0, 2, 0, 2, 1, 1, 1), 0.005560809884078786, 0.7662131759279854, 2
(0, 2, 0, 2, 1, 0, 2), 0.00542908790756731, 0.47549777523499276, 2
(0, 2, 0, 2, 0, 3, 0), 0.005823900547143945, 0.14735966612587986, 2
(0, 2, 0, 2, 0, 2, 1), 0.005429087907567297, 0.4754977752349931, 2
(0, 2, 0, 2, 0, 1, 2), 0.0054290879075673025, 0.4754977752349931, 2
(0, 2, 0, 2, 0, 0, 3), 0.005823900547143958, 0.14735966612587936, 2
(0, 2, 0, 1, 4, 0, 0), 0.004324371909966155, 0.002907015004828627, 2
(0, 2, 0, 1, 3, 1, 0), 0.005959642675064976, 0.07584023868287704, 2
(0, 2, 0, 1, 3, 0, 1), 0.0049261097074556415, 0.10186994922692151, 2
(0, 2, 0, 1, 2, 2, 0), 0.007447322060537157, 0.1724731823005784, 2
(0, 2, 0, 1, 2, 1, 1), 0.006496679287190475, 0.4960240562873145, 2
(0, 2, 0, 1, 2, 0, 2), 0.005429087907567315, 0.47549777523499226, 2
(0, 2, 0, 1, 1, 3, 0), 0.0071733215438001706, 0.1158175252107196, 2
(0, 2, 0, 1, 1, 2, 1), 0.006496679287190472, 0.4960240562873148, 2
(0, 2, 0, 1, 1, 1, 2), 0.005560809884078789, 0.7662131759279868, 2
(0, 2, 0, 1, 1, 0, 3), 0.006237452140688499, 0.16922530088521326, 2
(0, 2, 0, 1, 0, 4, 0), 0.004931211344333747, 0.023049928739240288, 2
(0, 2, 0, 1, 0, 3, 1), 0.004926109707455627, 0.10186994922692194, 2
(0, 2, 0, 1, 0, 2, 2), 0.003608569604464504, 0.21992182934554072, 2
(0, 2, 0, 1, 0, 1, 3), 0.00502377327195329, 0.09134691405924161, 2
(0, 2, 0, 1, 0, 0, 4), 0.004980043126582581, 0.021011596849488296, 2
(0, 2, 0, 0, 5, 0, 0), 0.0025128180945907254, 0, 0
(0, 2, 0, 0, 4, 1, 0), 0.004791262147380909, 0.004149505146165675, 2
(0, 2, 0, 0, 4, 0, 1), 0.004931211344333755, 0.023049928739240482, 2
(0, 2, 0, 0, 3, 2, 0), 0.005379637065161012, 0.02280521757724972, 2
(0, 2, 0, 0, 3, 1, 1), 0.007173321543800177, 0.11581752521071921, 2
(0, 2, 0, 0, 3, 0, 2), 0.005823900547143957, 0.14735966612588006, 2
(0, 2, 0, 0, 2, 3, 0), 0.00537963706516101, 0.02280521757724961, 2
(0, 2, 0, 0, 2, 2, 1), 0.007447322060537161, 0.172473182300578, 2
(0, 2, 0, 0, 2, 1, 2), 0.007940417324768932, 0.31093618336835005, 2
(0, 2, 0, 0, 2, 0, 3), 0.005872732329392785, 0.12894843867346487, 2
(0, 2, 0, 0, 1, 4, 0), 0.004791262147380909, 0.004149505146165703, 2
(0, 2, 0, 0, 1, 3, 1), 0.005959642675064978, 0.07584023868287693, 2
(0, 2, 0, 0, 1, 2, 2), 0.006119899021666132, 0.30781642368092965, 2
(0, 2, 0, 0, 1, 1, 3), 0.0063860364157171485, 0.1711603344660406, 2
(0, 2, 0, 0, 1, 0, 4), 0.005004459017706995, 0.020117626917098685, 2
(0, 2, 0, 0, 0, 5, 0), 0.0025128180945907254, 0, 0
(0, 2, 0, 0, 0, 4, 1), 0.004324371909966151, 0.0029070150048286065, 2
(0, 2, 0, 0, 0, 3, 2), 0.004003382244041153, 0.0331970648230812, 2
(0, 2, 0, 0, 0, 2, 3), 0.00405221402628998, 0.0309386237115113, 2
(0, 2, 0, 0, 0, 1, 4), 0.004397619583339393, 0.002603370943941204, 2
(0, 2, 0, 0, 0, 0, 5), 0.0025372339857151387, 0, 0
(0, 1, 6, 0, 0, 0, 0), 0.00148554840721824, 0, 0
(0, 1, 5, 1, 0, 0, 0), 0.0034309924538527053, 4.494295233387796e-05, 2
(0, 1, 5, 0, 1, 0, 0), 0.003533354054786659, 0.0011081012678270943, 2
(0, 1, 5, 0, 0, 1, 0), 0.0036317646957970393, 0.002209017114620292, 2
(0, 1, 5, 0, 0, 0, 1), 0.0035138213418871274, 0.001247508500410314, 2
(0, 1, 4, 2, 0, 0, 0), 0.003993056357828461, 0.00015125887050375727, 2
(0, 1, 4, 1, 1, 0, 0), 0.005423748319482067, 0.004756040220830349, 2
(0, 1, 4, 1, 0, 1, 0), 0.005189160409077884, 0.030951680552787558, 2
(0, 1, 4, 1, 0, 0, 1), 0.005189160409077882, 0.030951680552786996, 2
(0, 1, 4, 0, 2, 0, 0), 0.004397619583339394, 0.0026033709439413394, 2
(0, 1, 4, 0, 1, 1, 0), 0.005392137529607004, 0.013793616712461456, 2
(0, 1, 4, 0, 1, 0, 1), 0.005042861717442831, 0.04376455770156906, 2
(0, 1, 4, 0, 0, 2, 0), 0.004791262147380913, 0.004149505146165814, 2
(0, 1, 4, 0, 0, 1, 1), 0.005687369452638137, 0.01497366494336228, 2
(0, 1, 4, 0, 0, 0, 2), 0.004324371909966149, 0.0029070150048284464, 2
(0, 1, 3, 3, 0, 0, 0), 0.004233386845207757, 0.0001821396368220136, 2
(0, 1, 3, 2, 1, 0, 0), 0.005744356876456725, 0.00986179446545353, 2
(0, 1, 3, 2, 0, 1, 0), 0.004774541936298509, 0.0952463782593285, 2
(0, 1, 3, 2, 0, 0, 1), 0.005462669346858443, 0.07162467148022227, 2
(0, 1, 3, 1, 2, 0, 0), 0.006338993769160916, 0.01437685160123126, 2
(0, 1, 3, 1, 1, 1, 0), 0.005204184943278815, 0.2889948730253259, 2
(0, 1, 3, 1, 1, 0, 1), 0.0048059712124500975, 0.18696312551989264, 2
(0, 1, 3, 1, 0, 2, 0), 0.005959642675064974, 0.07584023868287731, 2
(0, 1, 3, 1, 0, 1, 1), 0.004854802994698917, 0.19105774648754462, 2
(0, 1, 3, 1, 0, 0, 2), 0.0059596426750649755, 0.07584023868287693, 2
(0, 1, 3, 0, 3, 0, 0), 0.004828023737911949, 0.0028966054252274344, 2
(0, 1, 3, 0, 2, 1, 0), 0.005157471301779639, 0.035198464203826337, 2
(0, 1, 3, 0, 2, 0, 1), 0.005023773271953292, 0.09134691405924142, 2
(0, 1, 3, 0, 1, 2, 0), 0.005747935147841917, 0.03432872804709895, 2
(0, 1, 3, 0, 1, 1, 1), 0.004562205611428822, 0.22691198362175377, 2
(0, 1, 3, 0, 1, 0, 2), 0.004926109707455635, 0.10186994922692182, 2
(0, 1, 3, 0, 0, 3, 0), 0.005418487583974224, 0.004446113854179912, 2
(0, 1, 3, 0, 0, 2, 1), 0.006632883840422599, 0.030839569199668685, 2
(0, 1, 3, 0, 0, 1, 2), 0.005944756429862667, 0.033937490134412676, 2
(0, 1, 3, 0, 0, 0, 3), 0.004730360173414289, 0.0031877157155613214, 2
(0, 1, 2, 4, 0, 0, 0), 0.004338461914877873, 9.271571317542087e-05, 2
(0, 1, 2, 3, 1, 0, 0), 0.005744356876456727, 0.009861794465453532, 2
(0, 1, 2, 3, 0, 1, 0), 0.005226545928510962, 0.08956651711028785, 2
(0, 1, 2, 3, 0, 0, 1), 0.006111494621091654, 0.06582874824180965, 2
(0, 1, 2, 2, 2, 0, 0), 0.006761878353516129, 0.03138865888119814, 2
(0, 1, 2, 2, 1, 1, 0), 0.007239005887077016, 0.4323530590398766, 2
(0, 1, 2, 2, 1, 0, 1), 0.006666101181958352, 0.20235755066427433, 2
(0, 1, 2, 2, 0, 2, 0), 0.006119899021666122, 0.30781642368092876, 2
(0, 1, 2, 2, 0, 1, 1), 0.005803479452219896, 0.4219314668778888, 2
(0, 1, 2, 2, 0, 0, 2), 0.007447322060537161, 0.1724731823005785, 2
(0, 1, 2, 1, 3, 0, 0), 0.006504651545229761, 0.015985002342728663, 2
(0, 1, 2, 1, 2, 1, 0), 0.007169931260345689, 0.3205796963465821, 2
(0, 1, 2, 1, 2, 0, 1), 0.006227205107053197, 0.2347393818552223, 2
(0, 1, 2, 1, 1, 2, 0), 0.0074394054404829605, 0.5942428842845726, 2
(0, 1, 2, 1, 1, 1, 1), 0.008406412994337394, 0.030116054604585985, 2
(0, 1, 2, 1, 1, 0, 2), 0.006496679287190477, 0.4960240562873142, 2
(0, 1, 2, 1, 0, 3, 0), 0.00677412572536703, 0.06899269659227948, 2
(0, 1, 2, 1, 0, 2, 1), 0.006324868671550839, 0.23892241005089593, 2
(0, 1, 2, 1, 0, 1, 2), 0.0063248686715508436, 0.23892241005089634, 2
(0, 1, 2, 1, 0, 0, 3), 0.00677412572536703, 0.06899269659227905, 2
(0, 1, 2, 0, 4, 0, 0), 0.004718609249264393, 0.0016997321644181818, 2
(0, 1, 2, 0, 3, 1, 0), 0.005157471301779638, 0.035198464203826316, 2
(0, 1, 2, 0, 3, 0, 1), 0.005672598546186503, 0.08072908173189959, 2
(0, 1, 2, 0, 2, 2, 0), 0.004841307765043921, 0.13392125090539372, 2
(0, 1, 2, 0, 2, 1, 1), 0.005364583377314749, 0.5355952898510471, 2
(0, 1, 2, 0, 2, 0, 2), 0.005429087907567308, 0.4754977752349932, 2
(0, 1, 2, 0, 1, 3, 0), 0.005944756429862672, 0.033937490134412364, 2
(0, 1, 2, 0, 1, 2, 1), 0.006324868671550848, 0.23892241005089587, 2
(0, 1, 2, 0, 1, 1, 2), 0.005955047223377025, 0.4197766220197746, 2
(0, 1, 2, 0, 1, 0, 3), 0.005574934981688846, 0.08796226553785877, 2
(0, 1, 2, 0, 0, 4, 0), 0.005112251813305908, 0.002850724458812922, 2
(0, 1, 2, 0, 0, 3, 1), 0.006632883840422602, 0.030839569199668782, 2
(0, 1, 2, 0, 0, 2, 2), 0.006168730803914953, 0.09112827827055157, 2
(0, 1, 2, 0, 0, 1, 3), 0.00574793514784191, 0.034328728047099154, 2
(0, 1, 2, 0, 0, 0, 4), 0.00466977746701556, 0.001804588644587734, 2
(0, 1, 1, 5, 0, 0, 0), 0.0037073168994922355, 1.6634115584636616e-05, 2
(0, 1, 1, 4, 1, 0, 0), 0.005423748319482068, 0.004756040220830316, 2
(0, 1, 1, 4, 0, 1, 0), 0.005867166397396558, 0.0371660523545332, 2
(0, 1, 1, 4, 0, 0, 1), 0.006162398320427705, 0.03278941522287158, 2
(0, 1, 1, 3, 2, 0, 0), 0.004957371540963269, 0.03604403529798958, 2
(0, 1, 1, 3, 1, 1, 0), 0.00615424267885794, 0.33109639772885396, 2
(0, 1, 1, 3, 1, 0, 1), 0.004805971212450102, 0.18696312551989272, 2
(0, 1, 1, 3, 0, 2, 0), 0.006386036415717133, 0.17116033446604093, 2
(0, 1, 1, 3, 0, 1, 1), 0.005512263347007938, 0.2921749981488136, 2
(0, 1, 1, 3, 0, 0, 2), 0.00717332154380018, 0.1158175252107196, 2
(0, 1, 1, 2, 3, 0, 0), 0.005123029317032115, 0.03921783154394522, 2
(0, 1, 1, 2, 2, 1, 0), 0.007239005887077014, 0.4323530590398761, 2
(0, 1, 1, 2, 2, 0, 1), 0.004280729284353562, 0.35546080043881806, 2
(0, 1, 1, 2, 1, 2, 0), 0.00886449204385165, 0.5104122811718498, 2
(0, 1, 1, 2, 1, 1, 1), 0.008357581212088568, 0.02825787358384204, 2
(0, 1, 1, 2, 1, 0, 2), 0.0064966792871904745, 0.4960240562873152, 2
(0, 1, 1, 2, 0, 3, 0), 0.006748515473806735, 0.14657651734712507, 2
(0, 1, 1, 2, 0, 2, 1), 0.005364583377314739, 0.5355952898510482, 2
(0, 1, 1, 2, 0, 1, 2), 0.005955047223377017, 0.41977662201977406, 2
(0, 1, 1, 2, 0, 0, 3), 0.007338979319869026, 0.11357194087622158, 2
(0, 1, 1, 1, 4, 0, 0), 0.005672234983585337, 0.008341636504680885, 2
(0, 1, 1, 1, 3, 1, 0), 0.005204184943278814, 0.2889948730253259, 2
(0, 1, 1, 1, 3, 0, 1), 0.004513373829179998, 0.22168428391757694, 2
(0, 1, 1, 1, 2, 2, 0), 0.006942432112276425, 0.6934176008390704, 2
(0, 1, 1, 1, 2, 1, 1), 0.008357581212088565, 0.02825787358384207, 2
(0, 1, 1, 1, 2, 0, 2), 0.00556080988407879, 0.7662131759279858, 2
(0, 1, 1, 1, 1, 3, 0), 0.006681484945170084, 0.43715636620634657, 2
(0, 1, 1, 1, 1, 2, 1), 0.008406412994337394, 0.0301160546045862, 2
(0, 1, 1, 1, 1, 1, 2), 0.007715601880238571, 0.007809605124313081, 2
(0, 1, 1, 1, 1, 0, 3), 0.005990673831071273, 0.393859070822379, 2
(0, 1, 1, 1, 0, 4, 0), 0.006410884984530963, 0.03664529749078905, 2
(0, 1, 1, 1, 0, 3, 1), 0.004562205611428813, 0.22691198362175408, 2
(0, 1, 1, 1, 0, 2, 2), 0.003442523445739523, 0.5023533394176574, 2
(0, 1, 1, 1, 0, 1, 3), 0.004562205611428816, 0.22691198362175324, 2
(0, 1, 1, 1, 0, 0, 4), 0.006410884984530971, 0.03664529749078881, 2
(0, 1, 1, 0, 5, 0, 0), 0.0037901457875266576, 0.0003929338143241456, 2
(0, 1, 1, 0, 4, 1, 0), 0.005392137529607001, 0.013793616712461591, 2
(0, 1, 1, 0, 4, 0, 1), 0.006016099628792654, 0.03764552119043473, 2
(0, 1, 1, 0, 3, 2, 0), 0.004463976484141916, 0.1120168898212478, 2
(0, 1, 1, 0, 3, 1, 1), 0.0055122633470079474, 0.29217499814881226, 2
(0, 1, 1, 0, 3, 0, 2), 0.006237452140688495, 0.16922530088521426, 2
(0, 1, 1, 0, 2, 3, 0), 0.0046607977661626745, 0.10222511557440794, 2
(0, 1, 1, 0, 2, 2, 1), 0.005803479452219902, 0.4219314668778878, 2
(0, 1, 1, 0, 2, 1, 2), 0.007380133826745715, 0.4132359722081428, 2
(0, 1, 1, 0, 2, 0, 3), 0.006237452140688493, 0.16922530088521395, 2
(0, 1, 1, 0, 1, 4, 0), 0.005687369452638139, 0.014973664943362278, 2
(0, 1, 1, 0, 1, 3, 1), 0.004854802994698924, 0.19105774648754453, 2
(0, 1, 1, 0, 1, 2, 2), 0.0058034794522199085, 0.4219314668778883, 2
(0, 1, 1, 0, 1, 1, 3), 0.00551226334700795, 0.2921749981488136, 2
(0, 1, 1, 0, 1, 0, 4), 0.006016099628792651, 0.03764552119043509, 2
(0, 1, 1, 0, 0, 5, 0), 0.0038885564285370375, 0.0007937608254540613, 2
(0, 1, 1, 0, 0, 4, 1), 0.005687369452638141, 0.014973664943362223, 2
(0, 1, 1, 0, 0, 3, 2), 0.004660797766162679, 0.10222511557440889, 2
(0, 1, 1, 0, 0, 2, 3), 0.004463976484141922, 0.11201688982124851, 2
(0, 1, 1, 0, 0, 1, 4), 0.0053921375296070015, 0.013793616712461532, 2
(0, 1, 1, 0, 0, 0, 5), 0.003790145787526657, 0.00039293381432406926, 2
(0, 1, 0, 6, 0, 0, 0), 0.0015546295186281225, 0, 0
(0, 1, 0, 5, 1, 0, 0), 0.0035333540547866607, 0.0011081012678272782, 2
(0, 1, 0, 5, 0, 1, 0), 0.003857766691903263, 0.0074939678281091115, 2
(0, 1, 0, 5, 0, 0, 1), 0.003838233979003735, 0.009801107110308295, 2
(0, 1, 0, 4, 2, 0, 0), 0.0037068084692405733, 0.012076747413936464, 2
(0, 1, 0, 4, 1, 1, 0), 0.005867166397396561, 0.03716605235453285, 2
(0, 1, 0, 4, 1, 0, 1), 0.005042861717442841, 0.04376455770156942, 2
(0, 1, 0, 4, 0, 2, 0), 0.005004459017706986, 0.020117626917098442, 2
(0, 1, 0, 4, 0, 1, 1), 0.006016099628792648, 0.037645521190435176, 2
(0, 1, 0, 4, 0, 0, 2), 0.004931211344333755, 0.023049928739240343, 2
(0, 1, 0, 3, 3, 0, 0), 0.0034464015097143037, 0.02479330753940456, 2
(0, 1, 0, 3, 2, 1, 0), 0.005226545928510964, 0.08956651711028824, 2
(0, 1, 0, 3, 2, 0, 1), 0.0030772974492536626, 0.158145119943666, 2
(0, 1, 0, 3, 1, 2, 0), 0.007173021751210595, 0.06442619592981817, 2
(0, 1, 0, 3, 1, 1, 1), 0.004513373829179993, 0.2216842839175776, 2
(0, 1, 0, 3, 1, 0, 2), 0.004926109707455644, 0.10186994922692154, 2
(0, 1, 0, 3, 0, 3, 0), 0.005392877332413927, 0.02569241795465991, 2
(0, 1, 0, 3, 0, 2, 1), 0.0056725985461864945, 0.08072908173189983, 2
(0, 1, 0, 3, 0, 1, 2), 0.005574934981688845, 0.08796226553785874, 2
(0, 1, 0, 3, 0, 0, 3), 0.005295213767916284, 0.02872682755766439, 2
(0, 1, 0, 2, 4, 0, 0), 0.0036823925781161583, 0.01356754401008186, 2
(0, 1, 0, 2, 3, 1, 0), 0.004774541936298512, 0.0952463782593283, 2
(0, 1, 0, 2, 3, 0, 1), 0.003077297449253663, 0.15814511994366603, 2
(0, 1, 0, 2, 2, 2, 0), 0.007051890360803043, 0.10007057693522475, 2
(0, 1, 0, 2, 2, 1, 1), 0.004280729284353559, 0.3554608004388176, 2
(0, 1, 0, 2, 2, 0, 2), 0.003608569604464514, 0.2199218293455398, 2
(0, 1, 0, 2, 1, 3, 0), 0.007369843033231352, 0.06168811670477082, 2
(0, 1, 0, 2, 1, 2, 1), 0.006227205107053194, 0.23473938185522214, 2
(0, 1, 0, 2, 1, 1, 2), 0.004432297055510683, 0.36276116870064984, 2
(0, 1, 0, 2, 1, 0, 3), 0.005574934981688855, 0.08796226553785806, 2
(0, 1, 0, 2, 0, 4, 0), 0.0049800431265825725, 0.02101159684948868, 2
(0, 1, 0, 2, 0, 3, 1), 0.00502377327195328, 0.09134691405924164, 2
(0, 1, 0, 2, 0, 2, 2), 0.0036085696044645017, 0.2199218293455408, 2
(0, 1, 0, 2, 0, 1, 3), 0.004926109707455634, 0.10186994922692172, 2
(0, 1, 0, 2, 0, 0, 4), 0.004931211344333756, 0.023049928739240468, 2
(0, 1, 0, 1, 5, 0, 0), 0.0035138213418871296, 0.0012475085004104807, 2
(0, 1, 0, 1, 4, 1, 0), 0.0051891604090778835, 0.03095168055278692, 2
(0, 1, 0, 1, 4, 0, 1), 0.0050428617174428396, 0.043764557701569534, 2
(0, 1, 0, 1, 3, 2, 0), 0.005462669346858438, 0.07162467148022243, 2
(0, 1, 0, 1, 3, 1, 1), 0.0048059712124500975, 0.18696312551989291, 2
(0, 1, 0, 1, 3, 0, 2), 0.0050237732719533, 0.09134691405924154, 2
(0, 1, 0, 1, 2, 3, 0), 0.006111494621091647, 0.06582874824180922, 2
(0, 1, 0, 1, 2, 2, 1), 0.006666101181958349, 0.2023575506642743, 2
(0, 1, 0, 1, 2, 1, 2), 0.006227205107053201, 0.234739381855222, 2
(0, 1, 0, 1, 2, 0, 3), 0.005672598546186511, 0.08072908173189931, 2
(0, 1, 0, 1, 1, 4, 0), 0.006162398320427696, 0.03278941522287145, 2
(0, 1, 0, 1, 1, 3, 1), 0.004805971212450093, 0.18696312551989344, 2
(0, 1, 0, 1, 1, 2, 2), 0.004280729284353567, 0.3554608004388183, 2
(0, 1, 0, 1, 1, 1, 3), 0.004513373829180002, 0.22168428391757727, 2
(0, 1, 0, 1, 1, 0, 4), 0.006016099628792658, 0.03764552119043494, 2
(0, 1, 0, 1, 0, 5, 0), 0.003838233979003731, 0.009801107110307903, 2
(0, 1, 0, 1, 0, 4, 1), 0.005042861717442828, 0.043764557701569354, 2
(0, 1, 0, 1, 0, 3, 2), 0.003077297449253652, 0.15814511994366717, 2
(0, 1, 0, 1, 0, 2, 3), 0.003077297449253654, 0.15814511994366698, 2
(0, 1, 0, 1, 0, 1, 4), 0.005042861717442837, 0.043764557701569964, 2
(0, 1, 0, 1, 0, 0, 5), 0.003838233979003735, 0.00980110711030773, 2
(0, 1, 0, 0, 6, 0, 0), 0.0015497463404032402, 0, 0
(0, 1, 0, 0, 5, 1, 0), 0.0036317646957970376, 0.002209017114620416, 2
(0, 1, 0, 0, 5, 0, 1), 0.0038382339790037356, 0.009801107110308394, 2
(0, 1, 0, 0, 4, 2, 0), 0.004149282815530911, 0.012504054339491597, 2
(0, 1, 0, 0, 4, 1, 1), 0.006162398320427705, 0.03278941522287115, 2
(0, 1, 0, 0, 4, 0, 2), 0.004980043126582584, 0.021011596849489368, 2
(0, 1, 0, 0, 3, 3, 0), 0.004134528920274226, 0.019169104259974833, 2
(0, 1, 0, 0, 3, 2, 1), 0.006111494621091653, 0.06582874824180955, 2
(0, 1, 0, 0, 3, 1, 2), 0.007369843033231365, 0.061688116704770486, 2
(0, 1, 0, 0, 3, 0, 3), 0.005392877332413941, 0.025692417954659763, 2
(0, 1, 0, 0, 2, 4, 0), 0.004149282815530909, 0.012504054339491097, 2
(0, 1, 0, 0, 2, 3, 1), 0.005462669346858442, 0.07162467148022182, 2
(0, 1, 0, 0, 2, 2, 2), 0.007051890360803052, 0.10007057693522536, 2
(0, 1, 0, 0, 2, 1, 3), 0.0071730217512106075, 0.06442619592981794, 2
(0, 1, 0, 0, 2, 0, 4), 0.005004459017706997, 0.020117626917098553, 2
(0, 1, 0, 0, 1, 5, 0), 0.0036317646957970367, 0.002209017114620404, 2
(0, 1, 0, 0, 1, 4, 1), 0.005189160409077885, 0.030951680552787197, 2
(0, 1, 0, 0, 1, 3, 2), 0.004774541936298517, 0.09524637825932816, 2
(0, 1, 0, 0, 1, 2, 3), 0.005226545928510972, 0.08956651711028783, 2
(0, 1, 0, 0, 1, 1, 4), 0.005867166397396571, 0.03716605235453333, 2
(0, 1, 0, 0, 1, 0, 5), 0.0038577666919032668, 0.00749396782810913, 2
(0, 1, 0, 0, 0, 6, 0), 0.0015497463404032397, 0, 0
(0, 1, 0, 0, 0, 5, 1), 0.0035138213418871283, 0.001247508500410189, 2
(0, 1, 0, 0, 0, 4, 2), 0.003682392578116155, 0.013567544010081988, 2
(0, 1, 0, 0, 0, 3, 3), 0.0034464015097143007, 0.024793307539404237, 2
(0, 1, 0, 0, 0, 2, 4), 0.00370680846924057, 0.012076747413936289, 2
(0, 1, 0, 0, 0, 1, 5), 0.003533354054786659, 0.0011081012678275464, 2
(0, 1, 0, 0, 0, 0, 6), 0.001554629518628123, 0, 0
(0, 0, 7, 0, 0, 0, 0), 0.0004589924266249602, 0, 0
(0, 0, 6, 1, 0, 0, 0), 0.00148554840721824, 0, 0
(0, 0, 6, 0, 1, 0, 0), 0.0015546295186281223, 0, 0
(0, 0, 6, 0, 0, 1, 0), 0.0015497463404032397, 0, 0
(0, 0, 6, 0, 0, 0, 1), 0.0015497463404032386, 0, 0
(0, 0, 5, 2, 0, 0, 0), 0.0021918284286657264, 0, 0
(0, 0, 5, 1, 1, 0, 0), 0.0037073168994922337, 1.6634115584048545e-05, 2
(0, 0, 5, 1, 0, 1, 0), 0.003513821341887126, 0.0012475085004102916, 2
(0, 0, 5, 1, 0, 0, 1), 0.0036317646957970354, 0.002209017114620573, 2
(0, 0, 5, 0, 2, 0, 0), 0.0025372339857151396, 0, 0
(0, 0, 5, 0, 1, 1, 0), 0.0037901457875266567, 0.00039293381432413865, 2
(0, 0, 5, 0, 1, 0, 1), 0.003838233979003732, 0.009801107110307985, 2
(0, 0, 5, 0, 0, 2, 0), 0.0025128180945907263, 0, 0
(0, 0, 5, 0, 0, 1, 1), 0.0038885564285370336, 0.0007937608254541238, 2
(0, 0, 5, 0, 0, 0, 2), 0.002512818094590724, 0, 0
(0, 0, 4, 3, 0, 0, 0), 0.0023606902362807037, 0, 0
(0, 0, 4, 2, 1, 0, 0), 0.004338461914877873, 9.271571317547638e-05, 2
(0, 0, 4, 2, 0, 1, 0), 0.0036823925781161518, 0.01356754401008164, 2
(0, 0, 4, 2, 0, 0, 1), 0.004149282815530911, 0.012504054339491597, 2
(0, 0, 4, 1, 2, 0, 0), 0.0050292730289766985, 4.296636294427664e-05, 2
(0, 0, 4, 1, 1, 1, 0), 0.0056722349835853295, 0.008341636504680843, 2
(0, 0, 4, 1, 1, 0, 1), 0.006162398320427701, 0.03278941522287158, 2
(0, 0, 4, 1, 0, 2, 0), 0.004324371909966148, 0.002907015004828617, 2
(0, 0, 4, 1, 0, 1, 1), 0.005687369452638134, 0.014973664943362473, 2
(0, 0, 4, 1, 0, 0, 2), 0.004791262147380905, 0.004149505146165675, 2
(0, 0, 4, 0, 3, 0, 0), 0.0030515013503795304, 0, 0
(0, 0, 4, 0, 2, 1, 0), 0.0047186092492643925, 0.0016997321644181748, 2
(0, 0, 4, 0, 2, 0, 1), 0.00498004312658258, 0.021011596849488855, 2
(0, 0, 4, 0, 1, 2, 0), 0.004669777467015563, 0.0018045886445878572, 2
(0, 0, 4, 0, 1, 1, 1), 0.006410884984530967, 0.03664529749078892, 2
(0, 0, 4, 0, 1, 0, 2), 0.00493121134433375, 0.023049928739240496, 2
(0, 0, 4, 0, 0, 3, 0), 0.003002669568130702, 0, 0
(0, 0, 4, 0, 0, 2, 1), 0.005112251813305904, 0.002850724458812961, 2
(0, 0, 4, 0, 0, 1, 2), 0.0051122518133059035, 0.002850724458813, 2
(0, 0, 4, 0, 0, 0, 3), 0.0030026695681307004, 0, 0
(0, 0, 3, 4, 0, 0, 0), 0.0023606902362807046, 0, 0
(0, 0, 3, 3, 1, 0, 0), 0.004233386845207757, 0.00018213963682168057, 2
(0, 0, 3, 3, 0, 1, 0), 0.003446401509714293, 0.024793307539404376, 2
(0, 0, 3, 3, 0, 0, 1), 0.004134528920274226, 0.019169104259973997, 2
(0, 0, 3, 2, 2, 0, 0), 0.0056261846972769005, 0.0002469937646323566, 2
(0, 0, 3, 2, 1, 1, 0), 0.005123029317032102, 0.039217831543945224, 2
(0, 0, 3, 2, 1, 0, 1), 0.006111494621091656, 0.06582874824180937, 2
(0, 0, 3, 2, 0, 2, 0), 0.004003382244041144, 0.033197064823081254, 2
(0, 0, 3, 2, 0, 1, 1), 0.00466079776616267, 0.1022251155744086, 2
(0, 0, 3, 2, 0, 0, 2), 0.00537963706516101, 0.022805217577250105, 2
(0, 0, 3, 1, 3, 0, 0), 0.005615009073405408, 5.4929047859681416e-05, 2
(0, 0, 3, 1, 2, 1, 0), 0.006504651545229755, 0.01598500234272851, 2
(0, 0, 3, 1, 2, 0, 1), 0.007369843033231363, 0.06168811670477105, 2
(0, 0, 3, 1, 1, 2, 0), 0.0056200026452386375, 0.04711097678427103, 2
(0, 0, 3, 1, 1, 1, 1), 0.006681484945170086, 0.4371563662063459, 2
(0, 0, 3, 1, 1, 0, 2), 0.0071733215438001775, 0.11581752521071932, 2
(0, 0, 3, 1, 0, 3, 0), 0.004730360173414289, 0.0031877157155610195, 2
(0, 0, 3, 1, 0, 2, 1), 0.005944756429862662, 0.03393749013441265, 2
(0, 0, 3, 1, 0, 1, 2), 0.006632883840422592, 0.030839569199668685, 2
(0, 0, 3, 1, 0, 0, 3), 0.005418487583974219, 0.004446113854179703, 2
(0, 0, 3, 0, 4, 0, 0), 0.003051501350379531, 0, 0
(0, 0, 3, 0, 3, 1, 0), 0.004828023737911946, 0.0028966054252270736, 2
(0, 0, 3, 0, 3, 0, 1), 0.005392877332413938, 0.02569241795466003, 2
(0, 0, 3, 0, 2, 2, 0), 0.004694193358139975, 0.014884029662739523, 2
(0, 0, 3, 0, 2, 1, 1), 0.006748515473806745, 0.14657651734712446, 2
(0, 0, 3, 0, 2, 0, 2), 0.005823900547143954, 0.14735966612588, 2
(0, 0, 3, 0, 1, 3, 0), 0.004730360173414293, 0.003187715715561141, 2
(0, 0, 3, 0, 1, 2, 1), 0.00677412572536703, 0.06899269659227947, 2
(0, 0, 3, 0, 1, 1, 2), 0.007338979319869018, 0.11357194087622248, 2
(0, 0, 3, 0, 1, 0, 3), 0.005295213767916278, 0.02872682755766448, 2
(0, 0, 3, 0, 0, 4, 0), 0.0030026695681307034, 0, 0
(0, 0, 3, 0, 0, 3, 1), 0.005418487583974221, 0.004446113854179781, 2
(0, 0, 3, 0, 0, 2, 2), 0.006021616397011003, 0.014096924996445572, 2
(0, 0, 3, 0, 0, 1, 3), 0.005418487583974217, 0.004446113854179847, 2
(0, 0, 3, 0, 0, 0, 4), 0.0030026695681307, 0, 0
(0, 0, 2, 5, 0, 0, 0), 0.0021918284286657256, 0, 0
(0, 0, 2, 4, 1, 0, 0), 0.003993056357828463, 0.0001512588705039932, 2
(0, 0, 2, 4, 0, 1, 0), 0.003706808469240562, 0.012076747413936328, 2
(0, 0, 2, 4, 0, 0, 1), 0.004149282815530913, 0.012504054339492027, 2
(0, 0, 2, 3, 2, 0, 0), 0.004935373583178074, 0.0003986071162053981, 2
(0, 0, 2, 3, 1, 1, 0), 0.004957371540963257, 0.036044035297989496, 2
(0, 0, 2, 3, 1, 0, 1), 0.005462669346858445, 0.07162467148022227, 2
(0, 0, 2, 3, 0, 2, 0), 0.004052214026289969, 0.030938623711511275, 2
(0, 0, 2, 3, 0, 1, 1), 0.0044639764841419086, 0.11201688982124841, 2
(0, 0, 2, 3, 0, 0, 2), 0.005379637065161012, 0.02280521757724972, 2
(0, 0, 2, 2, 3, 0, 0), 0.005626184697276898, 0.0002469937646319125, 2
(0, 0, 2, 2, 2, 1, 0), 0.00676187835351612, 0.03138865888119808, 2
(0, 0, 2, 2, 2, 0, 1), 0.007051890360803052, 0.10007057693522464, 2
(0, 0, 2, 2, 1, 2, 0), 0.005829887014379195, 0.10241801027900184, 2
(0, 0, 2, 2, 1, 1, 1), 0.006942432112276425, 0.69341760083907, 2
(0, 0, 2, 2, 1, 0, 2), 0.0074473220605371605, 0.17247318230057815, 2
(0, 0, 2, 2, 0, 3, 0), 0.004694193358139967, 0.014884029662739703, 2
(0, 0, 2, 2, 0, 2, 1), 0.004841307765043909, 0.13392125090539445, 2
(0, 0, 2, 2, 0, 1, 2), 0.006168730803914944, 0.0911282782705516, 2
(0, 0, 2, 2, 0, 0, 3), 0.006021616397011008, 0.014096924996445504, 2
(0, 0, 2, 1, 4, 0, 0), 0.0050292730289766985, 4.296636294455437e-05, 2
(0, 0, 2, 1, 3, 1, 0), 0.006338993769160907, 0.014376851601231064, 2
(0, 0, 2, 1, 3, 0, 1), 0.007173021751210605, 0.06442619592981806, 2
(0, 0, 2, 1, 2, 2, 0), 0.0058298870143791955, 0.10241801027900174, 2
(0, 0, 2, 1, 2, 1, 1), 0.008864492043851646, 0.5104122811718502, 2
(0, 0, 2, 1, 2, 0, 2), 0.00794041732476893, 0.31093618336834977, 2
(0, 0, 2, 1, 1, 3, 0), 0.005620002645238634, 0.04711097678427111, 2
(0, 0, 2, 1, 1, 2, 1), 0.0074394054404829536, 0.5942428842845738, 2
(0, 0, 2, 1, 1, 1, 2), 0.009158382115113335, 0.5896203439172214, 2
(0, 0, 2, 1, 1, 0, 3), 0.007338979319869022, 0.11357194087622205, 2
(0, 0, 2, 1, 0, 4, 0), 0.00466977746701556, 0.0018045886445876174, 2
(0, 0, 2, 1, 0, 3, 1), 0.005747935147841902, 0.03432872804709937, 2
(0, 0, 2, 1, 0, 2, 2), 0.006168730803914944, 0.09112827827055141, 2
(0, 0, 2, 1, 0, 1, 3), 0.006632883840422593, 0.030839569199668574, 2
(0, 0, 2, 1, 0, 0, 4), 0.005112251813305905, 0.0028507244588130763, 2
(0, 0, 2, 0, 5, 0, 0), 0.0025372339857151387, 0, 0
(0, 0, 2, 0, 4, 1, 0), 0.004397619583339393, 0.002603370943941296, 2
(0, 0, 2, 0, 4, 0, 1), 0.005004459017706993, 0.0201176269170984, 2
(0, 0, 2, 0, 3, 2, 0), 0.0040522140262899764, 0.030938623711511234, 2
(0, 0, 2, 0, 3, 1, 1), 0.006386036415717142, 0.1711603344660403, 2
(0, 0, 2, 0, 3, 0, 2), 0.00587273232939278, 0.12894843867346517, 2
(0, 0, 2, 0, 2, 3, 0), 0.004003382244041148, 0.03319706482308107, 2
(0, 0, 2, 0, 2, 2, 1), 0.006119899021666122, 0.30781642368092904, 2
(0, 0, 2, 0, 2, 1, 2), 0.007940417324768927, 0.31093618336835044, 2
(0, 0, 2, 0, 2, 0, 3), 0.0058239005471439525, 0.1473596661258798, 2
(0, 0, 2, 0, 1, 4, 0), 0.004324371909966151, 0.0029070150048284954, 2
(0, 0, 2, 0, 1, 3, 1), 0.005959642675064972, 0.07584023868287737, 2
(0, 0, 2, 0, 1, 2, 2), 0.007447322060537156, 0.1724731823005789, 2
(0, 0, 2, 0, 1, 1, 3), 0.007173321543800173, 0.11581752521071993, 2
(0, 0, 2, 0, 1, 0, 4), 0.004931211344333751, 0.0230499287392405, 2
(0, 0, 2, 0, 0, 5, 0), 0.0025128180945907254, 0, 0
(0, 0, 2, 0, 0, 4, 1), 0.004791262147380907, 0.004149505146165981, 2
(0, 0, 2, 0, 0, 3, 2), 0.005379637065161008, 0.022805217577249775, 2
(0, 0, 2, 0, 0, 2, 3), 0.005379637065161008, 0.022805217577249882, 2
(0, 0, 2, 0, 0, 1, 4), 0.004791262147380905, 0.004149505146165592, 2
(0, 0, 2, 0, 0, 0, 5), 0.0025128180945907237, 0, 0
(0, 0, 1, 6, 0, 0, 0), 0.00148554840721824, 0, 0
(0, 0, 1, 5, 1, 0, 0), 0.0034309924538527066, 4.494295233421168e-05, 2
(0, 0, 1, 5, 0, 1, 0), 0.0035333540547866546, 0.0011081012678271717, 2
(0, 0, 1, 5, 0, 0, 1), 0.003631764695797038, 0.002209017114620495, 2
(0, 0, 1, 4, 2, 0, 0), 0.003993056357828465, 0.00015125887050384054, 2
(0, 0, 1, 4, 1, 1, 0), 0.005423748319482059, 0.0047560402208303735, 2
(0, 0, 1, 4, 1, 0, 1), 0.005189160409077889, 0.030951680552786645, 2
(0, 0, 1, 4, 0, 2, 0), 0.004397619583339384, 0.0026033709439413515, 2
(0, 0, 1, 4, 0, 1, 1), 0.005392137529606994, 0.013793616712461824, 2
(0, 0, 1, 4, 0, 0, 2), 0.0047912621473809106, 0.004149505146165953, 2
(0, 0, 1, 3, 3, 0, 0), 0.004233386845207761, 0.00018213963682206914, 2
(0, 0, 1, 3, 2, 1, 0), 0.00574435687645672, 0.009861794465453523, 2
(0, 0, 1, 3, 2, 0, 1), 0.004774541936298518, 0.09524637825932813, 2
(0, 0, 1, 3, 1, 2, 0), 0.006338993769160901, 0.014376851601231118, 2
(0, 0, 1, 3, 1, 1, 1), 0.00520418494327881, 0.2889948730253264, 2
(0, 0, 1, 3, 1, 0, 2), 0.0059596426750649825, 0.07584023868287726, 2
(0, 0, 1, 3, 0, 3, 0), 0.004828023737911937, 0.00289660542522724, 2
(0, 0, 1, 3, 0, 2, 1), 0.005157471301779624, 0.035198464203826774, 2
(0, 0, 1, 3, 0, 1, 2), 0.005747935147841906, 0.03432872804709913, 2
(0, 0, 1, 3, 0, 0, 3), 0.005418487583974223, 0.0044461138541796, 2
(0, 0, 1, 2, 4, 0, 0), 0.0043384619148778775, 9.271571317544862e-05, 2
(0, 0, 1, 2, 3, 1, 0), 0.005744356876456718, 0.009861794465453416, 2
(0, 0, 1, 2, 3, 0, 1), 0.00522654592851097, 0.08956651711028817, 2
(0, 0, 1, 2, 2, 2, 0), 0.006761878353516115, 0.03138865888119838, 2
(0, 0, 1, 2, 2, 1, 1), 0.00723900588707701, 0.43235305903987653, 2
(0, 0, 1, 2, 2, 0, 2), 0.006119899021666131, 0.30781642368092965, 2
(0, 0, 1, 2, 1, 3, 0), 0.006504651545229743, 0.0159850023427283, 2
(0, 0, 1, 2, 1, 2, 1), 0.007169931260345681, 0.32057969634658257, 2
(0, 0, 1, 2, 1, 1, 2), 0.007439405440482958, 0.5942428842845742, 2
(0, 0, 1, 2, 1, 0, 3), 0.006774125725367036, 0.06899269659227918, 2
(0, 0, 1, 2, 0, 4, 0), 0.004718609249264384, 0.0016997321644179216, 2
(0, 0, 1, 2, 0, 3, 1), 0.005157471301779625, 0.03519846420382672, 2
(0, 0, 1, 2, 0, 2, 2), 0.004841307765043912, 0.13392125090539456, 2
(0, 0, 1, 2, 0, 1, 3), 0.005944756429862664, 0.03393749013441282, 2
(0, 0, 1, 2, 0, 0, 4), 0.0051122518133059095, 0.002850724458812949, 2
(0, 0, 1, 1, 5, 0, 0), 0.0037073168994922368, 1.6634115583893287e-05, 2
(0, 0, 1, 1, 4, 1, 0), 0.005423748319482064, 0.004756040220830278, 2
(0, 0, 1, 1, 4, 0, 1), 0.0058671663973965706, 0.03716605235453345, 2
(0, 0, 1, 1, 3, 2, 0), 0.0049573715409632554, 0.036044035297989295, 2
(0, 0, 1, 1, 3, 1, 1), 0.0061542426788579385, 0.3310963977288536, 2
(0, 0, 1, 1, 3, 0, 2), 0.006386036415717149, 0.1711603344660407, 2
(0, 0, 1, 1, 2, 3, 0), 0.005123029317032096, 0.03921783154394537, 2
(0, 0, 1, 1, 2, 2, 1), 0.007239005887077008, 0.4323530590398762, 2
(0, 0, 1, 1, 2, 1, 2), 0.00886449204385165, 0.5104122811718501, 2
(0, 0, 1, 1, 2, 0, 3), 0.00674851547380675, 0.14657651734712468, 2
(0, 0, 1, 1, 1, 4, 0), 0.0056722349835853225, 0.008341636504680896, 2
(0, 0, 1, 1, 1, 3, 1), 0.005204184943278807, 0.2889948730253267, 2
(0, 0, 1, 1, 1, 2, 2), 0.00694243211227643, 0.6934176008390692, 2
(0, 0, 1, 1, 1, 1, 3), 0.0066814849451700895, 0.4371563662063456, 2
(0, 0, 1, 1, 1, 0, 4), 0.006410884984530973, 0.03664529749078883, 2
(0, 0, 1, 1, 0, 5, 0), 0.003790145787526654, 0.0003929338143241213, 2
(0, 0, 1, 1, 0, 4, 1), 0.0053921375296069945, 0.013793616712461407, 2
(0, 0, 1, 1, 0, 3, 2), 0.004463976484141914, 0.11201688982124869, 2
(0, 0, 1, 1, 0, 2, 3), 0.004660797766162673, 0.10222511557440889, 2
(0, 0, 1, 1, 0, 1, 4), 0.0056873694526381365, 0.01497366494336239, 2
(0, 0, 1, 1, 0, 0, 5), 0.003888556428537036, 0.0007937608254541654, 2
(0, 0, 1, 0, 6, 0, 0), 0.001554629518628123, 0, 0
(0, 0, 1, 0, 5, 1, 0), 0.0035333540547866586, 0.0011081012678273046, 2
(0, 0, 1, 0, 5, 0, 1), 0.003857766691903266, 0.007493967828109974, 2
(0, 0, 1, 0, 4, 2, 0), 0.0037068084692405655, 0.012076747413936571, 2
(0, 0, 1, 0, 4, 1, 1), 0.0058671663973965645, 0.03716605235453349, 2
(0, 0, 1, 0, 4, 0, 2), 0.005004459017706996, 0.02011762691709895, 2
(0, 0, 1, 0, 3, 3, 0), 0.003446401509714295, 0.024793307539404508, 2
(0, 0, 1, 0, 3, 2, 1), 0.00522654592851096, 0.0895665171102884, 2
(0, 0, 1, 0, 3, 1, 2), 0.007173021751210604, 0.06442619592981827, 2
(0, 0, 1, 0, 3, 0, 3), 0.005392877332413939, 0.025692417954660294, 2
(0, 0, 1, 0, 2, 4, 0), 0.0036823925781161505, 0.013567544010081728, 2
(0, 0, 1, 0, 2, 3, 1), 0.0047745419362985085, 0.09524637825932888, 2
(0, 0, 1, 0, 2, 2, 2), 0.007051890360803047, 0.10007057693522489, 2
(0, 0, 1, 0, 2, 1, 3), 0.00736984303323136, 0.061688116704770486, 2
(0, 0, 1, 0, 2, 0, 4), 0.004980043126582581, 0.021011596849488934, 2
(0, 0, 1, 0, 1, 5, 0), 0.003513821341887127, 0.0012475085004104772, 2
(0, 0, 1, 0, 1, 4, 1), 0.005189160409077884, 0.030951680552787478, 2
(0, 0, 1, 0, 1, 3, 2), 0.005462669346858443, 0.07162467148022215, 2
(0, 0, 1, 0, 1, 2, 3), 0.006111494621091654, 0.06582874824181009, 2
(0, 0, 1, 0, 1, 1, 4), 0.006162398320427705, 0.0327894152228713, 2
(0, 0, 1, 0, 1, 0, 5), 0.0038382339790037348, 0.009801107110307973, 2
(0, 0, 1, 0, 0, 6, 0), 0.0015497463404032397, 0, 0
(0, 0, 1, 0, 0, 5, 1), 0.003631764695797038, 0.0022090171146204656, 2
(0, 0, 1, 0, 0, 4, 2), 0.0041492828155309126, 0.012504054339491791, 2
(0, 0, 1, 0, 0, 3, 3), 0.0041345289202742285, 0.019169104259974444, 2
(0, 0, 1, 0, 0, 2, 4), 0.0041492828155309126, 0.012504054339491736, 2
(0, 0, 1, 0, 0, 1, 5), 0.0036317646957970367, 0.002209017114620385, 2
(0, 0, 1, 0, 0, 0, 6), 0.0015497463404032397, 0, 0
(0, 0, 0, 7, 0, 0, 0), 0.00045899242662496027, 0, 0
(0, 0, 0, 6, 1, 0, 0), 0.0014855484072182404, 0, 0
(0, 0, 0, 6, 0, 1, 0), 0.0015546295186281216, 0, 0
(0, 0, 0, 6, 0, 0, 1), 0.00154974634040324, 0, 0
(0, 0, 0, 5, 2, 0, 0), 0.002191828428665728, 0, 0
(0, 0, 0, 5, 1, 1, 0), 0.003707316899492232, 1.663411558441457e-05, 2
(0, 0, 0, 5, 1, 0, 1), 0.0035138213418871296, 0.0012475085004102758, 2
(0, 0, 0, 5, 0, 2, 0), 0.002537233985715135, 0, 0
(0, 0, 0, 5, 0, 1, 1), 0.0037901457875266545, 0.00039293381432442315, 2
(0, 0, 0, 5, 0, 0, 2), 0.0025128180945907267, 0, 0
(0, 0, 0, 4, 3, 0, 0), 0.0023606902362807076, 0, 0
(0, 0, 0, 4, 2, 1, 0), 0.004338461914877871, 9.271571317497678e-05, 2
(0, 0, 0, 4, 2, 0, 1), 0.003682392578116161, 0.013567544010081634, 2
(0, 0, 0, 4, 1, 2, 0), 0.00502927302897669, 4.296636294476247e-05, 2
(0, 0, 0, 4, 1, 1, 1), 0.00567223498358533, 0.008341636504681019, 2
(0, 0, 0, 4, 1, 0, 2), 0.004324371909966157, 0.002907015004828443, 2
(0, 0, 0, 4, 0, 3, 0), 0.0030515013503795243, 0, 0
(0, 0, 0, 4, 0, 2, 1), 0.004718609249264384, 0.001699732164418376, 2
(0, 0, 0, 4, 0, 1, 2), 0.004669777467015562, 0.0018045886445876662, 2
(0, 0, 0, 4, 0, 0, 3), 0.003002669568130703, 0, 0
(0, 0, 0, 3, 4, 0, 0), 0.0023606902362807085, 0, 0
(0, 0, 0, 3, 3, 1, 0), 0.004233386845207756, 0.00018213963682168057, 2
(0, 0, 0, 3, 3, 0, 1), 0.0034464015097143063, 0.024793307539404265, 2
(0, 0, 0, 3, 2, 2, 0), 0.00562618469727689, 0.0002469937646318014, 2
(0, 0, 0, 3, 2, 1, 1), 0.005123029317032108, 0.0392178315439454, 2
(0, 0, 0, 3, 2, 0, 2), 0.0040033822440411595, 0.033197064823081025, 2
(0, 0, 0, 3, 1, 3, 0), 0.005615009073405395, 5.492904786048641e-05, 2
(0, 0, 0, 3, 1, 2, 1), 0.006504651545229749, 0.01598500234272855, 2
(0, 0, 0, 3, 1, 1, 2), 0.005620002645238642, 0.04711097678427103, 2
(0, 0, 0, 3, 1, 0, 3), 0.004730360173414298, 0.0031877157155609714, 2
(0, 0, 0, 3, 0, 4, 0), 0.0030515013503795247, 0, 0
(0, 0, 0, 3, 0, 3, 1), 0.004828023737911937, 0.0028966054252273794, 2
(0, 0, 0, 3, 0, 2, 2), 0.004694193358139969, 0.014884029662739766, 2
(0, 0, 0, 3, 0, 1, 3), 0.004730360173414291, 0.003187715715561064, 2
(0, 0, 0, 3, 0, 0, 4), 0.0030026695681307043, 0, 0
(0, 0, 0, 2, 5, 0, 0), 0.002191828428665728, 0, 0
(0, 0, 0, 2, 4, 1, 0), 0.0039930563578284605, 0.00015125887050363237, 2
(0, 0, 0, 2, 4, 0, 1), 0.003706808469240575, 0.012076747413936674, 2
(0, 0, 0, 2, 3, 2, 0), 0.004935373583178066, 0.00039860711620517514, 2
(0, 0, 0, 2, 3, 1, 1), 0.004957371540963265, 0.03604403529798955, 2
(0, 0, 0, 2, 3, 0, 2), 0.004052214026289988, 0.030938623711510915, 2
(0, 0, 0, 2, 2, 3, 0), 0.005626184697276887, 0.0002469937646320234, 2
(0, 0, 0, 2, 2, 2, 1), 0.006761878353516117, 0.03138865888119853, 2
(0, 0, 0, 2, 2, 1, 2), 0.005829887014379205, 0.10241801027900163, 2
(0, 0, 0, 2, 2, 0, 3), 0.004694193358139983, 0.014884029662739811, 2
(0, 0, 0, 2, 1, 4, 0), 0.005029273028976688, 4.296636294446405e-05, 2
(0, 0, 0, 2, 1, 3, 1), 0.0063389937691609045, 0.014376851601231295, 2
(0, 0, 0, 2, 1, 2, 2), 0.005829887014379201, 0.10241801027900214, 2
(0, 0, 0, 2, 1, 1, 3), 0.005620002645238643, 0.0471109767842709, 2
(0, 0, 0, 2, 1, 0, 4), 0.0046697774670155685, 0.0018045886445877187, 2
(0, 0, 0, 2, 0, 5, 0), 0.002537233985715135, 0, 0
(0, 0, 0, 2, 0, 4, 1), 0.004397619583339386, 0.002603370943940904, 2
(0, 0, 0, 2, 0, 3, 2), 0.004052214026289975, 0.03093862371151155, 2
(0, 0, 0, 2, 0, 2, 3), 0.004003382244041148, 0.033197064823081185, 2
(0, 0, 0, 2, 0, 1, 4), 0.0043243719099661515, 0.0029070150048285336, 2
(0, 0, 0, 2, 0, 0, 5), 0.0025128180945907267, 0, 0
(0, 0, 0, 1, 6, 0, 0), 0.001485548407218241, 0, 0
(0, 0, 0, 1, 5, 1, 0), 0.003430992453852704, 4.4942952334110196e-05, 2
(0, 0, 0, 1, 5, 0, 1), 0.0035333540547866625, 0.0011081012678271025, 2
(0, 0, 0, 1, 4, 2, 0), 0.003993056357828458, 0.0001512588705034936, 2
(0, 0, 0, 1, 4, 1, 1), 0.005423748319482067, 0.004756040220830465, 2
(0, 0, 0, 1, 4, 0, 2), 0.0043976195833393995, 0.002603370943941218, 2
(0, 0, 0, 1, 3, 3, 0), 0.004233386845207753, 0.0001821396368220136, 2
(0, 0, 0, 1, 3, 2, 1), 0.005744356876456718, 0.009861794465453865, 2
(0, 0, 0, 1, 3, 1, 2), 0.0063389937691609175, 0.014376851601231205, 2
(0, 0, 0, 1, 3, 0, 3), 0.004828023737911954, 0.002896605425227258, 2
(0, 0, 0, 1, 2, 4, 0), 0.004338461914877866, 9.271571317553189e-05, 2
(0, 0, 0, 1, 2, 3, 1), 0.005744356876456717, 0.009861794465453863, 2
(0, 0, 0, 1, 2, 2, 2), 0.006761878353516123, 0.03138865888119864, 2
(0, 0, 0, 1, 2, 1, 3), 0.006504651545229761, 0.015985002342728562, 2
(0, 0, 0, 1, 2, 0, 4), 0.004718609249264398, 0.0016997321644182165, 2
(0, 0, 0, 1, 1, 5, 0), 0.0037073168994922307, 1.663411558412574e-05, 2
(0, 0, 0, 1, 1, 4, 1), 0.005423748319482058, 0.004756040220830423, 2
(0, 0, 0, 1, 1, 3, 2), 0.004957371540963263, 0.03604403529798938, 2
(0, 0, 0, 1, 1, 2, 3), 0.00512302931703211, 0.03921783154394508, 2
(0, 0, 0, 1, 1, 1, 4), 0.005672234983585336, 0.008341636504680937, 2
(0, 0, 0, 1, 1, 0, 5), 0.00379014578752666, 0.00039293381432412824, 2
(0, 0, 0, 1, 0, 6, 0), 0.0015546295186281214, 0, 0
(0, 0, 0, 1, 0, 5, 1), 0.0035333540547866555, 0.0011081012678268957, 2
(0, 0, 0, 1, 0, 4, 2), 0.003706808469240566, 0.012076747413936537, 2
(0, 0, 0, 1, 0, 3, 3), 0.0034464015097142977, 0.02479330753940431, 2
(0, 0, 0, 1, 0, 2, 4), 0.0036823925781161544, 0.013567544010081574, 2
(0, 0, 0, 1, 0, 1, 5), 0.0035138213418871283, 0.0012475085004106158, 2
(0, 0, 0, 1, 0, 0, 6), 0.0015497463404032404, 0, 0
(0, 0, 0, 0, 7, 0, 0), 0.00045899242662496016, 0, 0
(0, 0, 0, 0, 6, 1, 0), 0.00148554840721824, 0, 0
(0, 0, 0, 0, 6, 0, 1), 0.0015546295186281232, 0, 0
(0, 0, 0, 0, 5, 2, 0), 0.0021918284286657256, 0, 0
(0, 0, 0, 0, 5, 1, 1), 0.0037073168994922337, 1.6634115583759713e-05, 2
(0, 0, 0, 0, 5, 0, 2), 0.002537233985715141, 0, 0
(0, 0, 0, 0, 4, 3, 0), 0.002360690236280703, 0, 0
(0, 0, 0, 0, 4, 2, 1), 0.0043384619148778706, 9.271571317528209e-05, 2
(0, 0, 0, 0, 4, 1, 2), 0.0050292730289767, 4.2966362944346196e-05, 2
(0, 0, 0, 0, 4, 0, 3), 0.0030515013503795317, 0, 0
(0, 0, 0, 0, 3, 4, 0), 0.0023606902362807033, 0, 0
(0, 0, 0, 0, 3, 3, 1), 0.004233386845207754, 0.00018213963682206914, 2
(0, 0, 0, 0, 3, 2, 2), 0.005626184697276898, 0.00024699376463191246, 2
(0, 0, 0, 0, 3, 1, 3), 0.005615009073405407, 5.492904786047281e-05, 2
(0, 0, 0, 0, 3, 0, 4), 0.003051501350379533, 0, 0
(0, 0, 0, 0, 2, 5, 0), 0.0021918284286657256, 0, 0
(0, 0, 0, 0, 2, 4, 1), 0.003993056357828459, 0.00015125887050370176, 2
(0, 0, 0, 0, 2, 3, 2), 0.004935373583178074, 0.000398607116205175, 2
(0, 0, 0, 0, 2, 2, 3), 0.0056261846972769, 0.00024699376463180144, 2
(0, 0, 0, 0, 2, 1, 4), 0.005029273028976701, 4.296636294443625e-05, 2
(0, 0, 0, 0, 2, 0, 5), 0.0025372339857151404, 0, 0
(0, 0, 0, 0, 1, 6, 0), 0.0014855484072182398, 0, 0
(0, 0, 0, 0, 1, 5, 1), 0.003430992453852705, 4.494295233394301e-05, 2
(0, 0, 0, 0, 1, 4, 2), 0.003993056357828462, 0.00015125887050381279, 2
(0, 0, 0, 0, 1, 3, 3), 0.004233386845207759, 0.0001821396368219026, 2
(0, 0, 0, 0, 1, 2, 4), 0.004338461914877876, 9.271571317528209e-05, 2
(0, 0, 0, 0, 1, 1, 5), 0.0037073168994922363, 1.663411558421161e-05, 2
(0, 0, 0, 0, 1, 0, 6), 0.0015546295186281232, 0, 0
(0, 0, 0, 0, 0, 7, 0), 0.00045899242662496027, 0, 0
(0, 0, 0, 0, 0, 6, 1), 0.00148554840721824, 0, 0
(0, 0, 0, 0, 0, 5, 2), 0.0021918284286657277, 0, 0
(0, 0, 0, 0, 0, 4, 3), 0.0023606902362807063, 0, 0
(0, 0, 0, 0, 0, 3, 4), 0.002360690236280706, 0, 0
(0, 0, 0, 0, 0, 2, 5), 0.0021918284286657273, 0, 0
(0, 0, 0, 0, 0, 1, 6), 0.0014855484072182402, 0, 0
(0, 0, 0, 0, 0, 0, 7), 0.0004589924266249604, 0, 0


==> anc/table_data/table_iv_d_4_r_2.txt <==
(4, 0, 0, 0, 0, 0, 0, 0, 0), 0.029263831732967534, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0), 0.029455089739934527, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0), 0.03677812658174856, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0), 0.03612254229538178, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0), 0.036647442114530894, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0), 0.03664744211453092, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0), 0.036122542295381845, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0), 0.0367781265817486, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1), 0.02945508973993457, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0), 0.02507387403862532, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0), 0.03511812889624703, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0), 0.022190743133580847, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0), 0.030991481866790512, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0), 0.023591830363793895, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0), 0.03046658204764144, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0), 0.022846327419947635, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1), 0.027795092054433035, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0), 0.039719947722253374, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0), 0.029513779975394873, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0), 0.03594024650127589, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0), 0.035325428024647304, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0), 0.03480052820549821, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0), 0.03607093096849359, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1), 0.022846327419947653, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0), 0.03840877914951984, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0), 0.03765893442223775, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0), 0.034669843738280526, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0), 0.03703703703703702, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0), 0.03480052820549822, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1), 0.030466582047641442, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0), 0.039458578787818055, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0), 0.030784182738390283, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0), 0.034669843738280554, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0), 0.035325428024647325, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1), 0.023591830363793923, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0), 0.03945857878781808, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0), 0.03765893442223783, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0), 0.03594024650127593, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1), 0.030991481866790557, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0), 0.0384087791495199, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0), 0.029513779975394932, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1), 0.022190743133580916, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0), 0.03971994772225343, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1), 0.03511812889624707, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2), 0.02507387403862538, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0), 0.02945508973993452, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0), 0.027795092054432997, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0), 0.022846327419947604, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0), 0.030466582047641407, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0), 0.023591830363793892, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0), 0.030991481866790536, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0), 0.022190743133580857, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1), 0.03511812889624705, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0), 0.035118128896247026, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 0), 0.03572398516001452, 1.1061081669615082e-05, 3
(1, 1, 1, 0, 1, 0, 0, 0, 0), 0.037629589304507605, 0.0002763886931290968, 3
(1, 1, 1, 0, 0, 1, 0, 0, 0), 0.03789095823894293, 0.0015769889026936877, 3
(1, 1, 1, 0, 0, 0, 1, 0, 0), 0.03789095823894294, 0.0015769889026937436, 3
(1, 1, 1, 0, 0, 0, 0, 1, 0), 0.037629589304507625, 0.000276388693129527, 3
(1, 1, 1, 0, 0, 0, 0, 0, 1), 0.03572398516001455, 1.1061081670069634e-05, 3
(1, 1, 0, 2, 0, 0, 0, 0, 0), 0.029513779975394866, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0), 0.027732060035536816, 0.004630506619800191, 3
(1, 1, 0, 1, 0, 1, 0, 0, 0), 0.023244884555314867, 0.10671153417601495, 3
(1, 1, 0, 1, 0, 0, 1, 0, 0), 0.03292181069958847, 0.061299153350134555, 3
(1, 1, 0, 1, 0, 0, 0, 1, 0), 0.021753878667622326, 0.08101351542571228, 3
(1, 1, 0, 1, 0, 0, 0, 0, 1), 0.037629589304507605, 0.00027638869312942985, 3
(1, 1, 0, 0, 2, 0, 0, 0, 0), 0.03765893442223778, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0), 0.029484434857664714, 0.04489211865761713, 3
(1, 1, 0, 0, 1, 0, 1, 0, 0), 0.03830555649574345, 0.05846462672068781, 3
(1, 1, 0, 0, 1, 0, 0, 1, 0), 0.03292181069958848, 0.061299153350133834, 3
(1, 1, 0, 0, 1, 0, 0, 0, 1), 0.03789095823894294, 0.0015769889026938054, 3
(1, 1, 0, 0, 0, 2, 0, 0, 0), 0.03078418273839026, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0), 0.02948443485766472, 0.044892118657617455, 3
(1, 1, 0, 0, 0, 1, 0, 1, 0), 0.023244884555314867, 0.10671153417601495, 3
(1, 1, 0, 0, 0, 1, 0, 0, 1), 0.03789095823894293, 0.0015769889026932837, 3
(1, 1, 0, 0, 0, 0, 2, 0, 0), 0.037658934422237805, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 0), 0.027732060035536823, 0.0046305066198000875, 3
(1, 1, 0, 0, 0, 0, 1, 0, 1), 0.03762958930450761, 0.00027638869312902393, 3
(1, 1, 0, 0, 0, 0, 0, 2, 0), 0.0295137799753949, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 1), 0.035723985160014536, 1.1061081669843361e-05, 3
(1, 1, 0, 0, 0, 0, 0, 0, 2), 0.035118128896247054, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0), 0.03677812658174856, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0), 0.022846327419947608, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0), 0.03607093096849355, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0), 0.0348005282054982, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0), 0.03532542802464729, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0), 0.03594024650127591, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1), 0.029513779975394904, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0), 0.022190743133580847, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0), 0.03762958930450759, 0.0002763886931292286, 3
(1, 0, 1, 1, 0, 1, 0, 0, 0), 0.021753878667622312, 0.08101351542571184, 3
(1, 0, 1, 1, 0, 0, 1, 0, 0), 0.03292181069958847, 0.06129915335013455, 3
(1, 0, 1, 1, 0, 0, 0, 1, 0), 0.023244884555314895, 0.10671153417601494, 3
(1, 0, 1, 1, 0, 0, 0, 0, 1), 0.027732060035536833, 0.004630506619800286, 3
(1, 0, 1, 0, 2, 0, 0, 0, 0), 0.0359402465012759, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0), 0.02324488455531488, 0.10671153417601495, 3
(1, 0, 1, 0, 1, 0, 1, 0, 0), 0.033557012081086156, 0.6127344966333558, 3
(1, 0, 1, 0, 1, 0, 0, 1, 0), 0.03355701208108618, 0.612734496633356, 3
(1, 0, 1, 0, 1, 0, 0, 0, 1), 0.023244884555314878, 0.10671153417601473, 3
(1, 0, 1, 0, 0, 2, 0, 0, 0), 0.03466984373828054, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0), 0.038305556495743465, 0.058464626720687925, 3
(1, 0, 1, 0, 0, 1, 0, 1, 0), 0.03355701208108616, 0.6127344966333562, 3
(1, 0, 1, 0, 0, 1, 0, 0, 1), 0.03292181069958849, 0.061299153350134125, 3
(1, 0, 1, 0, 0, 0, 2, 0, 0), 0.03466984373828054, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0), 0.02324488455531487, 0.10671153417601473, 3
(1, 0, 1, 0, 0, 0, 1, 0, 1), 0.021753878667622326, 0.08101351542571206, 3
(1, 0, 1, 0, 0, 0, 0, 2, 0), 0.03594024650127591, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1), 0.03762958930450762, 0.00027638869312927373, 3
(1, 0, 1, 0, 0, 0, 0, 0, 2), 0.022190743133580885, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0), 0.03612254229538178, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0), 0.030466582047641383, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0), 0.034800528205498185, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0), 0.03703703703703701, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0), 0.034669843738280554, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1), 0.037658934422237784, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0), 0.03099148186679048, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0), 0.03789095823894294, 0.0015769889026936888, 3
(1, 0, 0, 1, 1, 0, 1, 0, 0), 0.032921810699588466, 0.06129915335013466, 3
(1, 0, 0, 1, 1, 0, 0, 1, 0), 0.03830555649574343, 0.058464626720688084, 3
(1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0294844348576647, 0.0448921186576176, 3
(1, 0, 0, 1, 0, 2, 0, 0, 0), 0.03532542802464729, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0), 0.032921810699588466, 0.06129915335013417, 3
(1, 0, 0, 1, 0, 1, 0, 1, 0), 0.03355701208108616, 0.6127344966333567, 3
(1, 0, 0, 1, 0, 1, 0, 0, 1), 0.038305556495743444, 0.05846462672068818, 3
(1, 0, 0, 1, 0, 0, 2, 0, 0), 0.03703703703703703, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0), 0.032921810699588466, 0.06129915335013459, 3
(1, 0, 0, 1, 0, 0, 1, 0, 1), 0.03292181069958847, 0.06129915335013436, 3
(1, 0, 0, 1, 0, 0, 0, 2, 0), 0.03532542802464731, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1), 0.03789095823894295, 0.0015769889026938937, 3
(1, 0, 0, 1, 0, 0, 0, 0, 2), 0.030991481866790533, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0), 0.036647442114530894, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0), 0.02359183036379391, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0), 0.0353254280246473, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0), 0.03466984373828056, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1), 0.030784182738390276, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0), 0.023591830363793913, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0), 0.03789095823894293, 0.0015769889026935593, 3
(1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0232448845553149, 0.10671153417601516, 3
(1, 0, 0, 0, 1, 1, 0, 0, 1), 0.029484434857664714, 0.04489211865761767, 3
(1, 0, 0, 0, 1, 0, 2, 0, 0), 0.034800528205498206, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 0), 0.021753878667622347, 0.08101351542571206, 3
(1, 0, 0, 0, 1, 0, 1, 0, 1), 0.02324488455531489, 0.10671153417601495, 3
(1, 0, 0, 0, 1, 0, 0, 2, 0), 0.034800528205498234, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 1), 0.03789095823894293, 0.001576988902693972, 3
(1, 0, 0, 0, 1, 0, 0, 0, 2), 0.02359183036379392, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0), 0.03664744211453092, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0), 0.030991481866790557, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0), 0.03594024650127591, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1), 0.03765893442223782, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 0), 0.03046658204764146, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0), 0.037629589304507625, 0.00027638869312983925, 3
(1, 0, 0, 0, 0, 1, 1, 0, 1), 0.027732060035536847, 0.00463050661980028, 3
(1, 0, 0, 0, 0, 1, 0, 2, 0), 0.03607093096849357, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1), 0.037629589304507605, 0.0002763886931294264, 3
(1, 0, 0, 0, 0, 1, 0, 0, 2), 0.030466582047641452, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 0), 0.036122542295381845, 0, 0
(1, 0, 0, 0, 0, 0, 2, 1, 0), 0.02219074313358088, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 1), 0.02951377997539492, 0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 0), 0.02284632741994764, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1), 0.035723985160014564, 1.1061081668902057e-05, 3
(1, 0, 0, 0, 0, 0, 1, 0, 2), 0.022846327419947663, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 0), 0.036778126581748595, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 1), 0.03511812889624706, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 2), 0.02779509205443304, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 3), 0.02945508973993457, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0), 0.029263831732967534, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0), 0.02945508973993452, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0), 0.03677812658174855, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0), 0.0361225422953818, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0), 0.03664744211453087, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0), 0.03664744211453091, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0), 0.03612254229538178, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1), 0.03677812658174856, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0), 0.02507387403862532, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0), 0.03511812889624702, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0), 0.02219074313358085, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0), 0.0309914818667905, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0), 0.023591830363793906, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0), 0.030466582047641404, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1), 0.022846327419947625, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0), 0.039719947722253374, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0), 0.029513779975394873, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0), 0.03594024650127588, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0), 0.03532542802464729, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0), 0.034800528205498185, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1), 0.036070930968493564, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0), 0.03840877914951986, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0), 0.03765893442223777, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0), 0.03466984373828055, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0), 0.03703703703703702, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1), 0.034800528205498185, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0), 0.039458578787818034, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0), 0.030784182738390266, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0), 0.03466984373828047, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1), 0.03532542802464728, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0), 0.039458578787818055, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0), 0.03765893442223776, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1), 0.03594024650127591, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0), 0.03840877914951984, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1), 0.029513779975394883, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2), 0.03971994772225339, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0), 0.029455089739934527, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0), 0.027795092054432997, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0), 0.02284632741994761, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0), 0.030466582047641407, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0), 0.02359183036379389, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0), 0.030991481866790505, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1), 0.022190743133580867, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0), 0.035118128896247026, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0), 0.03572398516001452, 1.1061081669451314e-05, 3
(0, 1, 1, 1, 0, 1, 0, 0, 0), 0.03762958930450759, 0.0002763886931289927, 3
(0, 1, 1, 1, 0, 0, 1, 0, 0), 0.03789095823894294, 0.0015769889026934444, 3
(0, 1, 1, 1, 0, 0, 0, 1, 0), 0.03789095823894293, 0.0015769889026941042, 3
(0, 1, 1, 1, 0, 0, 0, 0, 1), 0.03762958930450761, 0.0002763886931290031, 3
(0, 1, 1, 0, 2, 0, 0, 0, 0), 0.029513779975394876, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0), 0.027732060035536826, 0.004630506619800286, 3
(0, 1, 1, 0, 1, 0, 1, 0, 0), 0.02324488455531487, 0.10671153417601495, 3
(0, 1, 1, 0, 1, 0, 0, 1, 0), 0.032921810699588466, 0.06129915335013468, 3
(0, 1, 1, 0, 1, 0, 0, 0, 1), 0.02175387866762232, 0.08101351542571207, 3
(0, 1, 1, 0, 0, 2, 0, 0, 0), 0.03765893442223777, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0), 0.02948443485766472, 0.04489211865761731, 3
(0, 1, 1, 0, 0, 1, 0, 1, 0), 0.03830555649574341, 0.058464626720687786, 3
(0, 1, 1, 0, 0, 1, 0, 0, 1), 0.03292181069958847, 0.06129915335013426, 3
(0, 1, 1, 0, 0, 0, 2, 0, 0), 0.030784182738390255, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 0), 0.029484434857664676, 0.04489211865761738, 3
(0, 1, 1, 0, 0, 0, 1, 0, 1), 0.023244884555314867, 0.10671153417601495, 3
(0, 1, 1, 0, 0, 0, 0, 2, 0), 0.03765893442223777, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 1), 0.027732060035536826, 0.0046305066198001526, 3
(0, 1, 1, 0, 0, 0, 0, 0, 2), 0.029513779975394876, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0), 0.03677812658174856, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0), 0.0228463274199476, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0), 0.03607093096849355, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0), 0.03480052820549818, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0), 0.03532542802464728, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1), 0.035940246501275905, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0), 0.02219074313358085, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0), 0.03762958930450761, 0.0002763886931291176, 3
(0, 1, 0, 1, 1, 0, 1, 0, 0), 0.021753878667622323, 0.08101351542571184, 3
(0, 1, 0, 1, 1, 0, 0, 1, 0), 0.03292181069958845, 0.06129915335013453, 3
(0, 1, 0, 1, 1, 0, 0, 0, 1), 0.023244884555314857, 0.1067115341760154, 3
(0, 1, 0, 1, 0, 2, 0, 0, 0), 0.03594024650127588, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0), 0.02324488455531486, 0.10671153417601517, 3
(0, 1, 0, 1, 0, 1, 0, 1, 0), 0.03355701208108613, 0.6127344966333569, 3
(0, 1, 0, 1, 0, 1, 0, 0, 1), 0.033557012081086156, 0.6127344966333571, 3
(0, 1, 0, 1, 0, 0, 2, 0, 0), 0.034669843738280526, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 0), 0.038305556495743416, 0.05846462672068799, 3
(0, 1, 0, 1, 0, 0, 1, 0, 1), 0.033557012081086156, 0.6127344966333569, 3
(0, 1, 0, 1, 0, 0, 0, 2, 0), 0.03466984373828052, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 1), 0.02324488455531488, 0.1067115341760154, 3
(0, 1, 0, 1, 0, 0, 0, 0, 2), 0.0359402465012759, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0), 0.0361225422953818, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0), 0.030466582047641418, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0), 0.0348005282054982, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0), 0.037037037037037014, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1), 0.034669843738280526, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0), 0.030991481866790505, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0), 0.03789095823894292, 0.0015769889026937712, 3
(0, 1, 0, 0, 1, 1, 0, 1, 0), 0.032921810699588445, 0.06129915335013418, 3
(0, 1, 0, 0, 1, 1, 0, 0, 1), 0.03830555649574343, 0.05846462672068805, 3
(0, 1, 0, 0, 1, 0, 2, 0, 0), 0.03532542802464729, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0), 0.032921810699588466, 0.06129915335013417, 3
(0, 1, 0, 0, 1, 0, 1, 0, 1), 0.033557012081086156, 0.6127344966333562, 3
(0, 1, 0, 0, 1, 0, 0, 2, 0), 0.037037037037037014, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1), 0.032921810699588466, 0.06129915335013432, 3
(0, 1, 0, 0, 1, 0, 0, 0, 2), 0.03532542802464729, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0), 0.03664744211453088, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0), 0.023591830363793895, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0), 0.03532542802464723, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1), 0.03466984373828052, 0, 0
(0, 1, 0, 0, 0, 1, 2, 0, 0), 0.023591830363793906, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 0), 0.037890958238942896, 0.0015769889026939407, 3
(0, 1, 0, 0, 0, 1, 1, 0, 1), 0.023244884555314878, 0.10671153417601517, 3
(0, 1, 0, 0, 0, 1, 0, 2, 0), 0.03480052820549813, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 1), 0.021753878667622302, 0.08101351542571207, 3
(0, 1, 0, 0, 0, 1, 0, 0, 2), 0.03480052820549819, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 0), 0.03664744211453091, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 0), 0.030991481866790477, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 1), 0.035940246501275905, 0, 0
(0, 1, 0, 0, 0, 0, 1, 2, 0), 0.030466582047641376, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 1), 0.03762958930450761, 0.00027638869312944373, 3
(0, 1, 0, 0, 0, 0, 1, 0, 2), 0.036070930968493564, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0), 0.03612254229538178, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 1), 0.02219074313358086, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 2), 0.022846327419947625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3), 0.03677812658174857, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0), 0.029263831732967538, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0), 0.02945508973993454, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0), 0.03677812658174856, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0), 0.0361225422953818, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0), 0.03664744211453087, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0), 0.0366474421145309, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1), 0.036122542295381796, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0), 0.025073874038625345, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0), 0.03511812889624703, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0), 0.022190743133580854, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0), 0.03099148186679052, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0), 0.02359183036379391, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1), 0.03046658204764142, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0), 0.03971994772225338, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0), 0.02951377997539488, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0), 0.035940246501275884, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0), 0.03532542802464729, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1), 0.03480052820549818, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0), 0.03840877914951986, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0), 0.0376589344222378, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0), 0.034669843738280505, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1), 0.03703703703703702, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0), 0.03945857878781804, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0), 0.030784182738390217, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1), 0.0346698437382805, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0), 0.039458578787818055, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1), 0.03765893442223777, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2), 0.038408779149519845, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0), 0.029455089739934538, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0), 0.027795092054432993, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0), 0.022846327419947625, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0), 0.03046658204764141, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0), 0.02359183036379391, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1), 0.03099148186679052, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0), 0.03511812889624701, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0), 0.03572398516001454, 1.1061081669787904e-05, 3
(0, 0, 1, 1, 1, 0, 1, 0, 0), 0.037629589304507605, 0.00027638869312928414, 3
(0, 0, 1, 1, 1, 0, 0, 1, 0), 0.037890958238942916, 0.001576988902693441, 3
(0, 0, 1, 1, 1, 0, 0, 0, 1), 0.037890958238942916, 0.0015769889026938588, 3
(0, 0, 1, 1, 0, 2, 0, 0, 0), 0.029513779975394873, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0), 0.027732060035536833, 0.004630506619800132, 3
(0, 0, 1, 1, 0, 1, 0, 1, 0), 0.02324488455531485, 0.10671153417601517, 3
(0, 0, 1, 1, 0, 1, 0, 0, 1), 0.03292181069958846, 0.0612991533501345, 3
(0, 0, 1, 1, 0, 0, 2, 0, 0), 0.037658934422237764, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 0), 0.029484434857664683, 0.04489211865761737, 3
(0, 0, 1, 1, 0, 0, 1, 0, 1), 0.03830555649574343, 0.05846462672068786, 3
(0, 0, 1, 1, 0, 0, 0, 2, 0), 0.030784182738390266, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1), 0.02948443485766472, 0.04489211865761752, 3
(0, 0, 1, 1, 0, 0, 0, 0, 2), 0.037658934422237764, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0), 0.03677812658174855, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0), 0.02284632741994762, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0), 0.03607093096849355, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0), 0.03480052820549819, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1), 0.03532542802464727, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0), 0.022190743133580854, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0), 0.03762958930450759, 0.0002763886931289684, 3
(0, 0, 1, 0, 1, 1, 0, 1, 0), 0.02175387866762231, 0.08101351542571207, 3
(0, 0, 1, 0, 1, 1, 0, 0, 1), 0.03292181069958845, 0.061299153350134486, 3
(0, 0, 1, 0, 1, 0, 2, 0, 0), 0.03594024650127589, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 0), 0.023244884555314857, 0.10671153417601495, 3
(0, 0, 1, 0, 1, 0, 1, 0, 1), 0.033557012081086135, 0.6127344966333571, 3
(0, 0, 1, 0, 1, 0, 0, 2, 0), 0.03466984373828053, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 1), 0.03830555649574342, 0.05846462672068758, 3
(0, 0, 1, 0, 1, 0, 0, 0, 2), 0.034669843738280505, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0), 0.036122542295381796, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0), 0.03046658204764143, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0), 0.03480052820549816, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1), 0.03703703703703701, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0), 0.030991481866790523, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0378909582389429, 0.0015769889026937952, 3
(0, 0, 1, 0, 0, 1, 1, 0, 1), 0.032921810699588466, 0.061299153350134236, 3
(0, 0, 1, 0, 0, 1, 0, 2, 0), 0.03532542802464725, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1), 0.03292181069958845, 0.06129915335013446, 3
(0, 0, 1, 0, 0, 1, 0, 0, 2), 0.037037037037037, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 0), 0.03664744211453088, 0, 0
(0, 0, 1, 0, 0, 0, 2, 1, 0), 0.023591830363793836, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 1), 0.035325428024647255, 0, 0
(0, 0, 1, 0, 0, 0, 1, 2, 0), 0.02359183036379384, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0378909582389429, 0.0015769889026938234, 3
(0, 0, 1, 0, 0, 0, 1, 0, 2), 0.03480052820549816, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0366474421145309, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 1), 0.030991481866790516, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 2), 0.03046658204764141, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 3), 0.03612254229538179, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0), 0.029263831732967534, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0), 0.029455089739934517, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0), 0.03677812658174857, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0), 0.036122542295381775, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0366474421145309, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1), 0.0366474421145309, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0), 0.025073874038625307, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0), 0.03511812889624703, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0), 0.02219074313358083, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0309914818667905, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1), 0.023591830363793868, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0), 0.03971994772225339, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0), 0.029513779975394866, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0), 0.0359402465012759, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1), 0.03532542802464729, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0), 0.03840877914951984, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0), 0.03765893442223775, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1), 0.034669843738280505, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0), 0.03945857878781808, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1), 0.03078418273839028, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2), 0.03945857878781805, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0), 0.029455089739934513, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0), 0.027795092054433007, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0), 0.022846327419947597, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0), 0.03046658204764141, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1), 0.02359183036379387, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0), 0.03511812889624704, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0), 0.035723985160014515, 1.1061081669730713e-05, 3
(0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0376295893045076, 0.00027638869312930495, 3
(0, 0, 0, 1, 1, 1, 0, 0, 1), 0.03789095823894292, 0.00157698890269358, 3
(0, 0, 0, 1, 1, 0, 2, 0, 0), 0.02951377997539486, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 0), 0.027732060035536802, 0.004630506619800313, 3
(0, 0, 0, 1, 1, 0, 1, 0, 1), 0.023244884555314854, 0.10671153417601495, 3
(0, 0, 0, 1, 1, 0, 0, 2, 0), 0.03765893442223777, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 1), 0.029484434857664693, 0.04489211865761768, 3
(0, 0, 0, 1, 1, 0, 0, 0, 2), 0.030784182738390238, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0), 0.03677812658174856, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0), 0.022846327419947608, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0), 0.03607093096849353, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1), 0.03480052820549819, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 0), 0.022190743133580847, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0), 0.03762958930450757, 0.00027638869312911413, 3
(0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0217538786676223, 0.08101351542571229, 3
(0, 0, 0, 1, 0, 1, 0, 2, 0), 0.035940246501275884, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1), 0.023244884555314874, 0.10671153417601562, 3
(0, 0, 0, 1, 0, 1, 0, 0, 2), 0.034669843738280526, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 0), 0.03612254229538178, 0, 0
(0, 0, 0, 1, 0, 0, 2, 1, 0), 0.030466582047641372, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 1), 0.034800528205498164, 0, 0
(0, 0, 0, 1, 0, 0, 1, 2, 0), 0.030991481866790474, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1), 0.03789095823894293, 0.0015769889026935853, 3
(0, 0, 0, 1, 0, 0, 1, 0, 2), 0.035325428024647255, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 0), 0.036647442114530915, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 1), 0.023591830363793913, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 2), 0.023591830363793902, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 3), 0.036647442114530894, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0), 0.029263831732967538, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0), 0.029455089739934538, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0), 0.036778126581748546, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0), 0.03612254229538181, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1), 0.03664744211453089, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0), 0.025073874038625342, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0), 0.03511812889624702, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0), 0.022190743133580857, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1), 0.030991481866790505, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0), 0.039719947722253374, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0), 0.029513779975394883, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1), 0.03594024650127589, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0), 0.03840877914951988, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1), 0.03765893442223778, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2), 0.03945857878781805, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0), 0.029455089739934538, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0), 0.027795092054432997, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0), 0.022846327419947604, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1), 0.03046658204764142, 0, 0
(0, 0, 0, 0, 1, 1, 2, 0, 0), 0.035118128896247026, 0, 0
(0, 0, 0, 0, 1, 1, 1, 1, 0), 0.035723985160014515, 1.1061081668948678e-05, 3
(0, 0, 0, 0, 1, 1, 1, 0, 1), 0.03762958930450758, 0.00027638869312941944, 3
(0, 0, 0, 0, 1, 1, 0, 2, 0), 0.02951377997539487, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 1), 0.02773206003553682, 0.004630506619800217, 3
(0, 0, 0, 0, 1, 1, 0, 0, 2), 0.03765893442223777, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 0), 0.03677812658174856, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 0), 0.022846327419947597, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 1), 0.03607093096849355, 0, 0
(0, 0, 0, 0, 1, 0, 1, 2, 0), 0.022190743133580847, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 1), 0.03762958930450761, 0.0002763886931289164, 3
(0, 0, 0, 0, 1, 0, 1, 0, 2), 0.035940246501275884, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0), 0.036122542295381824, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 1), 0.03046658204764142, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 2), 0.030991481866790512, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 3), 0.03664744211453089, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0), 0.029263831732967534, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0), 0.029455089739934527, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0), 0.03677812658174852, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0361225422953818, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0), 0.025073874038625335, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0), 0.035118128896247006, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1), 0.022190743133580857, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0), 0.039719947722253346, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1), 0.02951377997539486, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2), 0.03840877914951986, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 0), 0.02945508973993453, 0, 0
(0, 0, 0, 0, 0, 1, 2, 1, 0), 0.027795092054432962, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 1), 0.02284632741994761, 0, 0
(0, 0, 0, 0, 0, 1, 1, 2, 0), 0.035118128896246985, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1), 0.03572398516001456, 1.1061081669503301e-05, 3
(0, 0, 0, 0, 0, 1, 1, 0, 2), 0.029513779975394876, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 0), 0.036778126581748526, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 1), 0.022846327419947597, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 2), 0.022190743133580843, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 3), 0.0361225422953818, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0), 0.029263831732967538, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0), 0.0294550897399345, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1), 0.03677812658174855, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 0), 0.025073874038625276, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 1), 0.03511812889624702, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 2), 0.039719947722253374, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 0), 0.029455089739934496, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 1), 0.027795092054432997, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 2), 0.03511812889624703, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3), 0.036778126581748546, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0), 0.029263831732967534, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 1), 0.029455089739934534, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2), 0.02507387403862534, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3), 0.029455089739934527, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4), 0.029263831732967534, 0, 0


==> anc/table_data/table_iv_d_4_r_3.txt <==
(5, 0, 0, 0, 0, 0, 0, 0, 0), 0.005419228098697686, 0, 0
(4, 1, 0, 0, 0, 0, 0, 0, 0), 0.009241022287336736, 0, 0
(4, 0, 1, 0, 0, 0, 0, 0, 0), 0.010325916634272146, 0, 0
(4, 0, 0, 1, 0, 0, 0, 0, 0), 0.010228793036291886, 0, 0
(4, 0, 0, 0, 1, 0, 0, 0, 0), 0.010306555972462123, 0, 0
(4, 0, 0, 0, 0, 1, 0, 0, 0), 0.010306555972462128, 0, 0
(4, 0, 0, 0, 0, 0, 1, 0, 0), 0.010228793036291896, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 0), 0.010325916634272155, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 1), 0.009241022287336748, 0, 0
(3, 2, 0, 0, 0, 0, 0, 0, 0), 0.008857379043418876, 0, 0
(3, 1, 1, 0, 0, 0, 0, 0, 0), 0.0127684136427096, 0, 0
(3, 1, 0, 1, 0, 0, 0, 0, 0), 0.010405394857079777, 0, 0
(3, 1, 0, 0, 1, 0, 0, 0, 0), 0.011942647297823268, 0, 0
(3, 1, 0, 0, 0, 1, 0, 0, 0), 0.010699651680302555, 0, 0
(3, 1, 0, 0, 0, 0, 1, 0, 0), 0.011787121425482806, 0, 0
(3, 1, 0, 0, 0, 0, 0, 1, 0), 0.010599642053040315, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 1), 0.010598624948838791, 0, 0
(3, 0, 2, 0, 0, 0, 0, 0, 0), 0.01211206208422511, 0, 0
(3, 0, 1, 1, 0, 0, 0, 0, 0), 0.012575183550950601, 0, 0
(3, 0, 1, 0, 1, 0, 0, 0, 0), 0.013568971714024856, 0, 0
(3, 0, 1, 0, 0, 1, 0, 0, 0), 0.013478642417667627, 0, 0
(3, 0, 1, 0, 0, 0, 1, 0, 0), 0.013323116545327165, 0, 0
(3, 0, 1, 0, 0, 0, 0, 1, 0), 0.013607693037644919, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 1), 0.010599642053040318, 0, 0
(3, 0, 0, 2, 0, 0, 0, 0, 0), 0.01182069129028432, 0, 0
(3, 0, 0, 1, 1, 0, 0, 0, 0), 0.013918188795733562, 0, 0
(3, 0, 0, 1, 0, 1, 0, 0, 0), 0.013284395221707103, 0, 0
(3, 0, 0, 1, 0, 0, 1, 0, 0), 0.013632745685786379, 0, 0
(3, 0, 0, 1, 0, 0, 0, 1, 0), 0.013323116545327158, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 1), 0.011787121425482806, 0, 0
(3, 0, 0, 0, 2, 0, 0, 0, 0), 0.012053980098795039, 0, 0
(3, 0, 0, 0, 1, 1, 0, 0, 0), 0.012830719050553335, 0, 0
(3, 0, 0, 0, 1, 0, 1, 0, 0), 0.013284395221707114, 0, 0
(3, 0, 0, 0, 1, 0, 0, 1, 0), 0.013478642417667636, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 1), 0.010699651680302567, 0, 0
(3, 0, 0, 0, 0, 2, 0, 0, 0), 0.012053980098795046, 0, 0
(3, 0, 0, 0, 0, 1, 1, 0, 0), 0.013918188795733597, 0, 0
(3, 0, 0, 0, 0, 1, 0, 1, 0), 0.013568971714024873, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 1), 0.01194264729782329, 0, 0
(3, 0, 0, 0, 0, 0, 2, 0, 0), 0.011820691290284346, 0, 0
(3, 0, 0, 0, 0, 0, 1, 1, 0), 0.01257518355095063, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 1), 0.010405394857079812, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 0), 0.012112062084225123, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 1), 0.012768413642709623, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 2), 0.008857379043418897, 0, 0
(2, 3, 0, 0, 0, 0, 0, 0, 0), 0.008857379043418878, 0, 0
(2, 2, 1, 0, 0, 0, 0, 0, 0), 0.012030552344836604, 0, 0
(2, 2, 0, 1, 0, 0, 0, 0, 0), 0.008680779914453159, 0, 0
(2, 2, 0, 0, 1, 0, 0, 0, 0), 0.011424872389449161, 0, 0
(2, 2, 0, 0, 0, 1, 0, 0, 0), 0.009016644090577968, 0, 0
(2, 2, 0, 0, 0, 0, 1, 0, 0), 0.011424872389449173, 0, 0
(2, 2, 0, 0, 0, 0, 0, 1, 0), 0.008680779914453167, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 1), 0.012030552344836612, 0, 0
(2, 1, 2, 0, 0, 0, 0, 0, 0), 0.015285235385642835, 0, 0
(2, 1, 1, 1, 0, 0, 0, 0, 0), 0.012474065764703605, 5.378892028846342e-06, 3
(2, 1, 1, 0, 1, 0, 0, 0, 0), 0.014900797765648371, 0.00012184803813412119, 3
(2, 1, 1, 0, 0, 1, 0, 0, 0), 0.013615874506295481, 0.0008527289369380536, 3
(2, 1, 1, 0, 0, 0, 1, 0, 0), 0.014703344251475733, 0.000750812836677263, 3
(2, 1, 1, 0, 0, 0, 0, 1, 0), 0.013557792520865412, 0.00014568871975684464, 3
(2, 1, 1, 0, 0, 0, 0, 0, 1), 0.01266729585646261, 8.043161558761719e-06, 3
(2, 1, 0, 2, 0, 0, 0, 0, 0), 0.011644092161318604, 0, 0
(2, 1, 0, 1, 1, 0, 0, 0, 0), 0.011455935945687718, 0.001622717821200469, 3
(2, 1, 0, 1, 0, 1, 0, 0, 0), 0.008540619853327134, 0.07298223865145985, 3
(2, 1, 0, 1, 0, 0, 1, 0, 0), 0.01178850859251035, 0.0458187982811631, 3
(2, 1, 0, 1, 0, 0, 0, 1, 0), 0.008211549978825361, 0.046608510206559074, 3
(2, 1, 0, 1, 0, 0, 0, 0, 1), 0.011737220908703303, 0.00027695514072655905, 3
(2, 1, 0, 0, 2, 0, 0, 0, 0), 0.014621473444825322, 0, 0
(2, 1, 0, 0, 1, 1, 0, 0, 0), 0.010784659053154375, 0.022857607356262258, 3
(2, 1, 0, 0, 1, 0, 1, 0, 0), 0.013699734928817367, 0.04330651964371643, 3
(2, 1, 0, 0, 1, 0, 0, 1, 0), 0.01163440532439161, 0.04177731193768755, 3
(2, 1, 0, 0, 1, 0, 0, 0, 1), 0.012079879386451135, 0.0015355291488495322, 3
(2, 1, 0, 0, 0, 2, 0, 0, 0), 0.012213245145954134, 0, 0
(2, 1, 0, 0, 0, 1, 1, 0, 0), 0.01187212879833463, 0.01976279889861463, 3
(2, 1, 0, 0, 0, 1, 0, 1, 0), 0.008825196345644895, 0.0627845416167157, 3
(2, 1, 0, 0, 0, 1, 0, 0, 1), 0.012079879386451137, 0.0015355291488489407, 3
(2, 1, 0, 0, 0, 0, 2, 0, 0), 0.01438818463631463, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 0), 0.010112930700904769, 0.0021234892754558275, 3
(2, 1, 0, 0, 0, 0, 1, 0, 1), 0.011737220908703312, 0.0002769551407269476, 3
(2, 1, 0, 0, 0, 0, 0, 2, 0), 0.011935462955259407, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 1), 0.012667295856462613, 8.04316155901152e-06, 3
(2, 1, 0, 0, 0, 0, 0, 0, 2), 0.012030552344836621, 0, 0
(2, 0, 3, 0, 0, 0, 0, 0, 0), 0.012112062084225116, 0, 0
(2, 0, 2, 1, 0, 0, 0, 0, 0), 0.01193546295525939, 0, 0
(2, 0, 2, 0, 1, 0, 0, 0, 0), 0.014774644819832601, 0, 0
(2, 0, 2, 0, 0, 1, 0, 0, 0), 0.014496862629137871, 0, 0
(2, 0, 2, 0, 0, 0, 1, 0, 0), 0.014496862629137876, 0, 0
(2, 0, 2, 0, 0, 0, 0, 1, 0), 0.014774644819832608, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 1), 0.011935462955259405, 0, 0
(2, 0, 1, 2, 0, 0, 0, 0, 0), 0.011644092161318606, 0, 0
(2, 0, 1, 1, 1, 0, 0, 0, 0), 0.01470756767388937, 9.839449826728108e-05, 3
(2, 0, 1, 1, 0, 1, 0, 0, 0), 0.011090550343452674, 0.013868184326650776, 3
(2, 0, 1, 1, 0, 0, 1, 0, 0), 0.013324503712354701, 0.02219680131782651, 3
(2, 0, 1, 1, 0, 0, 0, 1, 0), 0.0114486612106695, 0.02099464735222423, 3
(2, 0, 1, 1, 0, 0, 0, 0, 1), 0.01011293070090477, 0.0021234892754557785, 3
(2, 0, 1, 0, 2, 0, 0, 0, 0), 0.014716562834402529, 0, 0
(2, 0, 1, 0, 1, 1, 0, 0, 0), 0.011704196710272221, 0.01967154924132184, 3
(2, 0, 1, 0, 1, 0, 1, 0, 0), 0.013605337215654021, 0.2782155526537186, 3
(2, 0, 1, 0, 1, 0, 0, 1, 0), 0.013889913707971782, 0.2320098001096411, 3
(2, 0, 1, 0, 1, 0, 0, 0, 1), 0.008825196345644904, 0.0627845416167157, 3
(2, 0, 1, 0, 0, 2, 0, 0, 0), 0.01443878064370781, 0, 0
(2, 0, 1, 0, 0, 1, 1, 0, 0), 0.01523573004866173, 0.023598181637457787, 3
(2, 0, 1, 0, 0, 1, 0, 1, 0), 0.01388991370797178, 0.23200980010964103, 3
(2, 0, 1, 0, 0, 1, 0, 0, 1), 0.011634405324391615, 0.04177731193768808, 3
(2, 0, 1, 0, 0, 0, 2, 0, 0), 0.0142054918351971, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 0), 0.0114486612106695, 0.020994647352224033, 3
(2, 0, 1, 0, 0, 0, 1, 0, 1), 0.008211549978825372, 0.04660851020655885, 3
(2, 0, 1, 0, 0, 0, 0, 2, 0), 0.014774644819832618, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 1), 0.013557792520865426, 0.00014568871975695615, 3
(2, 0, 1, 0, 0, 0, 0, 0, 2), 0.00868077991445318, 0, 0
(2, 0, 0, 3, 0, 0, 0, 0, 0), 0.011820691290284322, 0, 0
(2, 0, 0, 2, 1, 0, 0, 0, 0), 0.014388184636314598, 0, 0
(2, 0, 0, 2, 0, 1, 0, 0, 0), 0.014205491835197087, 0, 0
(2, 0, 0, 2, 0, 0, 1, 0, 0), 0.015038357973886071, 0, 0
(2, 0, 0, 2, 0, 0, 0, 1, 0), 0.014205491835197093, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 1), 0.014388184636314616, 0, 0
(2, 0, 0, 1, 2, 0, 0, 0, 0), 0.01462147344482531, 0, 0
(2, 0, 0, 1, 1, 1, 0, 0, 0), 0.014765649659319452, 0.0005679046590601398, 3
(2, 0, 0, 1, 1, 0, 1, 0, 0), 0.014667508957137665, 0.019211878161765866, 3
(2, 0, 0, 1, 1, 0, 0, 1, 0), 0.01523573004866171, 0.0235981816374581, 3
(2, 0, 0, 1, 1, 0, 0, 0, 1), 0.011872128798334618, 0.019762798898614726, 3
(2, 0, 0, 1, 0, 2, 0, 0, 0), 0.014438780643707802, 0, 0
(2, 0, 0, 1, 0, 1, 1, 0, 0), 0.014667508957137672, 0.01921187816176603, 3
(2, 0, 0, 1, 0, 1, 0, 1, 0), 0.013605337215654021, 0.2782155526537194, 3
(2, 0, 0, 1, 0, 1, 0, 0, 1), 0.013699734928817367, 0.04330651964371661, 3
(2, 0, 0, 1, 0, 0, 2, 0, 0), 0.015038357973886082, 0, 0
(2, 0, 0, 1, 0, 0, 1, 1, 0), 0.013324503712354706, 0.022196801317826843, 3
(2, 0, 0, 1, 0, 0, 1, 0, 1), 0.011788508592510358, 0.04581879828116327, 3
(2, 0, 0, 1, 0, 0, 0, 2, 0), 0.014496862629137883, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 1), 0.014703344251475736, 0.000750812836677714, 3
(2, 0, 0, 1, 0, 0, 0, 0, 2), 0.011424872389449175, 0, 0
(2, 0, 0, 0, 3, 0, 0, 0, 0), 0.012053980098795042, 0, 0
(2, 0, 0, 0, 2, 1, 0, 0, 0), 0.012213245145954134, 0, 0
(2, 0, 0, 0, 2, 0, 1, 0, 0), 0.014438780643707808, 0, 0
(2, 0, 0, 0, 2, 0, 0, 1, 0), 0.014438780643707811, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 1), 0.01221324514595414, 0, 0
(2, 0, 0, 0, 1, 2, 0, 0, 0), 0.012213245145954142, 0, 0
(2, 0, 0, 0, 1, 1, 1, 0, 0), 0.014765649659319462, 0.0005679046590606533, 3
(2, 0, 0, 0, 1, 1, 0, 1, 0), 0.011704196710272228, 0.019671549241321813, 3
(2, 0, 0, 0, 1, 1, 0, 0, 1), 0.010784659053154387, 0.022857607356262452, 3
(2, 0, 0, 0, 1, 0, 2, 0, 0), 0.014205491835197103, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 0), 0.011090550343452694, 0.013868184326650847, 3
(2, 0, 0, 0, 1, 0, 1, 0, 1), 0.008540619853327156, 0.07298223865145985, 3
(2, 0, 0, 0, 1, 0, 0, 2, 0), 0.014496862629137887, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 1), 0.013615874506295497, 0.0008527289369373878, 3
(2, 0, 0, 0, 1, 0, 0, 0, 2), 0.009016644090577983, 0, 0
(2, 0, 0, 0, 0, 3, 0, 0, 0), 0.01205398009879505, 0, 0
(2, 0, 0, 0, 0, 2, 1, 0, 0), 0.014621473444825343, 0, 0
(2, 0, 0, 0, 0, 2, 0, 1, 0), 0.01471656283440254, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 1), 0.014621473444825341, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 0), 0.014388184636314636, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 0), 0.014707567673889397, 9.839449826703128e-05, 3
(2, 0, 0, 0, 0, 1, 1, 0, 1), 0.01145593594568775, 0.0016227178212006963, 3
(2, 0, 0, 0, 0, 1, 0, 2, 0), 0.014774644819832615, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 1), 0.01490079776564839, 0.0001218480381344265, 3
(2, 0, 0, 0, 0, 1, 0, 0, 2), 0.01142487238944919, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 0), 0.011820691290284352, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 0), 0.011644092161318636, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 1), 0.01164409216131864, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 0), 0.011935462955259414, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 1), 0.01247406576470363, 5.378892028790837e-06, 3
(2, 0, 0, 0, 0, 0, 1, 0, 2), 0.008680779914453186, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 0), 0.012112062084225132, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 1), 0.015285235385642856, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 2), 0.012030552344836624, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 3), 0.008857379043418897, 0, 0
(1, 4, 0, 0, 0, 0, 0, 0, 0), 0.009241022287336738, 0, 0
(1, 3, 1, 0, 0, 0, 0, 0, 0), 0.010598624948838778, 0, 0
(1, 3, 0, 1, 0, 0, 0, 0, 0), 0.0105996420530403, 0, 0
(1, 3, 0, 0, 1, 0, 0, 0, 0), 0.011787121425482798, 0, 0
(1, 3, 0, 0, 0, 1, 0, 0, 0), 0.010699651680302548, 0, 0
(1, 3, 0, 0, 0, 0, 1, 0, 0), 0.011942647297823277, 0, 0
(1, 3, 0, 0, 0, 0, 0, 1, 0), 0.01040539485707978, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 1), 0.012768413642709604, 0, 0
(1, 2, 2, 0, 0, 0, 0, 0, 0), 0.012030552344836604, 0, 0
(1, 2, 1, 1, 0, 0, 0, 0, 0), 0.012667295856462603, 8.043161558983765e-06, 3
(1, 2, 1, 0, 1, 0, 0, 0, 0), 0.011737220908703298, 0.00027695514072650354, 3
(1, 2, 1, 0, 0, 1, 0, 0, 0), 0.012079879386451125, 0.0015355291488489285, 3
(1, 2, 1, 0, 0, 0, 1, 0, 0), 0.012079879386451133, 0.001535529148849239, 3
(1, 2, 1, 0, 0, 0, 0, 1, 0), 0.0117372209087033, 0.0002769551407267256, 3
(1, 2, 1, 0, 0, 0, 0, 0, 1), 0.012667295856462611, 8.04316155895601e-06, 3
(1, 2, 0, 2, 0, 0, 0, 0, 0), 0.011935462955259386, 0, 0
(1, 2, 0, 1, 1, 0, 0, 0, 0), 0.010112930700904752, 0.0021234892754559307, 3
(1, 2, 0, 1, 0, 1, 0, 0, 0), 0.008825196345644888, 0.06278454161671582, 3
(1, 2, 0, 1, 0, 0, 1, 0, 0), 0.011634405324391596, 0.04177731193768784, 3
(1, 2, 0, 1, 0, 0, 0, 1, 0), 0.008211549978825354, 0.04660851020655863, 3
(1, 2, 0, 1, 0, 0, 0, 0, 1), 0.013557792520865412, 0.00014568871975656708, 3
(1, 2, 0, 0, 2, 0, 0, 0, 0), 0.014388184636314612, 0, 0
(1, 2, 0, 0, 1, 1, 0, 0, 0), 0.011872128798334618, 0.01976279889861456, 3
(1, 2, 0, 0, 1, 0, 1, 0, 0), 0.013699734928817365, 0.043306519643716436, 3
(1, 2, 0, 0, 1, 0, 0, 1, 0), 0.011788508592510353, 0.04581879828116265, 3
(1, 2, 0, 0, 1, 0, 0, 0, 1), 0.014703344251475731, 0.0007508128366774435, 3
(1, 2, 0, 0, 0, 2, 0, 0, 0), 0.012213245145954125, 0, 0
(1, 2, 0, 0, 0, 1, 1, 0, 0), 0.010784659053154382, 0.02285760735626209, 3
(1, 2, 0, 0, 0, 1, 0, 1, 0), 0.00854061985332713, 0.07298223865146024, 3
(1, 2, 0, 0, 0, 1, 0, 0, 1), 0.013615874506295481, 0.0008527289369376648, 3
(1, 2, 0, 0, 0, 0, 2, 0, 0), 0.014621473444825334, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 0), 0.011455935945687728, 0.001622717821200829, 3
(1, 2, 0, 0, 0, 0, 1, 0, 1), 0.014900797765648387, 0.00012184803813416738, 3
(1, 2, 0, 0, 0, 0, 0, 2, 0), 0.011644092161318615, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 1), 0.012474065764703616, 5.3788920287630816e-06, 3
(1, 2, 0, 0, 0, 0, 0, 0, 2), 0.015285235385642845, 0, 0
(1, 1, 3, 0, 0, 0, 0, 0, 0), 0.012768413642709598, 0, 0
(1, 1, 2, 1, 0, 0, 0, 0, 0), 0.012667295856462603, 8.04316155881723e-06, 3
(1, 1, 2, 0, 1, 0, 0, 0, 0), 0.013557792520865405, 0.00014568871975656676, 3
(1, 1, 2, 0, 0, 1, 0, 0, 0), 0.014703344251475726, 0.000750812836677433, 3
(1, 1, 2, 0, 0, 0, 1, 0, 0), 0.013615874506295485, 0.0008527289369374985, 3
(1, 1, 2, 0, 0, 0, 0, 1, 0), 0.014900797765648377, 0.00012184803813440932, 3
(1, 1, 2, 0, 0, 0, 0, 0, 1), 0.012474065764703618, 5.378892028652054e-06, 3
(1, 1, 1, 2, 0, 0, 0, 0, 0), 0.012474065764703602, 5.37889202873532e-06, 3
(1, 1, 1, 1, 1, 0, 0, 0, 0), 0.017534189684297593, 0.0015331324258254092, 3
(1, 1, 1, 1, 0, 1, 0, 0, 0), 0.013702387247423745, 0.11432057569803335, 3
(1, 1, 1, 1, 0, 0, 1, 0, 0), 0.017292934464354794, 0.06730647418414484, 3
(1, 1, 1, 1, 0, 0, 0, 1, 0), 0.013702387247423755, 0.11432057569803365, 3
(1, 1, 1, 1, 0, 0, 0, 0, 1), 0.0175341896842976, 0.001533132425825548, 3
(1, 1, 1, 0, 2, 0, 0, 0, 0), 0.014707567673889376, 9.83944982673895e-05, 3
(1, 1, 1, 0, 1, 1, 0, 0, 0), 0.013673346254708719, 0.07545326339521281, 3
(1, 1, 1, 0, 1, 0, 1, 0, 0), 0.015300687775111833, 0.4539413358245258, 3
(1, 1, 1, 0, 1, 0, 0, 1, 0), 0.016030978546186733, 0.4348524614275705, 3
(1, 1, 1, 0, 1, 0, 0, 0, 1), 0.013702387247423753, 0.11432057569803322, 3
(1, 1, 1, 0, 0, 2, 0, 0, 0), 0.014765649659319455, 0.0005679046590601186, 3
(1, 1, 1, 0, 0, 1, 1, 0, 0), 0.016533602700564868, 0.04352794756913462, 3
(1, 1, 1, 0, 0, 1, 0, 1, 0), 0.01530068777511183, 0.4539413358245259, 3
(1, 1, 1, 0, 0, 1, 0, 0, 1), 0.017292934464354794, 0.06730647418414579, 3
(1, 1, 1, 0, 0, 0, 2, 0, 0), 0.014765649659319457, 0.0005679046590603098, 3
(1, 1, 1, 0, 0, 0, 1, 1, 0), 0.013673346254708714, 0.07545326339521202, 3
(1, 1, 1, 0, 0, 0, 1, 0, 1), 0.013702387247423753, 0.11432057569803311, 3
(1, 1, 1, 0, 0, 0, 0, 2, 0), 0.014707567673889381, 9.839449826725506e-05, 3
(1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0175341896842976, 0.0015331324258260198, 3
(1, 1, 1, 0, 0, 0, 0, 0, 2), 0.012474065764703618, 5.37889202895737e-06, 3
(1, 1, 0, 3, 0, 0, 0, 0, 0), 0.012575183550950605, 0, 0
(1, 1, 0, 2, 1, 0, 0, 0, 0), 0.010112930700904748, 0.0021234892754551375, 3
(1, 1, 0, 2, 0, 1, 0, 0, 0), 0.011448661210669486, 0.020994647352223783, 3
(1, 1, 0, 2, 0, 0, 1, 0, 0), 0.0133245037123547, 0.022196801317826566, 3
(1, 1, 0, 2, 0, 0, 0, 1, 0), 0.011090550343452672, 0.013868184326651057, 3
(1, 1, 0, 2, 0, 0, 0, 0, 1), 0.014707567673889381, 9.83944982672247e-05, 3
(1, 1, 0, 1, 2, 0, 0, 0, 0), 0.011455935945687716, 0.0016227178212007227, 3
(1, 1, 0, 1, 1, 1, 0, 0, 0), 0.013673346254708714, 0.07545326339521248, 3
(1, 1, 0, 1, 1, 0, 1, 0, 0), 0.012599705329472126, 0.22830592412689038, 3
(1, 1, 0, 1, 1, 0, 0, 1, 0), 0.012599705329472124, 0.2283059241268906, 3
(1, 1, 0, 1, 1, 0, 0, 0, 1), 0.013673346254708714, 0.07545326339521224, 3
(1, 1, 0, 1, 0, 2, 0, 0, 0), 0.011704196710272206, 0.01967154924132228, 3
(1, 1, 0, 1, 0, 1, 1, 0, 0), 0.01057183458890976, 0.1645037112388447, 3
(1, 1, 0, 1, 0, 1, 0, 1, 0), 0.008608628892381832, 0.8217597063326422, 3
(1, 1, 0, 1, 0, 1, 0, 0, 1), 0.015300687775111831, 0.4539413358245264, 3
(1, 1, 0, 1, 0, 0, 2, 0, 0), 0.014667508957137662, 0.019211878161766033, 3
(1, 1, 0, 1, 0, 0, 1, 1, 0), 0.012599705329472122, 0.22830592412689002, 3
(1, 1, 0, 1, 0, 0, 1, 0, 1), 0.016030978546186726, 0.4348524614275706, 3
(1, 1, 0, 1, 0, 0, 0, 2, 0), 0.011090550343452677, 0.013868184326650967, 3
(1, 1, 0, 1, 0, 0, 0, 1, 1), 0.013702387247423752, 0.11432057569803321, 3
(1, 1, 0, 1, 0, 0, 0, 0, 2), 0.014900797765648377, 0.00012184803813431792, 3
(1, 1, 0, 0, 3, 0, 0, 0, 0), 0.01391818879573357, 0, 0
(1, 1, 0, 0, 2, 1, 0, 0, 0), 0.011872128798334616, 0.019762798898614046, 3
(1, 1, 0, 0, 2, 0, 1, 0, 0), 0.015235730048661718, 0.023598181637457926, 3
(1, 1, 0, 0, 2, 0, 0, 1, 0), 0.014667508957137667, 0.019211878161765752, 3
(1, 1, 0, 0, 2, 0, 0, 0, 1), 0.014765649659319455, 0.0005679046590600405, 3
(1, 1, 0, 0, 1, 2, 0, 0, 0), 0.010784659053154374, 0.022857607356262202, 3
(1, 1, 0, 0, 1, 1, 1, 0, 0), 0.01653360270056486, 0.043527947569134175, 3
(1, 1, 0, 0, 1, 1, 0, 1, 0), 0.010571834588909762, 0.16450371123884436, 3
(1, 1, 0, 0, 1, 1, 0, 0, 1), 0.01653360270056486, 0.043527947569134175, 3
(1, 1, 0, 0, 1, 0, 2, 0, 0), 0.015235730048661722, 0.02359818163745744, 3
(1, 1, 0, 0, 1, 0, 1, 1, 0), 0.012599705329472135, 0.2283059241268899, 3
(1, 1, 0, 0, 1, 0, 1, 0, 1), 0.015300687775111833, 0.4539413358245261, 3
(1, 1, 0, 0, 1, 0, 0, 2, 0), 0.013324503712354704, 0.022196801317826677, 3
(1, 1, 0, 0, 1, 0, 0, 1, 1), 0.017292934464354787, 0.06730647418414568, 3
(1, 1, 0, 0, 1, 0, 0, 0, 2), 0.013615874506295488, 0.0008527289369376098, 3
(1, 1, 0, 0, 0, 3, 0, 0, 0), 0.012830719050553331, 0, 0
(1, 1, 0, 0, 0, 2, 1, 0, 0), 0.010784659053154382, 0.02285760735626187, 3
(1, 1, 0, 0, 0, 2, 0, 1, 0), 0.011704196710272204, 0.019671549241322004, 3
(1, 1, 0, 0, 0, 2, 0, 0, 1), 0.014765649659319457, 0.00056790465906044, 3
(1, 1, 0, 0, 0, 1, 2, 0, 0), 0.011872128798334625, 0.019762798898614074, 3
(1, 1, 0, 0, 0, 1, 1, 1, 0), 0.013673346254708712, 0.07545326339521304, 3
(1, 1, 0, 0, 0, 1, 1, 0, 1), 0.013673346254708717, 0.07545326339521267, 3
(1, 1, 0, 0, 0, 1, 0, 2, 0), 0.01144866121066948, 0.0209946473522243, 3
(1, 1, 0, 0, 0, 1, 0, 1, 1), 0.013702387247423743, 0.11432057569803303, 3
(1, 1, 0, 0, 0, 1, 0, 0, 2), 0.014703344251475738, 0.0007508128366776758, 3
(1, 1, 0, 0, 0, 0, 3, 0, 0), 0.013918188795733588, 0, 0
(1, 1, 0, 0, 0, 0, 2, 1, 0), 0.011455935945687726, 0.0016227178212008086, 3
(1, 1, 0, 0, 0, 0, 2, 0, 1), 0.014707567673889395, 9.839449826707031e-05, 3
(1, 1, 0, 0, 0, 0, 1, 2, 0), 0.010112930700904764, 0.0021234892754559446, 3
(1, 1, 0, 0, 0, 0, 1, 1, 1), 0.017534189684297603, 0.0015331324258254925, 3
(1, 1, 0, 0, 0, 0, 1, 0, 2), 0.01355779252086542, 0.00014568871975634528, 3
(1, 1, 0, 0, 0, 0, 0, 3, 0), 0.012575183550950613, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 1), 0.012474065764703618, 5.378892028735325e-06, 3
(1, 1, 0, 0, 0, 0, 0, 1, 2), 0.012667295856462611, 8.04316155888662e-06, 3
(1, 1, 0, 0, 0, 0, 0, 0, 3), 0.012768413642709616, 0, 0
(1, 0, 4, 0, 0, 0, 0, 0, 0), 0.010325916634272148, 0, 0
(1, 0, 3, 1, 0, 0, 0, 0, 0), 0.010599642053040306, 0, 0
(1, 0, 3, 0, 1, 0, 0, 0, 0), 0.013607693037644905, 0, 0
(1, 0, 3, 0, 0, 1, 0, 0, 0), 0.013323116545327153, 0, 0
(1, 0, 3, 0, 0, 0, 1, 0, 0), 0.013478642417667629, 0, 0
(1, 0, 3, 0, 0, 0, 0, 1, 0), 0.013568971714024866, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 1), 0.012575183550950615, 0, 0
(1, 0, 2, 2, 0, 0, 0, 0, 0), 0.00868077991445316, 0, 0
(1, 0, 2, 1, 1, 0, 0, 0, 0), 0.013557792520865405, 0.00014568871975617818, 3
(1, 0, 2, 1, 0, 1, 0, 0, 0), 0.008211549978825354, 0.046608510206558575, 3
(1, 0, 2, 1, 0, 0, 1, 0, 0), 0.011634405324391597, 0.041777311937687606, 3
(1, 0, 2, 1, 0, 0, 0, 1, 0), 0.008825196345644902, 0.06278454161671582, 3
(1, 0, 2, 1, 0, 0, 0, 0, 1), 0.010112930700904767, 0.002123489275455658, 3
(1, 0, 2, 0, 2, 0, 0, 0, 0), 0.0147746448198326, 0, 0
(1, 0, 2, 0, 1, 1, 0, 0, 0), 0.011448661210669491, 0.02099464735222369, 3
(1, 0, 2, 0, 1, 0, 1, 0, 0), 0.013889913707971773, 0.23200980010964106, 3
(1, 0, 2, 0, 1, 0, 0, 1, 0), 0.013889913707971777, 0.23200980010964142, 3
(1, 0, 2, 0, 1, 0, 0, 0, 1), 0.011448661210669493, 0.02099464735222396, 3
(1, 0, 2, 0, 0, 2, 0, 0, 0), 0.014205491835197091, 0, 0
(1, 0, 2, 0, 0, 1, 1, 0, 0), 0.015235730048661722, 0.02359818163745778, 3
(1, 0, 2, 0, 0, 1, 0, 1, 0), 0.01360533721565402, 0.2782155526537189, 3
(1, 0, 2, 0, 0, 1, 0, 0, 1), 0.01332450371235471, 0.022196801317826483, 3
(1, 0, 2, 0, 0, 0, 2, 0, 0), 0.0144387806437078, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 0), 0.011704196710272213, 0.01967154924132231, 3
(1, 0, 2, 0, 0, 0, 1, 0, 1), 0.01109055034345268, 0.013868184326650799, 3
(1, 0, 2, 0, 0, 0, 0, 2, 0), 0.014716562834402537, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 1), 0.014707567673889393, 9.839449826761675e-05, 3
(1, 0, 2, 0, 0, 0, 0, 0, 2), 0.011644092161318625, 0, 0
(1, 0, 1, 3, 0, 0, 0, 0, 0), 0.01040539485707978, 0, 0
(1, 0, 1, 2, 1, 0, 0, 0, 0), 0.011737220908703286, 0.00027695514072655905, 3
(1, 0, 1, 2, 0, 1, 0, 0, 0), 0.008211549978825353, 0.046608510206558464, 3
(1, 0, 1, 2, 0, 0, 1, 0, 0), 0.011788508592510344, 0.0458187982811628, 3
(1, 0, 1, 2, 0, 0, 0, 1, 0), 0.008540619853327146, 0.07298223865145984, 3
(1, 0, 1, 2, 0, 0, 0, 0, 1), 0.011455935945687726, 0.0016227178212007089, 3
(1, 0, 1, 1, 2, 0, 0, 0, 0), 0.014900797765648366, 0.00012184803813435641, 3
(1, 0, 1, 1, 1, 1, 0, 0, 0), 0.013702387247423752, 0.1143205756980333, 3
(1, 0, 1, 1, 1, 0, 1, 0, 0), 0.016030978546186726, 0.4348524614275699, 3
(1, 0, 1, 1, 1, 0, 0, 1, 0), 0.015300687775111833, 0.4539413358245262, 3
(1, 0, 1, 1, 1, 0, 0, 0, 1), 0.013673346254708712, 0.07545326339521224, 3
(1, 0, 1, 1, 0, 2, 0, 0, 0), 0.011090550343452672, 0.013868184326650965, 3
(1, 0, 1, 1, 0, 1, 1, 0, 0), 0.012599705329472128, 0.22830592412689002, 3
(1, 0, 1, 1, 0, 1, 0, 1, 0), 0.008608628892381839, 0.8217597063326431, 3
(1, 0, 1, 1, 0, 1, 0, 0, 1), 0.012599705329472128, 0.22830592412689016, 3
(1, 0, 1, 1, 0, 0, 2, 0, 0), 0.014667508957137664, 0.019211878161765585, 3
(1, 0, 1, 1, 0, 0, 1, 1, 0), 0.010571834588909758, 0.16450371123884402, 3
(1, 0, 1, 1, 0, 0, 1, 0, 1), 0.012599705329472126, 0.22830592412689027, 3
(1, 0, 1, 1, 0, 0, 0, 2, 0), 0.011704196710272223, 0.01967154924132232, 3
(1, 0, 1, 1, 0, 0, 0, 1, 1), 0.013673346254708719, 0.0754532633952129, 3
(1, 0, 1, 1, 0, 0, 0, 0, 2), 0.011455935945687728, 0.0016227178212008346, 3
(1, 0, 1, 0, 3, 0, 0, 0, 0), 0.013568971714024857, 0, 0
(1, 0, 1, 0, 2, 1, 0, 0, 0), 0.008825196345644899, 0.06278454161671593, 3
(1, 0, 1, 0, 2, 0, 1, 0, 0), 0.01388991370797177, 0.23200980010964103, 3
(1, 0, 1, 0, 2, 0, 0, 1, 0), 0.01360533721565402, 0.2782155526537189, 3
(1, 0, 1, 0, 2, 0, 0, 0, 1), 0.011704196710272214, 0.01967154924132242, 3
(1, 0, 1, 0, 1, 2, 0, 0, 0), 0.008540619853327141, 0.07298223865145985, 3
(1, 0, 1, 0, 1, 1, 1, 0, 0), 0.015300687775111833, 0.45394133582452567, 3
(1, 0, 1, 0, 1, 1, 0, 1, 0), 0.008608628892381846, 0.8217597063326441, 3
(1, 0, 1, 0, 1, 1, 0, 0, 1), 0.010571834588909765, 0.16450371123884447, 3
(1, 0, 1, 0, 1, 0, 2, 0, 0), 0.013605337215654016, 0.2782155526537189, 3
(1, 0, 1, 0, 1, 0, 1, 1, 0), 0.008608628892381842, 0.8217597063326447, 3
(1, 0, 1, 0, 1, 0, 1, 0, 1), 0.008608628892381837, 0.8217597063326451, 3
(1, 0, 1, 0, 1, 0, 0, 2, 0), 0.013605337215654026, 0.2782155526537191, 3
(1, 0, 1, 0, 1, 0, 0, 1, 1), 0.015300687775111833, 0.45394133582452667, 3
(1, 0, 1, 0, 1, 0, 0, 0, 2), 0.008540619853327143, 0.07298223865145985, 3
(1, 0, 1, 0, 0, 3, 0, 0, 0), 0.013284395221707108, 0, 0
(1, 0, 1, 0, 0, 2, 1, 0, 0), 0.01369973492881737, 0.04330651964371621, 3
(1, 0, 1, 0, 0, 2, 0, 1, 0), 0.013605337215654014, 0.2782155526537191, 3
(1, 0, 1, 0, 0, 2, 0, 0, 1), 0.014667508957137674, 0.019211878161766366, 3
(1, 0, 1, 0, 0, 1, 2, 0, 0), 0.01369973492881737, 0.04330651964371618, 3
(1, 0, 1, 0, 0, 1, 1, 1, 0), 0.015300687775111833, 0.45394133582452606, 3
(1, 0, 1, 0, 0, 1, 1, 0, 1), 0.012599705329472135, 0.22830592412689002, 3
(1, 0, 1, 0, 0, 1, 0, 2, 0), 0.01388991370797177, 0.23200980010964134, 3
(1, 0, 1, 0, 0, 1, 0, 1, 1), 0.016030978546186726, 0.43485246142757045, 3
(1, 0, 1, 0, 0, 1, 0, 0, 2), 0.01178850859251036, 0.04581879828116304, 3
(1, 0, 1, 0, 0, 0, 3, 0, 0), 0.013284395221707114, 0, 0
(1, 0, 1, 0, 0, 0, 2, 1, 0), 0.008540619853327136, 0.07298223865145952, 3
(1, 0, 1, 0, 0, 0, 2, 0, 1), 0.011090550343452682, 0.0138681843266509, 3
(1, 0, 1, 0, 0, 0, 1, 2, 0), 0.008825196345644895, 0.06278454161671515, 3
(1, 0, 1, 0, 0, 0, 1, 1, 1), 0.01370238724742375, 0.11432057569803297, 3
(1, 0, 1, 0, 0, 0, 1, 0, 2), 0.008211549978825367, 0.04660851020655874, 3
(1, 0, 1, 0, 0, 0, 0, 3, 0), 0.013568971714024871, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 1), 0.014900797765648384, 0.00012184803813417773, 3
(1, 0, 1, 0, 0, 0, 0, 1, 2), 0.011737220908703307, 0.00027695514072661456, 3
(1, 0, 1, 0, 0, 0, 0, 0, 3), 0.0104053948570798, 0, 0
(1, 0, 0, 4, 0, 0, 0, 0, 0), 0.010228793036291883, 0, 0
(1, 0, 0, 3, 1, 0, 0, 0, 0), 0.011787121425482786, 0, 0
(1, 0, 0, 3, 0, 1, 0, 0, 0), 0.013323116545327147, 0, 0
(1, 0, 0, 3, 0, 0, 1, 0, 0), 0.013632745685786367, 0, 0
(1, 0, 0, 3, 0, 0, 0, 1, 0), 0.013284395221707105, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 1), 0.013918188795733569, 0, 0
(1, 0, 0, 2, 2, 0, 0, 0, 0), 0.011424872389449147, 0, 0
(1, 0, 0, 2, 1, 1, 0, 0, 0), 0.014703344251475722, 0.0007508128366780922, 3
(1, 0, 0, 2, 1, 0, 1, 0, 0), 0.011788508592510339, 0.045818798281162705, 3
(1, 0, 0, 2, 1, 0, 0, 1, 0), 0.013699734928817356, 0.043306519643716554, 3
(1, 0, 0, 2, 1, 0, 0, 0, 1), 0.01187212879833461, 0.019762798898614434, 3
(1, 0, 0, 2, 0, 2, 0, 0, 0), 0.01449686262913787, 0, 0
(1, 0, 0, 2, 0, 1, 1, 0, 0), 0.013324503712354697, 0.022196801317826566, 3
(1, 0, 0, 2, 0, 1, 0, 1, 0), 0.013605337215654018, 0.27821555265371933, 3
(1, 0, 0, 2, 0, 1, 0, 0, 1), 0.015235730048661716, 0.023598181637457732, 3
(1, 0, 0, 2, 0, 0, 2, 0, 0), 0.015038357973886073, 0, 0
(1, 0, 0, 2, 0, 0, 1, 1, 0), 0.014667508957137664, 0.019211878161765755, 3
(1, 0, 0, 2, 0, 0, 1, 0, 1), 0.014667508957137664, 0.01921187816176609, 3
(1, 0, 0, 2, 0, 0, 0, 2, 0), 0.014438780643707811, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 1), 0.014765649659319466, 0.0005679046590601654, 3
(1, 0, 0, 2, 0, 0, 0, 0, 2), 0.014621473444825325, 0, 0
(1, 0, 0, 1, 3, 0, 0, 0, 0), 0.01194264729782326, 0, 0
(1, 0, 0, 1, 2, 1, 0, 0, 0), 0.012079879386451126, 0.0015355291488492043, 3
(1, 0, 0, 1, 2, 0, 1, 0, 0), 0.011634405324391596, 0.04177731193768795, 3
(1, 0, 0, 1, 2, 0, 0, 1, 0), 0.013699734928817358, 0.043306519643716276, 3
(1, 0, 0, 1, 2, 0, 0, 0, 1), 0.010784659053154368, 0.02285760735626198, 3
(1, 0, 0, 1, 1, 2, 0, 0, 0), 0.013615874506295485, 0.0008527289369373312, 3
(1, 0, 0, 1, 1, 1, 1, 0, 0), 0.017292934464354787, 0.06730647418414526, 3
(1, 0, 0, 1, 1, 1, 0, 1, 0), 0.015300687775111836, 0.45394133582452645, 3
(1, 0, 0, 1, 1, 1, 0, 0, 1), 0.01653360270056486, 0.04352794756913441, 3
(1, 0, 0, 1, 1, 0, 2, 0, 0), 0.013324503712354697, 0.022196801317826316, 3
(1, 0, 0, 1, 1, 0, 1, 1, 0), 0.012599705329472126, 0.22830592412688994, 3
(1, 0, 0, 1, 1, 0, 1, 0, 1), 0.010571834588909758, 0.16450371123884402, 3
(1, 0, 0, 1, 1, 0, 0, 2, 0), 0.015235730048661716, 0.02359818163745812, 3
(1, 0, 0, 1, 1, 0, 0, 1, 1), 0.016533602700564858, 0.043527947569133967, 3
(1, 0, 0, 1, 1, 0, 0, 0, 2), 0.010784659053154374, 0.022857607356262036, 3
(1, 0, 0, 1, 0, 3, 0, 0, 0), 0.013478642417667629, 0, 0
(1, 0, 0, 1, 0, 2, 1, 0, 0), 0.011634405324391603, 0.0417773119376878, 3
(1, 0, 0, 1, 0, 2, 0, 1, 0), 0.013889913707971772, 0.2320098001096412, 3
(1, 0, 0, 1, 0, 2, 0, 0, 1), 0.015235730048661715, 0.02359818163745771, 3
(1, 0, 0, 1, 0, 1, 2, 0, 0), 0.01178850859251035, 0.04581879828116292, 3
(1, 0, 0, 1, 0, 1, 1, 1, 0), 0.016030978546186726, 0.43485246142757045, 3
(1, 0, 0, 1, 0, 1, 1, 0, 1), 0.01259970532947213, 0.22830592412689024, 3
(1, 0, 0, 1, 0, 1, 0, 2, 0), 0.013889913707971775, 0.23200980010964165, 3
(1, 0, 0, 1, 0, 1, 0, 1, 1), 0.015300687775111833, 0.45394133582452656, 3
(1, 0, 0, 1, 0, 1, 0, 0, 2), 0.013699734928817367, 0.043306519643716505, 3
(1, 0, 0, 1, 0, 0, 3, 0, 0), 0.013632745685786379, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 0), 0.011788508592510346, 0.04581879828116288, 3
(1, 0, 0, 1, 0, 0, 2, 0, 1), 0.013324503712354704, 0.022196801317826982, 3
(1, 0, 0, 1, 0, 0, 1, 2, 0), 0.011634405324391597, 0.04177731193768769, 3
(1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0172929344643548, 0.06730647418414518, 3
(1, 0, 0, 1, 0, 0, 1, 0, 2), 0.011634405324391603, 0.04177731193768762, 3
(1, 0, 0, 1, 0, 0, 0, 3, 0), 0.013478642417667639, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 1), 0.013615874506295495, 0.0008527289369375532, 3
(1, 0, 0, 1, 0, 0, 0, 1, 2), 0.01207987938645114, 0.0015355291488484983, 3
(1, 0, 0, 1, 0, 0, 0, 0, 3), 0.01194264729782328, 0, 0
(1, 0, 0, 0, 4, 0, 0, 0, 0), 0.010306555972462125, 0, 0
(1, 0, 0, 0, 3, 1, 0, 0, 0), 0.010699651680302557, 0, 0
(1, 0, 0, 0, 3, 0, 1, 0, 0), 0.013478642417667632, 0, 0
(1, 0, 0, 0, 3, 0, 0, 1, 0), 0.013284395221707114, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 1), 0.012830719050553333, 0, 0
(1, 0, 0, 0, 2, 2, 0, 0, 0), 0.009016644090577976, 0, 0
(1, 0, 0, 0, 2, 1, 1, 0, 0), 0.013615874506295492, 0.000852728936937609, 3
(1, 0, 0, 0, 2, 1, 0, 1, 0), 0.00854061985332715, 0.07298223865146006, 3
(1, 0, 0, 0, 2, 1, 0, 0, 1), 0.010784659053154384, 0.022857607356262036, 3
(1, 0, 0, 0, 2, 0, 2, 0, 0), 0.014496862629137878, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 0), 0.01109055034345269, 0.013868184326650754, 3
(1, 0, 0, 0, 2, 0, 1, 0, 1), 0.011704196710272221, 0.01967154924132189, 3
(1, 0, 0, 0, 2, 0, 0, 2, 0), 0.014205491835197105, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 1), 0.014765649659319466, 0.0005679046590603831, 3
(1, 0, 0, 0, 2, 0, 0, 0, 2), 0.012213245145954137, 0, 0
(1, 0, 0, 0, 1, 3, 0, 0, 0), 0.010699651680302564, 0, 0
(1, 0, 0, 0, 1, 2, 1, 0, 0), 0.01207987938645114, 0.0015355291488487793, 3
(1, 0, 0, 0, 1, 2, 0, 1, 0), 0.008825196345644905, 0.06278454161671582, 3
(1, 0, 0, 0, 1, 2, 0, 0, 1), 0.011872128798334625, 0.019762798898614504, 3
(1, 0, 0, 0, 1, 1, 2, 0, 0), 0.014703344251475736, 0.000750812836677707, 3
(1, 0, 0, 0, 1, 1, 1, 1, 0), 0.013702387247423758, 0.11432057569803315, 3
(1, 0, 0, 0, 1, 1, 1, 0, 1), 0.013673346254708712, 0.07545326339521247, 3
(1, 0, 0, 0, 1, 1, 0, 2, 0), 0.0114486612106695, 0.020994647352223842, 3
(1, 0, 0, 0, 1, 1, 0, 1, 1), 0.013673346254708715, 0.07545326339521245, 3
(1, 0, 0, 0, 1, 1, 0, 0, 2), 0.011872128798334628, 0.019762798898614504, 3
(1, 0, 0, 0, 1, 0, 3, 0, 0), 0.013323116545327165, 0, 0
(1, 0, 0, 0, 1, 0, 2, 1, 0), 0.00821154997882537, 0.04660851020655891, 3
(1, 0, 0, 0, 1, 0, 2, 0, 1), 0.011448661210669503, 0.02099464735222439, 3
(1, 0, 0, 0, 1, 0, 1, 2, 0), 0.00821154997882537, 0.046608510206558686, 3
(1, 0, 0, 0, 1, 0, 1, 1, 1), 0.013702387247423764, 0.11432057569803328, 3
(1, 0, 0, 0, 1, 0, 1, 0, 2), 0.008825196345644909, 0.06278454161671582, 3
(1, 0, 0, 0, 1, 0, 0, 3, 0), 0.01332311654532717, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 1), 0.014703344251475738, 0.000750812836677544, 3
(1, 0, 0, 0, 1, 0, 0, 1, 2), 0.01207987938645114, 0.0015355291488489112, 3
(1, 0, 0, 0, 1, 0, 0, 0, 3), 0.010699651680302569, 0, 0
(1, 0, 0, 0, 0, 4, 0, 0, 0), 0.010306555972462128, 0, 0
(1, 0, 0, 0, 0, 3, 1, 0, 0), 0.011942647297823282, 0, 0
(1, 0, 0, 0, 0, 3, 0, 1, 0), 0.013568971714024861, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 1), 0.013918188795733583, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 0), 0.011424872389449182, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 0), 0.014900797765648385, 0.00012184803813438292, 3
(1, 0, 0, 0, 0, 2, 1, 0, 1), 0.011455935945687744, 0.0016227178212007676, 3
(1, 0, 0, 0, 0, 2, 0, 2, 0), 0.014774644819832605, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 1), 0.014707567673889388, 9.839449826728368e-05, 3
(1, 0, 0, 0, 0, 2, 0, 0, 2), 0.014388184636314631, 0, 0
(1, 0, 0, 0, 0, 1, 3, 0, 0), 0.011787121425482815, 0, 0
(1, 0, 0, 0, 0, 1, 2, 1, 0), 0.011737220908703307, 0.00027695514072605945, 3
(1, 0, 0, 0, 0, 1, 2, 0, 1), 0.01011293070090478, 0.002123489275456143, 3
(1, 0, 0, 0, 0, 1, 1, 2, 0), 0.013557792520865416, 0.00014568871975628934, 3
(1, 0, 0, 0, 0, 1, 1, 1, 1), 0.017534189684297607, 0.0015331324258263251, 3
(1, 0, 0, 0, 0, 1, 1, 0, 2), 0.010112930700904778, 0.00212348927545588, 3
(1, 0, 0, 0, 0, 1, 0, 3, 0), 0.01360769303764491, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 1), 0.013557792520865412, 0.00014568871975690015, 3
(1, 0, 0, 0, 0, 1, 0, 1, 2), 0.011737220908703307, 0.000276955140726226, 3
(1, 0, 0, 0, 0, 1, 0, 0, 3), 0.011787121425482815, 0, 0
(1, 0, 0, 0, 0, 0, 4, 0, 0), 0.010228793036291896, 0, 0
(1, 0, 0, 0, 0, 0, 3, 1, 0), 0.010405394857079794, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 1), 0.012575183550950626, 0, 0
(1, 0, 0, 0, 0, 0, 2, 2, 0), 0.008680779914453169, 0, 0
(1, 0, 0, 0, 0, 0, 2, 1, 1), 0.012474065764703626, 5.378892028846346e-06, 3
(1, 0, 0, 0, 0, 0, 2, 0, 2), 0.011935462955259414, 0, 0
(1, 0, 0, 0, 0, 0, 1, 3, 0), 0.010599642053040315, 0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 1), 0.012667295856462622, 8.043161558844987e-06, 3
(1, 0, 0, 0, 0, 0, 1, 1, 2), 0.012667295856462622, 8.043161558844986e-06, 3
(1, 0, 0, 0, 0, 0, 1, 0, 3), 0.010599642053040325, 0, 0
(1, 0, 0, 0, 0, 0, 0, 4, 0), 0.010325916634272157, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 1), 0.012768413642709617, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 2), 0.01203055234483662, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 3), 0.0105986249488388, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 4), 0.009241022287336748, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 0), 0.005419228098697687, 0, 0
(0, 4, 1, 0, 0, 0, 0, 0, 0), 0.009241022287336738, 0, 0
(0, 4, 0, 1, 0, 0, 0, 0, 0), 0.010325916634272144, 0, 0
(0, 4, 0, 0, 1, 0, 0, 0, 0), 0.010228793036291886, 0, 0
(0, 4, 0, 0, 0, 1, 0, 0, 0), 0.010306555972462121, 0, 0
(0, 4, 0, 0, 0, 0, 1, 0, 0), 0.010306555972462128, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 0), 0.010228793036291883, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 1), 0.010325916634272153, 0, 0
(0, 3, 2, 0, 0, 0, 0, 0, 0), 0.008857379043418878, 0, 0
(0, 3, 1, 1, 0, 0, 0, 0, 0), 0.012768413642709598, 0, 0
(0, 3, 1, 0, 1, 0, 0, 0, 0), 0.010405394857079784, 0, 0
(0, 3, 1, 0, 0, 1, 0, 0, 0), 0.011942647297823265, 0, 0
(0, 3, 1, 0, 0, 0, 1, 0, 0), 0.01069965168030256, 0, 0
(0, 3, 1, 0, 0, 0, 0, 1, 0), 0.01178712142548279, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 1), 0.010599642053040308, 0, 0
(0, 3, 0, 2, 0, 0, 0, 0, 0), 0.012112062084225113, 0, 0
(0, 3, 0, 1, 1, 0, 0, 0, 0), 0.012575183550950605, 0, 0
(0, 3, 0, 1, 0, 1, 0, 0, 0), 0.013568971714024854, 0, 0
(0, 3, 0, 1, 0, 0, 1, 0, 0), 0.013478642417667627, 0, 0
(0, 3, 0, 1, 0, 0, 0, 1, 0), 0.013323116545327146, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 1), 0.013607693037644912, 0, 0
(0, 3, 0, 0, 2, 0, 0, 0, 0), 0.01182069129028433, 0, 0
(0, 3, 0, 0, 1, 1, 0, 0, 0), 0.013918188795733567, 0, 0
(0, 3, 0, 0, 1, 0, 1, 0, 0), 0.013284395221707108, 0, 0
(0, 3, 0, 0, 1, 0, 0, 1, 0), 0.01363274568578637, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 1), 0.013323116545327154, 0, 0
(0, 3, 0, 0, 0, 2, 0, 0, 0), 0.012053980098795032, 0, 0
(0, 3, 0, 0, 0, 1, 1, 0, 0), 0.01283071905055333, 0, 0
(0, 3, 0, 0, 0, 1, 0, 1, 0), 0.013284395221707088, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 1), 0.013478642417667622, 0, 0
(0, 3, 0, 0, 0, 0, 2, 0, 0), 0.012053980098795046, 0, 0
(0, 3, 0, 0, 0, 0, 1, 1, 0), 0.013918188795733567, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 1), 0.013568971714024868, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 0), 0.011820691290284326, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 1), 0.012575183550950607, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 2), 0.012112062084225115, 0, 0
(0, 2, 3, 0, 0, 0, 0, 0, 0), 0.00885737904341888, 0, 0
(0, 2, 2, 1, 0, 0, 0, 0, 0), 0.0120305523448366, 0, 0
(0, 2, 2, 0, 1, 0, 0, 0, 0), 0.00868077991445316, 0, 0
(0, 2, 2, 0, 0, 1, 0, 0, 0), 0.011424872389449158, 0, 0
(0, 2, 2, 0, 0, 0, 1, 0, 0), 0.009016644090577964, 0, 0
(0, 2, 2, 0, 0, 0, 0, 1, 0), 0.011424872389449154, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 1), 0.008680779914453164, 0, 0
(0, 2, 1, 2, 0, 0, 0, 0, 0), 0.015285235385642833, 0, 0
(0, 2, 1, 1, 1, 0, 0, 0, 0), 0.012474065764703604, 5.378892028652057e-06, 3
(0, 2, 1, 1, 0, 1, 0, 0, 0), 0.014900797765648366, 0.00012184803813428198, 3
(0, 2, 1, 1, 0, 0, 1, 0, 0), 0.013615874506295481, 0.0008527289369378317, 3
(0, 2, 1, 1, 0, 0, 0, 1, 0), 0.014703344251475722, 0.0007508128366773289, 3
(0, 2, 1, 1, 0, 0, 0, 0, 1), 0.013557792520865409, 0.00014568871975645598, 3
(0, 2, 1, 0, 2, 0, 0, 0, 0), 0.011644092161318615, 0, 0
(0, 2, 1, 0, 1, 1, 0, 0, 0), 0.011455935945687723, 0.001622717821200961, 3
(0, 2, 1, 0, 1, 0, 1, 0, 0), 0.008540619853327137, 0.07298223865145984, 3
(0, 2, 1, 0, 1, 0, 0, 1, 0), 0.011788508592510342, 0.04581879828116297, 3
(0, 2, 1, 0, 1, 0, 0, 0, 1), 0.008211549978825354, 0.04660851020655896, 3
(0, 2, 1, 0, 0, 2, 0, 0, 0), 0.014621473444825318, 0, 0
(0, 2, 1, 0, 0, 1, 1, 0, 0), 0.010784659053154374, 0.022857607356261953, 3
(0, 2, 1, 0, 0, 1, 0, 1, 0), 0.013699734928817339, 0.04330651964371649, 3
(0, 2, 1, 0, 0, 1, 0, 0, 1), 0.011634405324391597, 0.04177731193768748, 3
(0, 2, 1, 0, 0, 0, 2, 0, 0), 0.012213245145954132, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 0), 0.011872128798334602, 0.01976279889861435, 3
(0, 2, 1, 0, 0, 0, 1, 0, 1), 0.008825196345644899, 0.06278454161671582, 3
(0, 2, 1, 0, 0, 0, 0, 2, 0), 0.014388184636314607, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 1), 0.010112930700904757, 0.0021234892754556636, 3
(0, 2, 1, 0, 0, 0, 0, 0, 2), 0.011935462955259398, 0, 0
(0, 2, 0, 3, 0, 0, 0, 0, 0), 0.012112062084225115, 0, 0
(0, 2, 0, 2, 1, 0, 0, 0, 0), 0.01193546295525939, 0, 0
(0, 2, 0, 2, 0, 1, 0, 0, 0), 0.014774644819832596, 0, 0
(0, 2, 0, 2, 0, 0, 1, 0, 0), 0.014496862629137866, 0, 0
(0, 2, 0, 2, 0, 0, 0, 1, 0), 0.01449686262913787, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 1), 0.014774644819832605, 0, 0
(0, 2, 0, 1, 2, 0, 0, 0, 0), 0.01164409216131861, 0, 0
(0, 2, 0, 1, 1, 1, 0, 0, 0), 0.01470756767388938, 9.839449826792726e-05, 3
(0, 2, 0, 1, 1, 0, 1, 0, 0), 0.011090550343452674, 0.013868184326650658, 3
(0, 2, 0, 1, 1, 0, 0, 1, 0), 0.013324503712354697, 0.022196801317827593, 3
(0, 2, 0, 1, 1, 0, 0, 0, 1), 0.01144866121066949, 0.020994647352224217, 3
(0, 2, 0, 1, 0, 2, 0, 0, 0), 0.014716562834402522, 0, 0
(0, 2, 0, 1, 0, 1, 1, 0, 0), 0.011704196710272211, 0.01967154924132174, 3
(0, 2, 0, 1, 0, 1, 0, 1, 0), 0.013605337215654, 0.2782155526537196, 3
(0, 2, 0, 1, 0, 1, 0, 0, 1), 0.01388991370797177, 0.23200980010964178, 3
(0, 2, 0, 1, 0, 0, 2, 0, 0), 0.014438780643707795, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 0), 0.0152357300486617, 0.023598181637457766, 3
(0, 2, 0, 1, 0, 0, 1, 0, 1), 0.013889913707971773, 0.2320098001096413, 3
(0, 2, 0, 1, 0, 0, 0, 2, 0), 0.014205491835197086, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 1), 0.011448661210669493, 0.02099464735222403, 3
(0, 2, 0, 1, 0, 0, 0, 0, 2), 0.014774644819832608, 0, 0
(0, 2, 0, 0, 3, 0, 0, 0, 0), 0.01182069129028433, 0, 0
(0, 2, 0, 0, 2, 1, 0, 0, 0), 0.014388184636314609, 0, 0
(0, 2, 0, 0, 2, 0, 1, 0, 0), 0.014205491835197091, 0, 0
(0, 2, 0, 0, 2, 0, 0, 1, 0), 0.015038357973886076, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 1), 0.01420549183519709, 0, 0
(0, 2, 0, 0, 1, 2, 0, 0, 0), 0.01462147344482532, 0, 0
(0, 2, 0, 0, 1, 1, 1, 0, 0), 0.01476564965931945, 0.0005679046590608472, 3
(0, 2, 0, 0, 1, 1, 0, 1, 0), 0.014667508957137651, 0.019211878161765866, 3
(0, 2, 0, 0, 1, 1, 0, 0, 1), 0.01523573004866171, 0.023598181637458086, 3
(0, 2, 0, 0, 1, 0, 2, 0, 0), 0.014438780643707802, 0, 0
(0, 2, 0, 0, 1, 0, 1, 1, 0), 0.014667508957137658, 0.019211878161765533, 3
(0, 2, 0, 0, 1, 0, 1, 0, 1), 0.013605337215654021, 0.2782155526537191, 3
(0, 2, 0, 0, 1, 0, 0, 2, 0), 0.015038357973886075, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 1), 0.0133245037123547, 0.02219680131782715, 3
(0, 2, 0, 0, 1, 0, 0, 0, 2), 0.014496862629137873, 0, 0
(0, 2, 0, 0, 0, 3, 0, 0, 0), 0.012053980098795035, 0, 0
(0, 2, 0, 0, 0, 2, 1, 0, 0), 0.012213245145954128, 0, 0
(0, 2, 0, 0, 0, 2, 0, 1, 0), 0.014438780643707771, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 1), 0.014438780643707794, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 0), 0.012213245145954135, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 0), 0.014765649659319426, 0.0005679046590603953, 3
(0, 2, 0, 0, 0, 1, 1, 0, 1), 0.011704196710272214, 0.01967154924132209, 3
(0, 2, 0, 0, 0, 1, 0, 2, 0), 0.014205491835197063, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 1), 0.011090550343452658, 0.013868184326650938, 3
(0, 2, 0, 0, 0, 1, 0, 0, 2), 0.01449686262913787, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 0), 0.012053980098795047, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 0), 0.014621473444825317, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 1), 0.014716562834402539, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 0), 0.0143881846363146, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 1), 0.014707567673889376, 9.839449826720649e-05, 3
(0, 2, 0, 0, 0, 0, 1, 0, 2), 0.014774644819832606, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 0), 0.011820691290284329, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 1), 0.011644092161318611, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 2), 0.011935462955259397, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 3), 0.012112062084225115, 0, 0
(0, 1, 4, 0, 0, 0, 0, 0, 0), 0.009241022287336738, 0, 0
(0, 1, 3, 1, 0, 0, 0, 0, 0), 0.01059862494883878, 0, 0
(0, 1, 3, 0, 1, 0, 0, 0, 0), 0.010599642053040302, 0, 0
(0, 1, 3, 0, 0, 1, 0, 0, 0), 0.011787121425482794, 0, 0
(0, 1, 3, 0, 0, 0, 1, 0, 0), 0.010699651680302551, 0, 0
(0, 1, 3, 0, 0, 0, 0, 1, 0), 0.011942647297823268, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 1), 0.010405394857079786, 0, 0
(0, 1, 2, 2, 0, 0, 0, 0, 0), 0.012030552344836605, 0, 0
(0, 1, 2, 1, 1, 0, 0, 0, 0), 0.012667295856462599, 8.043161558928252e-06, 3
(0, 1, 2, 1, 0, 1, 0, 0, 0), 0.011737220908703293, 0.00027695514072661456, 3
(0, 1, 2, 1, 0, 0, 1, 0, 0), 0.012079879386451126, 0.0015355291488493553, 3
(0, 1, 2, 1, 0, 0, 0, 1, 0), 0.012079879386451126, 0.0015355291488491905, 3
(0, 1, 2, 1, 0, 0, 0, 0, 1), 0.011737220908703296, 0.000276955140726448, 3
(0, 1, 2, 0, 2, 0, 0, 0, 0), 0.011935462955259392, 0, 0
(0, 1, 2, 0, 1, 1, 0, 0, 0), 0.010112930700904757, 0.002123489275455334, 3
(0, 1, 2, 0, 1, 0, 1, 0, 0), 0.008825196345644893, 0.06278454161671604, 3
(0, 1, 2, 0, 1, 0, 0, 1, 0), 0.011634405324391597, 0.04177731193768775, 3
(0, 1, 2, 0, 1, 0, 0, 0, 1), 0.008211549978825353, 0.046608510206558686, 3
(0, 1, 2, 0, 0, 2, 0, 0, 0), 0.014388184636314609, 0, 0
(0, 1, 2, 0, 0, 1, 1, 0, 0), 0.011872128798334618, 0.019762798898614296, 3
(0, 1, 2, 0, 0, 1, 0, 1, 0), 0.01369973492881734, 0.04330651964371658, 3
(0, 1, 2, 0, 0, 1, 0, 0, 1), 0.011788508592510348, 0.04581879828116306, 3
(0, 1, 2, 0, 0, 0, 2, 0, 0), 0.012213245145954127, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 0), 0.010784659053154361, 0.02285760735626198, 3
(0, 1, 2, 0, 0, 0, 1, 0, 1), 0.008540619853327136, 0.07298223865145968, 3
(0, 1, 2, 0, 0, 0, 0, 2, 0), 0.014621473444825322, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 1), 0.011455935945687723, 0.0016227178212007986, 3
(0, 1, 2, 0, 0, 0, 0, 0, 2), 0.011644092161318616, 0, 0
(0, 1, 1, 3, 0, 0, 0, 0, 0), 0.012768413642709602, 0, 0
(0, 1, 1, 2, 1, 0, 0, 0, 0), 0.012667295856462596, 8.043161559053154e-06, 3
(0, 1, 1, 2, 0, 1, 0, 0, 0), 0.013557792520865402, 0.00014568871975678883, 3
(0, 1, 1, 2, 0, 0, 1, 0, 0), 0.014703344251475722, 0.0007508128366774226, 3
(0, 1, 1, 2, 0, 0, 0, 1, 0), 0.01361587450629548, 0.0008527289369376086, 3
(0, 1, 1, 2, 0, 0, 0, 0, 1), 0.014900797765648373, 0.00012184803813443707, 3
(0, 1, 1, 1, 2, 0, 0, 0, 0), 0.012474065764703605, 5.378892028901857e-06, 3
(0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0175341896842976, 0.0015331324258253537, 3
(0, 1, 1, 1, 1, 0, 1, 0, 0), 0.013702387247423752, 0.11432057569803332, 3
(0, 1, 1, 1, 1, 0, 0, 1, 0), 0.017292934464354783, 0.06730647418414518, 3
(0, 1, 1, 1, 1, 0, 0, 0, 1), 0.013702387247423745, 0.11432057569803322, 3
(0, 1, 1, 1, 0, 2, 0, 0, 0), 0.014707567673889373, 9.839449826719955e-05, 3
(0, 1, 1, 1, 0, 1, 1, 0, 0), 0.013673346254708717, 0.07545326339521248, 3
(0, 1, 1, 1, 0, 1, 0, 1, 0), 0.015300687775111819, 0.4539413358245263, 3
(0, 1, 1, 1, 0, 1, 0, 0, 1), 0.016030978546186722, 0.43485246142757067, 3
(0, 1, 1, 1, 0, 0, 2, 0, 0), 0.014765649659319448, 0.0005679046590608554, 3
(0, 1, 1, 1, 0, 0, 1, 1, 0), 0.01653360270056485, 0.04352794756913419, 3
(0, 1, 1, 1, 0, 0, 1, 0, 1), 0.01530068777511183, 0.45394133582452656, 3
(0, 1, 1, 1, 0, 0, 0, 2, 0), 0.01476564965931945, 0.0005679046590608676, 3
(0, 1, 1, 1, 0, 0, 0, 1, 1), 0.013673346254708719, 0.07545326339521269, 3
(0, 1, 1, 1, 0, 0, 0, 0, 2), 0.014707567673889378, 9.839449826756557e-05, 3
(0, 1, 1, 0, 3, 0, 0, 0, 0), 0.012575183550950605, 0, 0
(0, 1, 1, 0, 2, 1, 0, 0, 0), 0.010112930700904755, 0.002123489275455475, 3
(0, 1, 1, 0, 2, 0, 1, 0, 0), 0.011448661210669486, 0.020994647352224415, 3
(0, 1, 1, 0, 2, 0, 0, 1, 0), 0.013324503712354697, 0.022196801317826677, 3
(0, 1, 1, 0, 2, 0, 0, 0, 1), 0.011090550343452672, 0.01386818432665071, 3
(0, 1, 1, 0, 1, 2, 0, 0, 0), 0.011455935945687721, 0.0016227178212009704, 3
(0, 1, 1, 0, 1, 1, 1, 0, 0), 0.013673346254708715, 0.07545326339521236, 3
(0, 1, 1, 0, 1, 1, 0, 1, 0), 0.012599705329472117, 0.2283059241268906, 3
(0, 1, 1, 0, 1, 1, 0, 0, 1), 0.012599705329472124, 0.2283059241268906, 3
(0, 1, 1, 0, 1, 0, 2, 0, 0), 0.011704196710272213, 0.01967154924132212, 3
(0, 1, 1, 0, 1, 0, 1, 1, 0), 0.010571834588909753, 0.16450371123884402, 3
(0, 1, 1, 0, 1, 0, 1, 0, 1), 0.008608628892381832, 0.8217597063326427, 3
(0, 1, 1, 0, 1, 0, 0, 2, 0), 0.014667508957137664, 0.019211878161765696, 3
(0, 1, 1, 0, 1, 0, 0, 1, 1), 0.012599705329472122, 0.22830592412689082, 3
(0, 1, 1, 0, 1, 0, 0, 0, 2), 0.01109055034345267, 0.013868184326650823, 3
(0, 1, 1, 0, 0, 3, 0, 0, 0), 0.013918188795733567, 0, 0
(0, 1, 1, 0, 0, 2, 1, 0, 0), 0.011872128798334616, 0.019762798898614615, 3
(0, 1, 1, 0, 0, 2, 0, 1, 0), 0.015235730048661689, 0.023598181637458113, 3
(0, 1, 1, 0, 0, 2, 0, 0, 1), 0.01466750895713766, 0.019211878161765922, 3
(0, 1, 1, 0, 0, 1, 2, 0, 0), 0.01078465905315438, 0.02285760735626162, 3
(0, 1, 1, 0, 0, 1, 1, 1, 0), 0.01653360270056485, 0.0435279475691344, 3
(0, 1, 1, 0, 0, 1, 1, 0, 1), 0.010571834588909769, 0.1645037112388449, 3
(0, 1, 1, 0, 0, 1, 0, 2, 0), 0.015235730048661687, 0.023598181637457773, 3
(0, 1, 1, 0, 0, 1, 0, 1, 1), 0.012599705329472119, 0.22830592412689094, 3
(0, 1, 1, 0, 0, 1, 0, 0, 2), 0.0133245037123547, 0.02219680131782612, 3
(0, 1, 1, 0, 0, 0, 3, 0, 0), 0.01283071905055333, 0, 0
(0, 1, 1, 0, 0, 0, 2, 1, 0), 0.010784659053154354, 0.022857607356262175, 3
(0, 1, 1, 0, 0, 0, 2, 0, 1), 0.011704196710272211, 0.01967154924132188, 3
(0, 1, 1, 0, 0, 0, 1, 2, 0), 0.011872128798334596, 0.019762798898614476, 3
(0, 1, 1, 0, 0, 0, 1, 1, 1), 0.013673346254708714, 0.07545326339521236, 3
(0, 1, 1, 0, 0, 0, 1, 0, 2), 0.011448661210669491, 0.020994647352224522, 3
(0, 1, 1, 0, 0, 0, 0, 3, 0), 0.013918188795733569, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 1), 0.011455935945687721, 0.0016227178212004528, 3
(0, 1, 1, 0, 0, 0, 0, 1, 2), 0.010112930700904764, 0.002123489275455469, 3
(0, 1, 1, 0, 0, 0, 0, 0, 3), 0.01257518355095061, 0, 0
(0, 1, 0, 4, 0, 0, 0, 0, 0), 0.010325916634272146, 0, 0
(0, 1, 0, 3, 1, 0, 0, 0, 0), 0.0105996420530403, 0, 0
(0, 1, 0, 3, 0, 1, 0, 0, 0), 0.013607693037644907, 0, 0
(0, 1, 0, 3, 0, 0, 1, 0, 0), 0.013323116545327147, 0, 0
(0, 1, 0, 3, 0, 0, 0, 1, 0), 0.013478642417667623, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 1), 0.013568971714024861, 0, 0
(0, 1, 0, 2, 2, 0, 0, 0, 0), 0.008680779914453159, 0, 0
(0, 1, 0, 2, 1, 1, 0, 0, 0), 0.013557792520865409, 0.00014568871975617813, 3
(0, 1, 0, 2, 1, 0, 1, 0, 0), 0.008211549978825353, 0.046608510206558845, 3
(0, 1, 0, 2, 1, 0, 0, 1, 0), 0.011634405324391594, 0.04177731193768753, 3
(0, 1, 0, 2, 1, 0, 0, 0, 1), 0.00882519634564489, 0.0627845416167157, 3
(0, 1, 0, 2, 0, 2, 0, 0, 0), 0.014774644819832601, 0, 0
(0, 1, 0, 2, 0, 1, 1, 0, 0), 0.011448661210669486, 0.020994647352224182, 3
(0, 1, 0, 2, 0, 1, 0, 1, 0), 0.013889913707971763, 0.23200980010964123, 3
(0, 1, 0, 2, 0, 1, 0, 0, 1), 0.013889913707971768, 0.23200980010964192, 3
(0, 1, 0, 2, 0, 0, 2, 0, 0), 0.01420549183519708, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 0), 0.015235730048661697, 0.02359818163745778, 3
(0, 1, 0, 2, 0, 0, 1, 0, 1), 0.013605337215654007, 0.27821555265371933, 3
(0, 1, 0, 2, 0, 0, 0, 2, 0), 0.014438780643707799, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 1), 0.011704196710272218, 0.01967154924132217, 3
(0, 1, 0, 2, 0, 0, 0, 0, 2), 0.014716562834402527, 0, 0
(0, 1, 0, 1, 3, 0, 0, 0, 0), 0.010405394857079779, 0, 0
(0, 1, 0, 1, 2, 1, 0, 0, 0), 0.011737220908703293, 0.00027695514072667007, 3
(0, 1, 0, 1, 2, 0, 1, 0, 0), 0.008211549978825351, 0.046608510206558956, 3
(0, 1, 0, 1, 2, 0, 0, 1, 0), 0.011788508592510339, 0.045818798281162934, 3
(0, 1, 0, 1, 2, 0, 0, 0, 1), 0.00854061985332713, 0.07298223865145968, 3
(0, 1, 0, 1, 1, 2, 0, 0, 0), 0.014900797765648371, 0.00012184803813447865, 3
(0, 1, 0, 1, 1, 1, 1, 0, 0), 0.013702387247423746, 0.11432057569803351, 3
(0, 1, 0, 1, 1, 1, 0, 1, 0), 0.01603097854618672, 0.43485246142757017, 3
(0, 1, 0, 1, 1, 1, 0, 0, 1), 0.015300687775111833, 0.4539413358245262, 3
(0, 1, 0, 1, 1, 0, 2, 0, 0), 0.01109055034345267, 0.013868184326651238, 3
(0, 1, 0, 1, 1, 0, 1, 1, 0), 0.012599705329472115, 0.22830592412688955, 3
(0, 1, 0, 1, 1, 0, 1, 0, 1), 0.008608628892381839, 0.8217597063326415, 3
(0, 1, 0, 1, 1, 0, 0, 2, 0), 0.014667508957137658, 0.019211878161765866, 3
(0, 1, 0, 1, 1, 0, 0, 1, 1), 0.010571834588909758, 0.16450371123884458, 3
(0, 1, 0, 1, 1, 0, 0, 0, 2), 0.011704196710272206, 0.019671549241321744, 3
(0, 1, 0, 1, 0, 3, 0, 0, 0), 0.013568971714024857, 0, 0
(0, 1, 0, 1, 0, 2, 1, 0, 0), 0.00882519634564489, 0.0627845416167156, 3
(0, 1, 0, 1, 0, 2, 0, 1, 0), 0.01388991370797175, 0.23200980010964123, 3
(0, 1, 0, 1, 0, 2, 0, 0, 1), 0.013605337215654007, 0.27821555265371933, 3
(0, 1, 0, 1, 0, 1, 2, 0, 0), 0.008540619853327136, 0.0729822386514595, 3
(0, 1, 0, 1, 0, 1, 1, 1, 0), 0.015300687775111819, 0.4539413358245261, 3
(0, 1, 0, 1, 0, 1, 1, 0, 1), 0.008608628892381835, 0.8217597063326424, 3
(0, 1, 0, 1, 0, 1, 0, 2, 0), 0.013605337215653995, 0.27821555265371956, 3
(0, 1, 0, 1, 0, 1, 0, 1, 1), 0.008608628892381832, 0.8217597063326404, 3
(0, 1, 0, 1, 0, 1, 0, 0, 2), 0.013605337215654012, 0.2782155526537195, 3
(0, 1, 0, 1, 0, 0, 3, 0, 0), 0.013284395221707098, 0, 0
(0, 1, 0, 1, 0, 0, 2, 1, 0), 0.013699734928817339, 0.04330651964371639, 3
(0, 1, 0, 1, 0, 0, 2, 0, 1), 0.013605337215654009, 0.2782155526537194, 3
(0, 1, 0, 1, 0, 0, 1, 2, 0), 0.013699734928817339, 0.04330651964371671, 3
(0, 1, 0, 1, 0, 0, 1, 1, 1), 0.015300687775111833, 0.45394133582452617, 3
(0, 1, 0, 1, 0, 0, 1, 0, 2), 0.013889913707971767, 0.2320098001096415, 3
(0, 1, 0, 1, 0, 0, 0, 3, 0), 0.013284395221707102, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 1), 0.008540619853327141, 0.07298223865145985, 3
(0, 1, 0, 1, 0, 0, 0, 1, 2), 0.0088251963456449, 0.06278454161671604, 3
(0, 1, 0, 1, 0, 0, 0, 0, 3), 0.013568971714024864, 0, 0
(0, 1, 0, 0, 4, 0, 0, 0, 0), 0.010228793036291886, 0, 0
(0, 1, 0, 0, 3, 1, 0, 0, 0), 0.0117871214254828, 0, 0
(0, 1, 0, 0, 3, 0, 1, 0, 0), 0.013323116545327153, 0, 0
(0, 1, 0, 0, 3, 0, 0, 1, 0), 0.013632745685786376, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 1), 0.013284395221707102, 0, 0
(0, 1, 0, 0, 2, 2, 0, 0, 0), 0.01142487238944916, 0, 0
(0, 1, 0, 0, 2, 1, 1, 0, 0), 0.014703344251475722, 0.0007508128366767113, 3
(0, 1, 0, 0, 2, 1, 0, 1, 0), 0.011788508592510339, 0.045818798281162976, 3
(0, 1, 0, 0, 2, 1, 0, 0, 1), 0.013699734928817356, 0.0433065196437165, 3
(0, 1, 0, 0, 2, 0, 2, 0, 0), 0.014496862629137871, 0, 0
(0, 1, 0, 0, 2, 0, 1, 1, 0), 0.013324503712354703, 0.022196801317826594, 3
(0, 1, 0, 0, 2, 0, 1, 0, 1), 0.013605337215654018, 0.2782155526537192, 3
(0, 1, 0, 0, 2, 0, 0, 2, 0), 0.015038357973886078, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 1), 0.01466750895713766, 0.019211878161766425, 3
(0, 1, 0, 0, 2, 0, 0, 0, 2), 0.014438780643707799, 0, 0
(0, 1, 0, 0, 1, 3, 0, 0, 0), 0.01194264729782327, 0, 0
(0, 1, 0, 0, 1, 2, 1, 0, 0), 0.012079879386451125, 0.0015355291488492043, 3
(0, 1, 0, 0, 1, 2, 0, 1, 0), 0.011634405324391582, 0.04177731193768754, 3
(0, 1, 0, 0, 1, 2, 0, 0, 1), 0.013699734928817354, 0.04330651964371638, 3
(0, 1, 0, 0, 1, 1, 2, 0, 0), 0.013615874506295481, 0.0008527289369377762, 3
(0, 1, 0, 0, 1, 1, 1, 1, 0), 0.01729293446435478, 0.06730647418414523, 3
(0, 1, 0, 0, 1, 1, 1, 0, 1), 0.015300687775111827, 0.4539413358245261, 3
(0, 1, 0, 0, 1, 1, 0, 2, 0), 0.013324503712354685, 0.022196801317826788, 3
(0, 1, 0, 0, 1, 1, 0, 1, 1), 0.012599705329472117, 0.22830592412689038, 3
(0, 1, 0, 0, 1, 1, 0, 0, 2), 0.015235730048661704, 0.02359818163745751, 3
(0, 1, 0, 0, 1, 0, 3, 0, 0), 0.01347864241766763, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 0), 0.011634405324391594, 0.04177731193768762, 3
(0, 1, 0, 0, 1, 0, 2, 0, 1), 0.013889913707971773, 0.23200980010964123, 3
(0, 1, 0, 0, 1, 0, 1, 2, 0), 0.011788508592510337, 0.045818798281162934, 3
(0, 1, 0, 0, 1, 0, 1, 1, 1), 0.01603097854618673, 0.43485246142756995, 3
(0, 1, 0, 0, 1, 0, 1, 0, 2), 0.013889913707971775, 0.23200980010964134, 3
(0, 1, 0, 0, 1, 0, 0, 3, 0), 0.013632745685786374, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 1), 0.011788508592510346, 0.045818798281163184, 3
(0, 1, 0, 0, 1, 0, 0, 1, 2), 0.011634405324391597, 0.04177731193768807, 3
(0, 1, 0, 0, 1, 0, 0, 0, 3), 0.013478642417667625, 0, 0
(0, 1, 0, 0, 0, 4, 0, 0, 0), 0.01030655597246212, 0, 0
(0, 1, 0, 0, 0, 3, 1, 0, 0), 0.010699651680302553, 0, 0
(0, 1, 0, 0, 0, 3, 0, 1, 0), 0.013478642417667604, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 1), 0.013284395221707098, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 0), 0.009016644090577975, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 0), 0.013615874506295464, 0.0008527289369379979, 3
(0, 1, 0, 0, 0, 2, 1, 0, 1), 0.008540619853327141, 0.07298223865146006, 3
(0, 1, 0, 0, 0, 2, 0, 2, 0), 0.014496862629137845, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 1), 0.011090550343452658, 0.013868184326650794, 3
(0, 1, 0, 0, 0, 2, 0, 0, 2), 0.014205491835197084, 0, 0
(0, 1, 0, 0, 0, 1, 3, 0, 0), 0.01069965168030256, 0, 0
(0, 1, 0, 0, 0, 1, 2, 1, 0), 0.012079879386451114, 0.0015355291488492182, 3
(0, 1, 0, 0, 0, 1, 2, 0, 1), 0.008825196345644897, 0.06278454161671604, 3
(0, 1, 0, 0, 0, 1, 1, 2, 0), 0.014703344251475698, 0.0007508128366769681, 3
(0, 1, 0, 0, 0, 1, 1, 1, 1), 0.013702387247423745, 0.11432057569803351, 3
(0, 1, 0, 0, 0, 1, 1, 0, 2), 0.01144866121066949, 0.020994647352224127, 3
(0, 1, 0, 0, 0, 1, 0, 3, 0), 0.013323116545327132, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 1), 0.008211549978825339, 0.046608510206558734, 3
(0, 1, 0, 0, 0, 1, 0, 1, 2), 0.008211549978825346, 0.04660851020655868, 3
(0, 1, 0, 0, 0, 1, 0, 0, 3), 0.013323116545327154, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 0), 0.010306555972462128, 0, 0
(0, 1, 0, 0, 0, 0, 3, 1, 0), 0.011942647297823267, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 1), 0.013568971714024866, 0, 0
(0, 1, 0, 0, 0, 0, 2, 2, 0), 0.011424872389449144, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 1), 0.014900797765648371, 0.0001218480381341896, 3
(0, 1, 0, 0, 0, 0, 2, 0, 2), 0.014774644819832606, 0, 0
(0, 1, 0, 0, 0, 0, 1, 3, 0), 0.011787121425482782, 0, 0
(0, 1, 0, 0, 0, 0, 1, 2, 1), 0.011737220908703291, 0.00027695514072650354, 3
(0, 1, 0, 0, 0, 0, 1, 1, 2), 0.013557792520865409, 0.0001456887197563446, 3
(0, 1, 0, 0, 0, 0, 1, 0, 3), 0.013607693037644909, 0, 0
(0, 1, 0, 0, 0, 0, 0, 4, 0), 0.010228793036291884, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 1), 0.01040539485707978, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 2), 0.008680779914453166, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 3), 0.010599642053040308, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 4), 0.01032591663427215, 0, 0
(0, 0, 5, 0, 0, 0, 0, 0, 0), 0.005419228098697687, 0, 0
(0, 0, 4, 1, 0, 0, 0, 0, 0), 0.00924102228733674, 0, 0
(0, 0, 4, 0, 1, 0, 0, 0, 0), 0.010325916634272144, 0, 0
(0, 0, 4, 0, 0, 1, 0, 0, 0), 0.01022879303629189, 0, 0
(0, 0, 4, 0, 0, 0, 1, 0, 0), 0.010306555972462121, 0, 0
(0, 0, 4, 0, 0, 0, 0, 1, 0), 0.010306555972462127, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 1), 0.010228793036291888, 0, 0
(0, 0, 3, 2, 0, 0, 0, 0, 0), 0.008857379043418883, 0, 0
(0, 0, 3, 1, 1, 0, 0, 0, 0), 0.012768413642709605, 0, 0
(0, 0, 3, 1, 0, 1, 0, 0, 0), 0.010405394857079791, 0, 0
(0, 0, 3, 1, 0, 0, 1, 0, 0), 0.011942647297823268, 0, 0
(0, 0, 3, 1, 0, 0, 0, 1, 0), 0.010699651680302557, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 1), 0.0117871214254828, 0, 0
(0, 0, 3, 0, 2, 0, 0, 0, 0), 0.012112062084225113, 0, 0
(0, 0, 3, 0, 1, 1, 0, 0, 0), 0.01257518355095061, 0, 0
(0, 0, 3, 0, 1, 0, 1, 0, 0), 0.01356897171402486, 0, 0
(0, 0, 3, 0, 1, 0, 0, 1, 0), 0.013478642417667625, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 1), 0.013323116545327147, 0, 0
(0, 0, 3, 0, 0, 2, 0, 0, 0), 0.011820691290284327, 0, 0
(0, 0, 3, 0, 0, 1, 1, 0, 0), 0.013918188795733573, 0, 0
(0, 0, 3, 0, 0, 1, 0, 1, 0), 0.013284395221707098, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 1), 0.013632745685786372, 0, 0
(0, 0, 3, 0, 0, 0, 2, 0, 0), 0.012053980098795037, 0, 0
(0, 0, 3, 0, 0, 0, 1, 1, 0), 0.01283071905055332, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 1), 0.013284395221707098, 0, 0
(0, 0, 3, 0, 0, 0, 0, 2, 0), 0.01205398009879504, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 1), 0.01391818879573357, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 2), 0.011820691290284327, 0, 0
(0, 0, 2, 3, 0, 0, 0, 0, 0), 0.008857379043418885, 0, 0
(0, 0, 2, 2, 1, 0, 0, 0, 0), 0.012030552344836604, 0, 0
(0, 0, 2, 2, 0, 1, 0, 0, 0), 0.008680779914453164, 0, 0
(0, 0, 2, 2, 0, 0, 1, 0, 0), 0.011424872389449161, 0, 0
(0, 0, 2, 2, 0, 0, 0, 1, 0), 0.009016644090577973, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 1), 0.011424872389449166, 0, 0
(0, 0, 2, 1, 2, 0, 0, 0, 0), 0.015285235385642828, 0, 0
(0, 0, 2, 1, 1, 1, 0, 0, 0), 0.012474065764703612, 5.3788920285687875e-06, 3
(0, 0, 2, 1, 1, 0, 1, 0, 0), 0.014900797765648371, 0.00012184803813403288, 3
(0, 0, 2, 1, 1, 0, 0, 1, 0), 0.013615874506295481, 0.000852728936937943, 3
(0, 0, 2, 1, 1, 0, 0, 0, 1), 0.01470334425147572, 0.000750812836677256, 3
(0, 0, 2, 1, 0, 2, 0, 0, 0), 0.011644092161318615, 0, 0
(0, 0, 2, 1, 0, 1, 1, 0, 0), 0.011455935945687728, 0.0016227178212006805, 3
(0, 0, 2, 1, 0, 1, 0, 1, 0), 0.008540619853327134, 0.07298223865145952, 3
(0, 0, 2, 1, 0, 1, 0, 0, 1), 0.011788508592510348, 0.04581879828116286, 3
(0, 0, 2, 1, 0, 0, 2, 0, 0), 0.014621473444825318, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 0), 0.01078465905315436, 0.022857607356262064, 3
(0, 0, 2, 1, 0, 0, 1, 0, 1), 0.013699734928817348, 0.04330651964371654, 3
(0, 0, 2, 1, 0, 0, 0, 2, 0), 0.012213245145954134, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 1), 0.011872128798334622, 0.019762798898614365, 3
(0, 0, 2, 1, 0, 0, 0, 0, 2), 0.014388184636314614, 0, 0
(0, 0, 2, 0, 3, 0, 0, 0, 0), 0.012112062084225115, 0, 0
(0, 0, 2, 0, 2, 1, 0, 0, 0), 0.01193546295525939, 0, 0
(0, 0, 2, 0, 2, 0, 1, 0, 0), 0.014774644819832601, 0, 0
(0, 0, 2, 0, 2, 0, 0, 1, 0), 0.01449686262913787, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 1), 0.014496862629137864, 0, 0
(0, 0, 2, 0, 1, 2, 0, 0, 0), 0.011644092161318613, 0, 0
(0, 0, 2, 0, 1, 1, 1, 0, 0), 0.014707567673889376, 9.839449826747624e-05, 3
(0, 0, 2, 0, 1, 1, 0, 1, 0), 0.011090550343452672, 0.013868184326650684, 3
(0, 0, 2, 0, 1, 1, 0, 0, 1), 0.013324503712354694, 0.02219680131782687, 3
(0, 0, 2, 0, 1, 0, 2, 0, 0), 0.014716562834402525, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 0), 0.0117041967102722, 0.019671549241321893, 3
(0, 0, 2, 0, 1, 0, 1, 0, 1), 0.013605337215654004, 0.27821555265371933, 3
(0, 0, 2, 0, 1, 0, 0, 2, 0), 0.014438780643707804, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 1), 0.015235730048661704, 0.023598181637457697, 3
(0, 0, 2, 0, 1, 0, 0, 0, 2), 0.014205491835197082, 0, 0
(0, 0, 2, 0, 0, 3, 0, 0, 0), 0.011820691290284334, 0, 0
(0, 0, 2, 0, 0, 2, 1, 0, 0), 0.014388184636314617, 0, 0
(0, 0, 2, 0, 0, 2, 0, 1, 0), 0.014205491835197072, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 1), 0.015038357973886078, 0, 0
(0, 0, 2, 0, 0, 1, 2, 0, 0), 0.014621473444825325, 0, 0
(0, 0, 2, 0, 0, 1, 1, 1, 0), 0.014765649659319438, 0.0005679046590598293, 3
(0, 0, 2, 0, 0, 1, 1, 0, 1), 0.014667508957137662, 0.019211878161766144, 3
(0, 0, 2, 0, 0, 1, 0, 2, 0), 0.014438780643707785, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 1), 0.014667508957137655, 0.019211878161765863, 3
(0, 0, 2, 0, 0, 1, 0, 0, 2), 0.015038357973886075, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 0), 0.01205398009879504, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 0), 0.01221324514595411, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 1), 0.01443878064370779, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 0), 0.012213245145954114, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 1), 0.014765649659319436, 0.0005679046590600019, 3
(0, 0, 2, 0, 0, 0, 1, 0, 2), 0.014205491835197079, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 0), 0.012053980098795044, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 1), 0.014621473444825318, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 2), 0.01438818463631461, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 3), 0.011820691290284333, 0, 0
(0, 0, 1, 4, 0, 0, 0, 0, 0), 0.009241022287336741, 0, 0
(0, 0, 1, 3, 1, 0, 0, 0, 0), 0.010598624948838778, 0, 0
(0, 0, 1, 3, 0, 1, 0, 0, 0), 0.010599642053040306, 0, 0
(0, 0, 1, 3, 0, 0, 1, 0, 0), 0.011787121425482789, 0, 0
(0, 0, 1, 3, 0, 0, 0, 1, 0), 0.010699651680302558, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 1), 0.011942647297823274, 0, 0
(0, 0, 1, 2, 2, 0, 0, 0, 0), 0.012030552344836598, 0, 0
(0, 0, 1, 2, 1, 1, 0, 0, 0), 0.012667295856462606, 8.043161558900497e-06, 3
(0, 0, 1, 2, 1, 0, 1, 0, 0), 0.011737220908703293, 0.0002769551407267811, 3
(0, 0, 1, 2, 1, 0, 0, 1, 0), 0.012079879386451128, 0.0015355291488496016, 3
(0, 0, 1, 2, 1, 0, 0, 0, 1), 0.012079879386451121, 0.0015355291488491193, 3
(0, 0, 1, 2, 0, 2, 0, 0, 0), 0.011935462955259397, 0, 0
(0, 0, 1, 2, 0, 1, 1, 0, 0), 0.010112930700904759, 0.0021234892754560205, 3
(0, 0, 1, 2, 0, 1, 0, 1, 0), 0.008825196345644893, 0.06278454161671582, 3
(0, 0, 1, 2, 0, 1, 0, 0, 1), 0.0116344053243916, 0.04177731193768797, 3
(0, 0, 1, 2, 0, 0, 2, 0, 0), 0.014388184636314607, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 0), 0.01187212879833461, 0.019762798898614046, 3
(0, 0, 1, 2, 0, 0, 1, 0, 1), 0.013699734928817351, 0.04330651964371627, 3
(0, 0, 1, 2, 0, 0, 0, 2, 0), 0.012213245145954139, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 1), 0.01078465905315438, 0.02285760735626212, 3
(0, 0, 1, 2, 0, 0, 0, 0, 2), 0.014621473444825324, 0, 0
(0, 0, 1, 1, 3, 0, 0, 0, 0), 0.012768413642709593, 0, 0
(0, 0, 1, 1, 2, 1, 0, 0, 0), 0.012667295856462604, 8.043161558595186e-06, 3
(0, 0, 1, 1, 2, 0, 1, 0, 0), 0.013557792520865398, 0.00014568871975640028, 3
(0, 0, 1, 1, 2, 0, 0, 1, 0), 0.01470334425147572, 0.0007508128366771763, 3
(0, 0, 1, 1, 2, 0, 0, 0, 1), 0.01361587450629547, 0.0008527289369374971, 3
(0, 0, 1, 1, 1, 2, 0, 0, 0), 0.012474065764703614, 5.3788920288741005e-06, 3
(0, 0, 1, 1, 1, 1, 1, 0, 0), 0.017534189684297596, 0.001533132425825659, 3
(0, 0, 1, 1, 1, 1, 0, 1, 0), 0.013702387247423748, 0.1143205756980329, 3
(0, 0, 1, 1, 1, 1, 0, 0, 1), 0.017292934464354783, 0.06730647418414534, 3
(0, 0, 1, 1, 1, 0, 2, 0, 0), 0.014707567673889373, 9.839449826720475e-05, 3
(0, 0, 1, 1, 1, 0, 1, 1, 0), 0.013673346254708701, 0.07545326339521202, 3
(0, 0, 1, 1, 1, 0, 1, 0, 1), 0.015300687775111824, 0.45394133582452656, 3
(0, 0, 1, 1, 1, 0, 0, 2, 0), 0.014765649659319452, 0.0005679046590606295, 3
(0, 0, 1, 1, 1, 0, 0, 1, 1), 0.016533602700564858, 0.0435279475691344, 3
(0, 0, 1, 1, 1, 0, 0, 0, 2), 0.014765649659319443, 0.0005679046590608281, 3
(0, 0, 1, 1, 0, 3, 0, 0, 0), 0.01257518355095061, 0, 0
(0, 0, 1, 1, 0, 2, 1, 0, 0), 0.010112930700904762, 0.0021234892754556727, 3
(0, 0, 1, 1, 0, 2, 0, 1, 0), 0.011448661210669477, 0.02099464735222425, 3
(0, 0, 1, 1, 0, 2, 0, 0, 1), 0.013324503712354697, 0.022196801317826594, 3
(0, 0, 1, 1, 0, 1, 2, 0, 0), 0.011455935945687725, 0.001622717821200698, 3
(0, 0, 1, 1, 0, 1, 1, 1, 0), 0.013673346254708701, 0.07545326339521248, 3
(0, 0, 1, 1, 0, 1, 1, 0, 1), 0.01259970532947212, 0.22830592412689027, 3
(0, 0, 1, 1, 0, 1, 0, 2, 0), 0.011704196710272202, 0.01967154924132206, 3
(0, 0, 1, 1, 0, 1, 0, 1, 1), 0.010571834588909755, 0.1645037112388447, 3
(0, 0, 1, 1, 0, 1, 0, 0, 2), 0.014667508957137664, 0.01921187816176609, 3
(0, 0, 1, 1, 0, 0, 3, 0, 0), 0.013918188795733564, 0, 0
(0, 0, 1, 1, 0, 0, 2, 1, 0), 0.011872128798334594, 0.019762798898614865, 3
(0, 0, 1, 1, 0, 0, 2, 0, 1), 0.015235730048661699, 0.023598181637458065, 3
(0, 0, 1, 1, 0, 0, 1, 2, 0), 0.01078465905315436, 0.022857607356262008, 3
(0, 0, 1, 1, 0, 0, 1, 1, 1), 0.016533602700564854, 0.04352794756913441, 3
(0, 0, 1, 1, 0, 0, 1, 0, 2), 0.015235730048661697, 0.023598181637457822, 3
(0, 0, 1, 1, 0, 0, 0, 3, 0), 0.012830719050553335, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 1), 0.010784659053154379, 0.02285760735626209, 3
(0, 0, 1, 1, 0, 0, 0, 1, 2), 0.01187212879833462, 0.019762798898614684, 3
(0, 0, 1, 1, 0, 0, 0, 0, 3), 0.013918188795733573, 0, 0
(0, 0, 1, 0, 4, 0, 0, 0, 0), 0.010325916634272146, 0, 0
(0, 0, 1, 0, 3, 1, 0, 0, 0), 0.010599642053040308, 0, 0
(0, 0, 1, 0, 3, 0, 1, 0, 0), 0.013607693037644909, 0, 0
(0, 0, 1, 0, 3, 0, 0, 1, 0), 0.013323116545327156, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 1), 0.01347864241766762, 0, 0
(0, 0, 1, 0, 2, 2, 0, 0, 0), 0.008680779914453167, 0, 0
(0, 0, 1, 0, 2, 1, 1, 0, 0), 0.013557792520865404, 0.000145688719756789, 3
(0, 0, 1, 0, 2, 1, 0, 1, 0), 0.008211549978825353, 0.046608510206558575, 3
(0, 0, 1, 0, 2, 1, 0, 0, 1), 0.011634405324391594, 0.041777311937688306, 3
(0, 0, 1, 0, 2, 0, 2, 0, 0), 0.014774644819832594, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 0), 0.011448661210669486, 0.02099464735222372, 3
(0, 0, 1, 0, 2, 0, 1, 0, 1), 0.013889913707971763, 0.23200980010964098, 3
(0, 0, 1, 0, 2, 0, 0, 2, 0), 0.014205491835197093, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 1), 0.015235730048661703, 0.023598181637458266, 3
(0, 0, 1, 0, 2, 0, 0, 0, 2), 0.014438780643707792, 0, 0
(0, 0, 1, 0, 1, 3, 0, 0, 0), 0.010405394857079786, 0, 0
(0, 0, 1, 0, 1, 2, 1, 0, 0), 0.011737220908703295, 0.00027695514072655905, 3
(0, 0, 1, 0, 1, 2, 0, 1, 0), 0.00821154997882535, 0.04660851020655879, 3
(0, 0, 1, 0, 1, 2, 0, 0, 1), 0.011788508592510342, 0.04581879828116264, 3
(0, 0, 1, 0, 1, 1, 2, 0, 0), 0.01490079776564837, 0.00012184803813455314, 3
(0, 0, 1, 0, 1, 1, 1, 1, 0), 0.013702387247423738, 0.11432057569803306, 3
(0, 0, 1, 0, 1, 1, 1, 0, 1), 0.01603097854618671, 0.4348524614275709, 3
(0, 0, 1, 0, 1, 1, 0, 2, 0), 0.011090550343452665, 0.013868184326650683, 3
(0, 0, 1, 0, 1, 1, 0, 1, 1), 0.012599705329472115, 0.22830592412689038, 3
(0, 0, 1, 0, 1, 1, 0, 0, 2), 0.014667508957137655, 0.019211878161766033, 3
(0, 0, 1, 0, 1, 0, 3, 0, 0), 0.013568971714024857, 0, 0
(0, 0, 1, 0, 1, 0, 2, 1, 0), 0.008825196345644883, 0.06278454161671582, 3
(0, 0, 1, 0, 1, 0, 2, 0, 1), 0.013889913707971758, 0.23200980010964137, 3
(0, 0, 1, 0, 1, 0, 1, 2, 0), 0.008540619853327124, 0.07298223865145957, 3
(0, 0, 1, 0, 1, 0, 1, 1, 1), 0.015300687775111826, 0.4539413358245262, 3
(0, 0, 1, 0, 1, 0, 1, 0, 2), 0.013605337215654002, 0.27821555265371917, 3
(0, 0, 1, 0, 1, 0, 0, 3, 0), 0.013284395221707108, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 1), 0.013699734928817353, 0.04330651964371621, 3
(0, 0, 1, 0, 1, 0, 0, 1, 2), 0.013699734928817353, 0.04330651964371671, 3
(0, 0, 1, 0, 1, 0, 0, 0, 3), 0.013284395221707103, 0, 0
(0, 0, 1, 0, 0, 4, 0, 0, 0), 0.010228793036291888, 0, 0
(0, 0, 1, 0, 0, 3, 1, 0, 0), 0.011787121425482803, 0, 0
(0, 0, 1, 0, 0, 3, 0, 1, 0), 0.013323116545327142, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 1), 0.013632745685786372, 0, 0
(0, 0, 1, 0, 0, 2, 2, 0, 0), 0.01142487238944917, 0, 0
(0, 0, 1, 0, 0, 2, 1, 1, 0), 0.014703344251475712, 0.0007508128366773879, 3
(0, 0, 1, 0, 0, 2, 1, 0, 1), 0.011788508592510348, 0.04581879828116291, 3
(0, 0, 1, 0, 0, 2, 0, 2, 0), 0.014496862629137856, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 1), 0.01332450371235469, 0.022196801317827038, 3
(0, 0, 1, 0, 0, 2, 0, 0, 2), 0.015038357973886076, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 0), 0.011942647297823272, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 0), 0.01207987938645111, 0.0015355291488490274, 3
(0, 0, 1, 0, 0, 1, 2, 0, 1), 0.011634405324391592, 0.041777311937687425, 3
(0, 0, 1, 0, 0, 1, 1, 2, 0), 0.013615874506295457, 0.0008527289369374983, 3
(0, 0, 1, 0, 0, 1, 1, 1, 1), 0.01729293446435479, 0.06730647418414529, 3
(0, 0, 1, 0, 0, 1, 1, 0, 2), 0.013324503712354692, 0.022196801317826705, 3
(0, 0, 1, 0, 0, 1, 0, 3, 0), 0.01347864241766761, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 1), 0.011634405324391587, 0.04177731193768755, 3
(0, 0, 1, 0, 0, 1, 0, 1, 2), 0.011788508592510337, 0.04581879828116314, 3
(0, 0, 1, 0, 0, 1, 0, 0, 3), 0.013632745685786374, 0, 0
(0, 0, 1, 0, 0, 0, 4, 0, 0), 0.010306555972462125, 0, 0
(0, 0, 1, 0, 0, 0, 3, 1, 0), 0.010699651680302541, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 1), 0.013478642417667617, 0, 0
(0, 0, 1, 0, 0, 0, 2, 2, 0), 0.009016644090577943, 0, 0
(0, 0, 1, 0, 0, 0, 2, 1, 1), 0.013615874506295467, 0.0008527289369377754, 3
(0, 0, 1, 0, 0, 0, 2, 0, 2), 0.01449686262913786, 0, 0
(0, 0, 1, 0, 0, 0, 1, 3, 0), 0.010699651680302538, 0, 0
(0, 0, 1, 0, 0, 0, 1, 2, 1), 0.012079879386451114, 0.0015355291488492859, 3
(0, 0, 1, 0, 0, 0, 1, 1, 2), 0.014703344251475714, 0.0007508128366774989, 3
(0, 0, 1, 0, 0, 0, 1, 0, 3), 0.013323116545327146, 0, 0
(0, 0, 1, 0, 0, 0, 0, 4, 0), 0.010306555972462127, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 1), 0.01194264729782327, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 2), 0.01142487238944916, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 3), 0.011787121425482794, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 4), 0.010228793036291884, 0, 0
(0, 0, 0, 5, 0, 0, 0, 0, 0), 0.005419228098697687, 0, 0
(0, 0, 0, 4, 1, 0, 0, 0, 0), 0.009241022287336732, 0, 0
(0, 0, 0, 4, 0, 1, 0, 0, 0), 0.010325916634272148, 0, 0
(0, 0, 0, 4, 0, 0, 1, 0, 0), 0.010228793036291883, 0, 0
(0, 0, 0, 4, 0, 0, 0, 1, 0), 0.010306555972462127, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 1), 0.010306555972462125, 0, 0
(0, 0, 0, 3, 2, 0, 0, 0, 0), 0.00885737904341887, 0, 0
(0, 0, 0, 3, 1, 1, 0, 0, 0), 0.012768413642709595, 0, 0
(0, 0, 0, 3, 1, 0, 1, 0, 0), 0.010405394857079775, 0, 0
(0, 0, 0, 3, 1, 0, 0, 1, 0), 0.01194264729782327, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 1), 0.010699651680302548, 0, 0
(0, 0, 0, 3, 0, 2, 0, 0, 0), 0.012112062084225113, 0, 0
(0, 0, 0, 3, 0, 1, 1, 0, 0), 0.012575183550950603, 0, 0
(0, 0, 0, 3, 0, 1, 0, 1, 0), 0.01356897171402486, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 1), 0.013478642417667625, 0, 0
(0, 0, 0, 3, 0, 0, 2, 0, 0), 0.01182069129028432, 0, 0
(0, 0, 0, 3, 0, 0, 1, 1, 0), 0.013918188795733564, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 1), 0.013284395221707095, 0, 0
(0, 0, 0, 3, 0, 0, 0, 2, 0), 0.012053980098795046, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 1), 0.012830719050553331, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 2), 0.012053980098795039, 0, 0
(0, 0, 0, 2, 3, 0, 0, 0, 0), 0.008857379043418875, 0, 0
(0, 0, 0, 2, 2, 1, 0, 0, 0), 0.012030552344836604, 0, 0
(0, 0, 0, 2, 2, 0, 1, 0, 0), 0.008680779914453152, 0, 0
(0, 0, 0, 2, 2, 0, 0, 1, 0), 0.011424872389449156, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 1), 0.009016644090577957, 0, 0
(0, 0, 0, 2, 1, 2, 0, 0, 0), 0.015285235385642837, 0, 0
(0, 0, 0, 2, 1, 1, 1, 0, 0), 0.012474065764703602, 5.3788920287630765e-06, 3
(0, 0, 0, 2, 1, 1, 0, 1, 0), 0.014900797765648371, 0.00012184803813419443, 3
(0, 0, 0, 2, 1, 1, 0, 0, 1), 0.01361587450629548, 0.0008527289369377759, 3
(0, 0, 0, 2, 1, 0, 2, 0, 0), 0.011644092161318606, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 0), 0.01145593594568771, 0.0016227178212007594, 3
(0, 0, 0, 2, 1, 0, 1, 0, 1), 0.008540619853327124, 0.07298223865145967, 3
(0, 0, 0, 2, 1, 0, 0, 2, 0), 0.014621473444825324, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 1), 0.010784659053154367, 0.02285760735626223, 3
(0, 0, 0, 2, 1, 0, 0, 0, 2), 0.012213245145954123, 0, 0
(0, 0, 0, 2, 0, 3, 0, 0, 0), 0.012112062084225116, 0, 0
(0, 0, 0, 2, 0, 2, 1, 0, 0), 0.01193546295525939, 0, 0
(0, 0, 0, 2, 0, 2, 0, 1, 0), 0.01477464481983259, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 1), 0.01449686262913787, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 0), 0.01164409216131861, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 0), 0.014707567673889366, 9.839449826768874e-05, 3
(0, 0, 0, 2, 0, 1, 1, 0, 1), 0.011090550343452663, 0.013868184326650804, 3
(0, 0, 0, 2, 0, 1, 0, 2, 0), 0.01471656283440253, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 1), 0.011704196710272213, 0.019671549241321997, 3
(0, 0, 0, 2, 0, 1, 0, 0, 2), 0.014438780643707794, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 0), 0.011820691290284326, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 0), 0.014388184636314602, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 1), 0.014205491835197079, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 0), 0.01462147344482531, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 1), 0.014765649659319442, 0.0005679046590600978, 3
(0, 0, 0, 2, 0, 0, 1, 0, 2), 0.014438780643707785, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 0), 0.012053980098795046, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 1), 0.012213245145954139, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 2), 0.012213245145954132, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 3), 0.01205398009879504, 0, 0
(0, 0, 0, 1, 4, 0, 0, 0, 0), 0.009241022287336736, 0, 0
(0, 0, 0, 1, 3, 1, 0, 0, 0), 0.010598624948838783, 0, 0
(0, 0, 0, 1, 3, 0, 1, 0, 0), 0.010599642053040297, 0, 0
(0, 0, 0, 1, 3, 0, 0, 1, 0), 0.0117871214254828, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 1), 0.010699651680302546, 0, 0
(0, 0, 0, 1, 2, 2, 0, 0, 0), 0.012030552344836607, 0, 0
(0, 0, 0, 1, 2, 1, 1, 0, 0), 0.012667295856462597, 8.043161558803354e-06, 3
(0, 0, 0, 1, 2, 1, 0, 1, 0), 0.011737220908703293, 0.0002769551407262815, 3
(0, 0, 0, 1, 2, 1, 0, 0, 1), 0.012079879386451123, 0.0015355291488492997, 3
(0, 0, 0, 1, 2, 0, 2, 0, 0), 0.011935462955259383, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 0), 0.01011293070090475, 0.002123489275455749, 3
(0, 0, 0, 1, 2, 0, 1, 0, 1), 0.008825196345644883, 0.06278454161671604, 3
(0, 0, 0, 1, 2, 0, 0, 2, 0), 0.014388184636314614, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 1), 0.01187212879833461, 0.01976279889861445, 3
(0, 0, 0, 1, 2, 0, 0, 0, 2), 0.01221324514595412, 0, 0
(0, 0, 0, 1, 1, 3, 0, 0, 0), 0.012768413642709602, 0, 0
(0, 0, 0, 1, 1, 2, 1, 0, 0), 0.012667295856462599, 8.043161558983764e-06, 3
(0, 0, 0, 1, 1, 2, 0, 1, 0), 0.013557792520865404, 0.00014568871975651114, 3
(0, 0, 0, 1, 1, 2, 0, 0, 1), 0.014703344251475722, 0.0007508128366775683, 3
(0, 0, 0, 1, 1, 1, 2, 0, 0), 0.012474065764703604, 5.378892028763076e-06, 3
(0, 0, 0, 1, 1, 1, 1, 1, 0), 0.017534189684297586, 0.0015331324258257145, 3
(0, 0, 0, 1, 1, 1, 1, 0, 1), 0.013702387247423741, 0.11432057569803333, 3
(0, 0, 0, 1, 1, 1, 0, 2, 0), 0.014707567673889373, 9.839449826756037e-05, 3
(0, 0, 0, 1, 1, 1, 0, 1, 1), 0.013673346254708714, 0.0754532633952128, 3
(0, 0, 0, 1, 1, 1, 0, 0, 2), 0.014765649659319447, 0.0005679046590604933, 3
(0, 0, 0, 1, 1, 0, 3, 0, 0), 0.0125751835509506, 0, 0
(0, 0, 0, 1, 1, 0, 2, 1, 0), 0.010112930700904747, 0.0021234892754556844, 3
(0, 0, 0, 1, 1, 0, 2, 0, 1), 0.011448661210669474, 0.02099464735222408, 3
(0, 0, 0, 1, 1, 0, 1, 2, 0), 0.011455935945687709, 0.0016227178212007208, 3
(0, 0, 0, 1, 1, 0, 1, 1, 1), 0.013673346254708708, 0.07545326339521181, 3
(0, 0, 0, 1, 1, 0, 1, 0, 2), 0.011704196710272199, 0.01967154924132172, 3
(0, 0, 0, 1, 1, 0, 0, 3, 0), 0.01391818879573358, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 1), 0.011872128798334615, 0.019762798898614393, 3
(0, 0, 0, 1, 1, 0, 0, 1, 2), 0.010784659053154372, 0.022857607356262064, 3
(0, 0, 0, 1, 1, 0, 0, 0, 3), 0.012830719050553323, 0, 0
(0, 0, 0, 1, 0, 4, 0, 0, 0), 0.010325916634272148, 0, 0
(0, 0, 0, 1, 0, 3, 1, 0, 0), 0.010599642053040306, 0, 0
(0, 0, 0, 1, 0, 3, 0, 1, 0), 0.0136076930376449, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 1), 0.013323116545327153, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 0), 0.00868077991445316, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 0), 0.013557792520865393, 0.0001456887197564, 3
(0, 0, 0, 1, 0, 2, 1, 0, 1), 0.00821154997882535, 0.04660851020655863, 3
(0, 0, 0, 1, 0, 2, 0, 2, 0), 0.014774644819832594, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 1), 0.011448661210669488, 0.02099464735222411, 3
(0, 0, 0, 1, 0, 2, 0, 0, 2), 0.014205491835197086, 0, 0
(0, 0, 0, 1, 0, 1, 3, 0, 0), 0.010405394857079779, 0, 0
(0, 0, 0, 1, 0, 1, 2, 1, 0), 0.011737220908703277, 0.0002769551407262815, 3
(0, 0, 0, 1, 0, 1, 2, 0, 1), 0.008211549978825346, 0.046608510206558956, 3
(0, 0, 0, 1, 0, 1, 1, 2, 0), 0.014900797765648352, 0.00012184803813423178, 3
(0, 0, 0, 1, 0, 1, 1, 1, 1), 0.013702387247423748, 0.11432057569803354, 3
(0, 0, 0, 1, 0, 1, 1, 0, 2), 0.011090550343452662, 0.013868184326650726, 3
(0, 0, 0, 1, 0, 1, 0, 3, 0), 0.013568971714024856, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 1), 0.00882519634564489, 0.06278454161671604, 3
(0, 0, 0, 1, 0, 1, 0, 1, 2), 0.008540619853327137, 0.07298223865145985, 3
(0, 0, 0, 1, 0, 1, 0, 0, 3), 0.013284395221707108, 0, 0
(0, 0, 0, 1, 0, 0, 4, 0, 0), 0.010228793036291884, 0, 0
(0, 0, 0, 1, 0, 0, 3, 1, 0), 0.011787121425482784, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 1), 0.01332311654532714, 0, 0
(0, 0, 0, 1, 0, 0, 2, 2, 0), 0.01142487238944914, 0, 0
(0, 0, 0, 1, 0, 0, 2, 1, 1), 0.014703344251475712, 0.0007508128366771033, 3
(0, 0, 0, 1, 0, 0, 2, 0, 2), 0.014496862629137863, 0, 0
(0, 0, 0, 1, 0, 0, 1, 3, 0), 0.01194264729782326, 0, 0
(0, 0, 0, 1, 0, 0, 1, 2, 1), 0.012079879386451121, 0.001535529148849279, 3
(0, 0, 0, 1, 0, 0, 1, 1, 2), 0.013615874506295478, 0.0008527289369374417, 3
(0, 0, 0, 1, 0, 0, 1, 0, 3), 0.013478642417667617, 0, 0
(0, 0, 0, 1, 0, 0, 0, 4, 0), 0.010306555972462128, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 1), 0.010699651680302558, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 2), 0.009016644090577975, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 3), 0.010699651680302557, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 4), 0.010306555972462125, 0, 0
(0, 0, 0, 0, 5, 0, 0, 0, 0), 0.005419228098697687, 0, 0
(0, 0, 0, 0, 4, 1, 0, 0, 0), 0.00924102228733674, 0, 0
(0, 0, 0, 0, 4, 0, 1, 0, 0), 0.010325916634272146, 0, 0
(0, 0, 0, 0, 4, 0, 0, 1, 0), 0.01022879303629189, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 1), 0.010306555972462123, 0, 0
(0, 0, 0, 0, 3, 2, 0, 0, 0), 0.008857379043418885, 0, 0
(0, 0, 0, 0, 3, 1, 1, 0, 0), 0.012768413642709604, 0, 0
(0, 0, 0, 0, 3, 1, 0, 1, 0), 0.010405394857079786, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 1), 0.011942647297823268, 0, 0
(0, 0, 0, 0, 3, 0, 2, 0, 0), 0.012112062084225113, 0, 0
(0, 0, 0, 0, 3, 0, 1, 1, 0), 0.01257518355095061, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 1), 0.013568971714024857, 0, 0
(0, 0, 0, 0, 3, 0, 0, 2, 0), 0.011820691290284336, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 1), 0.013918188795733573, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 2), 0.012053980098795039, 0, 0
(0, 0, 0, 0, 2, 3, 0, 0, 0), 0.008857379043418885, 0, 0
(0, 0, 0, 0, 2, 2, 1, 0, 0), 0.0120305523448366, 0, 0
(0, 0, 0, 0, 2, 2, 0, 1, 0), 0.00868077991445316, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 1), 0.011424872389449161, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 0), 0.015285235385642833, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 0), 0.0124740657647036, 5.378892028735321e-06, 3
(0, 0, 0, 0, 2, 1, 1, 0, 1), 0.014900797765648366, 0.00012184803813461792, 3
(0, 0, 0, 0, 2, 1, 0, 2, 0), 0.011644092161318613, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 1), 0.011455935945687721, 0.0016227178212006972, 3
(0, 0, 0, 0, 2, 1, 0, 0, 2), 0.014621473444825322, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 0), 0.012112062084225115, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 0), 0.011935462955259392, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 1), 0.014774644819832596, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 0), 0.011644092161318616, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 1), 0.014707567673889378, 9.83944982672221e-05, 3
(0, 0, 0, 0, 2, 0, 1, 0, 2), 0.014716562834402525, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 0), 0.01182069129028434, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 1), 0.014388184636314619, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 2), 0.014621473444825322, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 3), 0.01205398009879504, 0, 0
(0, 0, 0, 0, 1, 4, 0, 0, 0), 0.009241022287336743, 0, 0
(0, 0, 0, 0, 1, 3, 1, 0, 0), 0.010598624948838783, 0, 0
(0, 0, 0, 0, 1, 3, 0, 1, 0), 0.010599642053040297, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 1), 0.011787121425482803, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 0), 0.012030552344836602, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 0), 0.012667295856462592, 8.043161558761719e-06, 3
(0, 0, 0, 0, 1, 2, 1, 0, 1), 0.011737220908703291, 0.000276955140726448, 3
(0, 0, 0, 0, 1, 2, 0, 2, 0), 0.01193546295525939, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 1), 0.010112930700904754, 0.0021234892754553618, 3
(0, 0, 0, 0, 1, 2, 0, 0, 2), 0.014388184636314612, 0, 0
(0, 0, 0, 0, 1, 1, 3, 0, 0), 0.012768413642709604, 0, 0
(0, 0, 0, 0, 1, 1, 2, 1, 0), 0.012667295856462592, 8.043161558844986e-06, 3
(0, 0, 0, 0, 1, 1, 2, 0, 1), 0.013557792520865395, 0.00014568871975640033, 3
(0, 0, 0, 0, 1, 1, 1, 2, 0), 0.012474065764703599, 5.3788920288463415e-06, 3
(0, 0, 0, 0, 1, 1, 1, 1, 1), 0.017534189684297596, 0.0015331324258259504, 3
(0, 0, 0, 0, 1, 1, 1, 0, 2), 0.014707567673889371, 9.839449826741726e-05, 3
(0, 0, 0, 0, 1, 1, 0, 3, 0), 0.012575183550950603, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 1), 0.010112930700904754, 0.0021234892754560253, 3
(0, 0, 0, 0, 1, 1, 0, 1, 2), 0.011455935945687721, 0.0016227178212009036, 3
(0, 0, 0, 0, 1, 1, 0, 0, 3), 0.013918188795733574, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 0), 0.010325916634272151, 0, 0
(0, 0, 0, 0, 1, 0, 3, 1, 0), 0.010599642053040299, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 1), 0.013607693037644907, 0, 0
(0, 0, 0, 0, 1, 0, 2, 2, 0), 0.008680779914453152, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 1), 0.013557792520865404, 0.00014568871975712176, 3
(0, 0, 0, 0, 1, 0, 2, 0, 2), 0.014774644819832598, 0, 0
(0, 0, 0, 0, 1, 0, 1, 3, 0), 0.01040539485707978, 0, 0
(0, 0, 0, 0, 1, 0, 1, 2, 1), 0.011737220908703295, 0.0002769551407262815, 3
(0, 0, 0, 0, 1, 0, 1, 1, 2), 0.014900797765648371, 0.00012184803813425596, 3
(0, 0, 0, 0, 1, 0, 1, 0, 3), 0.013568971714024856, 0, 0
(0, 0, 0, 0, 1, 0, 0, 4, 0), 0.010228793036291891, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 1), 0.011787121425482801, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 2), 0.011424872389449163, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 3), 0.01194264729782327, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 4), 0.010306555972462121, 0, 0
(0, 0, 0, 0, 0, 5, 0, 0, 0), 0.005419228098697687, 0, 0
(0, 0, 0, 0, 0, 4, 1, 0, 0), 0.009241022287336736, 0, 0
(0, 0, 0, 0, 0, 4, 0, 1, 0), 0.010325916634272141, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 1), 0.01022879303629189, 0, 0
(0, 0, 0, 0, 0, 3, 2, 0, 0), 0.008857379043418883, 0, 0
(0, 0, 0, 0, 0, 3, 1, 1, 0), 0.01276841364270959, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 1), 0.010405394857079784, 0, 0
(0, 0, 0, 0, 0, 3, 0, 2, 0), 0.012112062084225099, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 1), 0.012575183550950596, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 2), 0.01182069129028433, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 0), 0.008857379043418883, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 0), 0.012030552344836595, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 1), 0.008680779914453162, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 0), 0.015285235385642817, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 1), 0.012474065764703602, 5.378892028790827e-06, 3
(0, 0, 0, 0, 0, 2, 1, 0, 2), 0.011644092161318611, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 0), 0.012112062084225102, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 1), 0.011935462955259381, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 2), 0.011644092161318608, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 3), 0.011820691290284333, 0, 0
(0, 0, 0, 0, 0, 1, 4, 0, 0), 0.009241022287336738, 0, 0
(0, 0, 0, 0, 0, 1, 3, 1, 0), 0.010598624948838769, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 1), 0.010599642053040306, 0, 0
(0, 0, 0, 0, 0, 1, 2, 2, 0), 0.012030552344836583, 0, 0
(0, 0, 0, 0, 0, 1, 2, 1, 1), 0.012667295856462599, 8.043161558900497e-06, 3
(0, 0, 0, 0, 0, 1, 2, 0, 2), 0.011935462955259393, 0, 0
(0, 0, 0, 0, 0, 1, 1, 3, 0), 0.012768413642709581, 0, 0
(0, 0, 0, 0, 0, 1, 1, 2, 1), 0.012667295856462592, 8.043161558775598e-06, 3
(0, 0, 0, 0, 0, 1, 1, 1, 2), 0.012474065764703605, 5.378892028707562e-06, 3
(0, 0, 0, 0, 0, 1, 1, 0, 3), 0.012575183550950605, 0, 0
(0, 0, 0, 0, 0, 1, 0, 4, 0), 0.010325916634272141, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 1), 0.010599642053040294, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 2), 0.008680779914453159, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 3), 0.01040539485707978, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 4), 0.010228793036291888, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 0), 0.005419228098697687, 0, 0
(0, 0, 0, 0, 0, 0, 4, 1, 0), 0.009241022287336729, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 1), 0.01032591663427215, 0, 0
(0, 0, 0, 0, 0, 0, 3, 2, 0), 0.008857379043418864, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 1), 0.012768413642709593, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 2), 0.01211206208422511, 0, 0
(0, 0, 0, 0, 0, 0, 2, 3, 0), 0.008857379043418866, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 1), 0.01203055234483659, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 2), 0.015285235385642831, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 3), 0.012112062084225111, 0, 0
(0, 0, 0, 0, 0, 0, 1, 4, 0), 0.009241022287336729, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 1), 0.010598624948838774, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 2), 0.0120305523448366, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 3), 0.012768413642709595, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 4), 0.010325916634272143, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 0), 0.005419228098697687, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 1), 0.009241022287336738, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 2), 0.008857379043418882, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 3), 0.008857379043418883, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 4), 0.009241022287336736, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 5), 0.005419228098697687, 0, 0


==> anc/table_data/table_iv_d_4_r_4.txt <==
(6, 0, 0, 0, 0, 0, 0, 0, 0), 0.0009032046831162816, 0, 0
(5, 1, 0, 0, 0, 0, 0, 0, 0), 0.002261947057728295, 0, 0
(5, 0, 1, 0, 0, 0, 0, 0, 0), 0.0024126268281359905, 0, 0
(5, 0, 0, 1, 0, 0, 0, 0, 0), 0.0023991374395276204, 0, 0
(5, 0, 0, 0, 1, 0, 0, 0, 0), 0.0024099378473290425, 0, 0
(5, 0, 0, 0, 0, 1, 0, 0, 0), 0.0024099378473290438, 0, 0
(5, 0, 0, 0, 0, 0, 1, 0, 0), 0.002399137439527623, 0, 0
(5, 0, 0, 0, 0, 0, 0, 1, 0), 0.0024126268281359923, 0, 0
(5, 0, 0, 0, 0, 0, 0, 0, 1), 0.002261947057728297, 0, 0
(4, 2, 0, 0, 0, 0, 0, 0, 0), 0.002747935566177119, 0, 0
(4, 1, 1, 0, 0, 0, 0, 0, 0), 0.004371544835418197, 0, 0
(4, 1, 0, 1, 0, 0, 0, 0, 0), 0.004000631149373978, 0, 0
(4, 1, 0, 0, 1, 0, 0, 0, 0), 0.004237911870521376, 0, 0
(4, 1, 0, 0, 0, 1, 0, 0, 0), 0.004053044344442658, 0, 0
(4, 1, 0, 0, 0, 0, 1, 0, 0), 0.004205510647117116, 0, 0
(4, 1, 0, 0, 0, 0, 0, 1, 0), 0.00404109931519909, 0, 0
(4, 1, 0, 0, 0, 0, 0, 0, 1), 0.003919505524195114, 0, 0
(4, 0, 2, 0, 0, 0, 0, 0, 0), 0.0033506546478079026, 0, 0
(4, 0, 1, 1, 0, 0, 0, 0, 0), 0.004452670460597066, 0, 0
(4, 0, 1, 0, 1, 0, 0, 0, 0), 0.004598493344822025, 0, 0
(4, 0, 1, 0, 0, 1, 0, 0, 0), 0.004586010519417069, 0, 0
(4, 0, 1, 0, 0, 0, 1, 0, 0), 0.004553609296012806, 0, 0
(4, 0, 1, 0, 0, 0, 0, 1, 0), 0.004606560287242872, 0, 0
(4, 0, 1, 0, 0, 0, 0, 0, 1), 0.004041099315199092, 0, 0
(4, 0, 0, 2, 0, 0, 0, 0, 0), 0.0032966970933744236, 0, 0
(4, 0, 0, 1, 1, 0, 0, 0, 0), 0.004649483015919352, 0, 0
(4, 0, 0, 1, 0, 1, 0, 0, 0), 0.004545542353591958, 0, 0
(4, 0, 0, 1, 0, 0, 1, 0, 0), 0.004589408796084608, 0, 0
(4, 0, 0, 1, 0, 0, 0, 1, 0), 0.004553609296012805, 0, 0
(4, 0, 0, 1, 0, 0, 0, 0, 1), 0.004205510647117114, 0, 0
(4, 0, 0, 0, 2, 0, 0, 0, 0), 0.003339898724580112, 0, 0
(4, 0, 0, 0, 1, 1, 0, 0, 0), 0.0044970167132449045, 0, 0
(4, 0, 0, 0, 1, 0, 1, 0, 0), 0.004545542353591963, 0, 0
(4, 0, 0, 0, 1, 0, 0, 1, 0), 0.004586010519417071, 0, 0
(4, 0, 0, 0, 1, 0, 0, 0, 1), 0.0040530443444426615, 0, 0
(4, 0, 0, 0, 0, 2, 0, 0, 0), 0.0033398987245801142, 0, 0
(4, 0, 0, 0, 0, 1, 1, 0, 0), 0.0046494830159193624, 0, 0
(4, 0, 0, 0, 0, 1, 0, 1, 0), 0.00459849334482203, 0, 0
(4, 0, 0, 0, 0, 1, 0, 0, 1), 0.004237911870521384, 0, 0
(4, 0, 0, 0, 0, 0, 2, 0, 0), 0.0032966970933744296, 0, 0
(4, 0, 0, 0, 0, 0, 1, 1, 0), 0.004452670460597076, 0, 0
(4, 0, 0, 0, 0, 0, 1, 0, 1), 0.004000631149373987, 0, 0
(4, 0, 0, 0, 0, 0, 0, 2, 0), 0.003350654647807908, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 1), 0.004371544835418204, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 2), 0.0027479355661771242, 0, 0
(3, 3, 0, 0, 0, 0, 0, 0, 0), 0.0027783863831302128, 0, 0
(3, 2, 1, 0, 0, 0, 0, 0, 0), 0.004558799561787876, 0, 0
(3, 2, 0, 1, 0, 0, 0, 0, 0), 0.0036776746057131334, 0, 0
(3, 2, 0, 0, 1, 0, 0, 0, 0), 0.004311224933738425, 0, 0
(3, 2, 0, 0, 0, 1, 0, 0, 0), 0.00376742276330369, 0, 0
(3, 2, 0, 0, 0, 0, 1, 0, 0), 0.004289624118135588, 0, 0
(3, 2, 0, 0, 0, 0, 0, 1, 0), 0.0037046533829298775, 0, 0
(3, 2, 0, 0, 0, 0, 0, 0, 1), 0.004257440020972488, 0, 0
(3, 1, 2, 0, 0, 0, 0, 0, 0), 0.0054628781842340525, 0, 0
(3, 1, 1, 1, 0, 0, 0, 0, 0), 0.005310584827041464, 1.8384723531578537e-06, 3
(3, 1, 1, 0, 1, 0, 0, 0, 0), 0.005999845229322362, 4.256941871477368e-05, 3
(3, 1, 1, 0, 0, 1, 0, 0, 0), 0.005612673672614463, 0.00030441890294880447, 3
(3, 1, 1, 0, 0, 0, 1, 0, 0), 0.005917606277963373, 0.00026906059274093815, 3
(3, 1, 1, 0, 0, 0, 0, 1, 0), 0.005606220118677792, 5.095338679707537e-05, 3
(3, 1, 1, 0, 0, 0, 0, 0, 1), 0.005148333576683736, 3.3633058451053006e-06, 3
(3, 1, 0, 2, 0, 0, 0, 0, 0), 0.004500816896509088, 0, 0
(3, 1, 0, 1, 1, 0, 0, 0, 0), 0.005201945847782128, 0.00042724684161964387, 3
(3, 1, 0, 1, 0, 1, 0, 0, 0), 0.004448942943384474, 0.01729954535108638, 3
(3, 1, 0, 1, 0, 0, 1, 0, 0), 0.005155063247097881, 0.016737273176221056, 3
(3, 1, 0, 1, 0, 0, 0, 1, 0), 0.004392558087827969, 0.009828178513928575, 3
(3, 1, 0, 1, 0, 0, 0, 0, 1), 0.004804120838426273, 0.00011841446139116305, 3
(3, 1, 0, 0, 2, 0, 0, 0, 0), 0.005199169671342915, 0, 0
(3, 1, 0, 0, 1, 1, 0, 0, 0), 0.0049770611290908765, 0.006905134728406771, 3
(3, 1, 0, 0, 1, 0, 1, 0, 0), 0.005605701189445076, 0.01788651127757585, 3
(3, 1, 0, 0, 1, 0, 0, 1, 0), 0.005148266693762808, 0.014647393299259848, 3
(3, 1, 0, 0, 1, 0, 0, 0, 1), 0.004916476374823085, 0.0006697022470474975, 3
(3, 1, 0, 0, 0, 2, 0, 0, 0), 0.004655367500908181, 0, 0
(3, 1, 0, 0, 0, 1, 1, 0, 0), 0.005281993734439792, 0.005776903393811285, 3
(3, 1, 0, 0, 0, 1, 0, 1, 0), 0.004554844925844613, 0.014538258635944861, 3
(3, 1, 0, 0, 0, 1, 0, 0, 1), 0.004916476374823088, 0.0006697022470466495, 3
(3, 1, 0, 0, 0, 0, 2, 0, 0), 0.005112766408931549, 0, 0
(3, 1, 0, 0, 0, 0, 1, 1, 0), 0.004808320737137565, 0.0005563810468837229, 3
(3, 1, 0, 0, 0, 0, 1, 0, 1), 0.004804120838426282, 0.00011841446139091324, 3
(3, 1, 0, 0, 0, 0, 0, 2, 0), 0.004608732005376056, 0, 0
(3, 1, 0, 0, 0, 0, 0, 1, 1), 0.005148333576683738, 3.363305845077545e-06, 3
(3, 1, 0, 0, 0, 0, 0, 0, 2), 0.0042574400209724915, 0, 0
(3, 0, 3, 0, 0, 0, 0, 0, 0), 0.00368246500557639, 0, 0
(3, 0, 2, 1, 0, 0, 0, 0, 0), 0.004883112768974702, 0, 0
(3, 0, 2, 0, 1, 0, 0, 0, 0), 0.005406458745248742, 0, 0
(3, 0, 2, 0, 0, 1, 0, 0, 0), 0.005355520880425501, 0, 0
(3, 0, 2, 0, 0, 0, 1, 0, 0), 0.005333920064822658, 0, 0
(3, 0, 2, 0, 0, 0, 0, 1, 0), 0.005411836706862644, 0, 0
(3, 0, 2, 0, 0, 0, 0, 0, 1), 0.004608732005376054, 0, 0
(3, 0, 1, 2, 0, 0, 0, 0, 0), 0.004802176437324483, 0, 0
(3, 0, 1, 1, 1, 0, 0, 0, 0), 0.006162096479680098, 3.105922991864064e-05, 3
(3, 0, 1, 1, 0, 1, 0, 0, 0), 0.005482380496263924, 0.0027850781411958153, 3
(3, 0, 1, 1, 0, 0, 1, 0, 0), 0.005851260544889259, 0.0066449474260524555, 3
(3, 0, 1, 1, 0, 0, 0, 1, 0), 0.005555974828984903, 0.004486571140284937, 3
(3, 0, 1, 1, 0, 0, 0, 0, 1), 0.004808320737137559, 0.0005563810468837069, 3
(3, 0, 1, 0, 2, 0, 0, 0, 0), 0.005390324860407055, 0, 0
(3, 0, 1, 0, 1, 1, 0, 0, 0), 0.005644667334280571, 0.004198656233755439, 3
(3, 0, 1, 0, 1, 0, 1, 0, 0), 0.005936067139546701, 0.09131103595498125, 3
(3, 0, 1, 0, 1, 0, 0, 1, 0), 0.006041969122006836, 0.07261503430549225, 3
(3, 0, 1, 0, 1, 0, 0, 0, 1), 0.004554844925844615, 0.0145382586359445, 3
(3, 0, 1, 0, 0, 2, 0, 0, 0), 0.005339386995583815, 0, 0
(3, 0, 1, 0, 0, 1, 1, 0, 0), 0.00630189848723646, 0.008031321210889349, 3
(3, 0, 1, 0, 0, 1, 0, 1, 0), 0.006041969122006836, 0.07261503430549171, 3
(3, 0, 1, 0, 0, 1, 0, 0, 1), 0.005148266693762812, 0.014647393299260118, 3
(3, 0, 1, 0, 0, 0, 2, 0, 0), 0.005252983733172442, 0, 0
(3, 0, 1, 0, 0, 0, 1, 1, 0), 0.005555974828984908, 0.004486571140284596, 3
(3, 0, 1, 0, 0, 0, 1, 0, 1), 0.004392558087827977, 0.009828178513928408, 3
(3, 0, 1, 0, 0, 0, 0, 2, 0), 0.005411836706862646, 0, 0
(3, 0, 1, 0, 0, 0, 0, 1, 1), 0.005606220118677799, 5.095338679702608e-05, 3
(3, 0, 1, 0, 0, 0, 0, 0, 2), 0.003704653382929882, 0, 0
(3, 0, 0, 3, 0, 0, 0, 0, 0), 0.003601528673926169, 0, 0
(3, 0, 0, 2, 1, 0, 0, 0, 0), 0.0054087479881330305, 0, 0
(3, 0, 0, 2, 0, 1, 0, 0, 0), 0.00524760577155854, 0, 0
(3, 0, 0, 2, 0, 0, 1, 0, 0), 0.00543051815723664, 0, 0
(3, 0, 0, 2, 0, 0, 0, 1, 0), 0.005252983733172438, 0, 0
(3, 0, 0, 2, 0, 0, 0, 0, 1), 0.005112766408931541, 0, 0
(3, 0, 0, 1, 2, 0, 0, 0, 0), 0.005473550434941564, 0, 0
(3, 0, 0, 1, 1, 1, 0, 0, 0), 0.006168550033616776, 0.00018165924868798834, 3
(3, 0, 0, 1, 1, 0, 1, 0, 0), 0.006244885655533837, 0.0057017796768417195, 3
(3, 0, 0, 1, 1, 0, 0, 1, 0), 0.006301898487236453, 0.008031321210889123, 3
(3, 0, 0, 1, 1, 0, 0, 0, 1), 0.005281993734439783, 0.005776903393811382, 3
(3, 0, 0, 1, 0, 2, 0, 0, 0), 0.005312408218367075, 0, 0
(3, 0, 0, 1, 0, 1, 1, 0, 0), 0.006244885655533839, 0.0057017796768417065, 3
(3, 0, 0, 1, 0, 1, 0, 1, 0), 0.0059360671395467, 0.09131103595498115, 3
(3, 0, 0, 1, 0, 1, 0, 0, 1), 0.005605701189445078, 0.017886511277575935, 3
(3, 0, 0, 1, 0, 0, 2, 0, 0), 0.005430518157236645, 0, 0
(3, 0, 0, 1, 0, 0, 1, 1, 0), 0.005851260544889265, 0.006644947426052955, 3
(3, 0, 0, 1, 0, 0, 1, 0, 1), 0.005155063247097886, 0.016737273176220965, 3
(3, 0, 0, 1, 0, 0, 0, 2, 0), 0.005333920064822659, 0, 0
(3, 0, 0, 1, 0, 0, 0, 1, 1), 0.005917606277963378, 0.0002690605927402167, 3
(3, 0, 0, 1, 0, 0, 0, 0, 2), 0.004289624118135589, 0, 0
(3, 0, 0, 0, 3, 0, 0, 0, 0), 0.0036663311207347023, 0, 0
(3, 0, 0, 0, 2, 1, 0, 0, 0), 0.0049513490801096766, 0, 0
(3, 0, 0, 0, 2, 0, 1, 0, 0), 0.0053124082183670755, 0, 0
(3, 0, 0, 0, 2, 0, 0, 1, 0), 0.005339386995583816, 0, 0
(3, 0, 0, 0, 2, 0, 0, 0, 1), 0.004655367500908183, 0, 0
(3, 0, 0, 0, 1, 2, 0, 0, 0), 0.00495134908010968, 0, 0
(3, 0, 0, 0, 1, 1, 1, 0, 0), 0.0061685500336167865, 0.0001816592486881364, 3
(3, 0, 0, 0, 1, 1, 0, 1, 0), 0.005644667334280575, 0.004198656233755595, 3
(3, 0, 0, 0, 1, 1, 0, 0, 1), 0.004977061129090883, 0.006905134728406764, 3
(3, 0, 0, 0, 1, 0, 2, 0, 0), 0.005247605771558549, 0, 0
(3, 0, 0, 0, 1, 0, 1, 1, 0), 0.005482380496263936, 0.00278507814119568, 3
(3, 0, 0, 0, 1, 0, 1, 0, 1), 0.004448942943384488, 0.01729954535108638, 3
(3, 0, 0, 0, 1, 0, 0, 2, 0), 0.005355520880425506, 0, 0
(3, 0, 0, 0, 1, 0, 0, 1, 1), 0.005612673672614472, 0.00030441890294867903, 3
(3, 0, 0, 0, 1, 0, 0, 0, 2), 0.0037674227633036975, 0, 0
(3, 0, 0, 0, 0, 3, 0, 0, 0), 0.0036663311207347066, 0, 0
(3, 0, 0, 0, 0, 2, 1, 0, 0), 0.005473550434941577, 0, 0
(3, 0, 0, 0, 0, 2, 0, 1, 0), 0.005390324860407061, 0, 0
(3, 0, 0, 0, 0, 2, 0, 0, 1), 0.005199169671342923, 0, 0
(3, 0, 0, 0, 0, 1, 2, 0, 0), 0.005408747988133045, 0, 0
(3, 0, 0, 0, 0, 1, 1, 1, 0), 0.006162096479680114, 3.105922991884582e-05, 3
(3, 0, 0, 0, 0, 1, 1, 0, 1), 0.005201945847782148, 0.000427246841619957, 3
(3, 0, 0, 0, 0, 1, 0, 2, 0), 0.005406458745248751, 0, 0
(3, 0, 0, 0, 0, 1, 0, 1, 1), 0.005999845229322374, 4.2569418714419594e-05, 3
(3, 0, 0, 0, 0, 1, 0, 0, 2), 0.004311224933738436, 0, 0
(3, 0, 0, 0, 0, 0, 3, 0, 0), 0.003601528673926178, 0, 0
(3, 0, 0, 0, 0, 0, 2, 1, 0), 0.0048021764373244935, 0, 0
(3, 0, 0, 0, 0, 0, 2, 0, 1), 0.004500816896509105, 0, 0
(3, 0, 0, 0, 0, 0, 1, 2, 0), 0.004883112768974711, 0, 0
(3, 0, 0, 0, 0, 0, 1, 1, 1), 0.005310584827041483, 1.8384723529062384e-06, 3
(3, 0, 0, 0, 0, 0, 1, 0, 2), 0.0036776746057131464, 0, 0
(3, 0, 0, 0, 0, 0, 0, 3, 0), 0.003682465005576394, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 1), 0.005462878184234062, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 2), 0.0045587995617878884, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 3), 0.00277838638313022, 0, 0
(2, 4, 0, 0, 0, 0, 0, 0, 0), 0.002747935566177121, 0, 0
(2, 3, 1, 0, 0, 0, 0, 0, 0), 0.004257440020972485, 0, 0
(2, 3, 0, 1, 0, 0, 0, 0, 0), 0.003704653382929873, 0, 0
(2, 3, 0, 0, 1, 0, 0, 0, 0), 0.004289624118135583, 0, 0
(2, 3, 0, 0, 0, 1, 0, 0, 0), 0.0037674227633036892, 0, 0
(2, 3, 0, 0, 0, 0, 1, 0, 0), 0.004311224933738429, 0, 0
(2, 3, 0, 0, 0, 0, 0, 1, 0), 0.0036776746057131356, 0, 0
(2, 3, 0, 0, 0, 0, 0, 0, 1), 0.00455879956178788, 0, 0
(2, 2, 2, 0, 0, 0, 0, 0, 0), 0.0054507174745319804, 0, 0
(2, 2, 1, 1, 0, 0, 0, 0, 0), 0.0052926820743308695, 4.573105962551987e-06, 3
(2, 2, 1, 0, 1, 0, 0, 0, 0), 0.005862820540173565, 0.00015092040424920036, 3
(2, 2, 1, 0, 0, 1, 0, 0, 0), 0.005363206624120033, 0.0010736691737051047, 3
(2, 2, 1, 0, 0, 0, 1, 0, 0), 0.00588540797895193, 0.000909239442535418, 3
(2, 2, 1, 0, 0, 0, 0, 1, 0), 0.0052562489893650186, 0.00019098584896101327, 3
(2, 2, 1, 0, 0, 0, 0, 0, 1), 0.005872447489590226, 7.166691461162962e-06, 3
(2, 2, 0, 2, 0, 0, 0, 0, 0), 0.004291186644013277, 0, 0
(2, 2, 0, 1, 1, 0, 0, 0, 0), 0.004566092075024199, 0.0011285253258154384, 3
(2, 2, 0, 1, 0, 1, 0, 0, 0), 0.003517731137436036, 0.11037969113199442, 3
(2, 2, 0, 1, 0, 0, 1, 0, 0), 0.004785889591979948, 0.04685452821970235, 3
(2, 2, 0, 1, 0, 0, 0, 1, 0), 0.0033358765502512684, 0.06647522765120227, 3
(2, 2, 0, 1, 0, 0, 0, 0, 1), 0.0052562489893650186, 0.00019098584896106878, 3
(2, 2, 0, 0, 2, 0, 0, 0, 0), 0.005504329745630383, 0, 0
(2, 2, 0, 0, 1, 1, 0, 0, 0), 0.004770534100987337, 0.011786660433451607, 3
(2, 2, 0, 0, 1, 0, 1, 0, 0), 0.005778296638327165, 0.046134178251341, 3
(2, 2, 0, 0, 1, 0, 0, 1, 0), 0.004785889591979952, 0.046854528219703, 3
(2, 2, 0, 0, 1, 0, 0, 0, 1), 0.005885407978951931, 0.0009092394425354522, 3
(2, 2, 0, 0, 0, 2, 0, 0, 0), 0.0044599270359666, 0, 0
(2, 2, 0, 0, 0, 1, 1, 0, 0), 0.00477053410098734, 0.01178666043345144, 3
(2, 2, 0, 0, 0, 1, 0, 1, 0), 0.0035177311374360383, 0.11037969113199425, 3
(2, 2, 0, 0, 0, 1, 0, 0, 1), 0.005363206624120038, 0.0010736691737050423, 3
(2, 2, 0, 0, 0, 0, 2, 0, 0), 0.00550432974563039, 0, 0
(2, 2, 0, 0, 0, 0, 1, 1, 0), 0.004566092075024207, 0.0011285253258156462, 3
(2, 2, 0, 0, 0, 0, 1, 0, 1), 0.005862820540173575, 0.00015092040424912958, 3
(2, 2, 0, 0, 0, 0, 0, 2, 0), 0.004291186644013284, 0, 0
(2, 2, 0, 0, 0, 0, 0, 1, 1), 0.005292682074330876, 4.573105962926688e-06, 3
(2, 2, 0, 0, 0, 0, 0, 0, 2), 0.0054507174745319865, 0, 0
(2, 1, 3, 0, 0, 0, 0, 0, 0), 0.005462878184234054, 0, 0
(2, 1, 2, 1, 0, 0, 0, 0, 0), 0.006196760696777044, 3.916002022430625e-06, 3
(2, 1, 2, 0, 1, 0, 0, 0, 0), 0.006985033128900621, 7.35207687511084e-05, 3
(2, 1, 2, 0, 0, 1, 0, 0, 0), 0.006929703925639, 0.0004577621014931864, 3
(2, 1, 2, 0, 0, 0, 1, 0, 0), 0.006929703925639001, 0.00045776210149274407, 3
(2, 1, 2, 0, 0, 0, 0, 1, 0), 0.006985033128900623, 7.352076875109361e-05, 3
(2, 1, 2, 0, 0, 0, 0, 0, 1), 0.00619676069677705, 3.916002022437564e-06, 3
(2, 1, 1, 2, 0, 0, 0, 0, 0), 0.005536058949867474, 2.846357573244572e-06, 3
(2, 1, 1, 1, 1, 0, 0, 0, 0), 0.007133802372912927, 0.0008799524963330474, 3
(2, 1, 1, 1, 0, 1, 0, 0, 0), 0.005289623205080623, 0.08951135369307797, 3
(2, 1, 1, 1, 0, 0, 1, 0, 0), 0.006814219348904239, 0.05301694872796492, 3
(2, 1, 1, 1, 0, 0, 0, 1, 0), 0.005283169651143952, 0.07508950670901686, 3
(2, 1, 1, 1, 0, 0, 0, 0, 1), 0.006282290720274301, 0.0012502936710708568, 3
(2, 1, 1, 0, 2, 0, 0, 0, 0), 0.0069957053796081345, 5.235873485428811e-05, 3
(2, 1, 1, 0, 1, 1, 0, 0, 0), 0.006061708370874159, 0.030275440845019878, 3
(2, 1, 1, 0, 1, 0, 1, 0, 0), 0.007065512680289605, 0.23158915727387586, 3
(2, 1, 1, 0, 1, 0, 0, 1, 0), 0.0067380260776228025, 0.22180665932596308, 3
(2, 1, 1, 0, 1, 0, 0, 0, 1), 0.005807087938139066, 0.04585058271600839, 3
(2, 1, 1, 0, 0, 2, 0, 0, 0), 0.006418174821514623, 0.0003593592602019398, 3
(2, 1, 1, 0, 0, 1, 1, 0, 0), 0.00715128595809467, 0.02260052270288956, 3
(2, 1, 1, 0, 0, 1, 0, 1, 0), 0.006014656416689145, 0.2845143483379722, 3
(2, 1, 1, 0, 0, 1, 0, 0, 1), 0.006575632476629447, 0.04071442263861117, 3
(2, 1, 1, 0, 0, 0, 2, 0, 0), 0.0068755737295379885, 0.00031925054830703463, 3
(2, 1, 1, 0, 0, 0, 1, 1, 0), 0.0058929679789208435, 0.023531023759772896, 3
(2, 1, 1, 0, 0, 0, 1, 0, 1), 0.005644801100122427, 0.043236100847555456, 3
(2, 1, 1, 0, 0, 0, 0, 2, 0), 0.006405267713641276, 6.199708924370028e-05, 3
(2, 1, 1, 0, 0, 0, 0, 1, 1), 0.007080190101814535, 0.000621742117851278, 3
(2, 1, 1, 0, 0, 0, 0, 0, 2), 0.0052926820743308765, 4.573105962801787e-06, 3
(2, 1, 0, 3, 0, 0, 0, 0, 0), 0.004802176437324483, 0, 0
(2, 1, 0, 2, 1, 0, 0, 0, 0), 0.005389234365820156, 0.0009923935884695808, 3
(2, 1, 0, 2, 0, 1, 0, 0, 0), 0.005003292107304783, 0.01899173772228657, 3
(2, 1, 0, 2, 0, 0, 1, 0, 0), 0.00590518281547816, 0.019426995599221418, 3
(2, 1, 0, 2, 0, 0, 0, 1, 0), 0.004905807716096674, 0.01143265308863403, 3
(2, 1, 0, 2, 0, 0, 0, 0, 1), 0.0061061974157101745, 0.00010444979204414703, 3
(2, 1, 0, 1, 2, 0, 0, 0, 0), 0.006060608363437237, 0.0007561163217146698, 3
(2, 1, 0, 1, 1, 1, 0, 0, 0), 0.0052638089893339264, 0.06366653252122062, 3
(2, 1, 0, 1, 1, 0, 1, 0, 0), 0.0059107718530327135, 0.1244475930079283, 3
(2, 1, 0, 1, 1, 0, 0, 1, 0), 0.005148266693762804, 0.14148093677017481, 3
(2, 1, 0, 1, 1, 0, 0, 0, 1), 0.005618986884375722, 0.02966657536427806, 3
(2, 1, 0, 1, 0, 2, 0, 0, 0), 0.0051524647500899735, 0.017467866340259732, 3
(2, 1, 0, 1, 0, 1, 1, 0, 0), 0.004899051087768513, 0.09465875854534911, 3
(2, 1, 0, 1, 0, 1, 0, 1, 0), 0.0033274029897598827, 0.5415189910823662, 3
(2, 1, 0, 1, 0, 1, 0, 0, 1), 0.005578388484127386, 0.2566810070490319, 3
(2, 1, 0, 1, 0, 0, 2, 0, 0), 0.0065117543662867134, 0.016522411737859122, 3
(2, 1, 0, 1, 0, 0, 1, 1, 0), 0.004697628751415612, 0.1660313493421089, 3
(2, 1, 0, 1, 0, 0, 1, 0, 1), 0.005851120202713848, 0.2503910788513891, 3
(2, 1, 0, 1, 0, 0, 0, 2, 0), 0.004986744047746895, 0.01140647633303168, 3
(2, 1, 0, 1, 0, 0, 0, 1, 1), 0.005644801100122425, 0.043236100847555844, 3
(2, 1, 0, 1, 0, 0, 0, 0, 2), 0.00586282054017357, 0.00015092040424914547, 3
(2, 1, 0, 0, 3, 0, 0, 0, 0), 0.005473550434941569, 0, 0
(2, 1, 0, 0, 2, 1, 0, 0, 0), 0.005658478838591825, 0.012596730251590136, 3
(2, 1, 0, 0, 2, 0, 1, 0, 0), 0.006806458700172547, 0.019520753380075636, 3
(2, 1, 0, 0, 2, 0, 0, 1, 0), 0.0064206232046338865, 0.0152915050974493, 3
(2, 1, 0, 0, 2, 0, 0, 0, 1), 0.006277957497273727, 0.0005746467207340058, 3
(2, 1, 0, 0, 1, 2, 0, 0, 0), 0.005136277483759932, 0.014746335764450653, 3
(2, 1, 0, 0, 1, 1, 1, 0, 0), 0.006515673414571083, 0.0393838611926024, 3
(2, 1, 0, 0, 1, 1, 0, 1, 0), 0.004298832766515246, 0.10624508060388152, 3
(2, 1, 0, 0, 1, 1, 0, 0, 1), 0.005826448599949092, 0.026952269299888094, 3
(2, 1, 0, 0, 1, 0, 2, 0, 0), 0.006741656253364022, 0.019453085308017235, 3
(2, 1, 0, 0, 1, 0, 1, 1, 0), 0.005148266693762808, 0.14148093677017495, 3
(2, 1, 0, 0, 1, 0, 1, 0, 1), 0.005578388484127391, 0.25668100704903124, 3
(2, 1, 0, 0, 1, 0, 0, 2, 0), 0.005830185538667024, 0.017992369031142885, 3
(2, 1, 0, 0, 1, 0, 0, 1, 1), 0.006575632476629446, 0.04071442263861155, 3
(2, 1, 0, 0, 1, 0, 0, 0, 2), 0.005363206624120041, 0.0010736691737051759, 3
(2, 1, 0, 0, 0, 3, 0, 0, 0), 0.004951349080109679, 0, 0
(2, 1, 0, 0, 0, 2, 1, 0, 0), 0.005658478838591833, 0.012596730251590691, 3
(2, 1, 0, 0, 0, 2, 0, 1, 0), 0.005230381392129959, 0.015580026844411555, 3
(2, 1, 0, 0, 0, 2, 0, 0, 1), 0.0062779574972737315, 0.0005746467207344194, 3
(2, 1, 0, 0, 0, 1, 2, 0, 0), 0.006115877746615193, 0.010672025738797946, 3
(2, 1, 0, 0, 0, 1, 1, 1, 0), 0.005257355435397256, 0.05413651824677504, 3
(2, 1, 0, 0, 0, 1, 1, 0, 1), 0.005618986884375729, 0.029666575364277963, 3
(2, 1, 0, 0, 0, 1, 0, 2, 0), 0.005162145080994987, 0.01691830539676125, 3
(2, 1, 0, 0, 0, 1, 0, 1, 1), 0.005807087938139066, 0.045850582716008996, 3
(2, 1, 0, 0, 0, 1, 0, 0, 2), 0.0058854079789519365, 0.0009092394425356114, 3
(2, 1, 0, 0, 0, 0, 3, 0, 0), 0.005408747988133045, 0, 0
(2, 1, 0, 0, 0, 0, 2, 1, 0), 0.005389234365820168, 0.0009923935884695516, 3
(2, 1, 0, 0, 0, 0, 2, 0, 1), 0.006106197415710184, 0.0001044497920435964, 3
(2, 1, 0, 0, 0, 0, 1, 2, 0), 0.004863599146661832, 0.0013079447917436933, 3
(2, 1, 0, 0, 0, 0, 1, 1, 1), 0.006282290720274306, 0.0012502936710707458, 3
(2, 1, 0, 0, 0, 0, 1, 0, 2), 0.005256248989365025, 0.0001909858489606247, 3
(2, 1, 0, 0, 0, 0, 0, 3, 0), 0.00488311276897471, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 1), 0.006196760696777053, 3.916002022361236e-06, 3
(2, 1, 0, 0, 0, 0, 0, 1, 2), 0.005872447489590228, 7.16669146092704e-06, 3
(2, 1, 0, 0, 0, 0, 0, 0, 3), 0.004558799561787887, 0, 0
(2, 0, 4, 0, 0, 0, 0, 0, 0), 0.003350654647807904, 0, 0
(2, 0, 3, 1, 0, 0, 0, 0, 0), 0.004608732005376051, 0, 0
(2, 0, 3, 0, 1, 0, 0, 0, 0), 0.005411836706862639, 0, 0
(2, 0, 3, 0, 0, 1, 0, 0, 0), 0.005333920064822657, 0, 0
(2, 0, 3, 0, 0, 0, 1, 0, 0), 0.005355520880425501, 0, 0
(2, 0, 3, 0, 0, 0, 0, 1, 0), 0.005406458745248746, 0, 0
(2, 0, 3, 0, 0, 0, 0, 0, 1), 0.004883112768974707, 0, 0
(2, 0, 2, 2, 0, 0, 0, 0, 0), 0.00429118664401328, 0, 0
(2, 0, 2, 1, 1, 0, 0, 0, 0), 0.006405267713641267, 6.199708924403334e-05, 3
(2, 0, 2, 1, 0, 1, 0, 0, 0), 0.004986744047746891, 0.011406476333031405, 3
(2, 0, 2, 1, 0, 0, 1, 0, 0), 0.00583018553866702, 0.017992369031142885, 3
(2, 0, 2, 1, 0, 0, 0, 1, 0), 0.005162145080994992, 0.0169183053967613, 3
(2, 0, 2, 1, 0, 0, 0, 0, 1), 0.004863599146661829, 0.0013079447917434827, 3
(2, 0, 2, 0, 2, 0, 0, 0, 0), 0.005940597678192143, 0, 0
(2, 0, 2, 0, 1, 1, 0, 0, 0), 0.005908933956044436, 0.006681225903609909, 3
(2, 0, 2, 0, 1, 0, 1, 0, 0), 0.006491979529760482, 0.13398734716646565, 3
(2, 0, 2, 0, 1, 0, 0, 1, 0), 0.0065698961718004675, 0.10155178861621714, 3
(2, 0, 2, 0, 1, 0, 0, 0, 1), 0.005162145080994992, 0.01691830539676131, 3
(2, 0, 2, 0, 0, 2, 0, 0, 0), 0.005784764394112179, 0, 0
(2, 0, 2, 0, 0, 1, 1, 0, 0), 0.006962809909255134, 0.011080620092146576, 3
(2, 0, 2, 0, 0, 1, 0, 1, 0), 0.006491979529760481, 0.13398734716646588, 3
(2, 0, 2, 0, 0, 1, 0, 0, 1), 0.005830185538667026, 0.017992369031143155, 3
(2, 0, 2, 0, 0, 0, 2, 0, 0), 0.005784764394112178, 0, 0
(2, 0, 2, 0, 0, 0, 1, 1, 0), 0.00590893395604444, 0.006681225903609687, 3
(2, 0, 2, 0, 0, 0, 1, 0, 1), 0.004986744047746897, 0.011406476333031802, 3
(2, 0, 2, 0, 0, 0, 0, 2, 0), 0.005940597678192151, 0, 0
(2, 0, 2, 0, 0, 0, 0, 1, 1), 0.006405267713641279, 6.19970892438113e-05, 3
(2, 0, 2, 0, 0, 0, 0, 0, 2), 0.004291186644013287, 0, 0
(2, 0, 1, 3, 0, 0, 0, 0, 0), 0.004500816896509091, 0, 0
(2, 0, 1, 2, 1, 0, 0, 0, 0), 0.0061061974157101675, 0.00010444979204425224, 3
(2, 0, 1, 2, 0, 1, 0, 0, 0), 0.004905807716096671, 0.011432653088634103, 3
(2, 0, 1, 2, 0, 0, 1, 0, 0), 0.005905182815478161, 0.0194269955992215, 3
(2, 0, 1, 2, 0, 0, 0, 1, 0), 0.005003292107304789, 0.018991737722286448, 3
(2, 0, 1, 2, 0, 0, 0, 0, 1), 0.005389234365820165, 0.0009923935884698937, 3
(2, 0, 1, 1, 2, 0, 0, 0, 0), 0.006995705379608131, 5.235873485492979e-05, 3
(2, 0, 1, 1, 1, 1, 0, 0, 0), 0.006141134857719257, 0.03361603110164463, 3
(2, 0, 1, 1, 1, 0, 1, 0, 0), 0.006983066503834268, 0.2446050811795791, 3
(2, 0, 1, 1, 1, 0, 0, 1, 0), 0.006703881231311135, 0.2137039184637552, 3
(2, 0, 1, 1, 1, 0, 0, 0, 1), 0.005257355435397251, 0.05413651824677508, 3
(2, 0, 1, 1, 0, 2, 0, 0, 0), 0.005717399037954652, 0.00447187321926815, 3
(2, 0, 1, 1, 0, 1, 1, 0, 0), 0.006191206501514508, 0.08625409277287044, 3
(2, 0, 1, 1, 0, 1, 0, 1, 0), 0.0048145271859221074, 0.37685261766136924, 3
(2, 0, 1, 1, 0, 1, 0, 0, 1), 0.005148266693762807, 0.14148093677017498, 3
(2, 0, 1, 1, 0, 0, 2, 0, 0), 0.00665197169052761, 0.008723036062055108, 3
(2, 0, 1, 1, 0, 0, 1, 1, 0), 0.00517303218231363, 0.058106212365827706, 3
(2, 0, 1, 1, 0, 0, 1, 0, 1), 0.004697628751415614, 0.1660313493421097, 3
(2, 0, 1, 1, 0, 0, 0, 2, 0), 0.0059089339560444406, 0.006681225903609798, 3
(2, 0, 1, 1, 0, 0, 0, 1, 1), 0.005892967978920846, 0.023531023759773118, 3
(2, 0, 1, 1, 0, 0, 0, 0, 2), 0.004566092075024206, 0.0011285253258157737, 3
(2, 0, 1, 0, 3, 0, 0, 0, 0), 0.0053903248604070565, 0, 0
(2, 0, 1, 0, 2, 1, 0, 0, 0), 0.0052303813921299605, 0.015580026844411477, 3
(2, 0, 1, 0, 2, 0, 1, 0, 0), 0.006475845644918795, 0.12443993005634886, 3
(2, 0, 1, 0, 2, 0, 0, 1, 0), 0.006475845644918798, 0.12443993005634878, 3
(2, 0, 1, 0, 2, 0, 0, 0, 1), 0.005230381392129961, 0.015580026844411302, 3
(2, 0, 1, 0, 1, 2, 0, 0, 0), 0.005152464750089979, 0.01746786634025962, 3
(2, 0, 1, 0, 1, 1, 1, 0, 0), 0.006710334785247811, 0.2553468278516436, 3
(2, 0, 1, 0, 1, 1, 0, 1, 0), 0.004976814023938752, 0.356167285783971, 3
(2, 0, 1, 0, 1, 1, 0, 0, 1), 0.004298832766515249, 0.10624508060388137, 3
(2, 0, 1, 0, 1, 0, 2, 0, 0), 0.0063331265560702815, 0.1410365616161592, 3
(2, 0, 1, 0, 1, 0, 1, 1, 0), 0.00481452718592211, 0.3768526176613689, 3
(2, 0, 1, 0, 1, 0, 1, 0, 1), 0.003327402989759889, 0.5415189910823649, 3
(2, 0, 1, 0, 1, 0, 0, 2, 0), 0.006491979529760486, 0.1339873471664657, 3
(2, 0, 1, 0, 1, 0, 0, 1, 1), 0.00601465641668915, 0.28451434833797196, 3
(2, 0, 1, 0, 1, 0, 0, 0, 2), 0.003517731137436045, 0.11037969113199392, 3
(2, 0, 1, 0, 0, 3, 0, 0, 0), 0.005312408218367076, 0, 0
(2, 0, 1, 0, 0, 2, 1, 0, 0), 0.006806458700172554, 0.019520753380075886, 3
(2, 0, 1, 0, 0, 2, 0, 1, 0), 0.0064758456449187955, 0.12443993005634867, 3
(2, 0, 1, 0, 0, 2, 0, 0, 1), 0.006420623204633892, 0.015291505097449134, 3
(2, 0, 1, 0, 0, 1, 2, 0, 0), 0.006741656253364023, 0.019453085308017183, 3
(2, 0, 1, 0, 0, 1, 1, 1, 0), 0.00670388123131114, 0.21370391846375542, 3
(2, 0, 1, 0, 0, 1, 1, 0, 1), 0.005148266693762812, 0.14148093677017498, 3
(2, 0, 1, 0, 0, 1, 0, 2, 0), 0.0065698961718004675, 0.10155178861621662, 3
(2, 0, 1, 0, 0, 1, 0, 1, 1), 0.0067380260776228025, 0.2218066593259624, 3
(2, 0, 1, 0, 0, 1, 0, 0, 2), 0.004785889591979954, 0.046854528219702436, 3
(2, 0, 1, 0, 0, 0, 3, 0, 0), 0.005247605771558549, 0, 0
(2, 0, 1, 0, 0, 0, 2, 1, 0), 0.00500329210730479, 0.01899173772228656, 3
(2, 0, 1, 0, 0, 0, 2, 0, 1), 0.004905807716096682, 0.011432653088633764, 3
(2, 0, 1, 0, 0, 0, 1, 2, 0), 0.005162145080994993, 0.01691830539676118, 3
(2, 0, 1, 0, 0, 0, 1, 1, 1), 0.005283169651143957, 0.0750895067090162, 3
(2, 0, 1, 0, 0, 0, 1, 0, 2), 0.003335876550251277, 0.06647522765120216, 3
(2, 0, 1, 0, 0, 0, 0, 3, 0), 0.00540645874524875, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 1), 0.0069850331289006305, 7.352076875100747e-05, 3
(2, 0, 1, 0, 0, 0, 0, 1, 2), 0.005256248989365024, 0.00019098584896079125, 3
(2, 0, 1, 0, 0, 0, 0, 0, 3), 0.0036776746057131434, 0, 0
(2, 0, 0, 4, 0, 0, 0, 0, 0), 0.003296697093374425, 0, 0
(2, 0, 0, 3, 1, 0, 0, 0, 0), 0.005112766408931536, 0, 0
(2, 0, 0, 3, 0, 1, 0, 0, 0), 0.005252983733172436, 0, 0
(2, 0, 0, 3, 0, 0, 1, 0, 0), 0.005430518157236638, 0, 0
(2, 0, 0, 3, 0, 0, 0, 1, 0), 0.0052476057715585426, 0, 0
(2, 0, 0, 3, 0, 0, 0, 0, 1), 0.005408747988133038, 0, 0
(2, 0, 0, 2, 2, 0, 0, 0, 0), 0.005504329745630377, 0, 0
(2, 0, 0, 2, 1, 1, 0, 0, 0), 0.0068755737295379815, 0.00031925054830746137, 3
(2, 0, 0, 2, 1, 0, 1, 0, 0), 0.00651175436628671, 0.016522411737859705, 3
(2, 0, 0, 2, 1, 0, 0, 1, 0), 0.006741656253364014, 0.019453085308017405, 3
(2, 0, 0, 2, 1, 0, 0, 0, 1), 0.006115877746615183, 0.010672025738797558, 3
(2, 0, 0, 2, 0, 2, 0, 0, 0), 0.0057847643941121765, 0, 0
(2, 0, 0, 2, 0, 1, 1, 0, 0), 0.00665197169052761, 0.008723036062054691, 3
(2, 0, 0, 2, 0, 1, 0, 1, 0), 0.006333126556070281, 0.14103656161615896, 3
(2, 0, 0, 2, 0, 1, 0, 0, 1), 0.006741656253364019, 0.019453085308017322, 3
(2, 0, 0, 2, 0, 0, 2, 0, 0), 0.0060966316110348945, 0, 0
(2, 0, 0, 2, 0, 0, 1, 1, 0), 0.00665197169052761, 0.008723036062055121, 3
(2, 0, 0, 2, 0, 0, 1, 0, 1), 0.006511754366286716, 0.016522411737859163, 3
(2, 0, 0, 2, 0, 0, 0, 2, 0), 0.005784764394112182, 0, 0
(2, 0, 0, 2, 0, 0, 0, 1, 1), 0.006875573729537991, 0.0003192505483073122, 3
(2, 0, 0, 2, 0, 0, 0, 0, 2), 0.005504329745630387, 0, 0
(2, 0, 0, 1, 3, 0, 0, 0, 0), 0.005199169671342911, 0, 0
(2, 0, 0, 1, 2, 1, 0, 0, 0), 0.006277957497273723, 0.0005746467207340724, 3
(2, 0, 0, 1, 2, 0, 1, 0, 0), 0.0064206232046338805, 0.015291505097448829, 3
(2, 0, 0, 1, 2, 0, 0, 1, 0), 0.006806458700172543, 0.01952075338007583, 3
(2, 0, 0, 1, 2, 0, 0, 0, 1), 0.0056584788385918225, 0.012596730251590067, 3
(2, 0, 0, 1, 1, 2, 0, 0, 0), 0.006418174821514623, 0.0003593592602024949, 3
(2, 0, 0, 1, 1, 1, 1, 0, 0), 0.007672184555479548, 0.03140135883797138, 3
(2, 0, 0, 1, 1, 1, 0, 1, 0), 0.006710334785247812, 0.2553468278516445, 3
(2, 0, 0, 1, 1, 1, 0, 0, 1), 0.006515673414571083, 0.039383861192602204, 3
(2, 0, 0, 1, 1, 0, 2, 0, 0), 0.0066519716905276095, 0.008723036062055357, 3
(2, 0, 0, 1, 1, 0, 1, 1, 0), 0.006191206501514509, 0.0862540927728706, 3
(2, 0, 0, 1, 1, 0, 1, 0, 1), 0.004899051087768514, 0.09465875854534954, 3
(2, 0, 0, 1, 1, 0, 0, 2, 0), 0.006962809909255133, 0.011080620092146855, 3
(2, 0, 0, 1, 1, 0, 0, 1, 1), 0.007151285958094668, 0.02260052270288909, 3
(2, 0, 0, 1, 1, 0, 0, 0, 2), 0.004770534100987339, 0.011786660433451302, 3
(2, 0, 0, 1, 0, 3, 0, 0, 0), 0.005339386995583816, 0, 0
(2, 0, 0, 1, 0, 2, 1, 0, 0), 0.006420623204633887, 0.015291505097449106, 3
(2, 0, 0, 1, 0, 2, 0, 1, 0), 0.006475845644918795, 0.12443993005634925, 3
(2, 0, 0, 1, 0, 2, 0, 0, 1), 0.0068064587001725515, 0.01952075338007608, 3
(2, 0, 0, 1, 0, 1, 2, 0, 0), 0.006511754366286716, 0.016522411737859774, 3
(2, 0, 0, 1, 0, 1, 1, 1, 0), 0.006983066503834275, 0.24460508117957902, 3
(2, 0, 0, 1, 0, 1, 1, 0, 1), 0.0059107718530327195, 0.12444759300792806, 3
(2, 0, 0, 1, 0, 1, 0, 2, 0), 0.006491979529760482, 0.1339873471664657, 3
(2, 0, 0, 1, 0, 1, 0, 1, 1), 0.007065512680289609, 0.23158915727387547, 3
(2, 0, 0, 1, 0, 1, 0, 0, 2), 0.005778296638327168, 0.046134178251341154, 3
(2, 0, 0, 1, 0, 0, 3, 0, 0), 0.005430518157236646, 0, 0
(2, 0, 0, 1, 0, 0, 2, 1, 0), 0.005905182815478165, 0.019426995599221175, 3
(2, 0, 0, 1, 0, 0, 2, 0, 1), 0.005905182815478165, 0.01942699559922121, 3
(2, 0, 0, 1, 0, 0, 1, 2, 0), 0.005830185538667024, 0.017992369031143166, 3
(2, 0, 0, 1, 0, 0, 1, 1, 1), 0.006814219348904245, 0.05301694872796432, 3
(2, 0, 0, 1, 0, 0, 1, 0, 2), 0.004785889591979953, 0.04685452821970262, 3
(2, 0, 0, 1, 0, 0, 0, 3, 0), 0.005355520880425505, 0, 0
(2, 0, 0, 1, 0, 0, 0, 2, 1), 0.006929703925639009, 0.000457762101493261, 3
(2, 0, 0, 1, 0, 0, 0, 1, 2), 0.0058854079789519365, 0.0009092394425353482, 3
(2, 0, 0, 1, 0, 0, 0, 0, 3), 0.004311224933738434, 0, 0
(2, 0, 0, 0, 4, 0, 0, 0, 0), 0.0033398987245801134, 0, 0
(2, 0, 0, 0, 3, 1, 0, 0, 0), 0.004655367500908182, 0, 0
(2, 0, 0, 0, 3, 0, 1, 0, 0), 0.005339386995583814, 0, 0
(2, 0, 0, 0, 3, 0, 0, 1, 0), 0.0053124082183670755, 0, 0
(2, 0, 0, 0, 3, 0, 0, 0, 1), 0.004951349080109678, 0, 0
(2, 0, 0, 0, 2, 2, 0, 0, 0), 0.004459927035966603, 0, 0
(2, 0, 0, 0, 2, 1, 1, 0, 0), 0.006418174821514628, 0.00035935926020259207, 3
(2, 0, 0, 0, 2, 1, 0, 1, 0), 0.005152464750089981, 0.01746786634025915, 3
(2, 0, 0, 0, 2, 1, 0, 0, 1), 0.005136277483759937, 0.014746335764450278, 3
(2, 0, 0, 0, 2, 0, 2, 0, 0), 0.005784764394112181, 0, 0
(2, 0, 0, 0, 2, 0, 1, 1, 0), 0.005717399037954661, 0.00447187321926815, 3
(2, 0, 0, 0, 2, 0, 1, 0, 1), 0.005152464750089984, 0.01746786634025968, 3
(2, 0, 0, 0, 2, 0, 0, 2, 0), 0.005784764394112183, 0, 0
(2, 0, 0, 0, 2, 0, 0, 1, 1), 0.006418174821514629, 0.00035935926020198145, 3
(2, 0, 0, 0, 2, 0, 0, 0, 2), 0.0044599270359666045, 0, 0
(2, 0, 0, 0, 1, 3, 0, 0, 0), 0.004655367500908185, 0, 0
(2, 0, 0, 0, 1, 2, 1, 0, 0), 0.006277957497273734, 0.0005746467207338452, 3
(2, 0, 0, 0, 1, 2, 0, 1, 0), 0.005230381392129966, 0.01558002684441118, 3
(2, 0, 0, 0, 1, 2, 0, 0, 1), 0.005658478838591833, 0.012596730251590143, 3
(2, 0, 0, 0, 1, 1, 2, 0, 0), 0.006875573729537991, 0.00031925054830721504, 3
(2, 0, 0, 0, 1, 1, 1, 1, 0), 0.006141134857719266, 0.03361603110164385, 3
(2, 0, 0, 0, 1, 1, 1, 0, 1), 0.005263808989333937, 0.06366653252122038, 3
(2, 0, 0, 0, 1, 1, 0, 2, 0), 0.005908933956044441, 0.006681225903609798, 3
(2, 0, 0, 0, 1, 1, 0, 1, 1), 0.006061708370874164, 0.030275440845019107, 3
(2, 0, 0, 0, 1, 1, 0, 0, 2), 0.004770534100987345, 0.011786660433451857, 3
(2, 0, 0, 0, 1, 0, 3, 0, 0), 0.005252983733172446, 0, 0
(2, 0, 0, 0, 1, 0, 2, 1, 0), 0.004905807716096684, 0.011432653088634111, 3
(2, 0, 0, 0, 1, 0, 2, 0, 1), 0.005003292107304796, 0.018991737722286378, 3
(2, 0, 0, 0, 1, 0, 1, 2, 0), 0.004986744047746901, 0.011406476333031143, 3
(2, 0, 0, 0, 1, 0, 1, 1, 1), 0.005289623205080637, 0.08951135369307797, 3
(2, 0, 0, 0, 1, 0, 1, 0, 2), 0.003517731137436049, 0.11037969113199425, 3
(2, 0, 0, 0, 1, 0, 0, 3, 0), 0.0053339200648226635, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 1), 0.006929703925639009, 0.00045776210149323847, 3
(2, 0, 0, 0, 1, 0, 0, 1, 2), 0.005363206624120044, 0.0010736691737053285, 3
(2, 0, 0, 0, 1, 0, 0, 0, 3), 0.003767422763303698, 0, 0
(2, 0, 0, 0, 0, 4, 0, 0, 0), 0.0033398987245801155, 0, 0
(2, 0, 0, 0, 0, 3, 1, 0, 0), 0.005199169671342924, 0, 0
(2, 0, 0, 0, 0, 3, 0, 1, 0), 0.00539032486040706, 0, 0
(2, 0, 0, 0, 0, 3, 0, 0, 1), 0.005473550434941575, 0, 0
(2, 0, 0, 0, 0, 2, 2, 0, 0), 0.005504329745630394, 0, 0
(2, 0, 0, 0, 0, 2, 1, 1, 0), 0.006995705379608143, 5.235873485508033e-05, 3
(2, 0, 0, 0, 0, 2, 1, 0, 1), 0.006060608363437255, 0.000756116321714389, 3
(2, 0, 0, 0, 0, 2, 0, 2, 0), 0.005940597678192149, 0, 0
(2, 0, 0, 0, 0, 2, 0, 1, 1), 0.006995705379608144, 5.2358734854648685e-05, 3
(2, 0, 0, 0, 0, 2, 0, 0, 2), 0.005504329745630395, 0, 0
(2, 0, 0, 0, 0, 1, 3, 0, 0), 0.005112766408931552, 0, 0
(2, 0, 0, 0, 0, 1, 2, 1, 0), 0.006106197415710184, 0.0001044497920441868, 3
(2, 0, 0, 0, 0, 1, 2, 0, 1), 0.005389234365820174, 0.0009923935884700759, 3
(2, 0, 0, 0, 0, 1, 1, 2, 0), 0.006405267713641279, 6.199708924403334e-05, 3
(2, 0, 0, 0, 0, 1, 1, 1, 1), 0.007133802372912941, 0.0008799524963317706, 3
(2, 0, 0, 0, 0, 1, 1, 0, 2), 0.004566092075024214, 0.0011285253258154753, 3
(2, 0, 0, 0, 0, 1, 0, 3, 0), 0.0054118367068626445, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 1), 0.00698503312890063, 7.352076875126279e-05, 3
(2, 0, 0, 0, 0, 1, 0, 1, 2), 0.005862820540173576, 0.00015092040424910793, 3
(2, 0, 0, 0, 0, 1, 0, 0, 3), 0.004289624118135593, 0, 0
(2, 0, 0, 0, 0, 0, 4, 0, 0), 0.003296697093374431, 0, 0
(2, 0, 0, 0, 0, 0, 3, 1, 0), 0.0045008168965091026, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 1), 0.004802176437324498, 0, 0
(2, 0, 0, 0, 0, 0, 2, 2, 0), 0.004291186644013288, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 1), 0.005536058949867489, 2.8463575728282362e-06, 3
(2, 0, 0, 0, 0, 0, 2, 0, 2), 0.004291186644013293, 0, 0
(2, 0, 0, 0, 0, 0, 1, 3, 0), 0.004608732005376058, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 1), 0.006196760696777057, 3.916002022347358e-06, 3
(2, 0, 0, 0, 0, 0, 1, 1, 2), 0.0052926820743308825, 4.573105962524231e-06, 3
(2, 0, 0, 0, 0, 0, 1, 0, 3), 0.003704653382929886, 0, 0
(2, 0, 0, 0, 0, 0, 0, 4, 0), 0.003350654647807909, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 1), 0.005462878184234063, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 2), 0.005450717474531991, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 3), 0.004257440020972495, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 4), 0.002747935566177125, 0, 0
(1, 5, 0, 0, 0, 0, 0, 0, 0), 0.002261947057728295, 0, 0
(1, 4, 1, 0, 0, 0, 0, 0, 0), 0.00391950552419511, 0, 0
(1, 4, 0, 1, 0, 0, 0, 0, 0), 0.0040410993151990884, 0, 0
(1, 4, 0, 0, 1, 0, 0, 0, 0), 0.004205510647117112, 0, 0
(1, 4, 0, 0, 0, 1, 0, 0, 0), 0.004053044344442656, 0, 0
(1, 4, 0, 0, 0, 0, 1, 0, 0), 0.0042379118705213785, 0, 0
(1, 4, 0, 0, 0, 0, 0, 1, 0), 0.004000631149373979, 0, 0
(1, 4, 0, 0, 0, 0, 0, 0, 1), 0.004371544835418199, 0, 0
(1, 3, 2, 0, 0, 0, 0, 0, 0), 0.0042574400209724845, 0, 0
(1, 3, 1, 1, 0, 0, 0, 0, 0), 0.005148333576683729, 3.3633058453204063e-06, 3
(1, 3, 1, 0, 1, 0, 0, 0, 0), 0.004804120838426271, 0.0001184144613908161, 3
(1, 3, 1, 0, 0, 1, 0, 0, 0), 0.00491647637482308, 0.0006697022470473151, 3
(1, 3, 1, 0, 0, 0, 1, 0, 0), 0.004916476374823083, 0.000669702247047201, 3
(1, 3, 1, 0, 0, 0, 0, 1, 0), 0.004804120838426272, 0.0001184144613908161, 3
(1, 3, 1, 0, 0, 0, 0, 0, 1), 0.005148333576683733, 3.363305845629187e-06, 3
(1, 3, 0, 2, 0, 0, 0, 0, 0), 0.0046087320053760485, 0, 0
(1, 3, 0, 1, 1, 0, 0, 0, 0), 0.004808320737137554, 0.0005563810468839503, 3
(1, 3, 0, 1, 0, 1, 0, 0, 0), 0.004554844925844607, 0.014538258635944833, 3
(1, 3, 0, 1, 0, 0, 1, 0, 0), 0.0051482666937628044, 0.014647393299260417, 3
(1, 3, 0, 1, 0, 0, 0, 1, 0), 0.004392558087827966, 0.00982817851392802, 3
(1, 3, 0, 1, 0, 0, 0, 0, 1), 0.005606220118677788, 5.095338679729674e-05, 3
(1, 3, 0, 0, 2, 0, 0, 0, 0), 0.005112766408931539, 0, 0
(1, 3, 0, 0, 1, 1, 0, 0, 0), 0.005281993734439783, 0.005776903393811427, 3
(1, 3, 0, 0, 1, 0, 1, 0, 0), 0.005605701189445075, 0.017886511277575894, 3
(1, 3, 0, 0, 1, 0, 0, 1, 0), 0.005155063247097879, 0.01673727317622186, 3
(1, 3, 0, 0, 1, 0, 0, 0, 1), 0.005917606277963372, 0.000269060592740653, 3
(1, 3, 0, 0, 0, 2, 0, 0, 0), 0.0046553675009081774, 0, 0
(1, 3, 0, 0, 0, 1, 1, 0, 0), 0.004977061129090877, 0.0069051347284068264, 3
(1, 3, 0, 0, 0, 1, 0, 1, 0), 0.004448942943384472, 0.01729954535108638, 3
(1, 3, 0, 0, 0, 1, 0, 0, 1), 0.0056126736726144644, 0.0003044189029488469, 3
(1, 3, 0, 0, 0, 0, 2, 0, 0), 0.0051991696713429205, 0, 0
(1, 3, 0, 0, 0, 0, 1, 1, 0), 0.005201945847782135, 0.0004272468416196984, 3
(1, 3, 0, 0, 0, 0, 1, 0, 1), 0.00599984522932237, 4.256941871439685e-05, 3
(1, 3, 0, 0, 0, 0, 0, 2, 0), 0.004500816896509096, 0, 0
(1, 3, 0, 0, 0, 0, 0, 1, 1), 0.005310584827041474, 1.8384723530555203e-06, 3
(1, 3, 0, 0, 0, 0, 0, 0, 2), 0.005462878184234057, 0, 0
(1, 2, 3, 0, 0, 0, 0, 0, 0), 0.004558799561787879, 0, 0
(1, 2, 2, 1, 0, 0, 0, 0, 0), 0.005872447489590217, 7.16669146123929e-06, 3
(1, 2, 2, 0, 1, 0, 0, 0, 0), 0.005256248989365013, 0.00019098584896065244, 3
(1, 2, 2, 0, 0, 1, 0, 0, 0), 0.005885407978951926, 0.0009092394425350062, 3
(1, 2, 2, 0, 0, 0, 1, 0, 0), 0.005363206624120035, 0.0010736691737047665, 3
(1, 2, 2, 0, 0, 0, 0, 1, 0), 0.005862820540173564, 0.00015092040424887274, 3
(1, 2, 2, 0, 0, 0, 0, 0, 1), 0.005292682074330874, 4.5731059630515886e-06, 3
(1, 2, 1, 2, 0, 0, 0, 0, 0), 0.006196760696777042, 3.9160020224653195e-06, 3
(1, 2, 1, 1, 1, 0, 0, 0, 0), 0.006282290720274295, 0.00125029367107119, 3
(1, 2, 1, 1, 0, 1, 0, 0, 0), 0.005807087938139062, 0.045850582716008954, 3
(1, 2, 1, 1, 0, 0, 1, 0, 0), 0.00657563247662944, 0.0407144226386115, 3
(1, 2, 1, 1, 0, 0, 0, 1, 0), 0.005644801100122422, 0.04323610084755571, 3
(1, 2, 1, 1, 0, 0, 0, 0, 1), 0.00708019010181453, 0.0006217421178516969, 3
(1, 2, 1, 0, 2, 0, 0, 0, 0), 0.006106197415710172, 0.0001044497920442819, 3
(1, 2, 1, 0, 1, 1, 0, 0, 0), 0.005618986884375723, 0.029666575364278212, 3
(1, 2, 1, 0, 1, 0, 1, 0, 0), 0.005578388484127383, 0.2566810070490314, 3
(1, 2, 1, 0, 1, 0, 0, 1, 0), 0.005851120202713847, 0.25039107885138917, 3
(1, 2, 1, 0, 1, 0, 0, 0, 1), 0.005644801100122424, 0.0432361008475555, 3
(1, 2, 1, 0, 0, 2, 0, 0, 0), 0.006277957497273724, 0.0005746467207339805, 3
(1, 2, 1, 0, 0, 1, 1, 0, 0), 0.005826448599949091, 0.026952269299888094, 3
(1, 2, 1, 0, 0, 1, 0, 1, 0), 0.005578388484127381, 0.25668100704903174, 3
(1, 2, 1, 0, 0, 1, 0, 0, 1), 0.006575632476629444, 0.04071442263861144, 3
(1, 2, 1, 0, 0, 0, 2, 0, 0), 0.006277957497273727, 0.0005746467207341743, 3
(1, 2, 1, 0, 0, 0, 1, 1, 0), 0.005618986884375722, 0.029666575364277758, 3
(1, 2, 1, 0, 0, 0, 1, 0, 1), 0.005807087938139068, 0.04585058271600912, 3
(1, 2, 1, 0, 0, 0, 0, 2, 0), 0.0061061974157101745, 0.00010444979204408787, 3
(1, 2, 1, 0, 0, 0, 0, 1, 1), 0.0062822907202743, 0.0012502936710709401, 3
(1, 2, 1, 0, 0, 0, 0, 0, 2), 0.00619676069677705, 3.916002022437564e-06, 3
(1, 2, 0, 3, 0, 0, 0, 0, 0), 0.004883112768974702, 0, 0
(1, 2, 0, 2, 1, 0, 0, 0, 0), 0.004863599146661821, 0.0013079447917435172, 3
(1, 2, 0, 2, 0, 1, 0, 0, 0), 0.005162145080994982, 0.016918305396761438, 3
(1, 2, 0, 2, 0, 0, 1, 0, 0), 0.005830185538667016, 0.017992369031143027, 3
(1, 2, 0, 2, 0, 0, 0, 1, 0), 0.00498674404774689, 0.011406476333031249, 3
(1, 2, 0, 2, 0, 0, 0, 0, 1), 0.006405267713641271, 6.199708924370028e-05, 3
(1, 2, 0, 1, 2, 0, 0, 0, 0), 0.005389234365820156, 0.0009923935884696036, 3
(1, 2, 0, 1, 1, 1, 0, 0, 0), 0.005257355435397251, 0.05413651824677459, 3
(1, 2, 0, 1, 1, 0, 1, 0, 0), 0.005148266693762802, 0.1414809367701749, 3
(1, 2, 0, 1, 1, 0, 0, 1, 0), 0.004697628751415608, 0.16603134934210975, 3
(1, 2, 0, 1, 1, 0, 0, 0, 1), 0.005892967978920838, 0.023531023759773187, 3
(1, 2, 0, 1, 0, 2, 0, 0, 0), 0.005230381392129958, 0.015580026844411583, 3
(1, 2, 0, 1, 0, 1, 1, 0, 0), 0.004298832766515243, 0.10624508060388199, 3
(1, 2, 0, 1, 0, 1, 0, 1, 0), 0.0033274029897598797, 0.5415189910823667, 3
(1, 2, 0, 1, 0, 1, 0, 0, 1), 0.006014656416689145, 0.2845143483379727, 3
(1, 2, 0, 1, 0, 0, 2, 0, 0), 0.006420623204633884, 0.015291505097449273, 3
(1, 2, 0, 1, 0, 0, 1, 1, 0), 0.005148266693762802, 0.1414809367701747, 3
(1, 2, 0, 1, 0, 0, 1, 0, 1), 0.0067380260776228, 0.22180665932596266, 3
(1, 2, 0, 1, 0, 0, 0, 2, 0), 0.004905807716096675, 0.011432653088634137, 3
(1, 2, 0, 1, 0, 0, 0, 1, 1), 0.005283169651143954, 0.07508950670901675, 3
(1, 2, 0, 1, 0, 0, 0, 0, 2), 0.0069850331289006235, 7.352076875133681e-05, 3
(1, 2, 0, 0, 3, 0, 0, 0, 0), 0.005408747988133038, 0, 0
(1, 2, 0, 0, 2, 1, 0, 0, 0), 0.006115877746615188, 0.010672025738797636, 3
(1, 2, 0, 0, 2, 0, 1, 0, 0), 0.006741656253364015, 0.019453085308017374, 3
(1, 2, 0, 0, 2, 0, 0, 1, 0), 0.006511754366286715, 0.016522411737859663, 3
(1, 2, 0, 0, 2, 0, 0, 0, 1), 0.006875573729537983, 0.00031925054830702075, 3
(1, 2, 0, 0, 1, 2, 0, 0, 0), 0.005658478838591825, 0.012596730251590206, 3
(1, 2, 0, 0, 1, 1, 1, 0, 0), 0.006515673414571082, 0.039383861192602454, 3
(1, 2, 0, 0, 1, 1, 0, 1, 0), 0.004899051087768508, 0.09465875854534923, 3
(1, 2, 0, 0, 1, 1, 0, 0, 1), 0.007151285958094669, 0.022600522702889602, 3
(1, 2, 0, 0, 1, 0, 2, 0, 0), 0.006806458700172549, 0.019520753380075414, 3
(1, 2, 0, 0, 1, 0, 1, 1, 0), 0.005910771853032717, 0.12444759300792756, 3
(1, 2, 0, 0, 1, 0, 1, 0, 1), 0.007065512680289609, 0.2315891572738755, 3
(1, 2, 0, 0, 1, 0, 0, 2, 0), 0.0059051828154781634, 0.019426995599221526, 3
(1, 2, 0, 0, 1, 0, 0, 1, 1), 0.006814219348904241, 0.05301694872796435, 3
(1, 2, 0, 0, 1, 0, 0, 0, 2), 0.006929703925639001, 0.00045776210149274754, 3
(1, 2, 0, 0, 0, 3, 0, 0, 0), 0.004951349080109675, 0, 0
(1, 2, 0, 0, 0, 2, 1, 0, 0), 0.005136277483759936, 0.014746335764450376, 3
(1, 2, 0, 0, 0, 2, 0, 1, 0), 0.005152464750089969, 0.01746786634025937, 3
(1, 2, 0, 0, 0, 2, 0, 0, 1), 0.0064181748215146215, 0.0003593592602022035, 3
(1, 2, 0, 0, 0, 1, 2, 0, 0), 0.00565847883859183, 0.012596730251590324, 3
(1, 2, 0, 0, 0, 1, 1, 1, 0), 0.005263808989333925, 0.06366653252122054, 3
(1, 2, 0, 0, 0, 1, 1, 0, 1), 0.0060617083708741646, 0.030275440845019316, 3
(1, 2, 0, 0, 0, 1, 0, 2, 0), 0.005003292107304781, 0.01899173772228676, 3
(1, 2, 0, 0, 0, 1, 0, 1, 1), 0.005289623205080624, 0.08951135369307756, 3
(1, 2, 0, 0, 0, 1, 0, 0, 2), 0.006929703925639, 0.0004577621014931309, 3
(1, 2, 0, 0, 0, 0, 3, 0, 0), 0.005473550434941574, 0, 0
(1, 2, 0, 0, 0, 0, 2, 1, 0), 0.006060608363437244, 0.0007561163217144562, 3
(1, 2, 0, 0, 0, 0, 2, 0, 1), 0.006995705379608145, 5.235873485461692e-05, 3
(1, 2, 0, 0, 0, 0, 1, 2, 0), 0.005389234365820161, 0.0009923935884693423, 3
(1, 2, 0, 0, 0, 0, 1, 1, 1), 0.0071338023729129365, 0.0008799524963324368, 3
(1, 2, 0, 0, 0, 0, 1, 0, 2), 0.006985033128900629, 7.352076875112772e-05, 3
(1, 2, 0, 0, 0, 0, 0, 3, 0), 0.004802176437324487, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 1), 0.0055360589498674815, 2.8463575729947684e-06, 3
(1, 2, 0, 0, 0, 0, 0, 1, 2), 0.00619676069677705, 3.9160020225277695e-06, 3
(1, 2, 0, 0, 0, 0, 0, 0, 3), 0.0054628781842340594, 0, 0
(1, 1, 4, 0, 0, 0, 0, 0, 0), 0.004371544835418197, 0, 0
(1, 1, 3, 1, 0, 0, 0, 0, 0), 0.005148333576683728, 3.3633058450671367e-06, 3
(1, 1, 3, 0, 1, 0, 0, 0, 0), 0.005606220118677786, 5.0953386797084296e-05, 3
(1, 1, 3, 0, 0, 1, 0, 0, 0), 0.005917606277963371, 0.00026906059274070786, 3
(1, 1, 3, 0, 0, 0, 1, 0, 0), 0.005612673672614463, 0.0003044189029490984, 3
(1, 1, 3, 0, 0, 0, 0, 1, 0), 0.005999845229322365, 4.256941871444207e-05, 3
(1, 1, 3, 0, 0, 0, 0, 0, 1), 0.005310584827041472, 1.8384723526910064e-06, 3
(1, 1, 2, 2, 0, 0, 0, 0, 0), 0.005292682074330867, 4.573105962676887e-06, 3
(1, 1, 2, 1, 1, 0, 0, 0, 0), 0.0070801901018145265, 0.0006217421178519459, 3
(1, 1, 2, 1, 0, 1, 0, 0, 0), 0.0056448011001224195, 0.04323610084755588, 3
(1, 1, 2, 1, 0, 0, 1, 0, 0), 0.006575632476629442, 0.04071442263861117, 3
(1, 1, 2, 1, 0, 0, 0, 1, 0), 0.005807087938139065, 0.04585058271600907, 3
(1, 1, 2, 1, 0, 0, 0, 0, 1), 0.006282290720274301, 0.001250293671070829, 3
(1, 1, 2, 0, 2, 0, 0, 0, 0), 0.006405267713641269, 6.199708924436641e-05, 3
(1, 1, 2, 0, 1, 1, 0, 0, 0), 0.005892967978920842, 0.023531023759773784, 3
(1, 1, 2, 0, 1, 0, 1, 0, 0), 0.006014656416689147, 0.2845143483379724, 3
(1, 1, 2, 0, 1, 0, 0, 1, 0), 0.0067380260776228, 0.22180665932596252, 3
(1, 1, 2, 0, 1, 0, 0, 0, 1), 0.005283169651143952, 0.0750895067090165, 3
(1, 1, 2, 0, 0, 2, 0, 0, 0), 0.0068755737295379815, 0.00031925054830701034, 3
(1, 1, 2, 0, 0, 1, 1, 0, 0), 0.007151285958094672, 0.022600522702889297, 3
(1, 1, 2, 0, 0, 1, 0, 1, 0), 0.007065512680289602, 0.23158915727387572, 3
(1, 1, 2, 0, 0, 1, 0, 0, 1), 0.006814219348904242, 0.053016948727964294, 3
(1, 1, 2, 0, 0, 0, 2, 0, 0), 0.006418174821514622, 0.0003593592602017733, 3
(1, 1, 2, 0, 0, 0, 1, 1, 0), 0.006061708370874159, 0.030275440845018937, 3
(1, 1, 2, 0, 0, 0, 1, 0, 1), 0.005289623205080629, 0.08951135369307799, 3
(1, 1, 2, 0, 0, 0, 0, 2, 0), 0.006995705379608138, 5.23587348545864e-05, 3
(1, 1, 2, 0, 0, 0, 0, 1, 1), 0.007133802372912937, 0.0008799524963322702, 3
(1, 1, 2, 0, 0, 0, 0, 0, 2), 0.0055360589498674815, 2.846357573133548e-06, 3
(1, 1, 1, 3, 0, 0, 0, 0, 0), 0.005310584827041467, 1.8384723528855013e-06, 3
(1, 1, 1, 2, 1, 0, 0, 0, 0), 0.006282290720274294, 0.0012502936710706903, 3
(1, 1, 1, 2, 0, 1, 0, 0, 0), 0.005283169651143947, 0.07508950670901667, 3
(1, 1, 1, 2, 0, 0, 1, 0, 0), 0.0068142193489042395, 0.053016948727964544, 3
(1, 1, 1, 2, 0, 0, 0, 1, 0), 0.005289623205080626, 0.08951135369307836, 3
(1, 1, 1, 2, 0, 0, 0, 0, 1), 0.007133802372912933, 0.0008799524963332694, 3
(1, 1, 1, 1, 2, 0, 0, 0, 0), 0.007133802372912926, 0.0008799524963320482, 3
(1, 1, 1, 1, 1, 1, 0, 0, 0), 0.008620963647467852, 0.12399534759413987, 3
(1, 1, 1, 1, 1, 0, 1, 0, 0), 0.008792723729031402, 0.3734879026057617, 3
(1, 1, 1, 1, 1, 0, 0, 1, 0), 0.008792723729031402, 0.37348790260576137, 3
(1, 1, 1, 1, 1, 0, 0, 0, 1), 0.008620963647467849, 0.12399534759414009, 3
(1, 1, 1, 1, 0, 2, 0, 0, 0), 0.0061411348577192545, 0.03361603110164413, 3
(1, 1, 1, 1, 0, 1, 1, 0, 0), 0.007598941289224326, 0.21133791675052394, 3
(1, 1, 1, 1, 0, 1, 0, 1, 0), 0.0059806554117468914, 0.2952506184360757, 3
(1, 1, 1, 1, 0, 1, 0, 0, 1), 0.0087927237290314, 0.37348790260576153, 3
(1, 1, 1, 1, 0, 0, 2, 0, 0), 0.0076721845554795455, 0.031401358837971655, 3
(1, 1, 1, 1, 0, 0, 1, 1, 0), 0.007598941289224322, 0.21133791675052377, 3
(1, 1, 1, 1, 0, 0, 1, 0, 1), 0.0087927237290314, 0.37348790260576115, 3
(1, 1, 1, 1, 0, 0, 0, 2, 0), 0.006141134857719262, 0.03361603110164468, 3
(1, 1, 1, 1, 0, 0, 0, 1, 1), 0.008620963647467852, 0.12399534759414009, 3
(1, 1, 1, 1, 0, 0, 0, 0, 2), 0.007133802372912933, 0.0008799524963325478, 3
(1, 1, 1, 0, 3, 0, 0, 0, 0), 0.006162096479680103, 3.1059229918686204e-05, 3
(1, 1, 1, 0, 2, 1, 0, 0, 0), 0.005257355435397251, 0.05413651824677429, 3
(1, 1, 1, 0, 2, 0, 1, 0, 0), 0.006703881231311134, 0.2137039184637554, 3
(1, 1, 1, 0, 2, 0, 0, 1, 0), 0.006983066503834272, 0.24460508117957896, 3
(1, 1, 1, 0, 2, 0, 0, 0, 1), 0.00614113485771926, 0.033616031101644406, 3
(1, 1, 1, 0, 1, 2, 0, 0, 0), 0.005263808989333928, 0.06366653252122065, 3
(1, 1, 1, 0, 1, 1, 1, 0, 0), 0.008565581062717875, 0.36970776145012535, 3
(1, 1, 1, 0, 1, 1, 0, 1, 0), 0.006233612293807122, 0.3488981515606141, 3
(1, 1, 1, 0, 1, 1, 0, 0, 1), 0.007598941289224325, 0.21133791675052338, 3
(1, 1, 1, 0, 1, 0, 2, 0, 0), 0.00671033478524781, 0.2553468278516439, 3
(1, 1, 1, 0, 1, 0, 1, 1, 0), 0.006233612293807122, 0.3488981515606148, 3
(1, 1, 1, 0, 1, 0, 1, 0, 1), 0.0059806554117468914, 0.2952506184360777, 3
(1, 1, 1, 0, 1, 0, 0, 2, 0), 0.006983066503834276, 0.24460508117957885, 3
(1, 1, 1, 0, 1, 0, 0, 1, 1), 0.008792723729031404, 0.3734879026057613, 3
(1, 1, 1, 0, 1, 0, 0, 0, 2), 0.005289623205080628, 0.08951135369307793, 3
(1, 1, 1, 0, 0, 3, 0, 0, 0), 0.006168550033616778, 0.00018165924868768167, 3
(1, 1, 1, 0, 0, 2, 1, 0, 0), 0.006515673414571083, 0.03938386119260245, 3
(1, 1, 1, 0, 0, 2, 0, 1, 0), 0.006710334785247804, 0.25534682785164403, 3
(1, 1, 1, 0, 0, 2, 0, 0, 1), 0.007672184555479549, 0.03140135883797192, 3
(1, 1, 1, 0, 0, 1, 2, 0, 0), 0.0065156734145710845, 0.03938386119260273, 3
(1, 1, 1, 0, 0, 1, 1, 1, 0), 0.008565581062717873, 0.3697077614501251, 3
(1, 1, 1, 0, 0, 1, 1, 0, 1), 0.007598941289224327, 0.21133791675052443, 3
(1, 1, 1, 0, 0, 1, 0, 2, 0), 0.006703881231311129, 0.21370391846375578, 3
(1, 1, 1, 0, 0, 1, 0, 1, 1), 0.008792723729031402, 0.37348790260576137, 3
(1, 1, 1, 0, 0, 1, 0, 0, 2), 0.006814219348904243, 0.05301694872796463, 3
(1, 1, 1, 0, 0, 0, 3, 0, 0), 0.006168550033616781, 0.00018165924868774174, 3
(1, 1, 1, 0, 0, 0, 2, 1, 0), 0.005263808989333926, 0.06366653252122012, 3
(1, 1, 1, 0, 0, 0, 2, 0, 1), 0.006141134857719261, 0.033616031101644295, 3
(1, 1, 1, 0, 0, 0, 1, 2, 0), 0.00525735543539725, 0.05413651824677419, 3
(1, 1, 1, 0, 0, 0, 1, 1, 1), 0.00862096364746785, 0.12399534759413966, 3
(1, 1, 1, 0, 0, 0, 1, 0, 2), 0.005283169651143956, 0.07508950670901611, 3
(1, 1, 1, 0, 0, 0, 0, 3, 0), 0.006162096479680105, 3.105922991869281e-05, 3
(1, 1, 1, 0, 0, 0, 0, 2, 1), 0.0071338023729129365, 0.0008799524963322702, 3
(1, 1, 1, 0, 0, 0, 0, 1, 2), 0.006282290720274303, 0.0012502936710714675, 3
(1, 1, 1, 0, 0, 0, 0, 0, 3), 0.005310584827041476, 1.8384723532432736e-06, 3
(1, 1, 0, 4, 0, 0, 0, 0, 0), 0.004452670460597065, 0, 0
(1, 1, 0, 3, 1, 0, 0, 0, 0), 0.004808320737137551, 0.0005563810468838544, 3
(1, 1, 0, 3, 0, 1, 0, 0, 0), 0.005555974828984896, 0.004486571140284644, 3
(1, 1, 0, 3, 0, 0, 1, 0, 0), 0.005851260544889256, 0.006644947426052589, 3
(1, 1, 0, 3, 0, 0, 0, 1, 0), 0.005482380496263925, 0.0027850781411958817, 3
(1, 1, 0, 3, 0, 0, 0, 0, 1), 0.006162096479680103, 3.1059229918710815e-05, 3
(1, 1, 0, 2, 2, 0, 0, 0, 0), 0.004566092075024196, 0.0011285253258160105, 3
(1, 1, 0, 2, 1, 1, 0, 0, 0), 0.005892967978920839, 0.023531023759773163, 3
(1, 1, 0, 2, 1, 0, 1, 0, 0), 0.004697628751415608, 0.16603134934210986, 3
(1, 1, 0, 2, 1, 0, 0, 1, 0), 0.005148266693762801, 0.1414809367701751, 3
(1, 1, 0, 2, 1, 0, 0, 0, 1), 0.0052573554353972495, 0.05413651824677474, 3
(1, 1, 0, 2, 0, 2, 0, 0, 0), 0.005908933956044432, 0.006681225903609353, 3
(1, 1, 0, 2, 0, 1, 1, 0, 0), 0.005173032182313626, 0.058106212365827484, 3
(1, 1, 0, 2, 0, 1, 0, 1, 0), 0.004814527185922101, 0.37685261766136996, 3
(1, 1, 0, 2, 0, 1, 0, 0, 1), 0.0067038812313111335, 0.21370391846375586, 3
(1, 1, 0, 2, 0, 0, 2, 0, 0), 0.006651971690527606, 0.008723036062055135, 3
(1, 1, 0, 2, 0, 0, 1, 1, 0), 0.006191206501514505, 0.08625409277287022, 3
(1, 1, 0, 2, 0, 0, 1, 0, 1), 0.006983066503834271, 0.24460508117957877, 3
(1, 1, 0, 2, 0, 0, 0, 2, 0), 0.005717399037954654, 0.004471873219268261, 3
(1, 1, 0, 2, 0, 0, 0, 1, 1), 0.006141134857719261, 0.033616031101645294, 3
(1, 1, 0, 2, 0, 0, 0, 0, 2), 0.006995705379608137, 5.2358734854437754e-05, 3
(1, 1, 0, 1, 3, 0, 0, 0, 0), 0.005201945847782129, 0.0004272468416197277, 3
(1, 1, 0, 1, 2, 1, 0, 0, 0), 0.005618986884375721, 0.029666575364278018, 3
(1, 1, 0, 1, 2, 0, 1, 0, 0), 0.005148266693762802, 0.14148093677017518, 3
(1, 1, 0, 1, 2, 0, 0, 1, 0), 0.005910771853032711, 0.12444759300792808, 3
(1, 1, 0, 1, 2, 0, 0, 0, 1), 0.005263808989333925, 0.06366653252122027, 3
(1, 1, 0, 1, 1, 2, 0, 0, 0), 0.006061708370874159, 0.03027544084501909, 3
(1, 1, 0, 1, 1, 1, 1, 0, 0), 0.007598941289224325, 0.2113379167505242, 3
(1, 1, 0, 1, 1, 1, 0, 1, 0), 0.0062336122938071205, 0.3488981515606137, 3
(1, 1, 0, 1, 1, 1, 0, 0, 1), 0.008565581062717872, 0.36970776145012624, 3
(1, 1, 0, 1, 1, 0, 2, 0, 0), 0.006191206501514507, 0.08625409277287055, 3
(1, 1, 0, 1, 1, 0, 1, 1, 0), 0.006096631611034897, 0.2666666666666667, 2
(1, 1, 0, 1, 1, 0, 1, 0, 1), 0.00623361229380712, 0.34889815156061443, 3
(1, 1, 0, 1, 1, 0, 0, 2, 0), 0.006191206501514505, 0.08625409277287072, 3
(1, 1, 0, 1, 1, 0, 0, 1, 1), 0.00759894128922432, 0.21133791675052394, 3
(1, 1, 0, 1, 1, 0, 0, 0, 2), 0.006061708370874158, 0.030275440845018722, 3
(1, 1, 0, 1, 0, 3, 0, 0, 0), 0.0056446673342805675, 0.004198656233755288, 3
(1, 1, 0, 1, 0, 2, 1, 0, 0), 0.0042988327665152435, 0.10624508060388146, 3
(1, 1, 0, 1, 0, 2, 0, 1, 0), 0.004976814023938743, 0.3561672857839716, 3
(1, 1, 0, 1, 0, 2, 0, 0, 1), 0.006710334785247809, 0.255346827851644, 3
(1, 1, 0, 1, 0, 1, 2, 0, 0), 0.004899051087768512, 0.09465875854534914, 3
(1, 1, 0, 1, 0, 1, 1, 1, 0), 0.006233612293807119, 0.34889815156061343, 3
(1, 1, 0, 1, 0, 1, 1, 0, 1), 0.006233612293807118, 0.3488981515606148, 3
(1, 1, 0, 1, 0, 1, 0, 2, 0), 0.0048145271859221, 0.37685261766136907, 3
(1, 1, 0, 1, 0, 1, 0, 1, 1), 0.00598065541174689, 0.2952506184360766, 3
(1, 1, 0, 1, 0, 1, 0, 0, 2), 0.007065512680289607, 0.23158915727387583, 3
(1, 1, 0, 1, 0, 0, 3, 0, 0), 0.0062448856555338385, 0.0057017796768412616, 3
(1, 1, 0, 1, 0, 0, 2, 1, 0), 0.005910771853032712, 0.12444759300792814, 3
(1, 1, 0, 1, 0, 0, 2, 0, 1), 0.006983066503834271, 0.24460508117957863, 3
(1, 1, 0, 1, 0, 0, 1, 2, 0), 0.005148266693762801, 0.14148093677017465, 3
(1, 1, 0, 1, 0, 0, 1, 1, 1), 0.008792723729031404, 0.3734879026057608, 3
(1, 1, 0, 1, 0, 0, 1, 0, 2), 0.006738026077622798, 0.2218066593259633, 3
(1, 1, 0, 1, 0, 0, 0, 3, 0), 0.00548238049626393, 0.0027850781411963193, 3
(1, 1, 0, 1, 0, 0, 0, 2, 1), 0.005289623205080629, 0.0895113536930782, 3
(1, 1, 0, 1, 0, 0, 0, 1, 2), 0.005807087938139069, 0.04585058271600919, 3
(1, 1, 0, 1, 0, 0, 0, 0, 3), 0.00599984522932237, 4.256941871429784e-05, 3
(1, 1, 0, 0, 4, 0, 0, 0, 0), 0.0046494830159193555, 0, 0
(1, 1, 0, 0, 3, 1, 0, 0, 0), 0.005281993734439785, 0.005776903393811437, 3
(1, 1, 0, 0, 3, 0, 1, 0, 0), 0.0063018984872364545, 0.008031321210889229, 3
(1, 1, 0, 0, 3, 0, 0, 1, 0), 0.006244885655533839, 0.005701779676841678, 3
(1, 1, 0, 0, 3, 0, 0, 0, 1), 0.00616855003361678, 0.0001816592486874844, 3
(1, 1, 0, 0, 2, 2, 0, 0, 0), 0.004770534100987337, 0.011786660433450996, 3
(1, 1, 0, 0, 2, 1, 1, 0, 0), 0.00715128595809467, 0.022600522702889394, 3
(1, 1, 0, 0, 2, 1, 0, 1, 0), 0.0048990510877685136, 0.09465875854534904, 3
(1, 1, 0, 0, 2, 1, 0, 0, 1), 0.006515673414571082, 0.03938386119260205, 3
(1, 1, 0, 0, 2, 0, 2, 0, 0), 0.006962809909255129, 0.011080620092146566, 3
(1, 1, 0, 0, 2, 0, 1, 1, 0), 0.006191206501514513, 0.08625409277287022, 3
(1, 1, 0, 0, 2, 0, 1, 0, 1), 0.006710334785247815, 0.2553468278516439, 3
(1, 1, 0, 0, 2, 0, 0, 2, 0), 0.006651971690527614, 0.008723036062055121, 3
(1, 1, 0, 0, 2, 0, 0, 1, 1), 0.00767218455547955, 0.031401358837971495, 3
(1, 1, 0, 0, 2, 0, 0, 0, 2), 0.006418174821514624, 0.0003593592602020092, 3
(1, 1, 0, 0, 1, 3, 0, 0, 0), 0.004977061129090877, 0.006905134728406743, 3
(1, 1, 0, 0, 1, 2, 1, 0, 0), 0.005826448599949092, 0.026952269299888136, 3
(1, 1, 0, 0, 1, 2, 0, 1, 0), 0.004298832766515242, 0.10624508060388158, 3
(1, 1, 0, 0, 1, 2, 0, 0, 1), 0.00651567341457108, 0.03938386119260215, 3
(1, 1, 0, 0, 1, 1, 2, 0, 0), 0.00715128595809467, 0.022600522702889047, 3
(1, 1, 0, 0, 1, 1, 1, 1, 0), 0.007598941289224325, 0.21133791675052388, 3
(1, 1, 0, 0, 1, 1, 1, 0, 1), 0.00856558106271787, 0.3697077614501257, 3
(1, 1, 0, 0, 1, 1, 0, 2, 0), 0.005173032182313626, 0.058106212365827054, 3
(1, 1, 0, 0, 1, 1, 0, 1, 1), 0.007598941289224321, 0.211337916750524, 3
(1, 1, 0, 0, 1, 1, 0, 0, 2), 0.00715128595809467, 0.02260052270288934, 3
(1, 1, 0, 0, 1, 0, 3, 0, 0), 0.006301898487236459, 0.008031321210889076, 3
(1, 1, 0, 0, 1, 0, 2, 1, 0), 0.005148266693762807, 0.141480936770175, 3
(1, 1, 0, 0, 1, 0, 2, 0, 1), 0.006703881231311138, 0.21370391846375594, 3
(1, 1, 0, 0, 1, 0, 1, 2, 0), 0.004697628751415613, 0.16603134934210984, 3
(1, 1, 0, 0, 1, 0, 1, 1, 1), 0.008792723729031405, 0.37348790260576153, 3
(1, 1, 0, 0, 1, 0, 1, 0, 2), 0.00601465641668915, 0.28451434833797185, 3
(1, 1, 0, 0, 1, 0, 0, 3, 0), 0.0058512605448892635, 0.006644947426052749, 3
(1, 1, 0, 0, 1, 0, 0, 2, 1), 0.006814219348904243, 0.0530169487279642, 3
(1, 1, 0, 0, 1, 0, 0, 1, 2), 0.006575632476629445, 0.04071442263861116, 3
(1, 1, 0, 0, 1, 0, 0, 0, 3), 0.005612673672614469, 0.000304418902948751, 3
(1, 1, 0, 0, 0, 4, 0, 0, 0), 0.004497016713244903, 0, 0
(1, 1, 0, 0, 0, 3, 1, 0, 0), 0.00497706112909088, 0.006905134728406861, 3
(1, 1, 0, 0, 0, 3, 0, 1, 0), 0.005644667334280564, 0.004198656233755567, 3
(1, 1, 0, 0, 0, 3, 0, 0, 1), 0.006168550033616781, 0.0001816592486873447, 3
(1, 1, 0, 0, 0, 2, 2, 0, 0), 0.004770534100987344, 0.01178666043345158, 3
(1, 1, 0, 0, 0, 2, 1, 1, 0), 0.006061708370874158, 0.030275440845019846, 3
(1, 1, 0, 0, 0, 2, 1, 0, 1), 0.0052638089893339325, 0.06366653252122055, 3
(1, 1, 0, 0, 0, 2, 0, 2, 0), 0.005908933956044431, 0.006681225903609576, 3
(1, 1, 0, 0, 0, 2, 0, 1, 1), 0.006141134857719256, 0.033616031101645016, 3
(1, 1, 0, 0, 0, 2, 0, 0, 2), 0.006875573729537987, 0.0003192505483072983, 3
(1, 1, 0, 0, 0, 1, 3, 0, 0), 0.005281993734439791, 0.005776903393811139, 3
(1, 1, 0, 0, 0, 1, 2, 1, 0), 0.005618986884375723, 0.029666575364277897, 3
(1, 1, 0, 0, 0, 1, 2, 0, 1), 0.005257355435397259, 0.05413651824677484, 3
(1, 1, 0, 0, 0, 1, 1, 2, 0), 0.0058929679789208374, 0.023531023759773416, 3
(1, 1, 0, 0, 0, 1, 1, 1, 1), 0.00862096364746785, 0.12399534759413987, 3
(1, 1, 0, 0, 0, 1, 1, 0, 2), 0.005892967978920845, 0.023531023759774013, 3
(1, 1, 0, 0, 0, 1, 0, 3, 0), 0.005555974828984898, 0.004486571140285052, 3
(1, 1, 0, 0, 0, 1, 0, 2, 1), 0.0052831696511439485, 0.0750895067090167, 3
(1, 1, 0, 0, 0, 1, 0, 1, 2), 0.00564480110012242, 0.043236100847555185, 3
(1, 1, 0, 0, 0, 1, 0, 0, 3), 0.005917606277963378, 0.0002690605927406207, 3
(1, 1, 0, 0, 0, 0, 4, 0, 0), 0.004649483015919362, 0, 0
(1, 1, 0, 0, 0, 0, 3, 1, 0), 0.005201945847782138, 0.0004272468416196618, 3
(1, 1, 0, 0, 0, 0, 3, 0, 1), 0.006162096479680112, 3.1059229918449956e-05, 3
(1, 1, 0, 0, 0, 0, 2, 2, 0), 0.004566092075024203, 0.001128525325815729, 3
(1, 1, 0, 0, 0, 0, 2, 1, 1), 0.007133802372912937, 0.0008799524963323813, 3
(1, 1, 0, 0, 0, 0, 2, 0, 2), 0.00640526771364128, 6.199708924403334e-05, 3
(1, 1, 0, 0, 0, 0, 1, 3, 0), 0.004808320737137557, 0.0005563810468838246, 3
(1, 1, 0, 0, 0, 0, 1, 2, 1), 0.006282290720274303, 0.0012502936710709124, 3
(1, 1, 0, 0, 0, 0, 1, 1, 2), 0.007080190101814537, 0.0006217421178516076, 3
(1, 1, 0, 0, 0, 0, 1, 0, 3), 0.005606220118677796, 5.0953386797122724e-05, 3
(1, 1, 0, 0, 0, 0, 0, 4, 0), 0.004452670460597071, 0, 0
(1, 1, 0, 0, 0, 0, 0, 3, 1), 0.005310584827041475, 1.8384723531438612e-06, 3
(1, 1, 0, 0, 0, 0, 0, 2, 2), 0.0052926820743308765, 4.5731059629266885e-06, 3
(1, 1, 0, 0, 0, 0, 0, 1, 3), 0.005148333576683736, 3.3633058450914228e-06, 3
(1, 1, 0, 0, 0, 0, 0, 0, 4), 0.004371544835418203, 0, 0
(1, 0, 5, 0, 0, 0, 0, 0, 0), 0.0024126268281359914, 0, 0
(1, 0, 4, 1, 0, 0, 0, 0, 0), 0.004041099315199089, 0, 0
(1, 0, 4, 0, 1, 0, 0, 0, 0), 0.004606560287242868, 0, 0
(1, 0, 4, 0, 0, 1, 0, 0, 0), 0.004553609296012802, 0, 0
(1, 0, 4, 0, 0, 0, 1, 0, 0), 0.004586010519417068, 0, 0
(1, 0, 4, 0, 0, 0, 0, 1, 0), 0.004598493344822026, 0, 0
(1, 0, 4, 0, 0, 0, 0, 0, 1), 0.004452670460597069, 0, 0
(1, 0, 3, 2, 0, 0, 0, 0, 0), 0.0037046533829298745, 0, 0
(1, 0, 3, 1, 1, 0, 0, 0, 0), 0.005606220118677787, 5.095338679725667e-05, 3
(1, 0, 3, 1, 0, 1, 0, 0, 0), 0.004392558087827967, 0.009828178513928575, 3
(1, 0, 3, 1, 0, 0, 1, 0, 0), 0.0051482666937628044, 0.014647393299260382, 3
(1, 0, 3, 1, 0, 0, 0, 1, 0), 0.0045548449258446125, 0.014538258635944806, 3
(1, 0, 3, 1, 0, 0, 0, 0, 1), 0.004808320737137559, 0.0005563810468839131, 3
(1, 0, 3, 0, 2, 0, 0, 0, 0), 0.005411836706862639, 0, 0
(1, 0, 3, 0, 1, 1, 0, 0, 0), 0.0055559748289849015, 0.004486571140285032, 3
(1, 0, 3, 0, 1, 0, 1, 0, 0), 0.00604196912200683, 0.07261503430549228, 3
(1, 0, 3, 0, 1, 0, 0, 1, 0), 0.006041969122006833, 0.0726150343054924, 3
(1, 0, 3, 0, 1, 0, 0, 0, 1), 0.005555974828984901, 0.004486571140285186, 3
(1, 0, 3, 0, 0, 2, 0, 0, 0), 0.005252983733172439, 0, 0
(1, 0, 3, 0, 0, 1, 1, 0, 0), 0.0063018984872364545, 0.00803132121088947, 3
(1, 0, 3, 0, 0, 1, 0, 1, 0), 0.005936067139546698, 0.09131103595498134, 3
(1, 0, 3, 0, 0, 1, 0, 0, 1), 0.005851260544889263, 0.006644947426053037, 3
(1, 0, 3, 0, 0, 0, 2, 0, 0), 0.005339386995583813, 0, 0
(1, 0, 3, 0, 0, 0, 1, 1, 0), 0.005644667334280568, 0.00419865623375532, 3
(1, 0, 3, 0, 0, 0, 1, 0, 1), 0.005482380496263929, 0.002785078141195872, 3
(1, 0, 3, 0, 0, 0, 0, 2, 0), 0.005390324860407057, 0, 0
(1, 0, 3, 0, 0, 0, 0, 1, 1), 0.006162096479680106, 3.10592299189358e-05, 3
(1, 0, 3, 0, 0, 0, 0, 0, 2), 0.004802176437324488, 0, 0
(1, 0, 2, 3, 0, 0, 0, 0, 0), 0.003677674605713135, 0, 0
(1, 0, 2, 2, 1, 0, 0, 0, 0), 0.0052562489893650125, 0.0001909858489611798, 3
(1, 0, 2, 2, 0, 1, 0, 0, 0), 0.003335876550251267, 0.06647522765120215, 3
(1, 0, 2, 2, 0, 0, 1, 0, 0), 0.004785889591979946, 0.046854528219702395, 3
(1, 0, 2, 2, 0, 0, 0, 1, 0), 0.0035177311374360422, 0.11037969113199436, 3
(1, 0, 2, 2, 0, 0, 0, 0, 1), 0.004566092075024204, 0.0011285253258156891, 3
(1, 0, 2, 1, 2, 0, 0, 0, 0), 0.006985033128900617, 7.352076875121679e-05, 3
(1, 0, 2, 1, 1, 1, 0, 0, 0), 0.00528316965114395, 0.07508950670901658, 3
(1, 0, 2, 1, 1, 0, 1, 0, 0), 0.0067380260776227965, 0.22180665932596327, 3
(1, 0, 2, 1, 1, 0, 0, 1, 0), 0.006014656416689147, 0.2845143483379716, 3
(1, 0, 2, 1, 1, 0, 0, 0, 1), 0.0058929679789208374, 0.023531023759773773, 3
(1, 0, 2, 1, 0, 2, 0, 0, 0), 0.004905807716096674, 0.011432653088634268, 3
(1, 0, 2, 1, 0, 1, 1, 0, 0), 0.0051482666937628044, 0.1414809367701746, 3
(1, 0, 2, 1, 0, 1, 0, 1, 0), 0.003327402989759884, 0.5415189910823662, 3
(1, 0, 2, 1, 0, 1, 0, 0, 1), 0.0046976287514156135, 0.1660313493421093, 3
(1, 0, 2, 1, 0, 0, 2, 0, 0), 0.006420623204633883, 0.015291505097448829, 3
(1, 0, 2, 1, 0, 0, 1, 1, 0), 0.004298832766515242, 0.10624508060388177, 3
(1, 0, 2, 1, 0, 0, 1, 0, 1), 0.005148266693762805, 0.14148093677017526, 3
(1, 0, 2, 1, 0, 0, 0, 2, 0), 0.005230381392129965, 0.01558002684441129, 3
(1, 0, 2, 1, 0, 0, 0, 1, 1), 0.0052573554353972565, 0.054136518246774824, 3
(1, 0, 2, 1, 0, 0, 0, 0, 2), 0.005389234365820162, 0.000992393588469703, 3
(1, 0, 2, 0, 3, 0, 0, 0, 0), 0.005406458745248744, 0, 0
(1, 0, 2, 0, 2, 1, 0, 0, 0), 0.005162145080994987, 0.01691830539676143, 3
(1, 0, 2, 0, 2, 0, 1, 0, 0), 0.006569896171800463, 0.10155178861621685, 3
(1, 0, 2, 0, 2, 0, 0, 1, 0), 0.0064919795297604796, 0.1339873471664665, 3
(1, 0, 2, 0, 2, 0, 0, 0, 1), 0.005908933956044436, 0.006681225903610019, 3
(1, 0, 2, 0, 1, 2, 0, 0, 0), 0.005003292107304786, 0.018991737722286645, 3
(1, 0, 2, 0, 1, 1, 1, 0, 0), 0.006703881231311135, 0.21370391846375547, 3
(1, 0, 2, 0, 1, 1, 0, 1, 0), 0.004814527185922107, 0.37685261766136907, 3
(1, 0, 2, 0, 1, 1, 0, 0, 1), 0.005173032182313628, 0.05810621236582719, 3
(1, 0, 2, 0, 1, 0, 2, 0, 0), 0.006475845644918795, 0.12443993005634899, 3
(1, 0, 2, 0, 1, 0, 1, 1, 0), 0.004976814023938749, 0.35616728578397083, 3
(1, 0, 2, 0, 1, 0, 1, 0, 1), 0.004814527185922107, 0.37685261766136924, 3
(1, 0, 2, 0, 1, 0, 0, 2, 0), 0.006475845644918797, 0.12443993005634903, 3
(1, 0, 2, 0, 1, 0, 0, 1, 1), 0.006703881231311139, 0.2137039184637555, 3
(1, 0, 2, 0, 1, 0, 0, 0, 2), 0.005003292107304787, 0.01899173772228616, 3
(1, 0, 2, 0, 0, 3, 0, 0, 0), 0.005247605771558545, 0, 0
(1, 0, 2, 0, 0, 2, 1, 0, 0), 0.00674165625336402, 0.019453085308017235, 3
(1, 0, 2, 0, 0, 2, 0, 1, 0), 0.006333126556070278, 0.14103656161615885, 3
(1, 0, 2, 0, 0, 2, 0, 0, 1), 0.006651971690527611, 0.008723036062055038, 3
(1, 0, 2, 0, 0, 1, 2, 0, 0), 0.00680645870017255, 0.019520753380075802, 3
(1, 0, 2, 0, 0, 1, 1, 1, 0), 0.00671033478524781, 0.2553468278516441, 3
(1, 0, 2, 0, 0, 1, 1, 0, 1), 0.006191206501514512, 0.08625409277287055, 3
(1, 0, 2, 0, 0, 1, 0, 2, 0), 0.006475845644918794, 0.12443993005634894, 3
(1, 0, 2, 0, 0, 1, 0, 1, 1), 0.0069830665038342725, 0.24460508117957921, 3
(1, 0, 2, 0, 0, 1, 0, 0, 2), 0.005905182815478164, 0.01942699559922101, 3
(1, 0, 2, 0, 0, 0, 3, 0, 0), 0.005312408218367077, 0, 0
(1, 0, 2, 0, 0, 0, 2, 1, 0), 0.005152464750089974, 0.01746786634025926, 3
(1, 0, 2, 0, 0, 0, 2, 0, 1), 0.005717399037954654, 0.00447187321926815, 3
(1, 0, 2, 0, 0, 0, 1, 2, 0), 0.00523038139212996, 0.015580026844411302, 3
(1, 0, 2, 0, 0, 0, 1, 1, 1), 0.006141134857719261, 0.03361603110164513, 3
(1, 0, 2, 0, 0, 0, 1, 0, 2), 0.004905807716096677, 0.011432653088633912, 3
(1, 0, 2, 0, 0, 0, 0, 3, 0), 0.00539032486040706, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 1), 0.00699570537960814, 5.2358734854430706e-05, 3
(1, 0, 2, 0, 0, 0, 0, 1, 2), 0.006106197415710177, 0.00010444979204419522, 3
(1, 0, 2, 0, 0, 0, 0, 0, 3), 0.004500816896509098, 0, 0
(1, 0, 1, 4, 0, 0, 0, 0, 0), 0.004000631149373979, 0, 0
(1, 0, 1, 3, 1, 0, 0, 0, 0), 0.004804120838426268, 0.00011841446139084385, 3
(1, 0, 1, 3, 0, 1, 0, 0, 0), 0.004392558087827966, 0.00982817851392816, 3
(1, 0, 1, 3, 0, 0, 1, 0, 0), 0.005155063247097876, 0.016737273176221267, 3
(1, 0, 1, 3, 0, 0, 0, 1, 0), 0.004448942943384478, 0.017299545351086576, 3
(1, 0, 1, 3, 0, 0, 0, 0, 1), 0.005201945847782135, 0.0004272468416196226, 3
(1, 0, 1, 2, 2, 0, 0, 0, 0), 0.005862820540173559, 0.0001509204042492341, 3
(1, 0, 1, 2, 1, 1, 0, 0, 0), 0.00564480110012242, 0.04323610084755628, 3
(1, 0, 1, 2, 1, 0, 1, 0, 0), 0.0058511202027138436, 0.25039107885138834, 3
(1, 0, 1, 2, 1, 0, 0, 1, 0), 0.005578388484127383, 0.2566810070490322, 3
(1, 0, 1, 2, 1, 0, 0, 0, 1), 0.00561898688437572, 0.02966657536427826, 3
(1, 0, 1, 2, 0, 2, 0, 0, 0), 0.004986744047746889, 0.011406476333031443, 3
(1, 0, 1, 2, 0, 1, 1, 0, 0), 0.004697628751415611, 0.16603134934210928, 3
(1, 0, 1, 2, 0, 1, 0, 1, 0), 0.003327402989759884, 0.5415189910823661, 3
(1, 0, 1, 2, 0, 1, 0, 0, 1), 0.0051482666937628044, 0.14148093677017431, 3
(1, 0, 1, 2, 0, 0, 2, 0, 0), 0.006511754366286712, 0.016522411737859274, 3
(1, 0, 1, 2, 0, 0, 1, 1, 0), 0.004899051087768509, 0.09465875854534912, 3
(1, 0, 1, 2, 0, 0, 1, 0, 1), 0.005910771853032715, 0.12444759300792795, 3
(1, 0, 1, 2, 0, 0, 0, 2, 0), 0.005152464750089981, 0.017467866340259708, 3
(1, 0, 1, 2, 0, 0, 0, 1, 1), 0.005263808989333933, 0.06366653252122027, 3
(1, 0, 1, 2, 0, 0, 0, 0, 2), 0.006060608363437246, 0.0007561163217143972, 3
(1, 0, 1, 1, 3, 0, 0, 0, 0), 0.00599984522932236, 4.256941871437768e-05, 3
(1, 0, 1, 1, 2, 1, 0, 0, 0), 0.005807087938139064, 0.04585058271600875, 3
(1, 0, 1, 1, 2, 0, 1, 0, 0), 0.006738026077622795, 0.22180665932596327, 3
(1, 0, 1, 1, 2, 0, 0, 1, 0), 0.007065512680289604, 0.2315891572738759, 3
(1, 0, 1, 1, 2, 0, 0, 0, 1), 0.006061708370874154, 0.030275440845019486, 3
(1, 0, 1, 1, 1, 2, 0, 0, 0), 0.005289623205080626, 0.08951135369307807, 3
(1, 0, 1, 1, 1, 1, 1, 0, 0), 0.008792723729031404, 0.3734879026057613, 3
(1, 0, 1, 1, 1, 1, 0, 1, 0), 0.005980655411746893, 0.295250618436077, 3
(1, 0, 1, 1, 1, 1, 0, 0, 1), 0.007598941289224324, 0.21133791675052394, 3
(1, 0, 1, 1, 1, 0, 2, 0, 0), 0.00698306650383427, 0.24460508117957916, 3
(1, 0, 1, 1, 1, 0, 1, 1, 0), 0.0062336122938071205, 0.3488981515606141, 3
(1, 0, 1, 1, 1, 0, 1, 0, 1), 0.0062336122938071205, 0.3488981515606142, 3
(1, 0, 1, 1, 1, 0, 0, 2, 0), 0.006710334785247811, 0.2553468278516438, 3
(1, 0, 1, 1, 1, 0, 0, 1, 1), 0.008565581062717872, 0.36970776145012635, 3
(1, 0, 1, 1, 1, 0, 0, 0, 2), 0.005263808989333927, 0.06366653252122055, 3
(1, 0, 1, 1, 0, 3, 0, 0, 0), 0.005482380496263925, 0.00278507814119596, 3
(1, 0, 1, 1, 0, 2, 1, 0, 0), 0.005148266693762806, 0.14148093677017495, 3
(1, 0, 1, 1, 0, 2, 0, 1, 0), 0.004814527185922103, 0.376852617661369, 3
(1, 0, 1, 1, 0, 2, 0, 0, 1), 0.006191206501514507, 0.0862540927728711, 3
(1, 0, 1, 1, 0, 1, 2, 0, 0), 0.005910771853032717, 0.12444759300792797, 3
(1, 0, 1, 1, 0, 1, 1, 1, 0), 0.0062336122938071205, 0.34889815156061393, 3
(1, 0, 1, 1, 0, 1, 1, 0, 1), 0.0060966316110349, 0.26666666666666683, 2
(1, 0, 1, 1, 0, 1, 0, 2, 0), 0.00497681402393875, 0.3561672857839708, 3
(1, 0, 1, 1, 0, 1, 0, 1, 1), 0.0062336122938071205, 0.34889815156061466, 3
(1, 0, 1, 1, 0, 1, 0, 0, 2), 0.005910771853032718, 0.12444759300792806, 3
(1, 0, 1, 1, 0, 0, 3, 0, 0), 0.006244885655533838, 0.005701779676841414, 3
(1, 0, 1, 1, 0, 0, 2, 1, 0), 0.004899051087768508, 0.09465875854534894, 3
(1, 0, 1, 1, 0, 0, 2, 0, 1), 0.0061912065015145065, 0.08625409277287, 3
(1, 0, 1, 1, 0, 0, 1, 2, 0), 0.004298832766515242, 0.10624508060388115, 3
(1, 0, 1, 1, 0, 0, 1, 1, 1), 0.0075989412892243265, 0.2113379167505237, 3
(1, 0, 1, 1, 0, 0, 1, 0, 2), 0.0051482666937628044, 0.1414809367701751, 3
(1, 0, 1, 1, 0, 0, 0, 3, 0), 0.005644667334280574, 0.004198656233755438, 3
(1, 0, 1, 1, 0, 0, 0, 2, 1), 0.0060617083708741646, 0.030275440845019666, 3
(1, 0, 1, 1, 0, 0, 0, 1, 2), 0.005618986884375727, 0.029666575364278254, 3
(1, 0, 1, 1, 0, 0, 0, 0, 3), 0.005201945847782139, 0.000427246841620044, 3
(1, 0, 1, 0, 4, 0, 0, 0, 0), 0.0045984933448220255, 0, 0
(1, 0, 1, 0, 3, 1, 0, 0, 0), 0.004554844925844612, 0.01453825863594475, 3
(1, 0, 1, 0, 3, 0, 1, 0, 0), 0.006041969122006832, 0.07261503430549195, 3
(1, 0, 1, 0, 3, 0, 0, 1, 0), 0.0059360671395466994, 0.0913110359549812, 3
(1, 0, 1, 0, 3, 0, 0, 0, 1), 0.005644667334280568, 0.004198656233755358, 3
(1, 0, 1, 0, 2, 2, 0, 0, 0), 0.0035177311374360413, 0.1103796911319943, 3
(1, 0, 1, 0, 2, 1, 1, 0, 0), 0.006014656416689147, 0.2845143483379719, 3
(1, 0, 1, 0, 2, 1, 0, 1, 0), 0.0033274029897598866, 0.5415189910823661, 3
(1, 0, 1, 0, 2, 1, 0, 0, 1), 0.004298832766515246, 0.10624508060388198, 3
(1, 0, 1, 0, 2, 0, 2, 0, 0), 0.006491979529760479, 0.13398734716646654, 3
(1, 0, 1, 0, 2, 0, 1, 1, 0), 0.00481452718592211, 0.3768526176613691, 3
(1, 0, 1, 0, 2, 0, 1, 0, 1), 0.00497681402393875, 0.356167285783971, 3
(1, 0, 1, 0, 2, 0, 0, 2, 0), 0.0063331265560702815, 0.14103656161615877, 3
(1, 0, 1, 0, 2, 0, 0, 1, 1), 0.006710334785247813, 0.2553468278516441, 3
(1, 0, 1, 0, 2, 0, 0, 0, 2), 0.005152464750089978, 0.017467866340259593, 3
(1, 0, 1, 0, 1, 3, 0, 0, 0), 0.004448942943384479, 0.01729954535108663, 3
(1, 0, 1, 0, 1, 2, 1, 0, 0), 0.005578388484127388, 0.25668100704903113, 3
(1, 0, 1, 0, 1, 2, 0, 1, 0), 0.003327402989759886, 0.541518991082366, 3
(1, 0, 1, 0, 1, 2, 0, 0, 1), 0.004899051087768513, 0.09465875854534911, 3
(1, 0, 1, 0, 1, 1, 2, 0, 0), 0.007065512680289608, 0.23158915727387558, 3
(1, 0, 1, 0, 1, 1, 1, 1, 0), 0.005980655411746894, 0.2952506184360774, 3
(1, 0, 1, 0, 1, 1, 1, 0, 1), 0.006233612293807119, 0.3488981515606157, 3
(1, 0, 1, 0, 1, 1, 0, 2, 0), 0.004814527185922106, 0.3768526176613691, 3
(1, 0, 1, 0, 1, 1, 0, 1, 1), 0.00623361229380712, 0.3488981515606154, 3
(1, 0, 1, 0, 1, 1, 0, 0, 2), 0.004899051087768513, 0.09465875854534893, 3
(1, 0, 1, 0, 1, 0, 3, 0, 0), 0.005936067139546702, 0.09131103595498133, 3
(1, 0, 1, 0, 1, 0, 2, 1, 0), 0.003327402989759886, 0.5415189910823659, 3
(1, 0, 1, 0, 1, 0, 2, 0, 1), 0.004814527185922107, 0.37685261766136907, 3
(1, 0, 1, 0, 1, 0, 1, 2, 0), 0.0033274029897598853, 0.5415189910823658, 3
(1, 0, 1, 0, 1, 0, 1, 1, 1), 0.005980655411746893, 0.295250618436078, 3
(1, 0, 1, 0, 1, 0, 1, 0, 2), 0.003327402989759887, 0.5415189910823652, 3
(1, 0, 1, 0, 1, 0, 0, 3, 0), 0.0059360671395467055, 0.09131103595498122, 3
(1, 0, 1, 0, 1, 0, 0, 2, 1), 0.007065512680289607, 0.2315891572738757, 3
(1, 0, 1, 0, 1, 0, 0, 1, 2), 0.005578388484127387, 0.2566810070490321, 3
(1, 0, 1, 0, 1, 0, 0, 0, 3), 0.00444894294338448, 0.01729954535108663, 3
(1, 0, 1, 0, 0, 4, 0, 0, 0), 0.004545542353591961, 0, 0
(1, 0, 1, 0, 0, 3, 1, 0, 0), 0.005605701189445078, 0.017886511277575824, 3
(1, 0, 1, 0, 0, 3, 0, 1, 0), 0.005936067139546697, 0.09131103595498138, 3
(1, 0, 1, 0, 0, 3, 0, 0, 1), 0.006244885655533842, 0.005701779676841817, 3
(1, 0, 1, 0, 0, 2, 2, 0, 0), 0.0057782966383271685, 0.046134178251341, 3
(1, 0, 1, 0, 0, 2, 1, 1, 0), 0.007065512680289609, 0.2315891572738756, 3
(1, 0, 1, 0, 0, 2, 1, 0, 1), 0.0059107718530327195, 0.12444759300792817, 3
(1, 0, 1, 0, 0, 2, 0, 2, 0), 0.006491979529760479, 0.133987347166466, 3
(1, 0, 1, 0, 0, 2, 0, 1, 1), 0.006983066503834272, 0.24460508117957896, 3
(1, 0, 1, 0, 0, 2, 0, 0, 2), 0.006511754366286716, 0.016522411737859524, 3
(1, 0, 1, 0, 0, 1, 3, 0, 0), 0.005605701189445079, 0.017886511277575866, 3
(1, 0, 1, 0, 0, 1, 2, 1, 0), 0.005578388484127386, 0.2566810070490317, 3
(1, 0, 1, 0, 0, 1, 2, 0, 1), 0.005148266693762809, 0.14148093677017504, 3
(1, 0, 1, 0, 0, 1, 1, 2, 0), 0.006014656416689144, 0.2845143483379719, 3
(1, 0, 1, 0, 0, 1, 1, 1, 1), 0.008792723729031407, 0.373487902605761, 3
(1, 0, 1, 0, 0, 1, 1, 0, 2), 0.004697628751415615, 0.1660313493421099, 3
(1, 0, 1, 0, 0, 1, 0, 3, 0), 0.006041969122006831, 0.07261503430549242, 3
(1, 0, 1, 0, 0, 1, 0, 2, 1), 0.006738026077622799, 0.22180665932596272, 3
(1, 0, 1, 0, 0, 1, 0, 1, 2), 0.005851120202713846, 0.2503910788513884, 3
(1, 0, 1, 0, 0, 1, 0, 0, 3), 0.005155063247097886, 0.016737273176221645, 3
(1, 0, 1, 0, 0, 0, 4, 0, 0), 0.004545542353591962, 0, 0
(1, 0, 1, 0, 0, 0, 3, 1, 0), 0.004448942943384477, 0.01729954535108666, 3
(1, 0, 1, 0, 0, 0, 3, 0, 1), 0.00548238049626393, 0.0027850781411956696, 3
(1, 0, 1, 0, 0, 0, 2, 2, 0), 0.0035177311374360366, 0.11037969113199414, 3
(1, 0, 1, 0, 0, 0, 2, 1, 1), 0.005289623205080628, 0.08951135369307756, 3
(1, 0, 1, 0, 0, 0, 2, 0, 2), 0.004986744047746895, 0.01140647633303146, 3
(1, 0, 1, 0, 0, 0, 1, 3, 0), 0.004554844925844611, 0.014538258635944695, 3
(1, 0, 1, 0, 0, 0, 1, 2, 1), 0.005807087938139067, 0.045850582716009156, 3
(1, 0, 1, 0, 0, 0, 1, 1, 2), 0.005644801100122425, 0.04323610084755589, 3
(1, 0, 1, 0, 0, 0, 1, 0, 3), 0.004392558087827973, 0.009828178513928547, 3
(1, 0, 1, 0, 0, 0, 0, 4, 0), 0.00459849334482203, 0, 0
(1, 0, 1, 0, 0, 0, 0, 3, 1), 0.00599984522932237, 4.25694187145826e-05, 3
(1, 0, 1, 0, 0, 0, 0, 2, 2), 0.005862820540173572, 0.00015092040424881067, 3
(1, 0, 1, 0, 0, 0, 0, 1, 3), 0.004804120838426279, 0.00011841446139085773, 3
(1, 0, 1, 0, 0, 0, 0, 0, 4), 0.004000631149373983, 0, 0
(1, 0, 0, 5, 0, 0, 0, 0, 0), 0.0023991374395276204, 0, 0
(1, 0, 0, 4, 1, 0, 0, 0, 0), 0.004205510647117108, 0, 0
(1, 0, 0, 4, 0, 1, 0, 0, 0), 0.0045536092960128, 0, 0
(1, 0, 0, 4, 0, 0, 1, 0, 0), 0.0045894087960846024, 0, 0
(1, 0, 0, 4, 0, 0, 0, 1, 0), 0.004545542353591959, 0, 0
(1, 0, 0, 4, 0, 0, 0, 0, 1), 0.0046494830159193555, 0, 0
(1, 0, 0, 3, 2, 0, 0, 0, 0), 0.0042896241181355765, 0, 0
(1, 0, 0, 3, 1, 1, 0, 0, 0), 0.0059176062779633665, 0.000269060592740349, 3
(1, 0, 0, 3, 1, 0, 1, 0, 0), 0.005155063247097873, 0.016737273176221434, 3
(1, 0, 0, 3, 1, 0, 0, 1, 0), 0.005605701189445068, 0.017886511277576147, 3
(1, 0, 0, 3, 1, 0, 0, 0, 1), 0.0052819937344397785, 0.005776903393811319, 3
(1, 0, 0, 3, 0, 2, 0, 0, 0), 0.005333920064822655, 0, 0
(1, 0, 0, 3, 0, 1, 1, 0, 0), 0.005851260544889258, 0.006644947426052776, 3
(1, 0, 0, 3, 0, 1, 0, 1, 0), 0.005936067139546698, 0.09131103595498129, 3
(1, 0, 0, 3, 0, 1, 0, 0, 1), 0.006301898487236452, 0.00803132121088912, 3
(1, 0, 0, 3, 0, 0, 2, 0, 0), 0.0054305181572366365, 0, 0
(1, 0, 0, 3, 0, 0, 1, 1, 0), 0.006244885655533835, 0.005701779676841511, 3
(1, 0, 0, 3, 0, 0, 1, 0, 1), 0.006244885655533835, 0.005701779676841928, 3
(1, 0, 0, 3, 0, 0, 0, 2, 0), 0.005312408218367077, 0, 0
(1, 0, 0, 3, 0, 0, 0, 1, 1), 0.006168550033616783, 0.0001816592486878786, 3
(1, 0, 0, 3, 0, 0, 0, 0, 2), 0.005473550434941569, 0, 0
(1, 0, 0, 2, 3, 0, 0, 0, 0), 0.004311224933738421, 0, 0
(1, 0, 0, 2, 2, 1, 0, 0, 0), 0.005885407978951924, 0.0009092394425354165, 3
(1, 0, 0, 2, 2, 0, 1, 0, 0), 0.0047858895919799405, 0.046854528219701666, 3
(1, 0, 0, 2, 2, 0, 0, 1, 0), 0.005778296638327156, 0.046134178251341376, 3
(1, 0, 0, 2, 2, 0, 0, 0, 1), 0.004770534100987332, 0.011786660433451413, 3
(1, 0, 0, 2, 1, 2, 0, 0, 0), 0.006929703925638999, 0.00045776210149303204, 3
(1, 0, 0, 2, 1, 1, 1, 0, 0), 0.006814219348904239, 0.053016948727964516, 3
(1, 0, 0, 2, 1, 1, 0, 1, 0), 0.007065512680289606, 0.23158915727387577, 3
(1, 0, 0, 2, 1, 1, 0, 0, 1), 0.007151285958094666, 0.02260052270288924, 3
(1, 0, 0, 2, 1, 0, 2, 0, 0), 0.005905182815478159, 0.019426995599221196, 3
(1, 0, 0, 2, 1, 0, 1, 1, 0), 0.005910771853032713, 0.1244475930079282, 3
(1, 0, 0, 2, 1, 0, 1, 0, 1), 0.004899051087768508, 0.09465875854534936, 3
(1, 0, 0, 2, 1, 0, 0, 2, 0), 0.006806458700172547, 0.019520753380075858, 3
(1, 0, 0, 2, 1, 0, 0, 1, 1), 0.0065156734145710785, 0.03938386119260211, 3
(1, 0, 0, 2, 1, 0, 0, 0, 2), 0.005658478838591823, 0.012596730251590025, 3
(1, 0, 0, 2, 0, 3, 0, 0, 0), 0.0053555208804255015, 0, 0
(1, 0, 0, 2, 0, 2, 1, 0, 0), 0.005830185538667018, 0.01799236903114301, 3
(1, 0, 0, 2, 0, 2, 0, 1, 0), 0.006491979529760479, 0.13398734716646593, 3
(1, 0, 0, 2, 0, 2, 0, 0, 1), 0.006962809909255128, 0.011080620092146757, 3
(1, 0, 0, 2, 0, 1, 2, 0, 0), 0.005905182815478162, 0.019426995599221057, 3
(1, 0, 0, 2, 0, 1, 1, 1, 0), 0.006983066503834272, 0.2446050811795783, 3
(1, 0, 0, 2, 0, 1, 1, 0, 1), 0.006191206501514506, 0.0862540927728706, 3
(1, 0, 0, 2, 0, 1, 0, 2, 0), 0.006475845644918795, 0.12443993005634875, 3
(1, 0, 0, 2, 0, 1, 0, 1, 1), 0.006710334785247814, 0.25534682785164414, 3
(1, 0, 0, 2, 0, 1, 0, 0, 2), 0.006806458700172547, 0.01952075338007597, 3
(1, 0, 0, 2, 0, 0, 3, 0, 0), 0.005430518157236641, 0, 0
(1, 0, 0, 2, 0, 0, 2, 1, 0), 0.00651175436628671, 0.016522411737859316, 3
(1, 0, 0, 2, 0, 0, 2, 0, 1), 0.006651971690527607, 0.008723036062055108, 3
(1, 0, 0, 2, 0, 0, 1, 2, 0), 0.006420623204633883, 0.015291505097449217, 3
(1, 0, 0, 2, 0, 0, 1, 1, 1), 0.00767218455547955, 0.03140135883797182, 3
(1, 0, 0, 2, 0, 0, 1, 0, 2), 0.006420623204633883, 0.015291505097449523, 3
(1, 0, 0, 2, 0, 0, 0, 3, 0), 0.005339386995583816, 0, 0
(1, 0, 0, 2, 0, 0, 0, 2, 1), 0.006418174821514628, 0.0003593592602018288, 3
(1, 0, 0, 2, 0, 0, 0, 1, 2), 0.006277957497273731, 0.000574646720734317, 3
(1, 0, 0, 2, 0, 0, 0, 0, 3), 0.005199169671342919, 0, 0
(1, 0, 0, 1, 4, 0, 0, 0, 0), 0.004237911870521374, 0, 0
(1, 0, 0, 1, 3, 1, 0, 0, 0), 0.00491647637482308, 0.0006697022470474511, 3
(1, 0, 0, 1, 3, 0, 1, 0, 0), 0.005148266693762801, 0.014647393299260542, 3
(1, 0, 0, 1, 3, 0, 0, 1, 0), 0.005605701189445072, 0.01788651127757617, 3
(1, 0, 0, 1, 3, 0, 0, 0, 1), 0.004977061129090872, 0.006905134728406611, 3
(1, 0, 0, 1, 2, 2, 0, 0, 0), 0.0053632066241200375, 0.0010736691737049746, 3
(1, 0, 0, 1, 2, 1, 1, 0, 0), 0.006575632476629441, 0.040714422638611386, 3
(1, 0, 0, 1, 2, 1, 0, 1, 0), 0.005578388484127386, 0.2566810070490319, 3
(1, 0, 0, 1, 2, 1, 0, 0, 1), 0.00582644859994909, 0.02695226929988797, 3
(1, 0, 0, 1, 2, 0, 2, 0, 0), 0.0058301855386670145, 0.0179923690311434, 3
(1, 0, 0, 1, 2, 0, 1, 1, 0), 0.0051482666937628044, 0.14148093677017498, 3
(1, 0, 0, 1, 2, 0, 1, 0, 1), 0.004298832766515243, 0.10624508060388152, 3
(1, 0, 0, 1, 2, 0, 0, 2, 0), 0.006741656253364017, 0.019453085308017235, 3
(1, 0, 0, 1, 2, 0, 0, 1, 1), 0.006515673414571079, 0.039383861192602135, 3
(1, 0, 0, 1, 2, 0, 0, 0, 2), 0.0051362774837599295, 0.014746335764450514, 3
(1, 0, 0, 1, 1, 3, 0, 0, 0), 0.005612673672614465, 0.0003044189029486238, 3
(1, 0, 0, 1, 1, 2, 1, 0, 0), 0.006575632476629443, 0.040714422638611115, 3
(1, 0, 0, 1, 1, 2, 0, 1, 0), 0.006014656416689147, 0.28451434833797207, 3
(1, 0, 0, 1, 1, 2, 0, 0, 1), 0.007151285958094668, 0.022600522702889394, 3
(1, 0, 0, 1, 1, 1, 2, 0, 0), 0.006814219348904238, 0.05301694872796403, 3
(1, 0, 0, 1, 1, 1, 1, 1, 0), 0.008792723729031405, 0.3734879026057606, 3
(1, 0, 0, 1, 1, 1, 1, 0, 1), 0.00759894128922432, 0.21133791675052344, 3
(1, 0, 0, 1, 1, 1, 0, 2, 0), 0.006703881231311135, 0.2137039184637559, 3
(1, 0, 0, 1, 1, 1, 0, 1, 1), 0.008565581062717872, 0.3697077614501266, 3
(1, 0, 0, 1, 1, 1, 0, 0, 2), 0.006515673414571079, 0.03938386119260234, 3
(1, 0, 0, 1, 1, 0, 3, 0, 0), 0.00585126054488926, 0.006644947426052568, 3
(1, 0, 0, 1, 1, 0, 2, 1, 0), 0.004697628751415611, 0.16603134934210953, 3
(1, 0, 0, 1, 1, 0, 2, 0, 1), 0.005173032182313626, 0.05810621236582758, 3
(1, 0, 0, 1, 1, 0, 1, 2, 0), 0.005148266693762803, 0.14148093677017523, 3
(1, 0, 0, 1, 1, 0, 1, 1, 1), 0.007598941289224325, 0.2113379167505241, 3
(1, 0, 0, 1, 1, 0, 1, 0, 2), 0.0042988327665152435, 0.10624508060388128, 3
(1, 0, 0, 1, 1, 0, 0, 3, 0), 0.006301898487236459, 0.00803132121088931, 3
(1, 0, 0, 1, 1, 0, 0, 2, 1), 0.007151285958094669, 0.02260052270288942, 3
(1, 0, 0, 1, 1, 0, 0, 1, 2), 0.005826448599949091, 0.026952269299887963, 3
(1, 0, 0, 1, 1, 0, 0, 0, 3), 0.0049770611290908765, 0.006905134728406889, 3
(1, 0, 0, 1, 0, 4, 0, 0, 0), 0.00458601051941707, 0, 0
(1, 0, 0, 1, 0, 3, 1, 0, 0), 0.005148266693762809, 0.014647393299260313, 3
(1, 0, 0, 1, 0, 3, 0, 1, 0), 0.006041969122006831, 0.07261503430549217, 3
(1, 0, 0, 1, 0, 3, 0, 0, 1), 0.006301898487236456, 0.008031321210888995, 3
(1, 0, 0, 1, 0, 2, 2, 0, 0), 0.00478588959197995, 0.04685452821970245, 3
(1, 0, 0, 1, 0, 2, 1, 1, 0), 0.0067380260776228025, 0.2218066593259634, 3
(1, 0, 0, 1, 0, 2, 1, 0, 1), 0.005148266693762806, 0.1414809367701744, 3
(1, 0, 0, 1, 0, 2, 0, 2, 0), 0.006569896171800465, 0.10155178861621666, 3
(1, 0, 0, 1, 0, 2, 0, 1, 1), 0.006703881231311136, 0.2137039184637558, 3
(1, 0, 0, 1, 0, 2, 0, 0, 2), 0.0067416562533640185, 0.0194530853080174, 3
(1, 0, 0, 1, 0, 1, 3, 0, 0), 0.0051550632470978835, 0.016737273176220955, 3
(1, 0, 0, 1, 0, 1, 2, 1, 0), 0.005851120202713846, 0.25039107885138834, 3
(1, 0, 0, 1, 0, 1, 2, 0, 1), 0.004697628751415613, 0.16603134934210925, 3
(1, 0, 0, 1, 0, 1, 1, 2, 0), 0.006738026077622797, 0.2218066593259631, 3
(1, 0, 0, 1, 0, 1, 1, 1, 1), 0.008792723729031404, 0.373487902605761, 3
(1, 0, 0, 1, 0, 1, 1, 0, 2), 0.005148266693762806, 0.14148093677017487, 3
(1, 0, 0, 1, 0, 1, 0, 3, 0), 0.0060419691220068355, 0.07261503430549217, 3
(1, 0, 0, 1, 0, 1, 0, 2, 1), 0.006014656416689147, 0.2845143483379719, 3
(1, 0, 0, 1, 0, 1, 0, 1, 2), 0.005578388484127388, 0.2566810070490317, 3
(1, 0, 0, 1, 0, 1, 0, 0, 3), 0.005605701189445077, 0.0178865112775761, 3
(1, 0, 0, 1, 0, 0, 4, 0, 0), 0.004589408796084608, 0, 0
(1, 0, 0, 1, 0, 0, 3, 1, 0), 0.005155063247097877, 0.016737273176221416, 3
(1, 0, 0, 1, 0, 0, 3, 0, 1), 0.005851260544889262, 0.0066449474260528805, 3
(1, 0, 0, 1, 0, 0, 2, 2, 0), 0.004785889591979945, 0.04685452821970254, 3
(1, 0, 0, 1, 0, 0, 2, 1, 1), 0.006814219348904243, 0.0530169487279645, 3
(1, 0, 0, 1, 0, 0, 2, 0, 2), 0.0058301855386670215, 0.017992369031142957, 3
(1, 0, 0, 1, 0, 0, 1, 3, 0), 0.005148266693762807, 0.014647393299259757, 3
(1, 0, 0, 1, 0, 0, 1, 2, 1), 0.006575632476629446, 0.04071442263861184, 3
(1, 0, 0, 1, 0, 0, 1, 1, 2), 0.0065756324766294465, 0.04071442263861156, 3
(1, 0, 0, 1, 0, 0, 1, 0, 3), 0.005148266693762809, 0.014647393299260146, 3
(1, 0, 0, 1, 0, 0, 0, 4, 0), 0.004586010519417073, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 1), 0.0056126736726144705, 0.00030441890294879005, 3
(1, 0, 0, 1, 0, 0, 0, 2, 2), 0.005363206624120043, 0.001073669173705254, 3
(1, 0, 0, 1, 0, 0, 0, 1, 3), 0.004916476374823088, 0.0006697022470470222, 3
(1, 0, 0, 1, 0, 0, 0, 0, 4), 0.004237911870521381, 0, 0
(1, 0, 0, 0, 5, 0, 0, 0, 0), 0.0024099378473290425, 0, 0
(1, 0, 0, 0, 4, 1, 0, 0, 0), 0.004053044344442658, 0, 0
(1, 0, 0, 0, 4, 0, 1, 0, 0), 0.004586010519417068, 0, 0
(1, 0, 0, 0, 4, 0, 0, 1, 0), 0.00454554235359196, 0, 0
(1, 0, 0, 0, 4, 0, 0, 0, 1), 0.004497016713244903, 0, 0
(1, 0, 0, 0, 3, 2, 0, 0, 0), 0.0037674227633036923, 0, 0
(1, 0, 0, 0, 3, 1, 1, 0, 0), 0.0056126736726144644, 0.000304418902948415, 3
(1, 0, 0, 0, 3, 1, 0, 1, 0), 0.004448942943384481, 0.017299545351086465, 3
(1, 0, 0, 0, 3, 1, 0, 0, 1), 0.004977061129090878, 0.0069051347284067085, 3
(1, 0, 0, 0, 3, 0, 2, 0, 0), 0.0053555208804255015, 0, 0
(1, 0, 0, 0, 3, 0, 1, 1, 0), 0.005482380496263931, 0.002785078141195783, 3
(1, 0, 0, 0, 3, 0, 1, 0, 1), 0.005644667334280572, 0.004198656233755731, 3
(1, 0, 0, 0, 3, 0, 0, 2, 0), 0.005247605771558547, 0, 0
(1, 0, 0, 0, 3, 0, 0, 1, 1), 0.006168550033616782, 0.00018165924868754148, 3
(1, 0, 0, 0, 3, 0, 0, 0, 2), 0.004951349080109678, 0, 0
(1, 0, 0, 0, 2, 3, 0, 0, 0), 0.003767422763303694, 0, 0
(1, 0, 0, 0, 2, 2, 1, 0, 0), 0.005363206624120038, 0.0010736691737053424, 3
(1, 0, 0, 0, 2, 2, 0, 1, 0), 0.0035177311374360435, 0.1103796911319942, 3
(1, 0, 0, 0, 2, 2, 0, 0, 1), 0.004770534100987341, 0.011786660433451524, 3
(1, 0, 0, 0, 2, 1, 2, 0, 0), 0.0069297039256390035, 0.00045776210149282734, 3
(1, 0, 0, 0, 2, 1, 1, 1, 0), 0.0052896232050806315, 0.08951135369307771, 3
(1, 0, 0, 0, 2, 1, 1, 0, 1), 0.006061708370874161, 0.030275440845020037, 3
(1, 0, 0, 0, 2, 1, 0, 2, 0), 0.00500329210730479, 0.018991737722286423, 3
(1, 0, 0, 0, 2, 1, 0, 1, 1), 0.0052638089893339325, 0.06366653252122066, 3
(1, 0, 0, 0, 2, 1, 0, 0, 2), 0.0056584788385918286, 0.012596730251590268, 3
(1, 0, 0, 0, 2, 0, 3, 0, 0), 0.005333920064822659, 0, 0
(1, 0, 0, 0, 2, 0, 2, 1, 0), 0.004986744047746896, 0.01140647633303143, 3
(1, 0, 0, 0, 2, 0, 2, 0, 1), 0.0059089339560444406, 0.006681225903609687, 3
(1, 0, 0, 0, 2, 0, 1, 2, 0), 0.004905807716096681, 0.011432653088633732, 3
(1, 0, 0, 0, 2, 0, 1, 1, 1), 0.006141134857719266, 0.03361603110164452, 3
(1, 0, 0, 0, 2, 0, 1, 0, 2), 0.005230381392129963, 0.015580026844411099, 3
(1, 0, 0, 0, 2, 0, 0, 3, 0), 0.005252983733172445, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 1), 0.006875573729537989, 0.00031925054830749607, 3
(1, 0, 0, 0, 2, 0, 0, 1, 2), 0.006277957497273729, 0.0005746467207341884, 3
(1, 0, 0, 0, 2, 0, 0, 0, 3), 0.004655367500908182, 0, 0
(1, 0, 0, 0, 1, 4, 0, 0, 0), 0.00405304434444266, 0, 0
(1, 0, 0, 0, 1, 3, 1, 0, 0), 0.004916476374823085, 0.0006697022470471489, 3
(1, 0, 0, 0, 1, 3, 0, 1, 0), 0.0045548449258446125, 0.014538258635944972, 3
(1, 0, 0, 0, 1, 3, 0, 0, 1), 0.005281993734439789, 0.0057769033938115414, 3
(1, 0, 0, 0, 1, 2, 2, 0, 0), 0.005885407978951933, 0.0009092394425353534, 3
(1, 0, 0, 0, 1, 2, 1, 1, 0), 0.005807087938139069, 0.045850582716009135, 3
(1, 0, 0, 0, 1, 2, 1, 0, 1), 0.0056189868843757275, 0.02966657536427844, 3
(1, 0, 0, 0, 1, 2, 0, 2, 0), 0.00516214508099499, 0.01691830539676152, 3
(1, 0, 0, 0, 1, 2, 0, 1, 1), 0.005257355435397258, 0.05413651824677466, 3
(1, 0, 0, 0, 1, 2, 0, 0, 2), 0.006115877746615192, 0.010672025738797244, 3
(1, 0, 0, 0, 1, 1, 3, 0, 0), 0.005917606277963376, 0.0002690605927405123, 3
(1, 0, 0, 0, 1, 1, 2, 1, 0), 0.005644801100122426, 0.04323610084755608, 3
(1, 0, 0, 0, 1, 1, 2, 0, 1), 0.005892967978920844, 0.023531023759773315, 3
(1, 0, 0, 0, 1, 1, 1, 2, 0), 0.005283169651143956, 0.07508950670901633, 3
(1, 0, 0, 0, 1, 1, 1, 1, 1), 0.008620963647467854, 0.12399534759413984, 3
(1, 0, 0, 0, 1, 1, 1, 0, 2), 0.005257355435397259, 0.05413651824677499, 3
(1, 0, 0, 0, 1, 1, 0, 3, 0), 0.005555974828984905, 0.00448657114028506, 3
(1, 0, 0, 0, 1, 1, 0, 2, 1), 0.005892967978920843, 0.02353102375977358, 3
(1, 0, 0, 0, 1, 1, 0, 1, 2), 0.005618986884375727, 0.02966657536427824, 3
(1, 0, 0, 0, 1, 1, 0, 0, 3), 0.005281993734439789, 0.00577690339381126, 3
(1, 0, 0, 0, 1, 0, 4, 0, 0), 0.004553609296012806, 0, 0
(1, 0, 0, 0, 1, 0, 3, 1, 0), 0.004392558087827972, 0.009828178513928658, 3
(1, 0, 0, 0, 1, 0, 3, 0, 1), 0.005555974828984907, 0.0044865711402849616, 3
(1, 0, 0, 0, 1, 0, 2, 2, 0), 0.0033358765502512705, 0.06647522765120226, 3
(1, 0, 0, 0, 1, 0, 2, 1, 1), 0.005283169651143961, 0.0750895067090165, 3
(1, 0, 0, 0, 1, 0, 2, 0, 2), 0.005162145080994994, 0.016918305396761254, 3
(1, 0, 0, 0, 1, 0, 1, 3, 0), 0.004392558087827973, 0.00982817851392816, 3
(1, 0, 0, 0, 1, 0, 1, 2, 1), 0.005644801100122431, 0.0432361008475559, 3
(1, 0, 0, 0, 1, 0, 1, 1, 2), 0.0058070879381390715, 0.04585058271600875, 3
(1, 0, 0, 0, 1, 0, 1, 0, 3), 0.004554844925844616, 0.014538258635944667, 3
(1, 0, 0, 0, 1, 0, 0, 4, 0), 0.004553609296012807, 0, 0
(1, 0, 0, 0, 1, 0, 0, 3, 1), 0.00591760627796338, 0.00026906059274043833, 3
(1, 0, 0, 0, 1, 0, 0, 2, 2), 0.005885407978951932, 0.0009092394425354217, 3
(1, 0, 0, 0, 1, 0, 0, 1, 3), 0.004916476374823086, 0.0006697022470470373, 3
(1, 0, 0, 0, 1, 0, 0, 0, 4), 0.0040530443444426615, 0, 0
(1, 0, 0, 0, 0, 5, 0, 0, 0), 0.0024099378473290446, 0, 0
(1, 0, 0, 0, 0, 4, 1, 0, 0), 0.004237911870521381, 0, 0
(1, 0, 0, 0, 0, 4, 0, 1, 0), 0.0045984933448220255, 0, 0
(1, 0, 0, 0, 0, 4, 0, 0, 1), 0.00464948301591936, 0, 0
(1, 0, 0, 0, 0, 3, 2, 0, 0), 0.004311224933738434, 0, 0
(1, 0, 0, 0, 0, 3, 1, 1, 0), 0.005999845229322367, 4.256941871456723e-05, 3
(1, 0, 0, 0, 0, 3, 1, 0, 1), 0.005201945847782141, 0.00042724684161972914, 3
(1, 0, 0, 0, 0, 3, 0, 2, 0), 0.005406458745248743, 0, 0
(1, 0, 0, 0, 0, 3, 0, 1, 1), 0.006162096479680105, 3.10592299183319e-05, 3
(1, 0, 0, 0, 0, 3, 0, 0, 2), 0.005408747988133043, 0, 0
(1, 0, 0, 0, 0, 2, 3, 0, 0), 0.0042896241181355895, 0, 0
(1, 0, 0, 0, 0, 2, 2, 1, 0), 0.00586282054017357, 0.0001509204042489548, 3
(1, 0, 0, 0, 0, 2, 2, 0, 1), 0.004566092075024211, 0.0011285253258154471, 3
(1, 0, 0, 0, 0, 2, 1, 2, 0), 0.006985033128900624, 7.352076875120113e-05, 3
(1, 0, 0, 0, 0, 2, 1, 1, 1), 0.007133802372912937, 0.0008799524963320482, 3
(1, 0, 0, 0, 0, 2, 1, 0, 2), 0.00538923436582017, 0.0009923935884693777, 3
(1, 0, 0, 0, 0, 2, 0, 3, 0), 0.005411836706862639, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 1), 0.006405267713641273, 6.19970892438113e-05, 3
(1, 0, 0, 0, 0, 2, 0, 1, 2), 0.006106197415710179, 0.00010444979204435339, 3
(1, 0, 0, 0, 0, 2, 0, 0, 3), 0.005112766408931548, 0, 0
(1, 0, 0, 0, 0, 1, 4, 0, 0), 0.004205510647117117, 0, 0
(1, 0, 0, 0, 0, 1, 3, 1, 0), 0.004804120838426276, 0.00011841446139078834, 3
(1, 0, 0, 0, 0, 1, 3, 0, 1), 0.004808320737137567, 0.0005563810468834831, 3
(1, 0, 0, 0, 0, 1, 2, 2, 0), 0.005256248989365016, 0.00019098584896098554, 3
(1, 0, 0, 0, 0, 1, 2, 1, 1), 0.0062822907202743075, 0.0012502936710711622, 3
(1, 0, 0, 0, 0, 1, 2, 0, 2), 0.004863599146661833, 0.0013079447917438895, 3
(1, 0, 0, 0, 0, 1, 1, 3, 0), 0.0056062201186777875, 5.095338679733174e-05, 3
(1, 0, 0, 0, 0, 1, 1, 2, 1), 0.007080190101814535, 0.0006217421178514333, 3
(1, 0, 0, 0, 0, 1, 1, 1, 2), 0.006282290720274307, 0.0012502936710712177, 3
(1, 0, 0, 0, 0, 1, 1, 0, 3), 0.004808320737137565, 0.0005563810468838136, 3
(1, 0, 0, 0, 0, 1, 0, 4, 0), 0.00460656028724287, 0, 0
(1, 0, 0, 0, 0, 1, 0, 3, 1), 0.00560622011867779, 5.0953386796998014e-05, 3
(1, 0, 0, 0, 0, 1, 0, 2, 2), 0.005256248989365018, 0.0001909858489613186, 3
(1, 0, 0, 0, 0, 1, 0, 1, 3), 0.004804120838426278, 0.00011841446139082997, 3
(1, 0, 0, 0, 0, 1, 0, 0, 4), 0.004205510647117117, 0, 0
(1, 0, 0, 0, 0, 0, 5, 0, 0), 0.002399137439527623, 0, 0
(1, 0, 0, 0, 0, 0, 4, 1, 0), 0.004000631149373982, 0, 0
(1, 0, 0, 0, 0, 0, 4, 0, 1), 0.004452670460597072, 0, 0
(1, 0, 0, 0, 0, 0, 3, 2, 0), 0.0036776746057131356, 0, 0
(1, 0, 0, 0, 0, 0, 3, 1, 1), 0.005310584827041475, 1.838472353152514e-06, 3
(1, 0, 0, 0, 0, 0, 3, 0, 2), 0.004883112768974709, 0, 0
(1, 0, 0, 0, 0, 0, 2, 3, 0), 0.0037046533829298758, 0, 0
(1, 0, 0, 0, 0, 0, 2, 2, 1), 0.0052926820743308765, 4.573105962635254e-06, 3
(1, 0, 0, 0, 0, 0, 2, 1, 2), 0.006196760696777055, 3.916002022014291e-06, 3
(1, 0, 0, 0, 0, 0, 2, 0, 3), 0.004608732005376056, 0, 0
(1, 0, 0, 0, 0, 0, 1, 4, 0), 0.00404109931519909, 0, 0
(1, 0, 0, 0, 0, 0, 1, 3, 1), 0.005148333576683736, 3.3633058450497894e-06, 3
(1, 0, 0, 0, 0, 0, 1, 2, 2), 0.00587244748959023, 7.166691461183779e-06, 3
(1, 0, 0, 0, 0, 0, 1, 1, 3), 0.005148333576683739, 3.363305845077545e-06, 3
(1, 0, 0, 0, 0, 0, 1, 0, 4), 0.004041099315199094, 0, 0
(1, 0, 0, 0, 0, 0, 0, 5, 0), 0.0024126268281359927, 0, 0
(1, 0, 0, 0, 0, 0, 0, 4, 1), 0.004371544835418202, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 2), 0.004558799561787883, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 3), 0.004257440020972492, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 4), 0.0039195055241951155, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 5), 0.002261947057728297, 0, 0
(0, 6, 0, 0, 0, 0, 0, 0, 0), 0.0009032046831162814, 0, 0
(0, 5, 1, 0, 0, 0, 0, 0, 0), 0.0022619470577282946, 0, 0
(0, 5, 0, 1, 0, 0, 0, 0, 0), 0.0024126268281359914, 0, 0
(0, 5, 0, 0, 1, 0, 0, 0, 0), 0.0023991374395276213, 0, 0
(0, 5, 0, 0, 0, 1, 0, 0, 0), 0.002409937847329043, 0, 0
(0, 5, 0, 0, 0, 0, 1, 0, 0), 0.0024099378473290433, 0, 0
(0, 5, 0, 0, 0, 0, 0, 1, 0), 0.0023991374395276204, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 1), 0.0024126268281359914, 0, 0
(0, 4, 2, 0, 0, 0, 0, 0, 0), 0.0027479355661771195, 0, 0
(0, 4, 1, 1, 0, 0, 0, 0, 0), 0.004371544835418197, 0, 0
(0, 4, 1, 0, 1, 0, 0, 0, 0), 0.004000631149373979, 0, 0
(0, 4, 1, 0, 0, 1, 0, 0, 0), 0.004237911870521376, 0, 0
(0, 4, 1, 0, 0, 0, 1, 0, 0), 0.004053044344442658, 0, 0
(0, 4, 1, 0, 0, 0, 0, 1, 0), 0.004205510647117111, 0, 0
(0, 4, 1, 0, 0, 0, 0, 0, 1), 0.00404109931519909, 0, 0
(0, 4, 0, 2, 0, 0, 0, 0, 0), 0.0033506546478079035, 0, 0
(0, 4, 0, 1, 1, 0, 0, 0, 0), 0.004452670460597068, 0, 0
(0, 4, 0, 1, 0, 1, 0, 0, 0), 0.004598493344822025, 0, 0
(0, 4, 0, 1, 0, 0, 1, 0, 0), 0.004586010519417068, 0, 0
(0, 4, 0, 1, 0, 0, 0, 1, 0), 0.004553609296012802, 0, 0
(0, 4, 0, 1, 0, 0, 0, 0, 1), 0.00460656028724287, 0, 0
(0, 4, 0, 0, 2, 0, 0, 0, 0), 0.0032966970933744257, 0, 0
(0, 4, 0, 0, 1, 1, 0, 0, 0), 0.004649483015919355, 0, 0
(0, 4, 0, 0, 1, 0, 1, 0, 0), 0.004545542353591961, 0, 0
(0, 4, 0, 0, 1, 0, 0, 1, 0), 0.004589408796084606, 0, 0
(0, 4, 0, 0, 1, 0, 0, 0, 1), 0.004553609296012803, 0, 0
(0, 4, 0, 0, 0, 2, 0, 0, 0), 0.0033398987245801116, 0, 0
(0, 4, 0, 0, 0, 1, 1, 0, 0), 0.004497016713244904, 0, 0
(0, 4, 0, 0, 0, 1, 0, 1, 0), 0.004545542353591955, 0, 0
(0, 4, 0, 0, 0, 1, 0, 0, 1), 0.004586010519417066, 0, 0
(0, 4, 0, 0, 0, 0, 2, 0, 0), 0.0033398987245801142, 0, 0
(0, 4, 0, 0, 0, 0, 1, 1, 0), 0.0046494830159193555, 0, 0
(0, 4, 0, 0, 0, 0, 1, 0, 1), 0.004598493344822028, 0, 0
(0, 4, 0, 0, 0, 0, 0, 2, 0), 0.003296697093374425, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 1), 0.004452670460597067, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 2), 0.003350654647807905, 0, 0
(0, 3, 3, 0, 0, 0, 0, 0, 0), 0.002778386383130213, 0, 0
(0, 3, 2, 1, 0, 0, 0, 0, 0), 0.004558799561787876, 0, 0
(0, 3, 2, 0, 1, 0, 0, 0, 0), 0.003677674605713135, 0, 0
(0, 3, 2, 0, 0, 1, 0, 0, 0), 0.004311224933738425, 0, 0
(0, 3, 2, 0, 0, 0, 1, 0, 0), 0.00376742276330369, 0, 0
(0, 3, 2, 0, 0, 0, 0, 1, 0), 0.004289624118135581, 0, 0
(0, 3, 2, 0, 0, 0, 0, 0, 1), 0.003704653382929875, 0, 0
(0, 3, 1, 2, 0, 0, 0, 0, 0), 0.005462878184234054, 0, 0
(0, 3, 1, 1, 1, 0, 0, 0, 0), 0.005310584827041468, 1.8384723530434255e-06, 3
(0, 3, 1, 1, 0, 1, 0, 0, 0), 0.005999845229322362, 4.2569418714452635e-05, 3
(0, 3, 1, 1, 0, 0, 1, 0, 0), 0.005612673672614462, 0.00030441890294841546, 3
(0, 3, 1, 1, 0, 0, 0, 1, 0), 0.005917606277963367, 0.000269060592740442, 3
(0, 3, 1, 1, 0, 0, 0, 0, 1), 0.0056062201186777875, 5.095338679747259e-05, 3
(0, 3, 1, 0, 2, 0, 0, 0, 0), 0.004500816896509093, 0, 0
(0, 3, 1, 0, 1, 1, 0, 0, 0), 0.005201945847782131, 0.0004272468416197536, 3
(0, 3, 1, 0, 1, 0, 1, 0, 0), 0.004448942943384477, 0.01729954535108663, 3
(0, 3, 1, 0, 1, 0, 0, 1, 0), 0.005155063247097877, 0.01673727317622163, 3
(0, 3, 1, 0, 1, 0, 0, 0, 1), 0.0043925580878279675, 0.009828178513928714, 3
(0, 3, 1, 0, 0, 2, 0, 0, 0), 0.005199169671342913, 0, 0
(0, 3, 1, 0, 0, 1, 1, 0, 0), 0.004977061129090874, 0.0069051347284068195, 3
(0, 3, 1, 0, 0, 1, 0, 1, 0), 0.005605701189445063, 0.017886511277576084, 3
(0, 3, 1, 0, 0, 1, 0, 0, 1), 0.005148266693762803, 0.014647393299260195, 3
(0, 3, 1, 0, 0, 0, 2, 0, 0), 0.004655367500908181, 0, 0
(0, 3, 1, 0, 0, 0, 1, 1, 0), 0.00528199373443978, 0.005776903393811441, 3
(0, 3, 1, 0, 0, 0, 1, 0, 1), 0.004554844925844612, 0.014538258635944639, 3
(0, 3, 1, 0, 0, 0, 0, 2, 0), 0.005112766408931537, 0, 0
(0, 3, 1, 0, 0, 0, 0, 1, 1), 0.004808320737137555, 0.0005563810468841011, 3
(0, 3, 1, 0, 0, 0, 0, 0, 2), 0.004608732005376051, 0, 0
(0, 3, 0, 3, 0, 0, 0, 0, 0), 0.0036824650055763894, 0, 0
(0, 3, 0, 2, 1, 0, 0, 0, 0), 0.004883112768974702, 0, 0
(0, 3, 0, 2, 0, 1, 0, 0, 0), 0.005406458745248741, 0, 0
(0, 3, 0, 2, 0, 0, 1, 0, 0), 0.005355520880425497, 0, 0
(0, 3, 0, 2, 0, 0, 0, 1, 0), 0.005333920064822654, 0, 0
(0, 3, 0, 2, 0, 0, 0, 0, 1), 0.005411836706862639, 0, 0
(0, 3, 0, 1, 2, 0, 0, 0, 0), 0.004802176437324486, 0, 0
(0, 3, 0, 1, 1, 1, 0, 0, 0), 0.006162096479680102, 3.105922991855076e-05, 3
(0, 3, 0, 1, 1, 0, 1, 0, 0), 0.005482380496263927, 0.0027850781411959194, 3
(0, 3, 0, 1, 1, 0, 0, 1, 0), 0.0058512605448892575, 0.006644947426052825, 3
(0, 3, 0, 1, 1, 0, 0, 0, 1), 0.005555974828984901, 0.004486571140284842, 3
(0, 3, 0, 1, 0, 2, 0, 0, 0), 0.005390324860407054, 0, 0
(0, 3, 0, 1, 0, 1, 1, 0, 0), 0.005644667334280568, 0.004198656233755685, 3
(0, 3, 0, 1, 0, 1, 0, 1, 0), 0.005936067139546692, 0.09131103595498127, 3
(0, 3, 0, 1, 0, 1, 0, 0, 1), 0.006041969122006828, 0.0726150343054921, 3
(0, 3, 0, 1, 0, 0, 2, 0, 0), 0.005339386995583812, 0, 0
(0, 3, 0, 1, 0, 0, 1, 1, 0), 0.006301898487236449, 0.008031321210888936, 3
(0, 3, 0, 1, 0, 0, 1, 0, 1), 0.006041969122006832, 0.07261503430549227, 3
(0, 3, 0, 1, 0, 0, 0, 2, 0), 0.005252983733172435, 0, 0
(0, 3, 0, 1, 0, 0, 0, 1, 1), 0.005555974828984899, 0.004486571140284928, 3
(0, 3, 0, 1, 0, 0, 0, 0, 2), 0.005411836706862639, 0, 0
(0, 3, 0, 0, 3, 0, 0, 0, 0), 0.003601528673926171, 0, 0
(0, 3, 0, 0, 2, 1, 0, 0, 0), 0.005408747988133037, 0, 0
(0, 3, 0, 0, 2, 0, 1, 0, 0), 0.005247605771558543, 0, 0
(0, 3, 0, 0, 2, 0, 0, 1, 0), 0.005430518157236639, 0, 0
(0, 3, 0, 0, 2, 0, 0, 0, 1), 0.005252983733172439, 0, 0
(0, 3, 0, 0, 1, 2, 0, 0, 0), 0.005473550434941566, 0, 0
(0, 3, 0, 0, 1, 1, 1, 0, 0), 0.006168550033616779, 0.00018165924868782698, 3
(0, 3, 0, 0, 1, 1, 0, 1, 0), 0.0062448856555338324, 0.0057017796768414, 3
(0, 3, 0, 0, 1, 1, 0, 0, 1), 0.006301898487236451, 0.008031321210888964, 3
(0, 3, 0, 0, 1, 0, 2, 0, 0), 0.0053124082183670755, 0, 0
(0, 3, 0, 0, 1, 0, 1, 1, 0), 0.006244885655533833, 0.005701779676841553, 3
(0, 3, 0, 0, 1, 0, 1, 0, 1), 0.005936067139546701, 0.09131103595498113, 3
(0, 3, 0, 0, 1, 0, 0, 2, 0), 0.005430518157236637, 0, 0
(0, 3, 0, 0, 1, 0, 0, 1, 1), 0.005851260544889259, 0.006644947426053189, 3
(0, 3, 0, 0, 1, 0, 0, 0, 2), 0.005333920064822655, 0, 0
(0, 3, 0, 0, 0, 3, 0, 0, 0), 0.0036663311207347006, 0, 0
(0, 3, 0, 0, 0, 2, 1, 0, 0), 0.004951349080109676, 0, 0
(0, 3, 0, 0, 0, 2, 0, 1, 0), 0.005312408218367063, 0, 0
(0, 3, 0, 0, 0, 2, 0, 0, 1), 0.0053393869955838105, 0, 0
(0, 3, 0, 0, 0, 1, 2, 0, 0), 0.004951349080109677, 0, 0
(0, 3, 0, 0, 0, 1, 1, 1, 0), 0.006168550033616771, 0.0001816592486874672, 3
(0, 3, 0, 0, 0, 1, 1, 0, 1), 0.00564466733428057, 0.004198656233755508, 3
(0, 3, 0, 0, 0, 1, 0, 2, 0), 0.005247605771558534, 0, 0
(0, 3, 0, 0, 0, 1, 0, 1, 1), 0.00548238049626392, 0.0027850781411958006, 3
(0, 3, 0, 0, 0, 1, 0, 0, 2), 0.005355520880425498, 0, 0
(0, 3, 0, 0, 0, 0, 3, 0, 0), 0.0036663311207347053, 0, 0
(0, 3, 0, 0, 0, 0, 2, 1, 0), 0.005473550434941566, 0, 0
(0, 3, 0, 0, 0, 0, 2, 0, 1), 0.00539032486040706, 0, 0
(0, 3, 0, 0, 0, 0, 1, 2, 0), 0.005408747988133033, 0, 0
(0, 3, 0, 0, 0, 0, 1, 1, 1), 0.006162096479680102, 3.1059229918634325e-05, 3
(0, 3, 0, 0, 0, 0, 1, 0, 2), 0.005406458745248747, 0, 0
(0, 3, 0, 0, 0, 0, 0, 3, 0), 0.0036015286739261715, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 1), 0.004802176437324485, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 2), 0.004883112768974704, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 3), 0.003682465005576391, 0, 0
(0, 2, 4, 0, 0, 0, 0, 0, 0), 0.0027479355661771208, 0, 0
(0, 2, 3, 1, 0, 0, 0, 0, 0), 0.0042574400209724845, 0, 0
(0, 2, 3, 0, 1, 0, 0, 0, 0), 0.003704653382929873, 0, 0
(0, 2, 3, 0, 0, 1, 0, 0, 0), 0.004289624118135581, 0, 0
(0, 2, 3, 0, 0, 0, 1, 0, 0), 0.00376742276330369, 0, 0
(0, 2, 3, 0, 0, 0, 0, 1, 0), 0.004311224933738426, 0, 0
(0, 2, 3, 0, 0, 0, 0, 0, 1), 0.0036776746057131356, 0, 0
(0, 2, 2, 2, 0, 0, 0, 0, 0), 0.005450717474531981, 0, 0
(0, 2, 2, 1, 1, 0, 0, 0, 0), 0.005292682074330869, 4.573105962496475e-06, 3
(0, 2, 2, 1, 0, 1, 0, 0, 0), 0.0058628205401735625, 0.00015092040424894907, 3
(0, 2, 2, 1, 0, 0, 1, 0, 0), 0.005363206624120033, 0.0010736691737052765, 3
(0, 2, 2, 1, 0, 0, 0, 1, 0), 0.005885407978951926, 0.0009092394425351374, 3
(0, 2, 2, 1, 0, 0, 0, 0, 1), 0.005256248989365015, 0.00019098584896084676, 3
(0, 2, 2, 0, 2, 0, 0, 0, 0), 0.004291186644013281, 0, 0
(0, 2, 2, 0, 1, 1, 0, 0, 0), 0.004566092075024202, 0.0011285253258157984, 3
(0, 2, 2, 0, 1, 0, 1, 0, 0), 0.003517731137436039, 0.11037969113199425, 3
(0, 2, 2, 0, 1, 0, 0, 1, 0), 0.004785889591979946, 0.04685452821970301, 3
(0, 2, 2, 0, 1, 0, 0, 0, 1), 0.003335876550251267, 0.06647522765120231, 3
(0, 2, 2, 0, 0, 2, 0, 0, 0), 0.005504329745630382, 0, 0
(0, 2, 2, 0, 0, 1, 1, 0, 0), 0.004770534100987336, 0.01178666043345158, 3
(0, 2, 2, 0, 0, 1, 0, 1, 0), 0.005778296638327153, 0.04613417825134136, 3
(0, 2, 2, 0, 0, 1, 0, 0, 1), 0.0047858895919799475, 0.04685452821970229, 3
(0, 2, 2, 0, 0, 0, 2, 0, 0), 0.0044599270359665984, 0, 0
(0, 2, 2, 0, 0, 0, 1, 1, 0), 0.004770534100987332, 0.011786660433451496, 3
(0, 2, 2, 0, 0, 0, 1, 0, 1), 0.0035177311374360383, 0.11037969113199436, 3
(0, 2, 2, 0, 0, 0, 0, 2, 0), 0.005504329745630382, 0, 0
(0, 2, 2, 0, 0, 0, 0, 1, 1), 0.004566092075024202, 0.0011285253258157394, 3
(0, 2, 2, 0, 0, 0, 0, 0, 2), 0.004291186644013281, 0, 0
(0, 2, 1, 3, 0, 0, 0, 0, 0), 0.005462878184234055, 0, 0
(0, 2, 1, 2, 1, 0, 0, 0, 0), 0.006196760696777044, 3.916002022520831e-06, 3
(0, 2, 1, 2, 0, 1, 0, 0, 0), 0.0069850331289006175, 7.352076875102136e-05, 3
(0, 2, 1, 2, 0, 0, 1, 0, 0), 0.006929703925638998, 0.0004577621014929054, 3
(0, 2, 1, 2, 0, 0, 0, 1, 0), 0.0069297039256389975, 0.0004577621014931743, 3
(0, 2, 1, 2, 0, 0, 0, 0, 1), 0.006985033128900621, 7.352076875124017e-05, 3
(0, 2, 1, 1, 2, 0, 0, 0, 0), 0.005536058949867476, 2.846357573078039e-06, 3
(0, 2, 1, 1, 1, 1, 0, 0, 0), 0.0071338023729129296, 0.0008799524963324923, 3
(0, 2, 1, 1, 1, 0, 1, 0, 0), 0.005289623205080625, 0.08951135369307811, 3
(0, 2, 1, 1, 1, 0, 0, 1, 0), 0.006814219348904235, 0.0530169487279641, 3
(0, 2, 1, 1, 1, 0, 0, 0, 1), 0.005283169651143947, 0.07508950670901633, 3
(0, 2, 1, 1, 0, 2, 0, 0, 0), 0.006995705379608132, 5.2358734854622935e-05, 3
(0, 2, 1, 1, 0, 1, 1, 0, 0), 0.006061708370874158, 0.03027544084501932, 3
(0, 2, 1, 1, 0, 1, 0, 1, 0), 0.0070655126802895984, 0.23158915727387572, 3
(0, 2, 1, 1, 0, 1, 0, 0, 1), 0.006738026077622797, 0.22180665932596244, 3
(0, 2, 1, 1, 0, 0, 2, 0, 0), 0.006418174821514618, 0.0003593592602022035, 3
(0, 2, 1, 1, 0, 0, 1, 1, 0), 0.00715128595809466, 0.022600522702889148, 3
(0, 2, 1, 1, 0, 0, 1, 0, 1), 0.006014656416689143, 0.28451434833797234, 3
(0, 2, 1, 1, 0, 0, 0, 2, 0), 0.006875573729537982, 0.00031925054830711096, 3
(0, 2, 1, 1, 0, 0, 0, 1, 1), 0.005892967978920841, 0.023531023759774013, 3
(0, 2, 1, 1, 0, 0, 0, 0, 2), 0.006405267713641271, 6.199708924392232e-05, 3
(0, 2, 1, 0, 3, 0, 0, 0, 0), 0.0048021764373244865, 0, 0
(0, 2, 1, 0, 2, 1, 0, 0, 0), 0.0053892343658201594, 0.0009923935884693655, 3
(0, 2, 1, 0, 2, 0, 1, 0, 0), 0.005003292107304785, 0.018991737722286635, 3
(0, 2, 1, 0, 2, 0, 0, 1, 0), 0.005905182815478161, 0.01942699559922142, 3
(0, 2, 1, 0, 2, 0, 0, 0, 1), 0.004905807716096672, 0.011432653088633999, 3
(0, 2, 1, 0, 1, 2, 0, 0, 0), 0.006060608363437239, 0.0007561163217145128, 3
(0, 2, 1, 0, 1, 1, 1, 0, 0), 0.005263808989333927, 0.06366653252122027, 3
(0, 2, 1, 0, 1, 1, 0, 1, 0), 0.005910771853032708, 0.12444759300792783, 3
(0, 2, 1, 0, 1, 1, 0, 0, 1), 0.005148266693762802, 0.141480936770175, 3
(0, 2, 1, 0, 1, 0, 2, 0, 0), 0.005152464750089976, 0.017467866340259677, 3
(0, 2, 1, 0, 1, 0, 1, 1, 0), 0.004899051087768507, 0.09465875854534903, 3
(0, 2, 1, 0, 1, 0, 1, 0, 1), 0.003327402989759883, 0.5415189910823663, 3
(0, 2, 1, 0, 1, 0, 0, 2, 0), 0.006511754366286711, 0.016522411737859025, 3
(0, 2, 1, 0, 1, 0, 0, 1, 1), 0.004697628751415608, 0.16603134934211003, 3
(0, 2, 1, 0, 1, 0, 0, 0, 2), 0.00498674404774689, 0.01140647633303136, 3
(0, 2, 1, 0, 0, 3, 0, 0, 0), 0.005473550434941565, 0, 0
(0, 2, 1, 0, 0, 2, 1, 0, 0), 0.005658478838591824, 0.01259673025159013, 3
(0, 2, 1, 0, 0, 2, 0, 1, 0), 0.006806458700172534, 0.01952075338007569, 3
(0, 2, 1, 0, 0, 2, 0, 0, 1), 0.006420623204633881, 0.0152915050974498, 3
(0, 2, 1, 0, 0, 1, 2, 0, 0), 0.005136277483759933, 0.0147463357644505, 3
(0, 2, 1, 0, 0, 1, 1, 1, 0), 0.00651567341457107, 0.039383861192602745, 3
(0, 2, 1, 0, 0, 1, 1, 0, 1), 0.004298832766515244, 0.1062450806038817, 3
(0, 2, 1, 0, 0, 1, 0, 2, 0), 0.006741656253364004, 0.019453085308017346, 3
(0, 2, 1, 0, 0, 1, 0, 1, 1), 0.005148266693762797, 0.141480936770175, 3
(0, 2, 1, 0, 0, 1, 0, 0, 2), 0.005830185538667019, 0.017992369031143214, 3
(0, 2, 1, 0, 0, 0, 3, 0, 0), 0.004951349080109678, 0, 0
(0, 2, 1, 0, 0, 0, 2, 1, 0), 0.005658478838591818, 0.012596730251590296, 3
(0, 2, 1, 0, 0, 0, 2, 0, 1), 0.005230381392129961, 0.015580026844411355, 3
(0, 2, 1, 0, 0, 0, 1, 2, 0), 0.00611587774661518, 0.010672025738797898, 3
(0, 2, 1, 0, 0, 0, 1, 1, 1), 0.00525735543539725, 0.05413651824677491, 3
(0, 2, 1, 0, 0, 0, 1, 0, 2), 0.0051621450809949876, 0.016918305396761264, 3
(0, 2, 1, 0, 0, 0, 0, 3, 0), 0.005408747988133036, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 1), 0.00538923436582016, 0.0009923935884694796, 3
(0, 2, 1, 0, 0, 0, 0, 1, 2), 0.004863599146661826, 0.0013079447917435983, 3
(0, 2, 1, 0, 0, 0, 0, 0, 3), 0.004883112768974705, 0, 0
(0, 2, 0, 4, 0, 0, 0, 0, 0), 0.0033506546478079043, 0, 0
(0, 2, 0, 3, 1, 0, 0, 0, 0), 0.004608732005376049, 0, 0
(0, 2, 0, 3, 0, 1, 0, 0, 0), 0.005411836706862638, 0, 0
(0, 2, 0, 3, 0, 0, 1, 0, 0), 0.005333920064822655, 0, 0
(0, 2, 0, 3, 0, 0, 0, 1, 0), 0.005355520880425498, 0, 0
(0, 2, 0, 3, 0, 0, 0, 0, 1), 0.005406458745248746, 0, 0
(0, 2, 0, 2, 2, 0, 0, 0, 0), 0.00429118664401328, 0, 0
(0, 2, 0, 2, 1, 1, 0, 0, 0), 0.006405267713641269, 6.199708924370028e-05, 3
(0, 2, 0, 2, 1, 0, 1, 0, 0), 0.004986744047746888, 0.011406476333031417, 3
(0, 2, 0, 2, 1, 0, 0, 1, 0), 0.005830185538667015, 0.017992369031143, 3
(0, 2, 0, 2, 1, 0, 0, 0, 1), 0.005162145080994986, 0.01691830539676116, 3
(0, 2, 0, 2, 0, 2, 0, 0, 0), 0.005940597678192142, 0, 0
(0, 2, 0, 2, 0, 1, 1, 0, 0), 0.005908933956044434, 0.006681225903609686, 3
(0, 2, 0, 2, 0, 1, 0, 1, 0), 0.006491979529760475, 0.13398734716646626, 3
(0, 2, 0, 2, 0, 1, 0, 0, 1), 0.006569896171800462, 0.10155178861621707, 3
(0, 2, 0, 2, 0, 0, 2, 0, 0), 0.005784764394112174, 0, 0
(0, 2, 0, 2, 0, 0, 1, 1, 0), 0.006962809909255124, 0.011080620092146618, 3
(0, 2, 0, 2, 0, 0, 1, 0, 1), 0.006491979529760477, 0.13398734716646624, 3
(0, 2, 0, 2, 0, 0, 0, 2, 0), 0.005784764394112175, 0, 0
(0, 2, 0, 2, 0, 0, 0, 1, 1), 0.005908933956044434, 0.006681225903609687, 3
(0, 2, 0, 2, 0, 0, 0, 0, 2), 0.005940597678192145, 0, 0
(0, 2, 0, 1, 3, 0, 0, 0, 0), 0.004500816896509093, 0, 0
(0, 2, 0, 1, 2, 1, 0, 0, 0), 0.006106197415710173, 0.0001044497920443184, 3
(0, 2, 0, 1, 2, 0, 1, 0, 0), 0.004905807716096671, 0.011432653088634061, 3
(0, 2, 0, 1, 2, 0, 0, 1, 0), 0.00590518281547816, 0.01942699559922127, 3
(0, 2, 0, 1, 2, 0, 0, 0, 1), 0.005003292107304784, 0.018991737722286364, 3
(0, 2, 0, 1, 1, 2, 0, 0, 0), 0.006995705379608134, 5.235873485472526e-05, 3
(0, 2, 0, 1, 1, 1, 1, 0, 0), 0.006141134857719257, 0.03361603110164524, 3
(0, 2, 0, 1, 1, 1, 0, 1, 0), 0.006983066503834264, 0.24460508117957933, 3
(0, 2, 0, 1, 1, 1, 0, 0, 1), 0.0067038812313111335, 0.2137039184637558, 3
(0, 2, 0, 1, 1, 0, 2, 0, 0), 0.0057173990379546505, 0.004471873219268372, 3
(0, 2, 0, 1, 1, 0, 1, 1, 0), 0.0061912065015144995, 0.08625409277287038, 3
(0, 2, 0, 1, 1, 0, 1, 0, 1), 0.004814527185922104, 0.37685261766136924, 3
(0, 2, 0, 1, 1, 0, 0, 2, 0), 0.006651971690527607, 0.008723036062055205, 3
(0, 2, 0, 1, 1, 0, 0, 1, 1), 0.005173032182313625, 0.058106212365827636, 3
(0, 2, 0, 1, 1, 0, 0, 0, 2), 0.005908933956044434, 0.006681225903609464, 3
(0, 2, 0, 1, 0, 3, 0, 0, 0), 0.005390324860407055, 0, 0
(0, 2, 0, 1, 0, 2, 1, 0, 0), 0.005230381392129958, 0.015580026844411532, 3
(0, 2, 0, 1, 0, 2, 0, 1, 0), 0.006475845644918782, 0.12443993005634932, 3
(0, 2, 0, 1, 0, 2, 0, 0, 1), 0.006475845644918792, 0.12443993005634885, 3
(0, 2, 0, 1, 0, 1, 2, 0, 0), 0.005152464750089975, 0.01746786634025937, 3
(0, 2, 0, 1, 0, 1, 1, 1, 0), 0.006710334785247799, 0.25534682785164453, 3
(0, 2, 0, 1, 0, 1, 1, 0, 1), 0.0049768140239387455, 0.356167285783971, 3
(0, 2, 0, 1, 0, 1, 0, 2, 0), 0.006333126556070269, 0.1410365616161595, 3
(0, 2, 0, 1, 0, 1, 0, 1, 1), 0.0048145271859221005, 0.37685261766136985, 3
(0, 2, 0, 1, 0, 1, 0, 0, 2), 0.006491979529760479, 0.1339873471664657, 3
(0, 2, 0, 1, 0, 0, 3, 0, 0), 0.005312408218367073, 0, 0
(0, 2, 0, 1, 0, 0, 2, 1, 0), 0.0068064587001725385, 0.01952075338007544, 3
(0, 2, 0, 1, 0, 0, 2, 0, 1), 0.006475845644918794, 0.12443993005634908, 3
(0, 2, 0, 1, 0, 0, 1, 2, 0), 0.006741656253364008, 0.019453085308017877, 3
(0, 2, 0, 1, 0, 0, 1, 1, 1), 0.006703881231311133, 0.21370391846375592, 3
(0, 2, 0, 1, 0, 0, 1, 0, 2), 0.006569896171800463, 0.10155178861621715, 3
(0, 2, 0, 1, 0, 0, 0, 3, 0), 0.005247605771558541, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 1), 0.005003292107304786, 0.018991737722286576, 3
(0, 2, 0, 1, 0, 0, 0, 1, 2), 0.005162145080994988, 0.01691830539676168, 3
(0, 2, 0, 1, 0, 0, 0, 0, 3), 0.005406458745248747, 0, 0
(0, 2, 0, 0, 4, 0, 0, 0, 0), 0.0032966970933744266, 0, 0
(0, 2, 0, 0, 3, 1, 0, 0, 0), 0.005112766408931542, 0, 0
(0, 2, 0, 0, 3, 0, 1, 0, 0), 0.005252983733172439, 0, 0
(0, 2, 0, 0, 3, 0, 0, 1, 0), 0.005430518157236642, 0, 0
(0, 2, 0, 0, 3, 0, 0, 0, 1), 0.0052476057715585426, 0, 0
(0, 2, 0, 0, 2, 2, 0, 0, 0), 0.005504329745630383, 0, 0
(0, 2, 0, 0, 2, 1, 1, 0, 0), 0.006875573729537983, 0.0003192505483071942, 3
(0, 2, 0, 0, 2, 1, 0, 1, 0), 0.006511754366286709, 0.01652241173785926, 3
(0, 2, 0, 0, 2, 1, 0, 0, 1), 0.006741656253364016, 0.019453085308017346, 3
(0, 2, 0, 0, 2, 0, 2, 0, 0), 0.005784764394112176, 0, 0
(0, 2, 0, 0, 2, 0, 1, 1, 0), 0.006651971690527607, 0.008723036062054886, 3
(0, 2, 0, 0, 2, 0, 1, 0, 1), 0.006333126556070279, 0.1410365616161583, 3
(0, 2, 0, 0, 2, 0, 0, 2, 0), 0.0060966316110348945, 0, 0
(0, 2, 0, 0, 2, 0, 0, 1, 1), 0.006651971690527607, 0.008723036062055232, 3
(0, 2, 0, 0, 2, 0, 0, 0, 2), 0.0057847643941121765, 0, 0
(0, 2, 0, 0, 1, 3, 0, 0, 0), 0.005199169671342914, 0, 0
(0, 2, 0, 0, 1, 2, 1, 0, 0), 0.006277957497273725, 0.0005746467207339026, 3
(0, 2, 0, 0, 1, 2, 0, 1, 0), 0.006420623204633876, 0.01529150509744919, 3
(0, 2, 0, 0, 1, 2, 0, 0, 1), 0.006806458700172544, 0.019520753380075747, 3
(0, 2, 0, 0, 1, 1, 2, 0, 0), 0.006418174821514623, 0.0003593592602021202, 3
(0, 2, 0, 0, 1, 1, 1, 1, 0), 0.007672184555479538, 0.0314013588379717, 3
(0, 2, 0, 0, 1, 1, 1, 0, 1), 0.006710334785247807, 0.25534682785164386, 3
(0, 2, 0, 0, 1, 1, 0, 2, 0), 0.0066519716905276, 0.008723036062054844, 3
(0, 2, 0, 0, 1, 1, 0, 1, 1), 0.0061912065015145, 0.08625409277287094, 3
(0, 2, 0, 0, 1, 1, 0, 0, 2), 0.006962809909255126, 0.01108062009214668, 3
(0, 2, 0, 0, 1, 0, 3, 0, 0), 0.005339386995583815, 0, 0
(0, 2, 0, 0, 1, 0, 2, 1, 0), 0.006420623204633881, 0.015291505097448801, 3
(0, 2, 0, 0, 1, 0, 2, 0, 1), 0.006475845644918795, 0.1244399300563488, 3
(0, 2, 0, 0, 1, 0, 1, 2, 0), 0.0065117543662867065, 0.01652241173785919, 3
(0, 2, 0, 0, 1, 0, 1, 1, 1), 0.00698306650383427, 0.24460508117957888, 3
(0, 2, 0, 0, 1, 0, 1, 0, 2), 0.006491979529760481, 0.1339873471664665, 3
(0, 2, 0, 0, 1, 0, 0, 3, 0), 0.00543051815723664, 0, 0
(0, 2, 0, 0, 1, 0, 0, 2, 1), 0.005905182815478159, 0.019426995599221543, 3
(0, 2, 0, 0, 1, 0, 0, 1, 2), 0.005830185538667017, 0.017992369031143086, 3
(0, 2, 0, 0, 1, 0, 0, 0, 3), 0.005355520880425501, 0, 0
(0, 2, 0, 0, 0, 4, 0, 0, 0), 0.0033398987245801125, 0, 0
(0, 2, 0, 0, 0, 3, 1, 0, 0), 0.004655367500908178, 0, 0
(0, 2, 0, 0, 0, 3, 0, 1, 0), 0.005339386995583804, 0, 0
(0, 2, 0, 0, 0, 3, 0, 0, 1), 0.005312408218367072, 0, 0
(0, 2, 0, 0, 0, 2, 2, 0, 0), 0.0044599270359666, 0, 0
(0, 2, 0, 0, 0, 2, 1, 1, 0), 0.006418174821514613, 0.00035935926020217574, 3
(0, 2, 0, 0, 0, 2, 1, 0, 1), 0.005152464750089976, 0.017467866340259316, 3
(0, 2, 0, 0, 0, 2, 0, 2, 0), 0.005784764394112164, 0, 0
(0, 2, 0, 0, 0, 2, 0, 1, 1), 0.005717399037954643, 0.004471873219268261, 3
(0, 2, 0, 0, 0, 2, 0, 0, 2), 0.005784764394112175, 0, 0
(0, 2, 0, 0, 0, 1, 3, 0, 0), 0.004655367500908181, 0, 0
(0, 2, 0, 0, 0, 1, 2, 1, 0), 0.006277957497273719, 0.000574646720734541, 3
(0, 2, 0, 0, 0, 1, 2, 0, 1), 0.005230381392129961, 0.0155800268444114, 3
(0, 2, 0, 0, 0, 1, 1, 2, 0), 0.006875573729537972, 0.00031925054830702075, 3
(0, 2, 0, 0, 0, 1, 1, 1, 1), 0.0061411348577192545, 0.03361603110164463, 3
(0, 2, 0, 0, 0, 1, 1, 0, 2), 0.005908933956044436, 0.006681225903609464, 3
(0, 2, 0, 0, 0, 1, 0, 3, 0), 0.005252983733172429, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 1), 0.0049058077160966645, 0.01143265308863392, 3
(0, 2, 0, 0, 0, 1, 0, 1, 2), 0.004986744047746885, 0.011406476333031362, 3
(0, 2, 0, 0, 0, 1, 0, 0, 3), 0.005333920064822657, 0, 0
(0, 2, 0, 0, 0, 0, 4, 0, 0), 0.0033398987245801147, 0, 0
(0, 2, 0, 0, 0, 0, 3, 1, 0), 0.005199169671342914, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 1), 0.005390324860407061, 0, 0
(0, 2, 0, 0, 0, 0, 2, 2, 0), 0.005504329745630377, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 1), 0.006995705379608135, 5.2358734854427725e-05, 3
(0, 2, 0, 0, 0, 0, 2, 0, 2), 0.005940597678192146, 0, 0
(0, 2, 0, 0, 0, 0, 1, 3, 0), 0.0051127664089315366, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 1), 0.00610619741571017, 0.00010444979204411414, 3
(0, 2, 0, 0, 0, 0, 1, 1, 2), 0.006405267713641272, 6.199708924403334e-05, 3
(0, 2, 0, 0, 0, 0, 1, 0, 3), 0.005411836706862641, 0, 0
(0, 2, 0, 0, 0, 0, 0, 4, 0), 0.003296697093374425, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 1), 0.004500816896509094, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 2), 0.004291186644013281, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 3), 0.004608732005376051, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 4), 0.003350654647807906, 0, 0
(0, 1, 5, 0, 0, 0, 0, 0, 0), 0.0022619470577282955, 0, 0
(0, 1, 4, 1, 0, 0, 0, 0, 0), 0.003919505524195111, 0, 0
(0, 1, 4, 0, 1, 0, 0, 0, 0), 0.0040410993151990884, 0, 0
(0, 1, 4, 0, 0, 1, 0, 0, 0), 0.004205510647117112, 0, 0
(0, 1, 4, 0, 0, 0, 1, 0, 0), 0.004053044344442657, 0, 0
(0, 1, 4, 0, 0, 0, 0, 1, 0), 0.004237911870521375, 0, 0
(0, 1, 4, 0, 0, 0, 0, 0, 1), 0.0040006311493739795, 0, 0
(0, 1, 3, 2, 0, 0, 0, 0, 0), 0.004257440020972486, 0, 0
(0, 1, 3, 1, 1, 0, 0, 0, 0), 0.005148333576683732, 3.3633058449422366e-06, 3
(0, 1, 3, 1, 0, 1, 0, 0, 0), 0.004804120838426271, 0.00011841446139070507, 3
(0, 1, 3, 1, 0, 0, 1, 0, 0), 0.004916476374823079, 0.0006697022470471608, 3
(0, 1, 3, 1, 0, 0, 0, 1, 0), 0.00491647637482308, 0.0006697022470473043, 3
(0, 1, 3, 1, 0, 0, 0, 0, 1), 0.004804120838426274, 0.0001184144613909965, 3
(0, 1, 3, 0, 2, 0, 0, 0, 0), 0.00460873200537605, 0, 0
(0, 1, 3, 0, 1, 1, 0, 0, 0), 0.0048083207371375555, 0.0005563810468840973, 3
(0, 1, 3, 0, 1, 0, 1, 0, 0), 0.004554844925844608, 0.014538258635944972, 3
(0, 1, 3, 0, 1, 0, 0, 1, 0), 0.005148266693762802, 0.014647393299260042, 3
(0, 1, 3, 0, 1, 0, 0, 0, 1), 0.004392558087827967, 0.009828178513928325, 3
(0, 1, 3, 0, 0, 2, 0, 0, 0), 0.005112766408931539, 0, 0
(0, 1, 3, 0, 0, 1, 1, 0, 0), 0.005281993734439782, 0.005776903393811309, 3
(0, 1, 3, 0, 0, 1, 0, 1, 0), 0.005605701189445066, 0.017886511277575973, 3
(0, 1, 3, 0, 0, 1, 0, 0, 1), 0.005155063247097878, 0.01673727317622112, 3
(0, 1, 3, 0, 0, 0, 2, 0, 0), 0.004655367500908178, 0, 0
(0, 1, 3, 0, 0, 0, 1, 1, 0), 0.00497706112909087, 0.006905134728406958, 3
(0, 1, 3, 0, 0, 0, 1, 0, 1), 0.004448942943384476, 0.017299545351086548, 3
(0, 1, 3, 0, 0, 0, 0, 2, 0), 0.0051991696713429136, 0, 0
(0, 1, 3, 0, 0, 0, 0, 1, 1), 0.005201945847782132, 0.0004272468416195509, 3
(0, 1, 3, 0, 0, 0, 0, 0, 2), 0.004500816896509093, 0, 0
(0, 1, 2, 3, 0, 0, 0, 0, 0), 0.004558799561787878, 0, 0
(0, 1, 2, 2, 1, 0, 0, 0, 0), 0.0058724474895902185, 7.166691460996429e-06, 3
(0, 1, 2, 2, 0, 1, 0, 0, 0), 0.005256248989365013, 0.00019098584896104102, 3
(0, 1, 2, 2, 0, 0, 1, 0, 0), 0.005885407978951925, 0.0009092394425351597, 3
(0, 1, 2, 2, 0, 0, 0, 1, 0), 0.005363206624120035, 0.001073669173705044, 3
(0, 1, 2, 2, 0, 0, 0, 0, 1), 0.005862820540173566, 0.00015092040424885173, 3
(0, 1, 2, 1, 2, 0, 0, 0, 0), 0.006196760696777042, 3.916002022555525e-06, 3
(0, 1, 2, 1, 1, 1, 0, 0, 0), 0.006282290720274297, 0.0012502936710712454, 3
(0, 1, 2, 1, 1, 0, 1, 0, 0), 0.005807087938139061, 0.04585058271600937, 3
(0, 1, 2, 1, 1, 0, 0, 1, 0), 0.0065756324766294404, 0.040714422638611386, 3
(0, 1, 2, 1, 1, 0, 0, 0, 1), 0.0056448011001224195, 0.04323610084755593, 3
(0, 1, 2, 1, 0, 2, 0, 0, 0), 0.006106197415710172, 0.00010444979204385356, 3
(0, 1, 2, 1, 0, 1, 1, 0, 0), 0.005618986884375723, 0.029666575364277765, 3
(0, 1, 2, 1, 0, 1, 0, 1, 0), 0.005578388484127377, 0.2566810070490318, 3
(0, 1, 2, 1, 0, 1, 0, 0, 1), 0.005851120202713845, 0.2503910788513887, 3
(0, 1, 2, 1, 0, 0, 2, 0, 0), 0.006277957497273723, 0.0005746467207342613, 3
(0, 1, 2, 1, 0, 0, 1, 1, 0), 0.005826448599949082, 0.02695226929988808, 3
(0, 1, 2, 1, 0, 0, 1, 0, 1), 0.005578388484127381, 0.2566810070490321, 3
(0, 1, 2, 1, 0, 0, 0, 2, 0), 0.006277957497273726, 0.0005746467207339239, 3
(0, 1, 2, 1, 0, 0, 0, 1, 1), 0.005618986884375725, 0.029666575364278122, 3
(0, 1, 2, 1, 0, 0, 0, 0, 2), 0.006106197415710172, 0.00010444979204428907, 3
(0, 1, 2, 0, 3, 0, 0, 0, 0), 0.004883112768974703, 0, 0
(0, 1, 2, 0, 2, 1, 0, 0, 0), 0.004863599146661824, 0.001307944791743731, 3
(0, 1, 2, 0, 2, 0, 1, 0, 0), 0.005162145080994986, 0.016918305396761243, 3
(0, 1, 2, 0, 2, 0, 0, 1, 0), 0.005830185538667017, 0.017992369031142832, 3
(0, 1, 2, 0, 2, 0, 0, 0, 1), 0.004986744047746889, 0.011406476333031542, 3
(0, 1, 2, 0, 1, 2, 0, 0, 0), 0.00538923436582016, 0.0009923935884696112, 3
(0, 1, 2, 0, 1, 1, 1, 0, 0), 0.005257355435397253, 0.054136518246774644, 3
(0, 1, 2, 0, 1, 1, 0, 1, 0), 0.0051482666937627975, 0.14148093677017495, 3
(0, 1, 2, 0, 1, 1, 0, 0, 1), 0.004697628751415607, 0.1660313493421096, 3
(0, 1, 2, 0, 1, 0, 2, 0, 0), 0.005230381392129958, 0.01558002684441175, 3
(0, 1, 2, 0, 1, 0, 1, 1, 0), 0.0042988327665152365, 0.10624508060388121, 3
(0, 1, 2, 0, 1, 0, 1, 0, 1), 0.0033274029897598805, 0.5415189910823661, 3
(0, 1, 2, 0, 1, 0, 0, 2, 0), 0.006420623204633883, 0.015291505097448801, 3
(0, 1, 2, 0, 1, 0, 0, 1, 1), 0.005148266693762801, 0.14148093677017543, 3
(0, 1, 2, 0, 1, 0, 0, 0, 2), 0.004905807716096672, 0.011432653088634205, 3
(0, 1, 2, 0, 0, 3, 0, 0, 0), 0.005408747988133037, 0, 0
(0, 1, 2, 0, 0, 2, 1, 0, 0), 0.006115877746615187, 0.010672025738797948, 3
(0, 1, 2, 0, 0, 2, 0, 1, 0), 0.0067416562533640055, 0.01945308530801729, 3
(0, 1, 2, 0, 0, 2, 0, 0, 1), 0.00651175436628671, 0.01652241173785872, 3
(0, 1, 2, 0, 0, 1, 2, 0, 0), 0.005658478838591826, 0.012596730251590504, 3
(0, 1, 2, 0, 0, 1, 1, 1, 0), 0.00651567341457107, 0.03938386119260293, 3
(0, 1, 2, 0, 0, 1, 1, 0, 1), 0.004899051087768513, 0.0946587585453495, 3
(0, 1, 2, 0, 0, 1, 0, 2, 0), 0.006806458700172535, 0.019520753380075414, 3
(0, 1, 2, 0, 0, 1, 0, 1, 1), 0.005910771853032709, 0.12444759300792844, 3
(0, 1, 2, 0, 0, 1, 0, 0, 2), 0.005905182815478159, 0.019426995599221477, 3
(0, 1, 2, 0, 0, 0, 3, 0, 0), 0.004951349080109677, 0, 0
(0, 1, 2, 0, 0, 0, 2, 1, 0), 0.005136277483759923, 0.014746335764450181, 3
(0, 1, 2, 0, 0, 0, 2, 0, 1), 0.0051524647500899735, 0.01746786634025962, 3
(0, 1, 2, 0, 0, 0, 1, 2, 0), 0.005658478838591817, 0.012596730251590372, 3
(0, 1, 2, 0, 0, 0, 1, 1, 1), 0.005263808989333921, 0.06366653252122077, 3
(0, 1, 2, 0, 0, 0, 1, 0, 2), 0.005003292107304784, 0.018991737722286583, 3
(0, 1, 2, 0, 0, 0, 0, 3, 0), 0.005473550434941568, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 1), 0.00606060836343724, 0.0007561163217142486, 3
(0, 1, 2, 0, 0, 0, 0, 1, 2), 0.00538923436582016, 0.00099239358846913, 3
(0, 1, 2, 0, 0, 0, 0, 0, 3), 0.004802176437324487, 0, 0
(0, 1, 1, 4, 0, 0, 0, 0, 0), 0.004371544835418198, 0, 0
(0, 1, 1, 3, 1, 0, 0, 0, 0), 0.005148333576683728, 3.363305845185098e-06, 3
(0, 1, 1, 3, 0, 1, 0, 0, 0), 0.005606220118677786, 5.09533867971076e-05, 3
(0, 1, 1, 3, 0, 0, 1, 0, 0), 0.005917606277963368, 0.0002690605927405268, 3
(0, 1, 1, 3, 0, 0, 0, 1, 0), 0.005612673672614463, 0.0003044189029486246, 3
(0, 1, 1, 3, 0, 0, 0, 0, 1), 0.005999845229322365, 4.256941871466408e-05, 3
(0, 1, 1, 2, 2, 0, 0, 0, 0), 0.005292682074330867, 4.573105962565864e-06, 3
(0, 1, 1, 2, 1, 1, 0, 0, 0), 0.007080190101814529, 0.0006217421178519329, 3
(0, 1, 1, 2, 1, 0, 1, 0, 0), 0.005644801100122419, 0.04323610084755596, 3
(0, 1, 1, 2, 1, 0, 0, 1, 0), 0.006575632476629438, 0.04071442263861145, 3
(0, 1, 1, 2, 1, 0, 0, 0, 1), 0.005807087938139061, 0.04585058271600931, 3
(0, 1, 1, 2, 0, 2, 0, 0, 0), 0.006405267713641268, 6.19970892438113e-05, 3
(0, 1, 1, 2, 0, 1, 1, 0, 0), 0.0058929679789208374, 0.023531023759773798, 3
(0, 1, 1, 2, 0, 1, 0, 1, 0), 0.00601465641668914, 0.2845143483379727, 3
(0, 1, 1, 2, 0, 1, 0, 0, 1), 0.006738026077622797, 0.22180665932596264, 3
(0, 1, 1, 2, 0, 0, 2, 0, 0), 0.00687557372953798, 0.0003192505483069722, 3
(0, 1, 1, 2, 0, 0, 1, 1, 0), 0.00715128595809466, 0.022600522702889453, 3
(0, 1, 1, 2, 0, 0, 1, 0, 1), 0.007065512680289603, 0.23158915727387566, 3
(0, 1, 1, 2, 0, 0, 0, 2, 0), 0.0064181748215146215, 0.0003593592602022451, 3
(0, 1, 1, 2, 0, 0, 0, 1, 1), 0.006061708370874159, 0.030275440845018858, 3
(0, 1, 1, 2, 0, 0, 0, 0, 2), 0.006995705379608135, 5.2358734854443907e-05, 3
(0, 1, 1, 1, 3, 0, 0, 0, 0), 0.0053105848270414676, 1.8384723533088412e-06, 3
(0, 1, 1, 1, 2, 1, 0, 0, 0), 0.006282290720274298, 0.0012502936710710511, 3
(0, 1, 1, 1, 2, 0, 1, 0, 0), 0.0052831696511439485, 0.07508950670901661, 3
(0, 1, 1, 1, 2, 0, 0, 1, 0), 0.006814219348904237, 0.05301694872796389, 3
(0, 1, 1, 1, 2, 0, 0, 0, 1), 0.005289623205080623, 0.0895113536930779, 3
(0, 1, 1, 1, 1, 2, 0, 0, 0), 0.007133802372912931, 0.0008799524963328254, 3
(0, 1, 1, 1, 1, 1, 1, 0, 0), 0.008620963647467852, 0.12399534759414037, 3
(0, 1, 1, 1, 1, 1, 0, 1, 0), 0.0087927237290314, 0.3734879026057617, 3
(0, 1, 1, 1, 1, 1, 0, 0, 1), 0.008792723729031404, 0.3734879026057614, 3
(0, 1, 1, 1, 1, 0, 2, 0, 0), 0.006141134857719255, 0.033616031101644905, 3
(0, 1, 1, 1, 1, 0, 1, 1, 0), 0.0075989412892243195, 0.21133791675052332, 3
(0, 1, 1, 1, 1, 0, 1, 0, 1), 0.0059806554117468914, 0.2952506184360756, 3
(0, 1, 1, 1, 1, 0, 0, 2, 0), 0.007672184555479541, 0.03140135883797134, 3
(0, 1, 1, 1, 1, 0, 0, 1, 1), 0.007598941289224322, 0.2113379167505242, 3
(0, 1, 1, 1, 1, 0, 0, 0, 2), 0.0061411348577192545, 0.03361603110164463, 3
(0, 1, 1, 1, 0, 3, 0, 0, 0), 0.006162096479680101, 3.1059229918612735e-05, 3
(0, 1, 1, 1, 0, 2, 1, 0, 0), 0.005257355435397251, 0.05413651824677472, 3
(0, 1, 1, 1, 0, 2, 0, 1, 0), 0.006703881231311123, 0.21370391846375597, 3
(0, 1, 1, 1, 0, 2, 0, 0, 1), 0.006983066503834269, 0.24460508117957908, 3
(0, 1, 1, 1, 0, 1, 2, 0, 0), 0.005263808989333926, 0.06366653252122065, 3
(0, 1, 1, 1, 0, 1, 1, 1, 0), 0.008565581062717867, 0.3697077614501259, 3
(0, 1, 1, 1, 0, 1, 1, 0, 1), 0.006233612293807121, 0.34889815156061366, 3
(0, 1, 1, 1, 0, 1, 0, 2, 0), 0.006710334785247799, 0.2553468278516444, 3
(0, 1, 1, 1, 0, 1, 0, 1, 1), 0.006233612293807118, 0.34889815156061244, 3
(0, 1, 1, 1, 0, 1, 0, 0, 2), 0.006983066503834269, 0.2446050811795788, 3
(0, 1, 1, 1, 0, 0, 3, 0, 0), 0.006168550033616775, 0.0001816592486877399, 3
(0, 1, 1, 1, 0, 0, 2, 1, 0), 0.006515673414571069, 0.039383861192602274, 3
(0, 1, 1, 1, 0, 0, 2, 0, 1), 0.006710334785247807, 0.25534682785164425, 3
(0, 1, 1, 1, 0, 0, 1, 2, 0), 0.006515673414571071, 0.039383861192602315, 3
(0, 1, 1, 1, 0, 0, 1, 1, 1), 0.008565581062717873, 0.3697077614501262, 3
(0, 1, 1, 1, 0, 0, 1, 0, 2), 0.006703881231311132, 0.2137039184637564, 3
(0, 1, 1, 1, 0, 0, 0, 3, 0), 0.006168550033616778, 0.00018165924868791068, 3
(0, 1, 1, 1, 0, 0, 0, 2, 1), 0.005263808989333929, 0.0636665325212206, 3
(0, 1, 1, 1, 0, 0, 0, 1, 2), 0.005257355435397253, 0.054136518246775095, 3
(0, 1, 1, 1, 0, 0, 0, 0, 3), 0.0061620964796801035, 3.105922991874152e-05, 3
(0, 1, 1, 0, 4, 0, 0, 0, 0), 0.004452670460597068, 0, 0
(0, 1, 1, 0, 3, 1, 0, 0, 0), 0.004808320737137556, 0.00055638104688378, 3
(0, 1, 1, 0, 3, 0, 1, 0, 0), 0.005555974828984899, 0.00448657114028503, 3
(0, 1, 1, 0, 3, 0, 0, 1, 0), 0.0058512605448892575, 0.0066449474260529655, 3
(0, 1, 1, 0, 3, 0, 0, 0, 1), 0.005482380496263923, 0.002785078141196082, 3
(0, 1, 1, 0, 2, 2, 0, 0, 0), 0.0045660920750242, 0.0011285253258161345, 3
(0, 1, 1, 0, 2, 1, 1, 0, 0), 0.005892967978920838, 0.023531023759773805, 3
(0, 1, 1, 0, 2, 1, 0, 1, 0), 0.004697628751415607, 0.1660313493421095, 3
(0, 1, 1, 0, 2, 1, 0, 0, 1), 0.005148266693762802, 0.1414809367701752, 3
(0, 1, 1, 0, 2, 0, 2, 0, 0), 0.005908933956044433, 0.006681225903609909, 3
(0, 1, 1, 0, 2, 0, 1, 1, 0), 0.005173032182313624, 0.058106212365827484, 3
(0, 1, 1, 0, 2, 0, 1, 0, 1), 0.004814527185922102, 0.37685261766136935, 3
(0, 1, 1, 0, 2, 0, 0, 2, 0), 0.006651971690527608, 0.008723036062054774, 3
(0, 1, 1, 0, 2, 0, 0, 1, 1), 0.006191206501514505, 0.08625409277287072, 3
(0, 1, 1, 0, 2, 0, 0, 0, 2), 0.005717399037954649, 0.004471873219268483, 3
(0, 1, 1, 0, 1, 3, 0, 0, 0), 0.0052019458477821304, 0.00042724684161945376, 3
(0, 1, 1, 0, 1, 2, 1, 0, 0), 0.005618986884375721, 0.029666575364277838, 3
(0, 1, 1, 0, 1, 2, 0, 1, 0), 0.005148266693762795, 0.14148093677017523, 3
(0, 1, 1, 0, 1, 2, 0, 0, 1), 0.005910771853032711, 0.12444759300792822, 3
(0, 1, 1, 0, 1, 1, 2, 0, 0), 0.006061708370874157, 0.030275440845019343, 3
(0, 1, 1, 0, 1, 1, 1, 1, 0), 0.007598941289224319, 0.21133791675052366, 3
(0, 1, 1, 0, 1, 1, 1, 0, 1), 0.006233612293807119, 0.34889815156061316, 3
(0, 1, 1, 0, 1, 1, 0, 2, 0), 0.0061912065015144995, 0.08625409277287055, 3
(0, 1, 1, 0, 1, 1, 0, 1, 1), 0.006096631611034896, 0.26666666666666505, 2
(0, 1, 1, 0, 1, 1, 0, 0, 2), 0.006191206501514503, 0.08625409277287077, 3
(0, 1, 1, 0, 1, 0, 3, 0, 0), 0.005644667334280568, 0.0041986562337554285, 3
(0, 1, 1, 0, 1, 0, 2, 1, 0), 0.0042988327665152365, 0.1062450806038812, 3
(0, 1, 1, 0, 1, 0, 2, 0, 1), 0.0049768140239387455, 0.35616728578397144, 3
(0, 1, 1, 0, 1, 0, 1, 2, 0), 0.004899051087768505, 0.09465875854534897, 3
(0, 1, 1, 0, 1, 0, 1, 1, 1), 0.00623361229380712, 0.3488981515606129, 3
(0, 1, 1, 0, 1, 0, 1, 0, 2), 0.0048145271859221005, 0.37685261766137007, 3
(0, 1, 1, 0, 1, 0, 0, 3, 0), 0.006244885655533836, 0.005701779676841526, 3
(0, 1, 1, 0, 1, 0, 0, 2, 1), 0.005910771853032712, 0.12444759300792833, 3
(0, 1, 1, 0, 1, 0, 0, 1, 2), 0.005148266693762801, 0.1414809367701756, 3
(0, 1, 1, 0, 1, 0, 0, 0, 3), 0.005482380496263927, 0.0027850781411958253, 3
(0, 1, 1, 0, 0, 4, 0, 0, 0), 0.0046494830159193555, 0, 0
(0, 1, 1, 0, 0, 3, 1, 0, 0), 0.005281993734439783, 0.005776903393811531, 3
(0, 1, 1, 0, 0, 3, 0, 1, 0), 0.006301898487236441, 0.008031321210889127, 3
(0, 1, 1, 0, 0, 3, 0, 0, 1), 0.006244885655533835, 0.0057017796768415955, 3
(0, 1, 1, 0, 0, 2, 2, 0, 0), 0.004770534100987338, 0.01178666043345158, 3
(0, 1, 1, 0, 0, 2, 1, 1, 0), 0.00715128595809466, 0.022600522702889453, 3
(0, 1, 1, 0, 0, 2, 1, 0, 1), 0.004899051087768511, 0.09465875854534953, 3
(0, 1, 1, 0, 0, 2, 0, 2, 0), 0.006962809909255116, 0.011080620092146836, 3
(0, 1, 1, 0, 0, 2, 0, 1, 1), 0.006191206501514499, 0.08625409277287077, 3
(0, 1, 1, 0, 0, 2, 0, 0, 2), 0.006651971690527606, 0.008723036062055621, 3
(0, 1, 1, 0, 0, 1, 3, 0, 0), 0.0049770611290908765, 0.006905134728406882, 3
(0, 1, 1, 0, 0, 1, 2, 1, 0), 0.005826448599949082, 0.026952269299888088, 3
(0, 1, 1, 0, 0, 1, 2, 0, 1), 0.004298832766515244, 0.10624508060388138, 3
(0, 1, 1, 0, 0, 1, 1, 2, 0), 0.007151285958094653, 0.02260052270288959, 3
(0, 1, 1, 0, 0, 1, 1, 1, 1), 0.007598941289224324, 0.21133791675052427, 3
(0, 1, 1, 0, 0, 1, 1, 0, 2), 0.005173032182313626, 0.0581062123658278, 3
(0, 1, 1, 0, 0, 1, 0, 3, 0), 0.006301898487236442, 0.008031321210889102, 3
(0, 1, 1, 0, 0, 1, 0, 2, 1), 0.005148266693762795, 0.14148093677017487, 3
(0, 1, 1, 0, 0, 1, 0, 1, 2), 0.004697628751415606, 0.1660313493421096, 3
(0, 1, 1, 0, 0, 1, 0, 0, 3), 0.005851260544889261, 0.006644947426053236, 3
(0, 1, 1, 0, 0, 0, 4, 0, 0), 0.004497016713244904, 0, 0
(0, 1, 1, 0, 0, 0, 3, 1, 0), 0.004977061129090868, 0.006905134728406729, 3
(0, 1, 1, 0, 0, 0, 3, 0, 1), 0.005644667334280568, 0.00419865623375547, 3
(0, 1, 1, 0, 0, 0, 2, 2, 0), 0.004770534100987324, 0.011786660433451413, 3
(0, 1, 1, 0, 0, 0, 2, 1, 1), 0.0060617083708741516, 0.030275440845019437, 3
(0, 1, 1, 0, 0, 0, 2, 0, 2), 0.0059089339560444345, 0.006681225903609576, 3
(0, 1, 1, 0, 0, 0, 1, 3, 0), 0.005281993734439775, 0.005776903393811243, 3
(0, 1, 1, 0, 0, 0, 1, 2, 1), 0.005618986884375717, 0.029666575364277775, 3
(0, 1, 1, 0, 0, 0, 1, 1, 2), 0.005892967978920837, 0.023531023759773423, 3
(0, 1, 1, 0, 0, 0, 1, 0, 3), 0.0055559748289849, 0.004486571140284826, 3
(0, 1, 1, 0, 0, 0, 0, 4, 0), 0.004649483015919354, 0, 0
(0, 1, 1, 0, 0, 0, 0, 3, 1), 0.005201945847782131, 0.0004272468416194823, 3
(0, 1, 1, 0, 0, 0, 0, 2, 2), 0.0045660920750242, 0.0011285253258156757, 3
(0, 1, 1, 0, 0, 0, 0, 1, 3), 0.0048083207371375555, 0.0005563810468839463, 3
(0, 1, 1, 0, 0, 0, 0, 0, 4), 0.004452670460597069, 0, 0
(0, 1, 0, 5, 0, 0, 0, 0, 0), 0.002412626828135991, 0, 0
(0, 1, 0, 4, 1, 0, 0, 0, 0), 0.004041099315199088, 0, 0
(0, 1, 0, 4, 0, 1, 0, 0, 0), 0.004606560287242869, 0, 0
(0, 1, 0, 4, 0, 0, 1, 0, 0), 0.004553609296012801, 0, 0
(0, 1, 0, 4, 0, 0, 0, 1, 0), 0.004586010519417068, 0, 0
(0, 1, 0, 4, 0, 0, 0, 0, 1), 0.0045984933448220255, 0, 0
(0, 1, 0, 3, 2, 0, 0, 0, 0), 0.0037046533829298714, 0, 0
(0, 1, 0, 3, 1, 1, 0, 0, 0), 0.005606220118677783, 5.0953386797313456e-05, 3
(0, 1, 0, 3, 1, 0, 1, 0, 0), 0.004392558087827964, 0.009828178513928464, 3
(0, 1, 0, 3, 1, 0, 0, 1, 0), 0.005148266693762801, 0.014647393299260444, 3
(0, 1, 0, 3, 1, 0, 0, 0, 1), 0.004554844925844607, 0.014538258635944639, 3
(0, 1, 0, 3, 0, 2, 0, 0, 0), 0.005411836706862638, 0, 0
(0, 1, 0, 3, 0, 1, 1, 0, 0), 0.005555974828984897, 0.0044865711402848375, 3
(0, 1, 0, 3, 0, 1, 0, 1, 0), 0.006041969122006829, 0.07261503430549221, 3
(0, 1, 0, 3, 0, 1, 0, 0, 1), 0.00604196912200683, 0.07261503430549217, 3
(0, 1, 0, 3, 0, 0, 2, 0, 0), 0.0052529837331724335, 0, 0
(0, 1, 0, 3, 0, 0, 1, 1, 0), 0.0063018984872364485, 0.008031321210889014, 3
(0, 1, 0, 3, 0, 0, 1, 0, 1), 0.005936067139546694, 0.0913110359549814, 3
(0, 1, 0, 3, 0, 0, 0, 2, 0), 0.005339386995583813, 0, 0
(0, 1, 0, 3, 0, 0, 0, 1, 1), 0.005644667334280569, 0.0041986562337554155, 3
(0, 1, 0, 3, 0, 0, 0, 0, 2), 0.005390324860407058, 0, 0
(0, 1, 0, 2, 3, 0, 0, 0, 0), 0.003677674605713133, 0, 0
(0, 1, 0, 2, 2, 1, 0, 0, 0), 0.0052562489893650125, 0.00019098584896115204, 3
(0, 1, 0, 2, 2, 0, 1, 0, 0), 0.0033358765502512636, 0.06647522765120255, 3
(0, 1, 0, 2, 2, 0, 0, 1, 0), 0.004785889591979944, 0.04685452821970302, 3
(0, 1, 0, 2, 2, 0, 0, 0, 1), 0.0035177311374360353, 0.11037969113199453, 3
(0, 1, 0, 2, 1, 2, 0, 0, 0), 0.00698503312890062, 7.352076875142543e-05, 3
(0, 1, 0, 2, 1, 1, 1, 0, 0), 0.005283169651143949, 0.07508950670901694, 3
(0, 1, 0, 2, 1, 1, 0, 1, 0), 0.006738026077622793, 0.22180665932596325, 3
(0, 1, 0, 2, 1, 1, 0, 0, 1), 0.006014656416689143, 0.2845143483379725, 3
(0, 1, 0, 2, 1, 0, 2, 0, 0), 0.004905807716096671, 0.011432653088634018, 3
(0, 1, 0, 2, 1, 0, 1, 1, 0), 0.005148266693762797, 0.1414809367701749, 3
(0, 1, 0, 2, 1, 0, 1, 0, 1), 0.00332740298975988, 0.5415189910823668, 3
(0, 1, 0, 2, 1, 0, 0, 2, 0), 0.0064206232046338805, 0.015291505097449217, 3
(0, 1, 0, 2, 1, 0, 0, 1, 1), 0.00429883276651524, 0.10624508060388137, 3
(0, 1, 0, 2, 1, 0, 0, 0, 2), 0.005230381392129955, 0.01558002684441132, 3
(0, 1, 0, 2, 0, 3, 0, 0, 0), 0.005406458745248743, 0, 0
(0, 1, 0, 2, 0, 2, 1, 0, 0), 0.005162145080994983, 0.016918305396761417, 3
(0, 1, 0, 2, 0, 2, 0, 1, 0), 0.006569896171800455, 0.10155178861621732, 3
(0, 1, 0, 2, 0, 2, 0, 0, 1), 0.006491979529760477, 0.13398734716646524, 3
(0, 1, 0, 2, 0, 1, 2, 0, 0), 0.0050032921073047834, 0.01899173772228662, 3
(0, 1, 0, 2, 0, 1, 1, 1, 0), 0.006703881231311123, 0.21370391846375614, 3
(0, 1, 0, 2, 0, 1, 1, 0, 1), 0.004814527185922102, 0.3768526176613694, 3
(0, 1, 0, 2, 0, 1, 0, 2, 0), 0.006475845644918787, 0.12443993005634878, 3
(0, 1, 0, 2, 0, 1, 0, 1, 1), 0.004976814023938744, 0.35616728578397183, 3
(0, 1, 0, 2, 0, 1, 0, 0, 2), 0.006475845644918792, 0.12443993005634928, 3
(0, 1, 0, 2, 0, 0, 3, 0, 0), 0.005247605771558539, 0, 0
(0, 1, 0, 2, 0, 0, 2, 1, 0), 0.006741656253364007, 0.01945308530801685, 3
(0, 1, 0, 2, 0, 0, 2, 0, 1), 0.006333126556070276, 0.14103656161615905, 3
(0, 1, 0, 2, 0, 0, 1, 2, 0), 0.006806458700172539, 0.019520753380075914, 3
(0, 1, 0, 2, 0, 0, 1, 1, 1), 0.006710334785247805, 0.2553468278516443, 3
(0, 1, 0, 2, 0, 0, 1, 0, 2), 0.006475845644918788, 0.12443993005634923, 3
(0, 1, 0, 2, 0, 0, 0, 3, 0), 0.005312408218367075, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 1), 0.005152464750089978, 0.01746786634025954, 3
(0, 1, 0, 2, 0, 0, 0, 1, 2), 0.005230381392129962, 0.015580026844411508, 3
(0, 1, 0, 2, 0, 0, 0, 0, 3), 0.005390324860407058, 0, 0
(0, 1, 0, 1, 4, 0, 0, 0, 0), 0.004000631149373978, 0, 0
(0, 1, 0, 1, 3, 1, 0, 0, 0), 0.004804120838426271, 0.00011841446139109366, 3
(0, 1, 0, 1, 3, 0, 1, 0, 0), 0.004392558087827965, 0.009828178513928355, 3
(0, 1, 0, 1, 3, 0, 0, 1, 0), 0.005155063247097878, 0.016737273176221257, 3
(0, 1, 0, 1, 3, 0, 0, 0, 1), 0.004448942943384474, 0.017299545351086548, 3
(0, 1, 0, 1, 2, 2, 0, 0, 0), 0.005862820540173565, 0.00015092040424928734, 3
(0, 1, 0, 1, 2, 1, 1, 0, 0), 0.005644801100122419, 0.04323610084755577, 3
(0, 1, 0, 1, 2, 1, 0, 1, 0), 0.005851120202713843, 0.2503910788513891, 3
(0, 1, 0, 1, 2, 1, 0, 0, 1), 0.005578388484127383, 0.25668100704903185, 3
(0, 1, 0, 1, 2, 0, 2, 0, 0), 0.004986744047746888, 0.011406476333031258, 3
(0, 1, 0, 1, 2, 0, 1, 1, 0), 0.004697628751415606, 0.16603134934210947, 3
(0, 1, 0, 1, 2, 0, 1, 0, 1), 0.0033274029897598805, 0.541518991082367, 3
(0, 1, 0, 1, 2, 0, 0, 2, 0), 0.006511754366286709, 0.016522411737859344, 3
(0, 1, 0, 1, 2, 0, 0, 1, 1), 0.004899051087768507, 0.09465875854534915, 3
(0, 1, 0, 1, 2, 0, 0, 0, 2), 0.005152464750089971, 0.017467866340259566, 3
(0, 1, 0, 1, 1, 3, 0, 0, 0), 0.005999845229322362, 4.256941871489366e-05, 3
(0, 1, 0, 1, 1, 2, 1, 0, 0), 0.005807087938139061, 0.0458505827160093, 3
(0, 1, 0, 1, 1, 2, 0, 1, 0), 0.00673802607762279, 0.221806659325963, 3
(0, 1, 0, 1, 1, 2, 0, 0, 1), 0.007065512680289604, 0.23158915727387577, 3
(0, 1, 0, 1, 1, 1, 2, 0, 0), 0.005289623205080623, 0.08951135369307821, 3
(0, 1, 0, 1, 1, 1, 1, 1, 0), 0.008792723729031395, 0.37348790260576176, 3
(0, 1, 0, 1, 1, 1, 1, 0, 1), 0.005980655411746888, 0.29525061843607553, 3
(0, 1, 0, 1, 1, 1, 0, 2, 0), 0.006983066503834262, 0.24460508117957921, 3
(0, 1, 0, 1, 1, 1, 0, 1, 1), 0.006233612293807119, 0.3488981515606127, 3
(0, 1, 0, 1, 1, 1, 0, 0, 2), 0.006710334785247806, 0.2553468278516444, 3
(0, 1, 0, 1, 1, 0, 3, 0, 0), 0.005482380496263925, 0.0027850781411959086, 3
(0, 1, 0, 1, 1, 0, 2, 1, 0), 0.005148266693762796, 0.1414809367701749, 3
(0, 1, 0, 1, 1, 0, 2, 0, 1), 0.004814527185922102, 0.37685261766136946, 3
(0, 1, 0, 1, 1, 0, 1, 2, 0), 0.005910771853032705, 0.12444759300792839, 3
(0, 1, 0, 1, 1, 0, 1, 1, 1), 0.006233612293807119, 0.3488981515606133, 3
(0, 1, 0, 1, 1, 0, 1, 0, 2), 0.004976814023938744, 0.3561672857839718, 3
(0, 1, 0, 1, 1, 0, 0, 3, 0), 0.006244885655533837, 0.00570177967684165, 3
(0, 1, 0, 1, 1, 0, 0, 2, 1), 0.004899051087768509, 0.09465875854534943, 3
(0, 1, 0, 1, 1, 0, 0, 1, 2), 0.004298832766515242, 0.1062450806038816, 3
(0, 1, 0, 1, 1, 0, 0, 0, 3), 0.005644667334280568, 0.0041986562337553305, 3
(0, 1, 0, 1, 0, 4, 0, 0, 0), 0.004598493344822025, 0, 0
(0, 1, 0, 1, 0, 3, 1, 0, 0), 0.004554844925844609, 0.014538258635945416, 3
(0, 1, 0, 1, 0, 3, 0, 1, 0), 0.006041969122006822, 0.07261503430549196, 3
(0, 1, 0, 1, 0, 3, 0, 0, 1), 0.005936067139546695, 0.09131103595498138, 3
(0, 1, 0, 1, 0, 2, 2, 0, 0), 0.003517731137436038, 0.1103796911319948, 3
(0, 1, 0, 1, 0, 2, 1, 1, 0), 0.006014656416689133, 0.28451434833797334, 3
(0, 1, 0, 1, 0, 2, 1, 0, 1), 0.0033274029897598823, 0.5415189910823659, 3
(0, 1, 0, 1, 0, 2, 0, 2, 0), 0.006491979529760471, 0.13398734716646615, 3
(0, 1, 0, 1, 0, 2, 0, 1, 1), 0.004814527185922097, 0.37685261766137007, 3
(0, 1, 0, 1, 0, 2, 0, 0, 2), 0.006333126556070275, 0.1410365616161596, 3
(0, 1, 0, 1, 0, 1, 3, 0, 0), 0.004448942943384476, 0.017299545351086687, 3
(0, 1, 0, 1, 0, 1, 2, 1, 0), 0.005578388484127374, 0.25668100704903224, 3
(0, 1, 0, 1, 0, 1, 2, 0, 1), 0.003327402989759882, 0.541518991082366, 3
(0, 1, 0, 1, 0, 1, 1, 2, 0), 0.007065512680289592, 0.23158915727387575, 3
(0, 1, 0, 1, 0, 1, 1, 1, 1), 0.00598065541174689, 0.2952506184360745, 3
(0, 1, 0, 1, 0, 1, 1, 0, 2), 0.004814527185922101, 0.3768526176613695, 3
(0, 1, 0, 1, 0, 1, 0, 3, 0), 0.005936067139546691, 0.09131103595498143, 3
(0, 1, 0, 1, 0, 1, 0, 2, 1), 0.0033274029897598792, 0.5415189910823672, 3
(0, 1, 0, 1, 0, 1, 0, 1, 2), 0.00332740298975988, 0.5415189910823673, 3
(0, 1, 0, 1, 0, 1, 0, 0, 3), 0.005936067139546699, 0.09131103595498122, 3
(0, 1, 0, 1, 0, 0, 4, 0, 0), 0.004545542353591958, 0, 0
(0, 1, 0, 1, 0, 0, 3, 1, 0), 0.005605701189445064, 0.017886511277576057, 3
(0, 1, 0, 1, 0, 0, 3, 0, 1), 0.005936067139546696, 0.09131103595498155, 3
(0, 1, 0, 1, 0, 0, 2, 2, 0), 0.0057782966383271486, 0.04613417825134129, 3
(0, 1, 0, 1, 0, 0, 2, 1, 1), 0.0070655126802896, 0.2315891572738761, 3
(0, 1, 0, 1, 0, 0, 2, 0, 2), 0.006491979529760477, 0.13398734716646615, 3
(0, 1, 0, 1, 0, 0, 1, 3, 0), 0.005605701189445064, 0.01788651127757598, 3
(0, 1, 0, 1, 0, 0, 1, 2, 1), 0.0055783884841273815, 0.2566810070490321, 3
(0, 1, 0, 1, 0, 0, 1, 1, 2), 0.0060146564166891426, 0.28451434833797234, 3
(0, 1, 0, 1, 0, 0, 1, 0, 3), 0.006041969122006832, 0.07261503430549252, 3
(0, 1, 0, 1, 0, 0, 0, 4, 0), 0.004545542353591959, 0, 0
(0, 1, 0, 1, 0, 0, 0, 3, 1), 0.004448942943384477, 0.01729954535108663, 3
(0, 1, 0, 1, 0, 0, 0, 2, 2), 0.0035177311374360413, 0.11037969113199464, 3
(0, 1, 0, 1, 0, 0, 0, 1, 3), 0.004554844925844612, 0.014538258635945222, 3
(0, 1, 0, 1, 0, 0, 0, 0, 4), 0.004598493344822027, 0, 0
(0, 1, 0, 0, 5, 0, 0, 0, 0), 0.0023991374395276217, 0, 0
(0, 1, 0, 0, 4, 1, 0, 0, 0), 0.0042055106471171125, 0, 0
(0, 1, 0, 0, 4, 0, 1, 0, 0), 0.004553609296012801, 0, 0
(0, 1, 0, 0, 4, 0, 0, 1, 0), 0.004589408796084606, 0, 0
(0, 1, 0, 0, 4, 0, 0, 0, 1), 0.004545542353591959, 0, 0
(0, 1, 0, 0, 3, 2, 0, 0, 0), 0.004289624118135583, 0, 0
(0, 1, 0, 0, 3, 1, 1, 0, 0), 0.005917606277963372, 0.0002690605927405669, 3
(0, 1, 0, 0, 3, 1, 0, 1, 0), 0.005155063247097878, 0.016737273176221434, 3
(0, 1, 0, 0, 3, 1, 0, 0, 1), 0.005605701189445071, 0.017886511277576088, 3
(0, 1, 0, 0, 3, 0, 2, 0, 0), 0.005333920064822655, 0, 0
(0, 1, 0, 0, 3, 0, 1, 1, 0), 0.00585126054488926, 0.0066449474260529395, 3
(0, 1, 0, 0, 3, 0, 1, 0, 1), 0.005936067139546697, 0.09131103595498131, 3
(0, 1, 0, 0, 3, 0, 0, 2, 0), 0.005430518157236641, 0, 0
(0, 1, 0, 0, 3, 0, 0, 1, 1), 0.006244885655533836, 0.005701779676841678, 3
(0, 1, 0, 0, 3, 0, 0, 0, 2), 0.005312408218367072, 0, 0
(0, 1, 0, 0, 2, 3, 0, 0, 0), 0.0043112249337384275, 0, 0
(0, 1, 0, 0, 2, 2, 1, 0, 0), 0.005885407978951926, 0.000909239442534867, 3
(0, 1, 0, 0, 2, 2, 0, 1, 0), 0.004785889591979941, 0.04685452821970199, 3
(0, 1, 0, 0, 2, 2, 0, 0, 1), 0.005778296638327159, 0.04613417825134106, 3
(0, 1, 0, 0, 2, 1, 2, 0, 0), 0.0069297039256389975, 0.00045776210149298346, 3
(0, 1, 0, 0, 2, 1, 1, 1, 0), 0.0068142193489042335, 0.05301694872796443, 3
(0, 1, 0, 0, 2, 1, 1, 0, 1), 0.007065512680289601, 0.2315891572738756, 3
(0, 1, 0, 0, 2, 1, 0, 2, 0), 0.005905182815478156, 0.019426995599221245, 3
(0, 1, 0, 0, 2, 1, 0, 1, 1), 0.005910771853032708, 0.12444759300792847, 3
(0, 1, 0, 0, 2, 1, 0, 0, 2), 0.006806458700172543, 0.019520753380075775, 3
(0, 1, 0, 0, 2, 0, 3, 0, 0), 0.005355520880425501, 0, 0
(0, 1, 0, 0, 2, 0, 2, 1, 0), 0.005830185538667017, 0.017992369031142645, 3
(0, 1, 0, 0, 2, 0, 2, 0, 1), 0.00649197952976048, 0.13398734716646596, 3
(0, 1, 0, 0, 2, 0, 1, 2, 0), 0.005905182815478162, 0.019426995599221675, 3
(0, 1, 0, 0, 2, 0, 1, 1, 1), 0.006983066503834269, 0.24460508117957971, 3
(0, 1, 0, 0, 2, 0, 1, 0, 2), 0.006475845644918792, 0.12443993005634917, 3
(0, 1, 0, 0, 2, 0, 0, 3, 0), 0.005430518157236643, 0, 0
(0, 1, 0, 0, 2, 0, 0, 2, 1), 0.0065117543662867134, 0.016522411737858844, 3
(0, 1, 0, 0, 2, 0, 0, 1, 2), 0.006420623204633882, 0.015291505097449384, 3
(0, 1, 0, 0, 2, 0, 0, 0, 3), 0.005339386995583814, 0, 0
(0, 1, 0, 0, 1, 4, 0, 0, 0), 0.004237911870521377, 0, 0
(0, 1, 0, 0, 1, 3, 1, 0, 0), 0.00491647637482308, 0.0006697022470470282, 3
(0, 1, 0, 0, 1, 3, 0, 1, 0), 0.005148266693762796, 0.014647393299260472, 3
(0, 1, 0, 0, 1, 3, 0, 0, 1), 0.005605701189445071, 0.017886511277575946, 3
(0, 1, 0, 0, 1, 2, 2, 0, 0), 0.005363206624120034, 0.0010736691737054083, 3
(0, 1, 0, 0, 1, 2, 1, 1, 0), 0.0065756324766294335, 0.04071442263861111, 3
(0, 1, 0, 0, 1, 2, 1, 0, 1), 0.005578388484127382, 0.25668100704903163, 3
(0, 1, 0, 0, 1, 2, 0, 2, 0), 0.005830185538667012, 0.017992369031142874, 3
(0, 1, 0, 0, 1, 2, 0, 1, 1), 0.005148266693762796, 0.14148093677017526, 3
(0, 1, 0, 0, 1, 2, 0, 0, 2), 0.006741656253364012, 0.019453085308017263, 3
(0, 1, 0, 0, 1, 1, 3, 0, 0), 0.005612673672614464, 0.0003044189029489576, 3
(0, 1, 0, 0, 1, 1, 2, 1, 0), 0.006575632476629436, 0.040714422638610887, 3
(0, 1, 0, 0, 1, 1, 2, 0, 1), 0.006014656416689142, 0.2845143483379726, 3
(0, 1, 0, 0, 1, 1, 1, 2, 0), 0.006814219348904231, 0.05301694872796425, 3
(0, 1, 0, 0, 1, 1, 1, 1, 1), 0.008792723729031404, 0.3734879026057614, 3
(0, 1, 0, 0, 1, 1, 1, 0, 2), 0.00670388123131113, 0.2137039184637557, 3
(0, 1, 0, 0, 1, 1, 0, 3, 0), 0.005851260544889254, 0.00664494742605287, 3
(0, 1, 0, 0, 1, 1, 0, 2, 1), 0.004697628751415604, 0.1660313493421102, 3
(0, 1, 0, 0, 1, 1, 0, 1, 2), 0.0051482666937627975, 0.14148093677017526, 3
(0, 1, 0, 0, 1, 1, 0, 0, 3), 0.006301898487236452, 0.008031321210889083, 3
(0, 1, 0, 0, 1, 0, 4, 0, 0), 0.004586010519417069, 0, 0
(0, 1, 0, 0, 1, 0, 3, 1, 0), 0.005148266693762802, 0.014647393299260208, 3
(0, 1, 0, 0, 1, 0, 3, 0, 1), 0.006041969122006832, 0.07261503430549224, 3
(0, 1, 0, 0, 1, 0, 2, 2, 0), 0.004785889591979941, 0.04685452821970253, 3
(0, 1, 0, 0, 1, 0, 2, 1, 1), 0.006738026077622799, 0.2218066593259631, 3
(0, 1, 0, 0, 1, 0, 2, 0, 2), 0.006569896171800463, 0.1015517886162172, 3
(0, 1, 0, 0, 1, 0, 1, 3, 0), 0.005155063247097875, 0.016737273176221465, 3
(0, 1, 0, 0, 1, 0, 1, 2, 1), 0.005851120202713844, 0.2503910788513885, 3
(0, 1, 0, 0, 1, 0, 1, 1, 2), 0.006738026077622798, 0.22180665932596308, 3
(0, 1, 0, 0, 1, 0, 1, 0, 3), 0.006041969122006831, 0.07261503430549233, 3
(0, 1, 0, 0, 1, 0, 0, 4, 0), 0.004589408796084605, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 1), 0.005155063247097878, 0.016737273176221545, 3
(0, 1, 0, 0, 1, 0, 0, 2, 2), 0.0047858895919799475, 0.04685452821970275, 3
(0, 1, 0, 0, 1, 0, 0, 1, 3), 0.0051482666937628044, 0.01464739329926032, 3
(0, 1, 0, 0, 1, 0, 0, 0, 4), 0.004586010519417068, 0, 0
(0, 1, 0, 0, 0, 5, 0, 0, 0), 0.0024099378473290425, 0, 0
(0, 1, 0, 0, 0, 4, 1, 0, 0), 0.004053044344442655, 0, 0
(0, 1, 0, 0, 0, 4, 0, 1, 0), 0.004586010519417061, 0, 0
(0, 1, 0, 0, 0, 4, 0, 0, 1), 0.004545542353591959, 0, 0
(0, 1, 0, 0, 0, 3, 2, 0, 0), 0.0037674227633036905, 0, 0
(0, 1, 0, 0, 0, 3, 1, 1, 0), 0.005612673672614454, 0.00030441890294881813, 3
(0, 1, 0, 0, 0, 3, 1, 0, 1), 0.004448942943384477, 0.017299545351086576, 3
(0, 1, 0, 0, 0, 3, 0, 2, 0), 0.0053555208804254885, 0, 0
(0, 1, 0, 0, 0, 3, 0, 1, 1), 0.005482380496263918, 0.00278507814119603, 3
(0, 1, 0, 0, 0, 3, 0, 0, 2), 0.00524760577155854, 0, 0
(0, 1, 0, 0, 0, 2, 3, 0, 0), 0.003767422763303691, 0, 0
(0, 1, 0, 0, 0, 2, 2, 1, 0), 0.005363206624120028, 0.0010736691737052262, 3
(0, 1, 0, 0, 0, 2, 2, 0, 1), 0.00351773113743604, 0.11037969113199447, 3
(0, 1, 0, 0, 0, 2, 1, 2, 0), 0.006929703925638987, 0.0004577621014930945, 3
(0, 1, 0, 0, 0, 2, 1, 1, 1), 0.005289623205080621, 0.08951135369307806, 3
(0, 1, 0, 0, 0, 2, 1, 0, 2), 0.005003292107304785, 0.018991737722286607, 3
(0, 1, 0, 0, 0, 2, 0, 3, 0), 0.005333920064822646, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 1), 0.004986744047746881, 0.011406476333031417, 3
(0, 1, 0, 0, 0, 2, 0, 1, 2), 0.004905807716096667, 0.011432653088634342, 3
(0, 1, 0, 0, 0, 2, 0, 0, 3), 0.005252983733172438, 0, 0
(0, 1, 0, 0, 0, 1, 4, 0, 0), 0.004053044344442659, 0, 0
(0, 1, 0, 0, 0, 1, 3, 1, 0), 0.004916476374823076, 0.0006697022470469153, 3
(0, 1, 0, 0, 0, 1, 3, 0, 1), 0.004554844925844613, 0.014538258635944944, 3
(0, 1, 0, 0, 0, 1, 2, 2, 0), 0.0058854079789519165, 0.0009092394425353974, 3
(0, 1, 0, 0, 0, 1, 2, 1, 1), 0.00580708793813906, 0.04585058271600921, 3
(0, 1, 0, 0, 0, 1, 2, 0, 2), 0.005162145080994987, 0.0169183053967613, 3
(0, 1, 0, 0, 0, 1, 1, 3, 0), 0.005917606277963358, 0.00026906059274065756, 3
(0, 1, 0, 0, 0, 1, 1, 2, 1), 0.0056448011001224135, 0.043236100847555886, 3
(0, 1, 0, 0, 0, 1, 1, 1, 2), 0.0052831696511439485, 0.0750895067090167, 3
(0, 1, 0, 0, 0, 1, 1, 0, 3), 0.005555974828984901, 0.0044865711402844784, 3
(0, 1, 0, 0, 0, 1, 0, 4, 0), 0.004553609296012797, 0, 0
(0, 1, 0, 0, 0, 1, 0, 3, 1), 0.004392558087827959, 0.009828178513928436, 3
(0, 1, 0, 0, 0, 1, 0, 2, 2), 0.0033358765502512627, 0.06647522765120233, 3
(0, 1, 0, 0, 0, 1, 0, 1, 3), 0.004392558087827963, 0.00982817851392802, 3
(0, 1, 0, 0, 0, 1, 0, 0, 4), 0.004553609296012804, 0, 0
(0, 1, 0, 0, 0, 0, 5, 0, 0), 0.0024099378473290438, 0, 0
(0, 1, 0, 0, 0, 0, 4, 1, 0), 0.004237911870521375, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 1), 0.004598493344822028, 0, 0
(0, 1, 0, 0, 0, 0, 3, 2, 0), 0.004311224933738419, 0, 0
(0, 1, 0, 0, 0, 0, 3, 1, 1), 0.005999845229322362, 4.256941871441614e-05, 3
(0, 1, 0, 0, 0, 0, 3, 0, 2), 0.005406458745248744, 0, 0
(0, 1, 0, 0, 0, 0, 2, 3, 0), 0.0042896241181355765, 0, 0
(0, 1, 0, 0, 0, 0, 2, 2, 1), 0.00586282054017356, 0.0001509204042490706, 3
(0, 1, 0, 0, 0, 0, 2, 1, 2), 0.006985033128900621, 7.352076875110459e-05, 3
(0, 1, 0, 0, 0, 0, 2, 0, 3), 0.00541183670686264, 0, 0
(0, 1, 0, 0, 0, 0, 1, 4, 0), 0.004205510647117107, 0, 0
(0, 1, 0, 0, 0, 0, 1, 3, 1), 0.004804120838426266, 0.00011841446139098264, 3
(0, 1, 0, 0, 0, 0, 1, 2, 2), 0.005256248989365013, 0.00019098584896079125, 3
(0, 1, 0, 0, 0, 0, 1, 1, 3), 0.005606220118677788, 5.095338679702478e-05, 3
(0, 1, 0, 0, 0, 0, 1, 0, 4), 0.00460656028724287, 0, 0
(0, 1, 0, 0, 0, 0, 0, 5, 0), 0.0023991374395276217, 0, 0
(0, 1, 0, 0, 0, 0, 0, 4, 1), 0.004000631149373979, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 2), 0.0036776746057131356, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 3), 0.0037046533829298758, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 4), 0.004041099315199089, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 5), 0.002412626828135991, 0, 0
(0, 0, 6, 0, 0, 0, 0, 0, 0), 0.0009032046831162814, 0, 0
(0, 0, 5, 1, 0, 0, 0, 0, 0), 0.0022619470577282955, 0, 0
(0, 0, 5, 0, 1, 0, 0, 0, 0), 0.0024126268281359905, 0, 0
(0, 0, 5, 0, 0, 1, 0, 0, 0), 0.002399137439527621, 0, 0
(0, 0, 5, 0, 0, 0, 1, 0, 0), 0.002409937847329043, 0, 0
(0, 0, 5, 0, 0, 0, 0, 1, 0), 0.0024099378473290433, 0, 0
(0, 0, 5, 0, 0, 0, 0, 0, 1), 0.0023991374395276213, 0, 0
(0, 0, 4, 2, 0, 0, 0, 0, 0), 0.002747935566177121, 0, 0
(0, 0, 4, 1, 1, 0, 0, 0, 0), 0.004371544835418199, 0, 0
(0, 0, 4, 1, 0, 1, 0, 0, 0), 0.004000631149373981, 0, 0
(0, 0, 4, 1, 0, 0, 1, 0, 0), 0.004237911870521376, 0, 0
(0, 0, 4, 1, 0, 0, 0, 1, 0), 0.004053044344442658, 0, 0
(0, 0, 4, 1, 0, 0, 0, 0, 1), 0.0042055106471171125, 0, 0
(0, 0, 4, 0, 2, 0, 0, 0, 0), 0.0033506546478079035, 0, 0
(0, 0, 4, 0, 1, 1, 0, 0, 0), 0.004452670460597067, 0, 0
(0, 0, 4, 0, 1, 0, 1, 0, 0), 0.004598493344822025, 0, 0
(0, 0, 4, 0, 1, 0, 0, 1, 0), 0.004586010519417068, 0, 0
(0, 0, 4, 0, 1, 0, 0, 0, 1), 0.004553609296012802, 0, 0
(0, 0, 4, 0, 0, 2, 0, 0, 0), 0.0032966970933744257, 0, 0
(0, 0, 4, 0, 0, 1, 1, 0, 0), 0.0046494830159193555, 0, 0
(0, 0, 4, 0, 0, 1, 0, 1, 0), 0.0045455423535919574, 0, 0
(0, 0, 4, 0, 0, 1, 0, 0, 1), 0.004589408796084607, 0, 0
(0, 0, 4, 0, 0, 0, 2, 0, 0), 0.003339898724580112, 0, 0
(0, 0, 4, 0, 0, 0, 1, 1, 0), 0.0044970167132449, 0, 0
(0, 0, 4, 0, 0, 0, 1, 0, 1), 0.004545542353591958, 0, 0
(0, 0, 4, 0, 0, 0, 0, 2, 0), 0.003339898724580113, 0, 0
(0, 0, 4, 0, 0, 0, 0, 1, 1), 0.004649483015919356, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 2), 0.0032966970933744253, 0, 0
(0, 0, 3, 3, 0, 0, 0, 0, 0), 0.002778386383130215, 0, 0
(0, 0, 3, 2, 1, 0, 0, 0, 0), 0.004558799561787877, 0, 0
(0, 0, 3, 2, 0, 1, 0, 0, 0), 0.0036776746057131373, 0, 0
(0, 0, 3, 2, 0, 0, 1, 0, 0), 0.004311224933738427, 0, 0
(0, 0, 3, 2, 0, 0, 0, 1, 0), 0.003767422763303691, 0, 0
(0, 0, 3, 2, 0, 0, 0, 0, 1), 0.004289624118135584, 0, 0
(0, 0, 3, 1, 2, 0, 0, 0, 0), 0.0054628781842340525, 0, 0
(0, 0, 3, 1, 1, 1, 0, 0, 0), 0.00531058482704147, 1.8384723531751565e-06, 3
(0, 0, 3, 1, 1, 0, 1, 0, 0), 0.0059998452293223625, 4.256941871476099e-05, 3
(0, 0, 3, 1, 1, 0, 0, 1, 0), 0.005612673672614464, 0.0003044189029486246, 3
(0, 0, 3, 1, 1, 0, 0, 0, 1), 0.005917606277963369, 0.00026906059274076923, 3
(0, 0, 3, 1, 0, 2, 0, 0, 0), 0.004500816896509094, 0, 0
(0, 0, 3, 1, 0, 1, 1, 0, 0), 0.005201945847782132, 0.00042724684161961563, 3
(0, 0, 3, 1, 0, 1, 0, 1, 0), 0.004448942943384475, 0.01729954535108663, 3
(0, 0, 3, 1, 0, 1, 0, 0, 1), 0.005155063247097879, 0.01673727317622086, 3
(0, 0, 3, 1, 0, 0, 2, 0, 0), 0.0051991696713429136, 0, 0
(0, 0, 3, 1, 0, 0, 1, 1, 0), 0.004977061129090871, 0.006905134728406674, 3
(0, 0, 3, 1, 0, 0, 1, 0, 1), 0.005605701189445068, 0.017886511277576015, 3
(0, 0, 3, 1, 0, 0, 0, 2, 0), 0.00465536750090818, 0, 0
(0, 0, 3, 1, 0, 0, 0, 1, 1), 0.005281993734439783, 0.005776903393811177, 3
(0, 0, 3, 1, 0, 0, 0, 0, 2), 0.005112766408931541, 0, 0
(0, 0, 3, 0, 3, 0, 0, 0, 0), 0.0036824650055763894, 0, 0
(0, 0, 3, 0, 2, 1, 0, 0, 0), 0.004883112768974704, 0, 0
(0, 0, 3, 0, 2, 0, 1, 0, 0), 0.005406458745248742, 0, 0
(0, 0, 3, 0, 2, 0, 0, 1, 0), 0.005355520880425498, 0, 0
(0, 0, 3, 0, 2, 0, 0, 0, 1), 0.005333920064822652, 0, 0
(0, 0, 3, 0, 1, 2, 0, 0, 0), 0.004802176437324485, 0, 0
(0, 0, 3, 0, 1, 1, 1, 0, 0), 0.006162096479680101, 3.10592299186269e-05, 3
(0, 0, 3, 0, 1, 1, 0, 1, 0), 0.005482380496263923, 0.002785078141195915, 3
(0, 0, 3, 0, 1, 1, 0, 0, 1), 0.0058512605448892575, 0.0066449474260530175, 3
(0, 0, 3, 0, 1, 0, 2, 0, 0), 0.005390324860407055, 0, 0
(0, 0, 3, 0, 1, 0, 1, 1, 0), 0.005644667334280565, 0.004198656233755202, 3
(0, 0, 3, 0, 1, 0, 1, 0, 1), 0.005936067139546693, 0.0913110359549813, 3
(0, 0, 3, 0, 1, 0, 0, 2, 0), 0.0053393869955838105, 0, 0
(0, 0, 3, 0, 1, 0, 0, 1, 1), 0.00630189848723645, 0.008031321210889083, 3
(0, 0, 3, 0, 1, 0, 0, 0, 2), 0.005252983733172437, 0, 0
(0, 0, 3, 0, 0, 3, 0, 0, 0), 0.0036015286739261724, 0, 0
(0, 0, 3, 0, 0, 2, 1, 0, 0), 0.005408747988133039, 0, 0
(0, 0, 3, 0, 0, 2, 0, 1, 0), 0.00524760577155854, 0, 0
(0, 0, 3, 0, 0, 2, 0, 0, 1), 0.005430518157236641, 0, 0
(0, 0, 3, 0, 0, 1, 2, 0, 0), 0.005473550434941568, 0, 0
(0, 0, 3, 0, 0, 1, 1, 1, 0), 0.006168550033616773, 0.00018165924868777383, 3
(0, 0, 3, 0, 0, 1, 1, 0, 1), 0.006244885655533836, 0.005701779676841622, 3
(0, 0, 3, 0, 0, 1, 0, 2, 0), 0.0053124082183670695, 0, 0
(0, 0, 3, 0, 0, 1, 0, 1, 1), 0.006244885655533833, 0.005701779676841554, 3
(0, 0, 3, 0, 0, 1, 0, 0, 2), 0.00543051815723664, 0, 0
(0, 0, 3, 0, 0, 0, 3, 0, 0), 0.003666331120734702, 0, 0
(0, 0, 3, 0, 0, 0, 2, 1, 0), 0.004951349080109671, 0, 0
(0, 0, 3, 0, 0, 0, 2, 0, 1), 0.005312408218367071, 0, 0
(0, 0, 3, 0, 0, 0, 1, 2, 0), 0.004951349080109672, 0, 0
(0, 0, 3, 0, 0, 0, 1, 1, 1), 0.006168550033616771, 0.00018165924868768164, 3
(0, 0, 3, 0, 0, 0, 1, 0, 2), 0.005247605771558539, 0, 0
(0, 0, 3, 0, 0, 0, 0, 3, 0), 0.0036663311207347027, 0, 0
(0, 0, 3, 0, 0, 0, 0, 2, 1), 0.005473550434941567, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 2), 0.005408747988133035, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 3), 0.003601528673926171, 0, 0
(0, 0, 2, 4, 0, 0, 0, 0, 0), 0.0027479355661771216, 0, 0
(0, 0, 2, 3, 1, 0, 0, 0, 0), 0.004257440020972487, 0, 0
(0, 0, 2, 3, 0, 1, 0, 0, 0), 0.0037046533829298766, 0, 0
(0, 0, 2, 3, 0, 0, 1, 0, 0), 0.004289624118135583, 0, 0
(0, 0, 2, 3, 0, 0, 0, 1, 0), 0.003767422763303693, 0, 0
(0, 0, 2, 3, 0, 0, 0, 0, 1), 0.004311224933738428, 0, 0
(0, 0, 2, 2, 2, 0, 0, 0, 0), 0.00545071747453198, 0, 0
(0, 0, 2, 2, 1, 1, 0, 0, 0), 0.005292682074330872, 4.573105962482598e-06, 3
(0, 0, 2, 2, 1, 0, 1, 0, 0), 0.005862820540173565, 0.00015092040424918342, 3
(0, 0, 2, 2, 1, 0, 0, 1, 0), 0.0053632066241200375, 0.0010736691737053944, 3
(0, 0, 2, 2, 1, 0, 0, 0, 1), 0.005885407978951926, 0.0009092394425357565, 3
(0, 0, 2, 2, 0, 2, 0, 0, 0), 0.004291186644013282, 0, 0
(0, 0, 2, 2, 0, 1, 1, 0, 0), 0.004566092075024203, 0.0011285253258155542, 3
(0, 0, 2, 2, 0, 1, 0, 1, 0), 0.0035177311374360396, 0.1103796911319942, 3
(0, 0, 2, 2, 0, 1, 0, 0, 1), 0.004785889591979949, 0.046854528219702464, 3
(0, 0, 2, 2, 0, 0, 2, 0, 0), 0.005504329745630381, 0, 0
(0, 0, 2, 2, 0, 0, 1, 1, 0), 0.004770534100987334, 0.011786660433451357, 3
(0, 0, 2, 2, 0, 0, 1, 0, 1), 0.005778296638327157, 0.04613417825134154, 3
(0, 0, 2, 2, 0, 0, 0, 2, 0), 0.004459927035966603, 0, 0
(0, 0, 2, 2, 0, 0, 0, 1, 1), 0.004770534100987339, 0.011786660433451274, 3
(0, 0, 2, 2, 0, 0, 0, 0, 2), 0.005504329745630384, 0, 0
(0, 0, 2, 1, 3, 0, 0, 0, 0), 0.005462878184234053, 0, 0
(0, 0, 2, 1, 2, 1, 0, 0, 0), 0.006196760696777046, 3.916002022382053e-06, 3
(0, 0, 2, 1, 2, 0, 1, 0, 0), 0.006985033128900619, 7.352076875105533e-05, 3
(0, 0, 2, 1, 2, 0, 0, 1, 0), 0.006929703925638998, 0.0004577621014930511, 3
(0, 0, 2, 1, 2, 0, 0, 0, 1), 0.006929703925638994, 0.0004577621014929765, 3
(0, 0, 2, 1, 1, 2, 0, 0, 0), 0.005536058949867478, 2.846357572855991e-06, 3
(0, 0, 2, 1, 1, 1, 1, 0, 0), 0.007133802372912931, 0.0008799524963322702, 3
(0, 0, 2, 1, 1, 1, 0, 1, 0), 0.005289623205080622, 0.08951135369307753, 3
(0, 0, 2, 1, 1, 1, 0, 0, 1), 0.006814219348904237, 0.05301694872796407, 3
(0, 0, 2, 1, 1, 0, 2, 0, 0), 0.006995705379608133, 5.2358734854623586e-05, 3
(0, 0, 2, 1, 1, 0, 1, 1, 0), 0.006061708370874152, 0.03027544084501898, 3
(0, 0, 2, 1, 1, 0, 1, 0, 1), 0.0070655126802895984, 0.23158915727387588, 3
(0, 0, 2, 1, 1, 0, 0, 2, 0), 0.006418174821514623, 0.00035935926020173165, 3
(0, 0, 2, 1, 1, 0, 0, 1, 1), 0.007151285958094665, 0.02260052270288927, 3
(0, 0, 2, 1, 1, 0, 0, 0, 2), 0.006875573729537981, 0.00031925054830728096, 3
(0, 0, 2, 1, 0, 3, 0, 0, 0), 0.004802176437324488, 0, 0
(0, 0, 2, 1, 0, 2, 1, 0, 0), 0.005389234365820161, 0.0009923935884693464, 3
(0, 0, 2, 1, 0, 2, 0, 1, 0), 0.005003292107304781, 0.018991737722286555, 3
(0, 0, 2, 1, 0, 2, 0, 0, 1), 0.005905182815478158, 0.019426995599221647, 3
(0, 0, 2, 1, 0, 1, 2, 0, 0), 0.006060608363437242, 0.0007561163217142582, 3
(0, 0, 2, 1, 0, 1, 1, 1, 0), 0.0052638089893339195, 0.06366653252122041, 3
(0, 0, 2, 1, 0, 1, 1, 0, 1), 0.005910771853032713, 0.12444759300792803, 3
(0, 0, 2, 1, 0, 1, 0, 2, 0), 0.005152464750089971, 0.017467866340259677, 3
(0, 0, 2, 1, 0, 1, 0, 1, 1), 0.004899051087768508, 0.0946587585453495, 3
(0, 0, 2, 1, 0, 1, 0, 0, 2), 0.006511754366286711, 0.01652241173785965, 3
(0, 0, 2, 1, 0, 0, 3, 0, 0), 0.005473550434941567, 0, 0
(0, 0, 2, 1, 0, 0, 2, 1, 0), 0.0056584788385918156, 0.012596730251590282, 3
(0, 0, 2, 1, 0, 0, 2, 0, 1), 0.00680645870017254, 0.01952075338007558, 3
(0, 0, 2, 1, 0, 0, 1, 2, 0), 0.005136277483759924, 0.01474633576445032, 3
(0, 0, 2, 1, 0, 0, 1, 1, 1), 0.006515673414571074, 0.03938386119260261, 3
(0, 0, 2, 1, 0, 0, 1, 0, 2), 0.006741656253364011, 0.019453085308017627, 3
(0, 0, 2, 1, 0, 0, 0, 3, 0), 0.0049513490801096766, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 1), 0.005658478838591825, 0.01259673025159031, 3
(0, 0, 2, 1, 0, 0, 0, 1, 2), 0.006115877746615188, 0.010672025738797932, 3
(0, 0, 2, 1, 0, 0, 0, 0, 3), 0.00540874798813304, 0, 0
(0, 0, 2, 0, 4, 0, 0, 0, 0), 0.003350654647807904, 0, 0
(0, 0, 2, 0, 3, 1, 0, 0, 0), 0.004608732005376052, 0, 0
(0, 0, 2, 0, 3, 0, 1, 0, 0), 0.0054118367068626385, 0, 0
(0, 0, 2, 0, 3, 0, 0, 1, 0), 0.005333920064822656, 0, 0
(0, 0, 2, 0, 3, 0, 0, 0, 1), 0.005355520880425497, 0, 0
(0, 0, 2, 0, 2, 2, 0, 0, 0), 0.004291186644013282, 0, 0
(0, 0, 2, 0, 2, 1, 1, 0, 0), 0.00640526771364127, 6.199708924403334e-05, 3
(0, 0, 2, 0, 2, 1, 0, 1, 0), 0.004986744047746889, 0.011406476333031244, 3
(0, 0, 2, 0, 2, 1, 0, 0, 1), 0.005830185538667017, 0.01799236903114317, 3
(0, 0, 2, 0, 2, 0, 2, 0, 0), 0.005940597678192139, 0, 0
(0, 0, 2, 0, 2, 0, 1, 1, 0), 0.005908933956044432, 0.006681225903609576, 3
(0, 0, 2, 0, 2, 0, 1, 0, 1), 0.006491979529760476, 0.13398734716646618, 3
(0, 0, 2, 0, 2, 0, 0, 2, 0), 0.005784764394112176, 0, 0
(0, 0, 2, 0, 2, 0, 0, 1, 1), 0.006962809909255127, 0.011080620092146554, 3
(0, 0, 2, 0, 2, 0, 0, 0, 2), 0.005784764394112173, 0, 0
(0, 0, 2, 0, 1, 3, 0, 0, 0), 0.004500816896509096, 0, 0
(0, 0, 2, 0, 1, 2, 1, 0, 0), 0.006106197415710174, 0.00010444979204425965, 3
(0, 0, 2, 0, 1, 2, 0, 1, 0), 0.004905807716096668, 0.01143265308863388, 3
(0, 0, 2, 0, 1, 2, 0, 0, 1), 0.005905182815478159, 0.01942699559922123, 3
(0, 0, 2, 0, 1, 1, 2, 0, 0), 0.0069957053796081345, 5.2358734854779684e-05, 3
(0, 0, 2, 0, 1, 1, 1, 1, 0), 0.006141134857719252, 0.03361603110164518, 3
(0, 0, 2, 0, 1, 1, 1, 0, 1), 0.006983066503834266, 0.24460508117957916, 3
(0, 0, 2, 0, 1, 1, 0, 2, 0), 0.005717399037954647, 0.004471873219268372, 3
(0, 0, 2, 0, 1, 1, 0, 1, 1), 0.0061912065015144995, 0.08625409277287122, 3
(0, 0, 2, 0, 1, 1, 0, 0, 2), 0.006651971690527606, 0.008723036062055205, 3
(0, 0, 2, 0, 1, 0, 3, 0, 0), 0.0053903248604070565, 0, 0
(0, 0, 2, 0, 1, 0, 2, 1, 0), 0.005230381392129951, 0.015580026844411133, 3
(0, 0, 2, 0, 1, 0, 2, 0, 1), 0.006475845644918787, 0.12443993005634925, 3
(0, 0, 2, 0, 1, 0, 1, 2, 0), 0.005152464750089969, 0.017467866340259427, 3
(0, 0, 2, 0, 1, 0, 1, 1, 1), 0.006710334785247804, 0.2553468278516443, 3
(0, 0, 2, 0, 1, 0, 1, 0, 2), 0.006333126556070273, 0.14103656161615924, 3
(0, 0, 2, 0, 1, 0, 0, 3, 0), 0.005312408218367074, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 1), 0.006806458700172544, 0.01952075338007597, 3
(0, 0, 2, 0, 1, 0, 0, 1, 2), 0.006741656253364012, 0.01945308530801743, 3
(0, 0, 2, 0, 1, 0, 0, 0, 3), 0.005247605771558541, 0, 0
(0, 0, 2, 0, 0, 4, 0, 0, 0), 0.003296697093374426, 0, 0
(0, 0, 2, 0, 0, 3, 1, 0, 0), 0.005112766408931543, 0, 0
(0, 0, 2, 0, 0, 3, 0, 1, 0), 0.005252983733172434, 0, 0
(0, 0, 2, 0, 0, 3, 0, 0, 1), 0.00543051815723664, 0, 0
(0, 0, 2, 0, 0, 2, 2, 0, 0), 0.005504329745630386, 0, 0
(0, 0, 2, 0, 0, 2, 1, 1, 0), 0.006875573729537979, 0.0003192505483072983, 3
(0, 0, 2, 0, 0, 2, 1, 0, 1), 0.006511754366286712, 0.01652241173785929, 3
(0, 0, 2, 0, 0, 2, 0, 2, 0), 0.00578476439411217, 0, 0
(0, 0, 2, 0, 0, 2, 0, 1, 1), 0.006651971690527603, 0.008723036062055121, 3
(0, 0, 2, 0, 0, 2, 0, 0, 2), 0.0060966316110348945, 0, 0
(0, 0, 2, 0, 0, 1, 3, 0, 0), 0.005199169671342918, 0, 0
(0, 0, 2, 0, 0, 1, 2, 1, 0), 0.006277957497273717, 0.0005746467207337916, 3
(0, 0, 2, 0, 0, 1, 2, 0, 1), 0.006420623204633882, 0.0152915050974493, 3
(0, 0, 2, 0, 0, 1, 1, 2, 0), 0.006418174821514612, 0.00035935926020217574, 3
(0, 0, 2, 0, 0, 1, 1, 1, 1), 0.007672184555479537, 0.03140135883797178, 3
(0, 0, 2, 0, 0, 1, 1, 0, 2), 0.006651971690527606, 0.00872303606205508, 3
(0, 0, 2, 0, 0, 1, 0, 3, 0), 0.005339386995583807, 0, 0
(0, 0, 2, 0, 0, 1, 0, 2, 1), 0.006420623204633876, 0.015291505097449106, 3
(0, 0, 2, 0, 0, 1, 0, 1, 2), 0.0065117543662867065, 0.016522411737859122, 3
(0, 0, 2, 0, 0, 1, 0, 0, 3), 0.005430518157236641, 0, 0
(0, 0, 2, 0, 0, 0, 4, 0, 0), 0.003339898724580113, 0, 0
(0, 0, 2, 0, 0, 0, 3, 1, 0), 0.004655367500908175, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 1), 0.00533938699558381, 0, 0
(0, 0, 2, 0, 0, 0, 2, 2, 0), 0.004459927035966591, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 1), 0.006418174821514613, 0.0003593592602021202, 3
(0, 0, 2, 0, 0, 0, 2, 0, 2), 0.005784764394112171, 0, 0
(0, 0, 2, 0, 0, 0, 1, 3, 0), 0.004655367500908176, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 1), 0.006277957497273716, 0.0005746467207341954, 3
(0, 0, 2, 0, 0, 0, 1, 1, 2), 0.006875573729537978, 0.00031925054830702075, 3
(0, 0, 2, 0, 0, 0, 1, 0, 3), 0.005252983733172435, 0, 0
(0, 0, 2, 0, 0, 0, 0, 4, 0), 0.003339898724580114, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 1), 0.005199169671342915, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 2), 0.0055043297456303835, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 3), 0.005112766408931542, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 4), 0.0032966970933744253, 0, 0
(0, 0, 1, 5, 0, 0, 0, 0, 0), 0.002261947057728295, 0, 0
(0, 0, 1, 4, 1, 0, 0, 0, 0), 0.00391950552419511, 0, 0
(0, 0, 1, 4, 0, 1, 0, 0, 0), 0.00404109931519909, 0, 0
(0, 0, 1, 4, 0, 0, 1, 0, 0), 0.004205510647117111, 0, 0
(0, 0, 1, 4, 0, 0, 0, 1, 0), 0.00405304434444266, 0, 0
(0, 0, 1, 4, 0, 0, 0, 0, 1), 0.004237911870521378, 0, 0
(0, 0, 1, 3, 2, 0, 0, 0, 0), 0.004257440020972483, 0, 0
(0, 0, 1, 3, 1, 1, 0, 0, 0), 0.005148333576683731, 3.363305845185098e-06, 3
(0, 0, 1, 3, 1, 0, 1, 0, 0), 0.004804120838426268, 0.00011841446139084386, 3
(0, 0, 1, 3, 1, 0, 0, 1, 0), 0.004916476374823079, 0.0006697022470470429, 3
(0, 0, 1, 3, 1, 0, 0, 0, 1), 0.004916476374823079, 0.0006697022470472931, 3
(0, 0, 1, 3, 0, 2, 0, 0, 0), 0.00460873200537605, 0, 0
(0, 0, 1, 3, 0, 1, 1, 0, 0), 0.004808320737137555, 0.0005563810468836503, 3
(0, 0, 1, 3, 0, 1, 0, 1, 0), 0.004554844925844612, 0.014538258635944833, 3
(0, 0, 1, 3, 0, 1, 0, 0, 1), 0.0051482666937628044, 0.014647393299259723, 3
(0, 0, 1, 3, 0, 0, 2, 0, 0), 0.005112766408931537, 0, 0
(0, 0, 1, 3, 0, 0, 1, 1, 0), 0.00528199373443978, 0.005776903393811333, 3
(0, 0, 1, 3, 0, 0, 1, 0, 1), 0.005605701189445069, 0.017886511277575925, 3
(0, 0, 1, 3, 0, 0, 0, 2, 0), 0.004655367500908183, 0, 0
(0, 0, 1, 3, 0, 0, 0, 1, 1), 0.0049770611290908765, 0.006905134728406854, 3
(0, 0, 1, 3, 0, 0, 0, 0, 2), 0.005199169671342914, 0, 0
(0, 0, 1, 2, 3, 0, 0, 0, 0), 0.0045587995617878746, 0, 0
(0, 0, 1, 2, 2, 1, 0, 0, 0), 0.005872447489590222, 7.166691461169901e-06, 3
(0, 0, 1, 2, 2, 0, 1, 0, 0), 0.00525624898936501, 0.0001909858489606247, 3
(0, 0, 1, 2, 2, 0, 0, 1, 0), 0.005885407978951924, 0.0009092394425352972, 3
(0, 0, 1, 2, 2, 0, 0, 0, 1), 0.005363206624120031, 0.001073669173705424, 3
(0, 0, 1, 2, 1, 2, 0, 0, 0), 0.006196760696777047, 3.916002022361236e-06, 3
(0, 0, 1, 2, 1, 1, 1, 0, 0), 0.006282290720274297, 0.0012502936710709956, 3
(0, 0, 1, 2, 1, 1, 0, 1, 0), 0.005807087938139063, 0.04585058271600868, 3
(0, 0, 1, 2, 1, 1, 0, 0, 1), 0.006575632476629441, 0.040714422638611275, 3
(0, 0, 1, 2, 1, 0, 2, 0, 0), 0.006106197415710172, 0.00010444979204424905, 3
(0, 0, 1, 2, 1, 0, 1, 1, 0), 0.005618986884375716, 0.029666575364277796, 3
(0, 0, 1, 2, 1, 0, 1, 0, 1), 0.005578388484127378, 0.256681007049032, 3
(0, 0, 1, 2, 1, 0, 0, 2, 0), 0.006277957497273725, 0.0005746467207341683, 3
(0, 0, 1, 2, 1, 0, 0, 1, 1), 0.005826448599949087, 0.026952269299887623, 3
(0, 0, 1, 2, 1, 0, 0, 0, 2), 0.006277957497273723, 0.0005746467207342264, 3
(0, 0, 1, 2, 0, 3, 0, 0, 0), 0.004883112768974705, 0, 0
(0, 0, 1, 2, 0, 2, 1, 0, 0), 0.004863599146661826, 0.001307944791743687, 3
(0, 0, 1, 2, 0, 2, 0, 1, 0), 0.005162145080994984, 0.016918305396761285, 3
(0, 0, 1, 2, 0, 2, 0, 0, 1), 0.005830185538667017, 0.017992369031142683, 3
(0, 0, 1, 2, 0, 1, 2, 0, 0), 0.00538923436582016, 0.000992393588469535, 3
(0, 0, 1, 2, 0, 1, 1, 1, 0), 0.005257355435397244, 0.05413651824677496, 3
(0, 0, 1, 2, 0, 1, 1, 0, 1), 0.005148266693762799, 0.14148093677017506, 3
(0, 0, 1, 2, 0, 1, 0, 2, 0), 0.005230381392129958, 0.015580026844411425, 3
(0, 0, 1, 2, 0, 1, 0, 1, 1), 0.004298832766515243, 0.10624508060388183, 3
(0, 0, 1, 2, 0, 1, 0, 0, 2), 0.006420623204633881, 0.015291505097449356, 3
(0, 0, 1, 2, 0, 0, 3, 0, 0), 0.005408747988133034, 0, 0
(0, 0, 1, 2, 0, 0, 2, 1, 0), 0.006115877746615181, 0.010672025738797376, 3
(0, 0, 1, 2, 0, 0, 2, 0, 1), 0.006741656253364009, 0.019453085308017683, 3
(0, 0, 1, 2, 0, 0, 1, 2, 0), 0.005658478838591821, 0.012596730251590171, 3
(0, 0, 1, 2, 0, 0, 1, 1, 1), 0.006515673414571076, 0.039383861192602676, 3
(0, 0, 1, 2, 0, 0, 1, 0, 2), 0.00680645870017254, 0.01952075338007608, 3
(0, 0, 1, 2, 0, 0, 0, 3, 0), 0.004951349080109677, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 1), 0.005136277483759936, 0.014746335764450362, 3
(0, 0, 1, 2, 0, 0, 0, 1, 2), 0.005658478838591827, 0.012596730251589831, 3
(0, 0, 1, 2, 0, 0, 0, 0, 3), 0.0054735504349415695, 0, 0
(0, 0, 1, 1, 4, 0, 0, 0, 0), 0.004371544835418198, 0, 0
(0, 0, 1, 1, 3, 1, 0, 0, 0), 0.005148333576683731, 3.3633058452059145e-06, 3
(0, 0, 1, 1, 3, 0, 1, 0, 0), 0.005606220118677783, 5.0953386797366677e-05, 3
(0, 0, 1, 1, 3, 0, 0, 1, 0), 0.00591760627796337, 0.00026906059274054176, 3
(0, 0, 1, 1, 3, 0, 0, 0, 1), 0.0056126736726144575, 0.00030441890294845747, 3
(0, 0, 1, 1, 2, 2, 0, 0, 0), 0.005292682074330873, 4.573105962718522e-06, 3
(0, 0, 1, 1, 2, 1, 1, 0, 0), 0.0070801901018145265, 0.0006217421178519441, 3
(0, 0, 1, 1, 2, 1, 0, 1, 0), 0.005644801100122419, 0.04323610084755535, 3
(0, 0, 1, 1, 2, 1, 0, 0, 1), 0.00657563247662944, 0.040714422638610887, 3
(0, 0, 1, 1, 2, 0, 2, 0, 0), 0.006405267713641266, 6.199708924414437e-05, 3
(0, 0, 1, 1, 2, 0, 1, 1, 0), 0.005892967978920835, 0.02353102375977298, 3
(0, 0, 1, 1, 2, 0, 1, 0, 1), 0.006014656416689138, 0.2845143483379724, 3
(0, 0, 1, 1, 2, 0, 0, 2, 0), 0.006875573729537983, 0.0003192505483073573, 3
(0, 0, 1, 1, 2, 0, 0, 1, 1), 0.007151285958094663, 0.022600522702889536, 3
(0, 0, 1, 1, 2, 0, 0, 0, 2), 0.006418174821514615, 0.0003593592602022035, 3
(0, 0, 1, 1, 1, 3, 0, 0, 0), 0.00531058482704147, 1.8384723531301109e-06, 3
(0, 0, 1, 1, 1, 2, 1, 0, 0), 0.006282290720274299, 0.001250293671070718, 3
(0, 0, 1, 1, 1, 2, 0, 1, 0), 0.005283169651143947, 0.07508950670901664, 3
(0, 0, 1, 1, 1, 2, 0, 0, 1), 0.006814219348904236, 0.05301694872796446, 3
(0, 0, 1, 1, 1, 1, 2, 0, 0), 0.00713380237291293, 0.0008799524963326033, 3
(0, 0, 1, 1, 1, 1, 1, 1, 0), 0.008620963647467847, 0.12399534759413981, 3
(0, 0, 1, 1, 1, 1, 1, 0, 1), 0.008792723729031398, 0.37348790260576126, 3
(0, 0, 1, 1, 1, 1, 0, 2, 0), 0.006141134857719254, 0.03361603110164463, 3
(0, 0, 1, 1, 1, 1, 0, 1, 1), 0.00759894128922432, 0.21133791675052416, 3
(0, 0, 1, 1, 1, 1, 0, 0, 2), 0.007672184555479543, 0.031401358837971884, 3
(0, 0, 1, 1, 1, 0, 3, 0, 0), 0.0061620964796801, 3.1059229918689266e-05, 3
(0, 0, 1, 1, 1, 0, 2, 1, 0), 0.005257355435397245, 0.054136518246774325, 3
(0, 0, 1, 1, 1, 0, 2, 0, 1), 0.0067038812313111274, 0.2137039184637561, 3
(0, 0, 1, 1, 1, 0, 1, 2, 0), 0.005263808989333917, 0.06366653252122029, 3
(0, 0, 1, 1, 1, 0, 1, 1, 1), 0.00856558106271787, 0.3697077614501264, 3
(0, 0, 1, 1, 1, 0, 1, 0, 2), 0.006710334785247798, 0.2553468278516445, 3
(0, 0, 1, 1, 1, 0, 0, 3, 0), 0.006168550033616779, 0.00018165924868815736, 3
(0, 0, 1, 1, 1, 0, 0, 2, 1), 0.0065156734145710785, 0.039383861192602426, 3
(0, 0, 1, 1, 1, 0, 0, 1, 2), 0.006515673414571076, 0.03938386119260219, 3
(0, 0, 1, 1, 1, 0, 0, 0, 3), 0.006168550033616774, 0.00018165924868774523, 3
(0, 0, 1, 1, 0, 4, 0, 0, 0), 0.004452670460597068, 0, 0
(0, 0, 1, 1, 0, 3, 1, 0, 0), 0.004808320737137556, 0.0005563810468838404, 3
(0, 0, 1, 1, 0, 3, 0, 1, 0), 0.005555974828984895, 0.004486571140284881, 3
(0, 0, 1, 1, 0, 3, 0, 0, 1), 0.005851260544889259, 0.006644947426052376, 3
(0, 0, 1, 1, 0, 2, 2, 0, 0), 0.004566092075024202, 0.00112852532581601, 3
(0, 0, 1, 1, 0, 2, 1, 1, 0), 0.005892967978920832, 0.0235310237597736, 3
(0, 0, 1, 1, 0, 2, 1, 0, 1), 0.004697628751415608, 0.16603134934210909, 3
(0, 0, 1, 1, 0, 2, 0, 2, 0), 0.005908933956044429, 0.006681225903609575, 3
(0, 0, 1, 1, 0, 2, 0, 1, 1), 0.005173032182313623, 0.05810621236582787, 3
(0, 0, 1, 1, 0, 2, 0, 0, 2), 0.006651971690527607, 0.008723036062054275, 3
(0, 0, 1, 1, 0, 1, 3, 0, 0), 0.005201945847782133, 0.00042724684161968654, 3
(0, 0, 1, 1, 0, 1, 2, 1, 0), 0.0056189868843757144, 0.029666575364278067, 3
(0, 0, 1, 1, 0, 1, 2, 0, 1), 0.005148266693762798, 0.1414809367701747, 3
(0, 0, 1, 1, 0, 1, 1, 2, 0), 0.006061708370874147, 0.030275440845019656, 3
(0, 0, 1, 1, 0, 1, 1, 1, 1), 0.007598941289224322, 0.21133791675052405, 3
(0, 0, 1, 1, 0, 1, 1, 0, 2), 0.0061912065015145, 0.08625409277287105, 3
(0, 0, 1, 1, 0, 1, 0, 3, 0), 0.005644667334280566, 0.004198656233755397, 3
(0, 0, 1, 1, 0, 1, 0, 2, 1), 0.00429883276651524, 0.10624508060388181, 3
(0, 0, 1, 1, 0, 1, 0, 1, 2), 0.004899051087768508, 0.0946587585453494, 3
(0, 0, 1, 1, 0, 1, 0, 0, 3), 0.006244885655533837, 0.005701779676841511, 3
(0, 0, 1, 1, 0, 0, 4, 0, 0), 0.004649483015919355, 0, 0
(0, 0, 1, 1, 0, 0, 3, 1, 0), 0.005281993734439775, 0.0057769033938113645, 3
(0, 0, 1, 1, 0, 0, 3, 0, 1), 0.0063018984872364485, 0.008031321210889024, 3
(0, 0, 1, 1, 0, 0, 2, 2, 0), 0.004770534100987324, 0.011786660433451385, 3
(0, 0, 1, 1, 0, 0, 2, 1, 1), 0.007151285958094659, 0.022600522702889494, 3
(0, 0, 1, 1, 0, 0, 2, 0, 2), 0.00696280990925512, 0.011080620092146564, 3
(0, 0, 1, 1, 0, 0, 1, 3, 0), 0.004977061129090869, 0.006905134728406972, 3
(0, 0, 1, 1, 0, 0, 1, 2, 1), 0.005826448599949084, 0.026952269299888316, 3
(0, 0, 1, 1, 0, 0, 1, 1, 2), 0.007151285958094664, 0.02260052270288948, 3
(0, 0, 1, 1, 0, 0, 1, 0, 3), 0.006301898487236449, 0.008031321210889338, 3
(0, 0, 1, 1, 0, 0, 0, 4, 0), 0.004497016713244904, 0, 0
(0, 0, 1, 1, 0, 0, 0, 3, 1), 0.004977061129090877, 0.006905134728406833, 3
(0, 0, 1, 1, 0, 0, 0, 2, 2), 0.0047705341009873364, 0.011786660433451302, 3
(0, 0, 1, 1, 0, 0, 0, 1, 3), 0.005281993734439785, 0.0057769033938111355, 3
(0, 0, 1, 1, 0, 0, 0, 0, 4), 0.0046494830159193555, 0, 0
(0, 0, 1, 0, 5, 0, 0, 0, 0), 0.0024126268281359905, 0, 0
(0, 0, 1, 0, 4, 1, 0, 0, 0), 0.004041099315199089, 0, 0
(0, 0, 1, 0, 4, 0, 1, 0, 0), 0.004606560287242869, 0, 0
(0, 0, 1, 0, 4, 0, 0, 1, 0), 0.004553609296012802, 0, 0
(0, 0, 1, 0, 4, 0, 0, 0, 1), 0.0045860105194170655, 0, 0
(0, 0, 1, 0, 3, 2, 0, 0, 0), 0.0037046533829298745, 0, 0
(0, 0, 1, 0, 3, 1, 1, 0, 0), 0.005606220118677787, 5.095338679746274e-05, 3
(0, 0, 1, 0, 3, 1, 0, 1, 0), 0.004392558087827967, 0.009828178513928464, 3
(0, 0, 1, 0, 3, 1, 0, 0, 1), 0.005148266693762804, 0.014647393299260292, 3
(0, 0, 1, 0, 3, 0, 2, 0, 0), 0.005411836706862639, 0, 0
(0, 0, 1, 0, 3, 0, 1, 1, 0), 0.005555974828984899, 0.004486571140284865, 3
(0, 0, 1, 0, 3, 0, 1, 0, 1), 0.006041969122006829, 0.07261503430549275, 3
(0, 0, 1, 0, 3, 0, 0, 2, 0), 0.0052529837331724396, 0, 0
(0, 0, 1, 0, 3, 0, 0, 1, 1), 0.006301898487236452, 0.008031321210889371, 3
(0, 0, 1, 0, 3, 0, 0, 0, 2), 0.0053393869955838105, 0, 0
(0, 0, 1, 0, 2, 3, 0, 0, 0), 0.003677674605713137, 0, 0
(0, 0, 1, 0, 2, 2, 1, 0, 0), 0.005256248989365013, 0.0001909858489609855, 3
(0, 0, 1, 0, 2, 2, 0, 1, 0), 0.0033358765502512645, 0.06647522765120177, 3
(0, 0, 1, 0, 2, 2, 0, 0, 1), 0.004785889591979945, 0.046854528219702665, 3
(0, 0, 1, 0, 2, 1, 2, 0, 0), 0.00698503312890062, 7.352076875105747e-05, 3
(0, 0, 1, 0, 2, 1, 1, 1, 0), 0.005283169651143944, 0.07508950670901623, 3
(0, 0, 1, 0, 2, 1, 1, 0, 1), 0.006738026077622792, 0.2218066593259629, 3
(0, 0, 1, 0, 2, 1, 0, 2, 0), 0.004905807716096671, 0.011432653088634026, 3
(0, 0, 1, 0, 2, 1, 0, 1, 1), 0.005148266693762799, 0.1414809367701749, 3
(0, 0, 1, 0, 2, 1, 0, 0, 2), 0.00642062320463388, 0.015291505097449023, 3
(0, 0, 1, 0, 2, 0, 3, 0, 0), 0.005406458745248742, 0, 0
(0, 0, 1, 0, 2, 0, 2, 1, 0), 0.0051621450809949815, 0.016918305396761264, 3
(0, 0, 1, 0, 2, 0, 2, 0, 1), 0.00656989617180046, 0.10155178861621747, 3
(0, 0, 1, 0, 2, 0, 1, 2, 0), 0.0050032921073047834, 0.018991737722286378, 3
(0, 0, 1, 0, 2, 0, 1, 1, 1), 0.006703881231311129, 0.2137039184637559, 3
(0, 0, 1, 0, 2, 0, 1, 0, 2), 0.006475845644918788, 0.12443993005634903, 3
(0, 0, 1, 0, 2, 0, 0, 3, 0), 0.005247605771558543, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 1), 0.006741656253364013, 0.019453085308016847, 3
(0, 0, 1, 0, 2, 0, 0, 1, 2), 0.00680645870017254, 0.01952075338007544, 3
(0, 0, 1, 0, 2, 0, 0, 0, 3), 0.00531240821836707, 0, 0
(0, 0, 1, 0, 1, 4, 0, 0, 0), 0.00400063114937398, 0, 0
(0, 0, 1, 0, 1, 3, 1, 0, 0), 0.004804120838426271, 0.00011841446139094099, 3
(0, 0, 1, 0, 1, 3, 0, 1, 0), 0.004392558087827962, 0.009828178513928938, 3
(0, 0, 1, 0, 1, 3, 0, 0, 1), 0.005155063247097879, 0.01673727317622137, 3
(0, 0, 1, 0, 1, 2, 2, 0, 0), 0.005862820540173567, 0.0001509204042492103, 3
(0, 0, 1, 0, 1, 2, 1, 1, 0), 0.005644801100122414, 0.04323610084755557, 3
(0, 0, 1, 0, 1, 2, 1, 0, 1), 0.005851120202713842, 0.25039107885138956, 3
(0, 0, 1, 0, 1, 2, 0, 2, 0), 0.004986744047746885, 0.011406476333031235, 3
(0, 0, 1, 0, 1, 2, 0, 1, 1), 0.004697628751415605, 0.16603134934210967, 3
(0, 0, 1, 0, 1, 2, 0, 0, 2), 0.006511754366286709, 0.016522411737859274, 3
(0, 0, 1, 0, 1, 1, 3, 0, 0), 0.005999845229322365, 4.2569418714584996e-05, 3
(0, 0, 1, 0, 1, 1, 2, 1, 0), 0.005807087938139057, 0.04585058271600903, 3
(0, 0, 1, 0, 1, 1, 2, 0, 1), 0.00673802607762279, 0.22180665932596327, 3
(0, 0, 1, 0, 1, 1, 1, 2, 0), 0.0052896232050806185, 0.0895113536930777, 3
(0, 0, 1, 0, 1, 1, 1, 1, 1), 0.0087927237290314, 0.37348790260576126, 3
(0, 0, 1, 0, 1, 1, 1, 0, 2), 0.006983066503834262, 0.24460508117957874, 3
(0, 0, 1, 0, 1, 1, 0, 3, 0), 0.005482380496263922, 0.0027850781411958227, 3
(0, 0, 1, 0, 1, 1, 0, 2, 1), 0.0051482666937627975, 0.14148093677017526, 3
(0, 0, 1, 0, 1, 1, 0, 1, 2), 0.005910771853032707, 0.12444759300792825, 3
(0, 0, 1, 0, 1, 1, 0, 0, 3), 0.006244885655533836, 0.005701779676841636, 3
(0, 0, 1, 0, 1, 0, 4, 0, 0), 0.0045984933448220255, 0, 0
(0, 0, 1, 0, 1, 0, 3, 1, 0), 0.004554844925844605, 0.014538258635944806, 3
(0, 0, 1, 0, 1, 0, 3, 0, 1), 0.006041969122006826, 0.0726150343054924, 3
(0, 0, 1, 0, 1, 0, 2, 2, 0), 0.0035177311374360305, 0.1103796911319938, 3
(0, 0, 1, 0, 1, 0, 2, 1, 1), 0.006014656416689138, 0.2845143483379724, 3
(0, 0, 1, 0, 1, 0, 2, 0, 2), 0.006491979529760473, 0.1339873471664658, 3
(0, 0, 1, 0, 1, 0, 1, 3, 0), 0.004448942943384472, 0.01729954535108641, 3
(0, 0, 1, 0, 1, 0, 1, 2, 1), 0.005578388484127378, 0.25668100704903185, 3
(0, 0, 1, 0, 1, 0, 1, 1, 2), 0.0070655126802895984, 0.2315891572738761, 3
(0, 0, 1, 0, 1, 0, 1, 0, 3), 0.005936067139546693, 0.09131103595498129, 3
(0, 0, 1, 0, 1, 0, 0, 4, 0), 0.00454554235359196, 0, 0
(0, 0, 1, 0, 1, 0, 0, 3, 1), 0.00560570118944507, 0.01788651127757609, 3
(0, 0, 1, 0, 1, 0, 0, 2, 2), 0.005778296638327158, 0.04613417825134149, 3
(0, 0, 1, 0, 1, 0, 0, 1, 3), 0.005605701189445069, 0.01788651127757606, 3
(0, 0, 1, 0, 1, 0, 0, 0, 4), 0.004545542353591957, 0, 0
(0, 0, 1, 0, 0, 5, 0, 0, 0), 0.0023991374395276217, 0, 0
(0, 0, 1, 0, 0, 4, 1, 0, 0), 0.0042055106471171125, 0, 0
(0, 0, 1, 0, 0, 4, 0, 1, 0), 0.004553609296012799, 0, 0
(0, 0, 1, 0, 0, 4, 0, 0, 1), 0.004589408796084605, 0, 0
(0, 0, 1, 0, 0, 3, 2, 0, 0), 0.004289624118135584, 0, 0
(0, 0, 1, 0, 0, 3, 1, 1, 0), 0.005917606277963364, 0.0002690605927401662, 3
(0, 0, 1, 0, 0, 3, 1, 0, 1), 0.005155063247097879, 0.016737273176221514, 3
(0, 0, 1, 0, 0, 3, 0, 2, 0), 0.005333920064822648, 0, 0
(0, 0, 1, 0, 0, 3, 0, 1, 1), 0.005851260544889253, 0.00664494742605227, 3
(0, 0, 1, 0, 0, 3, 0, 0, 2), 0.00543051815723664, 0, 0
(0, 0, 1, 0, 0, 2, 3, 0, 0), 0.0043112249337384275, 0, 0
(0, 0, 1, 0, 0, 2, 2, 1, 0), 0.005885407978951922, 0.0009092394425353302, 3
(0, 0, 1, 0, 0, 2, 2, 0, 1), 0.004785889591979947, 0.046854528219702735, 3
(0, 0, 1, 0, 0, 2, 1, 2, 0), 0.006929703925638991, 0.0004577621014926504, 3
(0, 0, 1, 0, 0, 2, 1, 1, 1), 0.006814219348904235, 0.05301694872796431, 3
(0, 0, 1, 0, 0, 2, 1, 0, 2), 0.00590518281547816, 0.01942699559922138, 3
(0, 0, 1, 0, 0, 2, 0, 3, 0), 0.005355520880425491, 0, 0
(0, 0, 1, 0, 0, 2, 0, 2, 1), 0.00583018553866701, 0.017992369031142718, 3
(0, 0, 1, 0, 0, 2, 0, 1, 2), 0.0059051828154781565, 0.019426995599221588, 3
(0, 0, 1, 0, 0, 2, 0, 0, 3), 0.005430518157236641, 0, 0
(0, 0, 1, 0, 0, 1, 4, 0, 0), 0.004237911870521377, 0, 0
(0, 0, 1, 0, 0, 1, 3, 1, 0), 0.004916476374823073, 0.0006697022470471017, 3
(0, 0, 1, 0, 0, 1, 3, 0, 1), 0.005148266693762804, 0.014647393299259931, 3
(0, 0, 1, 0, 0, 1, 2, 2, 0), 0.005363206624120024, 0.0010736691737050527, 3
(0, 0, 1, 0, 0, 1, 2, 1, 1), 0.006575632476629436, 0.04071442263861117, 3
(0, 0, 1, 0, 0, 1, 2, 0, 2), 0.005830185538667014, 0.01799236903114289, 3
(0, 0, 1, 0, 0, 1, 1, 3, 0), 0.005612673672614452, 0.0003044189029488045, 3
(0, 0, 1, 0, 0, 1, 1, 2, 1), 0.006575632476629432, 0.040714422638611275, 3
(0, 0, 1, 0, 0, 1, 1, 1, 2), 0.006814219348904234, 0.05301694872796417, 3
(0, 0, 1, 0, 0, 1, 1, 0, 3), 0.005851260544889257, 0.006644947426052535, 3
(0, 0, 1, 0, 0, 1, 0, 4, 0), 0.004586010519417064, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 1), 0.005148266693762799, 0.014647393299259848, 3
(0, 0, 1, 0, 0, 1, 0, 2, 2), 0.004785889591979942, 0.04685452821970271, 3
(0, 0, 1, 0, 0, 1, 0, 1, 3), 0.005155063247097874, 0.0167372731762213, 3
(0, 0, 1, 0, 0, 1, 0, 0, 4), 0.004589408796084603, 0, 0
(0, 0, 1, 0, 0, 0, 5, 0, 0), 0.002409937847329043, 0, 0
(0, 0, 1, 0, 0, 0, 4, 1, 0), 0.004053044344442654, 0, 0
(0, 0, 1, 0, 0, 0, 4, 0, 1), 0.0045860105194170655, 0, 0
(0, 0, 1, 0, 0, 0, 3, 2, 0), 0.0037674227633036814, 0, 0
(0, 0, 1, 0, 0, 0, 3, 1, 1), 0.005612673672614453, 0.00030441890294858394, 3
(0, 0, 1, 0, 0, 0, 3, 0, 2), 0.0053555208804254946, 0, 0
(0, 0, 1, 0, 0, 0, 2, 3, 0), 0.0037674227633036814, 0, 0
(0, 0, 1, 0, 0, 0, 2, 2, 1), 0.005363206624120027, 0.0010736691737048914, 3
(0, 0, 1, 0, 0, 0, 2, 1, 2), 0.006929703925638992, 0.0004577621014931344, 3
(0, 0, 1, 0, 0, 0, 2, 0, 3), 0.005333920064822652, 0, 0
(0, 0, 1, 0, 0, 0, 1, 4, 0), 0.004053044344442654, 0, 0
(0, 0, 1, 0, 0, 0, 1, 3, 1), 0.004916476374823074, 0.0006697022470472832, 3
(0, 0, 1, 0, 0, 0, 1, 2, 2), 0.0058854079789519235, 0.0009092394425350162, 3
(0, 0, 1, 0, 0, 0, 1, 1, 3), 0.0059176062779633665, 0.00026906059274067165, 3
(0, 0, 1, 0, 0, 0, 1, 0, 4), 0.0045536092960128, 0, 0
(0, 0, 1, 0, 0, 0, 0, 5, 0), 0.002409937847329043, 0, 0
(0, 0, 1, 0, 0, 0, 0, 4, 1), 0.004237911870521377, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 2), 0.004311224933738426, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 3), 0.0042896241181355835, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 4), 0.004205510647117112, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 5), 0.002399137439527621, 0, 0
(0, 0, 0, 6, 0, 0, 0, 0, 0), 0.0009032046831162815, 0, 0
(0, 0, 0, 5, 1, 0, 0, 0, 0), 0.0022619470577282938, 0, 0
(0, 0, 0, 5, 0, 1, 0, 0, 0), 0.002412626828135991, 0, 0
(0, 0, 0, 5, 0, 0, 1, 0, 0), 0.0023991374395276204, 0, 0
(0, 0, 0, 5, 0, 0, 0, 1, 0), 0.0024099378473290433, 0, 0
(0, 0, 0, 5, 0, 0, 0, 0, 1), 0.0024099378473290433, 0, 0
(0, 0, 0, 4, 2, 0, 0, 0, 0), 0.0027479355661771177, 0, 0
(0, 0, 0, 4, 1, 1, 0, 0, 0), 0.004371544835418197, 0, 0
(0, 0, 0, 4, 1, 0, 1, 0, 0), 0.004000631149373976, 0, 0
(0, 0, 0, 4, 1, 0, 0, 1, 0), 0.004237911870521376, 0, 0
(0, 0, 0, 4, 1, 0, 0, 0, 1), 0.004053044344442655, 0, 0
(0, 0, 0, 4, 0, 2, 0, 0, 0), 0.003350654647807903, 0, 0
(0, 0, 0, 4, 0, 1, 1, 0, 0), 0.004452670460597065, 0, 0
(0, 0, 0, 4, 0, 1, 0, 1, 0), 0.004598493344822027, 0, 0
(0, 0, 0, 4, 0, 1, 0, 0, 1), 0.004586010519417067, 0, 0
(0, 0, 0, 4, 0, 0, 2, 0, 0), 0.003296697093374424, 0, 0
(0, 0, 0, 4, 0, 0, 1, 1, 0), 0.004649483015919354, 0, 0
(0, 0, 0, 4, 0, 0, 1, 0, 1), 0.004545542353591957, 0, 0
(0, 0, 0, 4, 0, 0, 0, 2, 0), 0.0033398987245801142, 0, 0
(0, 0, 0, 4, 0, 0, 0, 1, 1), 0.004497016713244904, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 2), 0.003339898724580113, 0, 0
(0, 0, 0, 3, 3, 0, 0, 0, 0), 0.0027783863831302115, 0, 0
(0, 0, 0, 3, 2, 1, 0, 0, 0), 0.004558799561787876, 0, 0
(0, 0, 0, 3, 2, 0, 1, 0, 0), 0.0036776746057131313, 0, 0
(0, 0, 0, 3, 2, 0, 0, 1, 0), 0.004311224933738424, 0, 0
(0, 0, 0, 3, 2, 0, 0, 0, 1), 0.0037674227633036858, 0, 0
(0, 0, 0, 3, 1, 2, 0, 0, 0), 0.005462878184234053, 0, 0
(0, 0, 0, 3, 1, 1, 1, 0, 0), 0.005310584827041465, 1.8384723529425422e-06, 3
(0, 0, 0, 3, 1, 1, 0, 1, 0), 0.005999845229322363, 4.256941871450812e-05, 3
(0, 0, 0, 3, 1, 1, 0, 0, 1), 0.005612673672614459, 0.0003044189029487082, 3
(0, 0, 0, 3, 1, 0, 2, 0, 0), 0.004500816896509089, 0, 0
(0, 0, 0, 3, 1, 0, 1, 1, 0), 0.005201945847782127, 0.00042724684161961785, 3
(0, 0, 0, 3, 1, 0, 1, 0, 1), 0.00444894294338447, 0.017299545351086493, 3
(0, 0, 0, 3, 1, 0, 0, 2, 0), 0.005199169671342916, 0, 0
(0, 0, 0, 3, 1, 0, 0, 1, 1), 0.004977061129090875, 0.006905134728406792, 3
(0, 0, 0, 3, 1, 0, 0, 0, 2), 0.004655367500908177, 0, 0
(0, 0, 0, 3, 0, 3, 0, 0, 0), 0.0036824650055763916, 0, 0
(0, 0, 0, 3, 0, 2, 1, 0, 0), 0.004883112768974701, 0, 0
(0, 0, 0, 3, 0, 2, 0, 1, 0), 0.005406458745248741, 0, 0
(0, 0, 0, 3, 0, 2, 0, 0, 1), 0.005355520880425499, 0, 0
(0, 0, 0, 3, 0, 1, 2, 0, 0), 0.004802176437324483, 0, 0
(0, 0, 0, 3, 0, 1, 1, 1, 0), 0.006162096479680099, 3.105922991856151e-05, 3
(0, 0, 0, 3, 0, 1, 1, 0, 1), 0.0054823804962639226, 0.0027850781411959185, 3
(0, 0, 0, 3, 0, 1, 0, 2, 0), 0.005390324860407056, 0, 0
(0, 0, 0, 3, 0, 1, 0, 1, 1), 0.005644667334280568, 0.004198656233755463, 3
(0, 0, 0, 3, 0, 1, 0, 0, 2), 0.005339386995583813, 0, 0
(0, 0, 0, 3, 0, 0, 3, 0, 0), 0.0036015286739261693, 0, 0
(0, 0, 0, 3, 0, 0, 2, 1, 0), 0.005408747988133032, 0, 0
(0, 0, 0, 3, 0, 0, 2, 0, 1), 0.005247605771558538, 0, 0
(0, 0, 0, 3, 0, 0, 1, 2, 0), 0.005473550434941567, 0, 0
(0, 0, 0, 3, 0, 0, 1, 1, 1), 0.0061685500336167735, 0.00018165924868813064, 3
(0, 0, 0, 3, 0, 0, 1, 0, 2), 0.0053124082183670695, 0, 0
(0, 0, 0, 3, 0, 0, 0, 3, 0), 0.0036663311207347053, 0, 0
(0, 0, 0, 3, 0, 0, 0, 2, 1), 0.004951349080109679, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 2), 0.0049513490801096766, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 3), 0.003666331120734703, 0, 0
(0, 0, 0, 2, 4, 0, 0, 0, 0), 0.0027479355661771186, 0, 0
(0, 0, 0, 2, 3, 1, 0, 0, 0), 0.0042574400209724845, 0, 0
(0, 0, 0, 2, 3, 0, 1, 0, 0), 0.00370465338292987, 0, 0
(0, 0, 0, 2, 3, 0, 0, 1, 0), 0.004289624118135581, 0, 0
(0, 0, 0, 2, 3, 0, 0, 0, 1), 0.003767422763303686, 0, 0
(0, 0, 0, 2, 2, 2, 0, 0, 0), 0.005450717474531983, 0, 0
(0, 0, 0, 2, 2, 1, 1, 0, 0), 0.005292682074330868, 4.573105962912811e-06, 3
(0, 0, 0, 2, 2, 1, 0, 1, 0), 0.005862820540173565, 0.00015092040424892215, 3
(0, 0, 0, 2, 2, 1, 0, 0, 1), 0.005363206624120034, 0.0010736691737054153, 3
(0, 0, 0, 2, 2, 0, 2, 0, 0), 0.004291186644013276, 0, 0
(0, 0, 0, 2, 2, 0, 1, 1, 0), 0.004566092075024196, 0.0011285253258158001, 3
(0, 0, 0, 2, 2, 0, 1, 0, 1), 0.0035177311374360327, 0.11037969113199442, 3
(0, 0, 0, 2, 2, 0, 0, 2, 0), 0.005504329745630384, 0, 0
(0, 0, 0, 2, 2, 0, 0, 1, 1), 0.004770534100987332, 0.011786660433451801, 3
(0, 0, 0, 2, 2, 0, 0, 0, 2), 0.004459927035966594, 0, 0
(0, 0, 0, 2, 1, 3, 0, 0, 0), 0.005462878184234056, 0, 0
(0, 0, 0, 2, 1, 2, 1, 0, 0), 0.006196760696777043, 3.916002022382053e-06, 3
(0, 0, 0, 2, 1, 2, 0, 1, 0), 0.006985033128900618, 7.352076875133306e-05, 3
(0, 0, 0, 2, 1, 2, 0, 0, 1), 0.006929703925638999, 0.0004577621014930303, 3
(0, 0, 0, 2, 1, 1, 2, 0, 0), 0.005536058949867474, 2.8463575730780377e-06, 3
(0, 0, 0, 2, 1, 1, 1, 1, 0), 0.007133802372912925, 0.0008799524963323258, 3
(0, 0, 0, 2, 1, 1, 1, 0, 1), 0.00528962320508062, 0.0895113536930779, 3
(0, 0, 0, 2, 1, 1, 0, 2, 0), 0.0069957053796081345, 5.235873485477104e-05, 3
(0, 0, 0, 2, 1, 1, 0, 1, 1), 0.006061708370874156, 0.030275440845019187, 3
(0, 0, 0, 2, 1, 1, 0, 0, 2), 0.006418174821514618, 0.00035935926020230064, 3
(0, 0, 0, 2, 1, 0, 3, 0, 0), 0.004802176437324483, 0, 0
(0, 0, 0, 2, 1, 0, 2, 1, 0), 0.0053892343658201525, 0.0009923935884692638, 3
(0, 0, 0, 2, 1, 0, 2, 0, 1), 0.005003292107304778, 0.01899173772228645, 3
(0, 0, 0, 2, 1, 0, 1, 2, 0), 0.0060606083634372355, 0.000756116321714502, 3
(0, 0, 0, 2, 1, 0, 1, 1, 1), 0.00526380898933392, 0.06366653252122069, 3
(0, 0, 0, 2, 1, 0, 1, 0, 2), 0.005152464750089969, 0.017467866340259344, 3
(0, 0, 0, 2, 1, 0, 0, 3, 0), 0.00547355043494157, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 1), 0.0056584788385918225, 0.012596730251589859, 3
(0, 0, 0, 2, 1, 0, 0, 1, 2), 0.0051362774837599295, 0.014746335764450306, 3
(0, 0, 0, 2, 1, 0, 0, 0, 3), 0.004951349080109674, 0, 0
(0, 0, 0, 2, 0, 4, 0, 0, 0), 0.0033506546478079043, 0, 0
(0, 0, 0, 2, 0, 3, 1, 0, 0), 0.004608732005376051, 0, 0
(0, 0, 0, 2, 0, 3, 0, 1, 0), 0.005411836706862638, 0, 0
(0, 0, 0, 2, 0, 3, 0, 0, 1), 0.005333920064822656, 0, 0
(0, 0, 0, 2, 0, 2, 2, 0, 0), 0.00429118664401328, 0, 0
(0, 0, 0, 2, 0, 2, 1, 1, 0), 0.006405267713641265, 6.199708924392232e-05, 3
(0, 0, 0, 2, 0, 2, 1, 0, 1), 0.0049867440477468885, 0.01140647633303144, 3
(0, 0, 0, 2, 0, 2, 0, 2, 0), 0.005940597678192142, 0, 0
(0, 0, 0, 2, 0, 2, 0, 1, 1), 0.005908933956044435, 0.006681225903609465, 3
(0, 0, 0, 2, 0, 2, 0, 0, 2), 0.005784764394112176, 0, 0
(0, 0, 0, 2, 0, 1, 3, 0, 0), 0.004500816896509092, 0, 0
(0, 0, 0, 2, 0, 1, 2, 1, 0), 0.006106197415710167, 0.0001044497920441553, 3
(0, 0, 0, 2, 0, 1, 2, 0, 1), 0.00490580771609667, 0.011432653088633832, 3
(0, 0, 0, 2, 0, 1, 1, 2, 0), 0.006995705379608129, 5.235873485428908e-05, 3
(0, 0, 0, 2, 0, 1, 1, 1, 1), 0.0061411348577192545, 0.03361603110164496, 3
(0, 0, 0, 2, 0, 1, 1, 0, 2), 0.005717399037954647, 0.004471873219268039, 3
(0, 0, 0, 2, 0, 1, 0, 3, 0), 0.005390324860407057, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 1), 0.005230381392129959, 0.015580026844411175, 3
(0, 0, 0, 2, 0, 1, 0, 1, 2), 0.005152464750089974, 0.017467866340259704, 3
(0, 0, 0, 2, 0, 1, 0, 0, 3), 0.005312408218367074, 0, 0
(0, 0, 0, 2, 0, 0, 4, 0, 0), 0.003296697093374425, 0, 0
(0, 0, 0, 2, 0, 0, 3, 1, 0), 0.0051127664089315366, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 1), 0.0052529837331724335, 0, 0
(0, 0, 0, 2, 0, 0, 2, 2, 0), 0.0055043297456303765, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 1), 0.006875573729537976, 0.0003192505483072775, 3
(0, 0, 0, 2, 0, 0, 2, 0, 2), 0.005784764394112171, 0, 0
(0, 0, 0, 2, 0, 0, 1, 3, 0), 0.005199169671342914, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 1), 0.006277957497273723, 0.0005746467207340709, 3
(0, 0, 0, 2, 0, 0, 1, 1, 2), 0.006418174821514616, 0.00035935926020210635, 3
(0, 0, 0, 2, 0, 0, 1, 0, 3), 0.0053393869955838105, 0, 0
(0, 0, 0, 2, 0, 0, 0, 4, 0), 0.003339898724580115, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 1), 0.004655367500908182, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 2), 0.004459927035966601, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 3), 0.004655367500908182, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 4), 0.003339898724580113, 0, 0
(0, 0, 0, 1, 5, 0, 0, 0, 0), 0.0022619470577282946, 0, 0
(0, 0, 0, 1, 4, 1, 0, 0, 0), 0.003919505524195109, 0, 0
(0, 0, 0, 1, 4, 0, 1, 0, 0), 0.004041099315199086, 0, 0
(0, 0, 0, 1, 4, 0, 0, 1, 0), 0.004205510647117112, 0, 0
(0, 0, 0, 1, 4, 0, 0, 0, 1), 0.004053044344442655, 0, 0
(0, 0, 0, 1, 3, 2, 0, 0, 0), 0.004257440020972486, 0, 0
(0, 0, 0, 1, 3, 1, 1, 0, 0), 0.005148333576683729, 3.36330584492142e-06, 3
(0, 0, 0, 1, 3, 1, 0, 1, 0), 0.004804120838426271, 0.00011841446139117691, 3
(0, 0, 0, 1, 3, 1, 0, 0, 1), 0.004916476374823079, 0.0006697022470471745, 3
(0, 0, 0, 1, 3, 0, 2, 0, 0), 0.0046087320053760485, 0, 0
(0, 0, 0, 1, 3, 0, 1, 1, 0), 0.004808320737137553, 0.0005563810468838771, 3
(0, 0, 0, 1, 3, 0, 1, 0, 1), 0.004554844925844605, 0.014538258635944944, 3
(0, 0, 0, 1, 3, 0, 0, 2, 0), 0.005112766408931542, 0, 0
(0, 0, 0, 1, 3, 0, 0, 1, 1), 0.005281993734439779, 0.005776903393811496, 3
(0, 0, 0, 1, 3, 0, 0, 0, 2), 0.004655367500908176, 0, 0
(0, 0, 0, 1, 2, 3, 0, 0, 0), 0.004558799561787881, 0, 0
(0, 0, 0, 1, 2, 2, 1, 0, 0), 0.0058724474895902185, 7.1666914610033676e-06, 3
(0, 0, 0, 1, 2, 2, 0, 1, 0), 0.005256248989365014, 0.00019098584896109653, 3
(0, 0, 0, 1, 2, 2, 0, 0, 1), 0.005885407978951925, 0.000909239442534949, 3
(0, 0, 0, 1, 2, 1, 2, 0, 0), 0.0061967606967770405, 3.916002022312664e-06, 3
(0, 0, 0, 1, 2, 1, 1, 1, 0), 0.006282290720274291, 0.0012502936710711344, 3
(0, 0, 0, 1, 2, 1, 1, 0, 1), 0.00580708793813906, 0.04585058271600872, 3
(0, 0, 0, 1, 2, 1, 0, 2, 0), 0.006106197415710171, 0.00010444979204437585, 3
(0, 0, 0, 1, 2, 1, 0, 1, 1), 0.00561898688437572, 0.02966657536427824, 3
(0, 0, 0, 1, 2, 1, 0, 0, 2), 0.006277957497273722, 0.0005746467207343498, 3
(0, 0, 0, 1, 2, 0, 3, 0, 0), 0.004883112768974702, 0, 0
(0, 0, 0, 1, 2, 0, 2, 1, 0), 0.0048635991466618195, 0.0013079447917437427, 3
(0, 0, 0, 1, 2, 0, 2, 0, 1), 0.0051621450809949815, 0.016918305396761077, 3
(0, 0, 0, 1, 2, 0, 1, 2, 0), 0.005389234365820157, 0.0009923935884696632, 3
(0, 0, 0, 1, 2, 0, 1, 1, 1), 0.005257355435397247, 0.05413651824677457, 3
(0, 0, 0, 1, 2, 0, 1, 0, 2), 0.005230381392129953, 0.015580026844411317, 3
(0, 0, 0, 1, 2, 0, 0, 3, 0), 0.00540874798813304, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 1), 0.006115877746615186, 0.010672025738797521, 3
(0, 0, 0, 1, 2, 0, 0, 1, 2), 0.005658478838591821, 0.012596730251590428, 3
(0, 0, 0, 1, 2, 0, 0, 0, 3), 0.004951349080109673, 0, 0
(0, 0, 0, 1, 1, 4, 0, 0, 0), 0.0043715448354182005, 0, 0
(0, 0, 0, 1, 1, 3, 1, 0, 0), 0.005148333576683729, 3.363305845334284e-06, 3
(0, 0, 0, 1, 1, 3, 0, 1, 0), 0.005606220118677784, 5.095338679726297e-05, 3
(0, 0, 0, 1, 1, 3, 0, 0, 1), 0.00591760627796337, 0.0002690605927409503, 3
(0, 0, 0, 1, 1, 2, 2, 0, 0), 0.005292682074330868, 4.5731059625519865e-06, 3
(0, 0, 0, 1, 1, 2, 1, 1, 0), 0.007080190101814525, 0.0006217421178519372, 3
(0, 0, 0, 1, 1, 2, 1, 0, 1), 0.005644801100122417, 0.04323610084755599, 3
(0, 0, 0, 1, 1, 2, 0, 2, 0), 0.006405267713641268, 6.199708924403334e-05, 3
(0, 0, 0, 1, 1, 2, 0, 1, 1), 0.00589296797892084, 0.02353102375977384, 3
(0, 0, 0, 1, 1, 2, 0, 0, 2), 0.006875573729537981, 0.0003192505483076279, 3
(0, 0, 0, 1, 1, 1, 3, 0, 0), 0.005310584827041467, 1.8384723529443989e-06, 3
(0, 0, 0, 1, 1, 1, 2, 1, 0), 0.00628229072027429, 0.0012502936710707458, 3
(0, 0, 0, 1, 1, 1, 2, 0, 1), 0.005283169651143942, 0.0750895067090168, 3
(0, 0, 0, 1, 1, 1, 1, 2, 0), 0.007133802372912924, 0.0008799524963322147, 3
(0, 0, 0, 1, 1, 1, 1, 1, 1), 0.008620963647467847, 0.12399534759414045, 3
(0, 0, 0, 1, 1, 1, 1, 0, 2), 0.00614113485771925, 0.03361603110164468, 3
(0, 0, 0, 1, 1, 1, 0, 3, 0), 0.0061620964796801, 3.1059229918613427e-05, 3
(0, 0, 0, 1, 1, 1, 0, 2, 1), 0.0052573554353972495, 0.054136518246774776, 3
(0, 0, 0, 1, 1, 1, 0, 1, 2), 0.005263808989333924, 0.06366653252122063, 3
(0, 0, 0, 1, 1, 1, 0, 0, 3), 0.006168550033616777, 0.00018165924868798766, 3
(0, 0, 0, 1, 1, 0, 4, 0, 0), 0.004452670460597065, 0, 0
(0, 0, 0, 1, 1, 0, 3, 1, 0), 0.004808320737137549, 0.0005563810468841358, 3
(0, 0, 0, 1, 1, 0, 3, 0, 1), 0.005555974828984895, 0.004486571140284895, 3
(0, 0, 0, 1, 1, 0, 2, 2, 0), 0.004566092075024193, 0.0011285253258155807, 3
(0, 0, 0, 1, 1, 0, 2, 1, 1), 0.005892967978920833, 0.02353102375977339, 3
(0, 0, 0, 1, 1, 0, 2, 0, 2), 0.005908933956044427, 0.006681225903609686, 3
(0, 0, 0, 1, 1, 0, 1, 3, 0), 0.005201945847782129, 0.0004272468416196473, 3
(0, 0, 0, 1, 1, 0, 1, 2, 1), 0.005618986884375715, 0.029666575364277803, 3
(0, 0, 0, 1, 1, 0, 1, 1, 2), 0.0060617083708741516, 0.030275440845019177, 3
(0, 0, 0, 1, 1, 0, 1, 0, 3), 0.005644667334280564, 0.004198656233755581, 3
(0, 0, 0, 1, 1, 0, 0, 4, 0), 0.004649483015919358, 0, 0
(0, 0, 0, 1, 1, 0, 0, 3, 1), 0.005281993734439784, 0.005776903393811385, 3
(0, 0, 0, 1, 1, 0, 0, 2, 2), 0.004770534100987336, 0.011786660433451607, 3
(0, 0, 0, 1, 1, 0, 0, 1, 3), 0.004977061129090873, 0.00690513472840675, 3
(0, 0, 0, 1, 1, 0, 0, 0, 4), 0.0044970167132449, 0, 0
(0, 0, 0, 1, 0, 5, 0, 0, 0), 0.0024126268281359914, 0, 0
(0, 0, 0, 1, 0, 4, 1, 0, 0), 0.0040410993151990884, 0, 0
(0, 0, 0, 1, 0, 4, 0, 1, 0), 0.004606560287242867, 0, 0
(0, 0, 0, 1, 0, 4, 0, 0, 1), 0.004553609296012804, 0, 0
(0, 0, 0, 1, 0, 3, 2, 0, 0), 0.0037046533829298727, 0, 0
(0, 0, 0, 1, 0, 3, 1, 1, 0), 0.005606220118677782, 5.0953386797011824e-05, 3
(0, 0, 0, 1, 0, 3, 1, 0, 1), 0.004392558087827966, 0.009828178513928186, 3
(0, 0, 0, 1, 0, 3, 0, 2, 0), 0.005411836706862633, 0, 0
(0, 0, 0, 1, 0, 3, 0, 1, 1), 0.005555974828984897, 0.004486571140284777, 3
(0, 0, 0, 1, 0, 3, 0, 0, 2), 0.005252983733172438, 0, 0
(0, 0, 0, 1, 0, 2, 3, 0, 0), 0.003677674605713135, 0, 0
(0, 0, 0, 1, 0, 2, 2, 1, 0), 0.005256248989365006, 0.00019098584896117983, 3
(0, 0, 0, 1, 0, 2, 2, 0, 1), 0.0033358765502512645, 0.0664752276512021, 3
(0, 0, 0, 1, 0, 2, 1, 2, 0), 0.006985033128900613, 7.352076875125908e-05, 3
(0, 0, 0, 1, 0, 2, 1, 1, 1), 0.005283169651143944, 0.07508950670901689, 3
(0, 0, 0, 1, 0, 2, 1, 0, 2), 0.0049058077160966706, 0.01143265308863402, 3
(0, 0, 0, 1, 0, 2, 0, 3, 0), 0.005406458745248738, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 1), 0.005162145080994983, 0.016918305396761438, 3
(0, 0, 0, 1, 0, 2, 0, 1, 2), 0.0050032921073047834, 0.018991737722286444, 3
(0, 0, 0, 1, 0, 2, 0, 0, 3), 0.005247605771558543, 0, 0
(0, 0, 0, 1, 0, 1, 4, 0, 0), 0.004000631149373979, 0, 0
(0, 0, 0, 1, 0, 1, 3, 1, 0), 0.004804120838426263, 0.00011841446139082997, 3
(0, 0, 0, 1, 0, 1, 3, 0, 1), 0.004392558087827964, 0.00982817851392838, 3
(0, 0, 0, 1, 0, 1, 2, 2, 0), 0.005862820540173556, 0.00015092040424885956, 3
(0, 0, 0, 1, 0, 1, 2, 1, 1), 0.005644801100122416, 0.043236100847556226, 3
(0, 0, 0, 1, 0, 1, 2, 0, 2), 0.004986744047746887, 0.011406476333031216, 3
(0, 0, 0, 1, 0, 1, 1, 3, 0), 0.005999845229322356, 4.256941871453033e-05, 3
(0, 0, 0, 1, 0, 1, 1, 2, 1), 0.0058070879381390585, 0.04585058271600895, 3
(0, 0, 0, 1, 0, 1, 1, 1, 2), 0.005289623205080622, 0.08951135369307836, 3
(0, 0, 0, 1, 0, 1, 1, 0, 3), 0.0054823804962639226, 0.0027850781411960478, 3
(0, 0, 0, 1, 0, 1, 0, 4, 0), 0.004598493344822025, 0, 0
(0, 0, 0, 1, 0, 1, 0, 3, 1), 0.004554844925844608, 0.014538258635945028, 3
(0, 0, 0, 1, 0, 1, 0, 2, 2), 0.003517731137436038, 0.1103796911319947, 3
(0, 0, 0, 1, 0, 1, 0, 1, 3), 0.004448942943384476, 0.01729954535108652, 3
(0, 0, 0, 1, 0, 1, 0, 0, 4), 0.0045455423535919574, 0, 0
(0, 0, 0, 1, 0, 0, 5, 0, 0), 0.0023991374395276204, 0, 0
(0, 0, 0, 1, 0, 0, 4, 1, 0), 0.004205510647117107, 0, 0
(0, 0, 0, 1, 0, 0, 4, 0, 1), 0.0045536092960128, 0, 0
(0, 0, 0, 1, 0, 0, 3, 2, 0), 0.004289624118135573, 0, 0
(0, 0, 0, 1, 0, 0, 3, 1, 1), 0.005917606277963363, 0.00026906059274043725, 3
(0, 0, 0, 1, 0, 0, 3, 0, 2), 0.0053339200648226505, 0, 0
(0, 0, 0, 1, 0, 0, 2, 3, 0), 0.0043112249337384214, 0, 0
(0, 0, 0, 1, 0, 0, 2, 2, 1), 0.005885407978951922, 0.0009092394425351875, 3
(0, 0, 0, 1, 0, 0, 2, 1, 2), 0.006929703925638996, 0.0004577621014931292, 3
(0, 0, 0, 1, 0, 0, 2, 0, 3), 0.005355520880425496, 0, 0
(0, 0, 0, 1, 0, 0, 1, 4, 0), 0.004237911870521373, 0, 0
(0, 0, 0, 1, 0, 0, 1, 3, 1), 0.004916476374823077, 0.0006697022470472602, 3
(0, 0, 0, 1, 0, 0, 1, 2, 2), 0.005363206624120034, 0.0010736691737049226, 3
(0, 0, 0, 1, 0, 0, 1, 1, 3), 0.005612673672614461, 0.0003044189029488035, 3
(0, 0, 0, 1, 0, 0, 1, 0, 4), 0.004586010519417066, 0, 0
(0, 0, 0, 1, 0, 0, 0, 5, 0), 0.0024099378473290433, 0, 0
(0, 0, 0, 1, 0, 0, 0, 4, 1), 0.004053044344442658, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 2), 0.0037674227633036923, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 3), 0.003767422763303691, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 4), 0.004053044344442658, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 5), 0.0024099378473290433, 0, 0
(0, 0, 0, 0, 6, 0, 0, 0, 0), 0.0009032046831162814, 0, 0
(0, 0, 0, 0, 5, 1, 0, 0, 0), 0.002261947057728295, 0, 0
(0, 0, 0, 0, 5, 0, 1, 0, 0), 0.0024126268281359914, 0, 0
(0, 0, 0, 0, 5, 0, 0, 1, 0), 0.002399137439527622, 0, 0
(0, 0, 0, 0, 5, 0, 0, 0, 1), 0.0024099378473290425, 0, 0
(0, 0, 0, 0, 4, 2, 0, 0, 0), 0.0027479355661771216, 0, 0
(0, 0, 0, 0, 4, 1, 1, 0, 0), 0.0043715448354182, 0, 0
(0, 0, 0, 0, 4, 1, 0, 1, 0), 0.00400063114937398, 0, 0
(0, 0, 0, 0, 4, 1, 0, 0, 1), 0.004237911870521377, 0, 0
(0, 0, 0, 0, 4, 0, 2, 0, 0), 0.0033506546478079035, 0, 0
(0, 0, 0, 0, 4, 0, 1, 1, 0), 0.004452670460597069, 0, 0
(0, 0, 0, 0, 4, 0, 1, 0, 1), 0.004598493344822025, 0, 0
(0, 0, 0, 0, 4, 0, 0, 2, 0), 0.003296697093374428, 0, 0
(0, 0, 0, 0, 4, 0, 0, 1, 1), 0.004649483015919356, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 2), 0.003339898724580113, 0, 0
(0, 0, 0, 0, 3, 3, 0, 0, 0), 0.0027783863831302154, 0, 0
(0, 0, 0, 0, 3, 2, 1, 0, 0), 0.004558799561787878, 0, 0
(0, 0, 0, 0, 3, 2, 0, 1, 0), 0.0036776746057131356, 0, 0
(0, 0, 0, 0, 3, 2, 0, 0, 1), 0.004311224933738426, 0, 0
(0, 0, 0, 0, 3, 1, 2, 0, 0), 0.0054628781842340525, 0, 0
(0, 0, 0, 0, 3, 1, 1, 1, 0), 0.00531058482704147, 1.8384723527395084e-06, 3
(0, 0, 0, 0, 3, 1, 1, 0, 1), 0.005999845229322363, 4.256941871480461e-05, 3
(0, 0, 0, 0, 3, 1, 0, 2, 0), 0.004500816896509094, 0, 0
(0, 0, 0, 0, 3, 1, 0, 1, 1), 0.005201945847782133, 0.0004272468416196048, 3
(0, 0, 0, 0, 3, 1, 0, 0, 2), 0.005199169671342914, 0, 0
(0, 0, 0, 0, 3, 0, 3, 0, 0), 0.003682465005576389, 0, 0
(0, 0, 0, 0, 3, 0, 2, 1, 0), 0.004883112768974703, 0, 0
(0, 0, 0, 0, 3, 0, 2, 0, 1), 0.005406458745248742, 0, 0
(0, 0, 0, 0, 3, 0, 1, 2, 0), 0.0048021764373244865, 0, 0
(0, 0, 0, 0, 3, 0, 1, 1, 1), 0.006162096479680102, 3.105922991837414e-05, 3
(0, 0, 0, 0, 3, 0, 1, 0, 2), 0.005390324860407055, 0, 0
(0, 0, 0, 0, 3, 0, 0, 3, 0), 0.0036015286739261745, 0, 0
(0, 0, 0, 0, 3, 0, 0, 2, 1), 0.005408747988133039, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 2), 0.0054735504349415695, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 3), 0.003666331120734702, 0, 0
(0, 0, 0, 0, 2, 4, 0, 0, 0), 0.002747935566177122, 0, 0
(0, 0, 0, 0, 2, 3, 1, 0, 0), 0.004257440020972487, 0, 0
(0, 0, 0, 0, 2, 3, 0, 1, 0), 0.0037046533829298736, 0, 0
(0, 0, 0, 0, 2, 3, 0, 0, 1), 0.004289624118135584, 0, 0
(0, 0, 0, 0, 2, 2, 2, 0, 0), 0.005450717474531979, 0, 0
(0, 0, 0, 0, 2, 2, 1, 1, 0), 0.005292682074330868, 4.573105962898932e-06, 3
(0, 0, 0, 0, 2, 2, 1, 0, 1), 0.005862820540173563, 0.00015092040424873366, 3
(0, 0, 0, 0, 2, 2, 0, 2, 0), 0.004291186644013278, 0, 0
(0, 0, 0, 0, 2, 2, 0, 1, 1), 0.0045660920750242, 0.0011285253258154948, 3
(0, 0, 0, 0, 2, 2, 0, 0, 2), 0.005504329745630383, 0, 0
(0, 0, 0, 0, 2, 1, 3, 0, 0), 0.005462878184234055, 0, 0
(0, 0, 0, 0, 2, 1, 2, 1, 0), 0.006196760696777043, 3.91600202227103e-06, 3
(0, 0, 0, 0, 2, 1, 2, 0, 1), 0.0069850331289006175, 7.352076875113529e-05, 3
(0, 0, 0, 0, 2, 1, 1, 2, 0), 0.005536058949867474, 2.846357572967016e-06, 3
(0, 0, 0, 0, 2, 1, 1, 1, 1), 0.007133802372912928, 0.0008799524963328254, 3
(0, 0, 0, 0, 2, 1, 1, 0, 2), 0.006995705379608131, 5.2358734854612364e-05, 3
(0, 0, 0, 0, 2, 1, 0, 3, 0), 0.0048021764373244865, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 1), 0.0053892343658201594, 0.0009923935884699122, 3
(0, 0, 0, 0, 2, 1, 0, 1, 2), 0.0060606083634372416, 0.0007561163217141722, 3
(0, 0, 0, 0, 2, 1, 0, 0, 3), 0.0054735504349415695, 0, 0
(0, 0, 0, 0, 2, 0, 4, 0, 0), 0.0033506546478079048, 0, 0
(0, 0, 0, 0, 2, 0, 3, 1, 0), 0.004608732005376049, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 1), 0.005411836706862639, 0, 0
(0, 0, 0, 0, 2, 0, 2, 2, 0), 0.004291186644013279, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 1), 0.00640526771364127, 6.199708924414437e-05, 3
(0, 0, 0, 0, 2, 0, 2, 0, 2), 0.00594059767819214, 0, 0
(0, 0, 0, 0, 2, 0, 1, 3, 0), 0.004500816896509096, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 1), 0.006106197415710172, 0.00010444979204411884, 3
(0, 0, 0, 0, 2, 0, 1, 1, 2), 0.0069957053796081345, 5.2358734854475565e-05, 3
(0, 0, 0, 0, 2, 0, 1, 0, 3), 0.005390324860407056, 0, 0
(0, 0, 0, 0, 2, 0, 0, 4, 0), 0.0032966970933744283, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 1), 0.005112766408931543, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 2), 0.005504329745630386, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 3), 0.005199169671342914, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 4), 0.0033398987245801134, 0, 0
(0, 0, 0, 0, 1, 5, 0, 0, 0), 0.0022619470577282955, 0, 0
(0, 0, 0, 0, 1, 4, 1, 0, 0), 0.00391950552419511, 0, 0
(0, 0, 0, 0, 1, 4, 0, 1, 0), 0.004041099315199086, 0, 0
(0, 0, 0, 0, 1, 4, 0, 0, 1), 0.0042055106471171125, 0, 0
(0, 0, 0, 0, 1, 3, 2, 0, 0), 0.004257440020972487, 0, 0
(0, 0, 0, 0, 1, 3, 1, 1, 0), 0.0051483335766837265, 3.3633058450359116e-06, 3
(0, 0, 0, 0, 1, 3, 1, 0, 1), 0.004804120838426271, 0.0001184144613912463, 3
(0, 0, 0, 0, 1, 3, 0, 2, 0), 0.004608732005376046, 0, 0
(0, 0, 0, 0, 1, 3, 0, 1, 1), 0.004808320737137554, 0.0005563810468836046, 3
(0, 0, 0, 0, 1, 3, 0, 0, 2), 0.005112766408931541, 0, 0
(0, 0, 0, 0, 1, 2, 3, 0, 0), 0.004558799561787879, 0, 0
(0, 0, 0, 0, 1, 2, 2, 1, 0), 0.005872447489590215, 7.166691461371129e-06, 3
(0, 0, 0, 0, 1, 2, 2, 0, 1), 0.005256248989365013, 0.00019098584896065247, 3
(0, 0, 0, 0, 1, 2, 1, 2, 0), 0.00619676069677704, 3.9160020225902195e-06, 3
(0, 0, 0, 0, 1, 2, 1, 1, 1), 0.0062822907202742945, 0.0012502936710714952, 3
(0, 0, 0, 0, 1, 2, 1, 0, 2), 0.006106197415710172, 0.000104449792043895, 3
(0, 0, 0, 0, 1, 2, 0, 3, 0), 0.0048831127689747, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 1), 0.004863599146661821, 0.0013079447917435298, 3
(0, 0, 0, 0, 1, 2, 0, 1, 2), 0.005389234365820158, 0.0009923935884694945, 3
(0, 0, 0, 0, 1, 2, 0, 0, 3), 0.005408747988133038, 0, 0
(0, 0, 0, 0, 1, 1, 4, 0, 0), 0.0043715448354182, 0, 0
(0, 0, 0, 0, 1, 1, 3, 1, 0), 0.005148333576683726, 3.3633058452440784e-06, 3
(0, 0, 0, 0, 1, 1, 3, 0, 1), 0.005606220118677786, 5.0953386797027646e-05, 3
(0, 0, 0, 0, 1, 1, 2, 2, 0), 0.005292682074330863, 4.5731059628711765e-06, 3
(0, 0, 0, 0, 1, 1, 2, 1, 1), 0.007080190101814528, 0.0006217421178519797, 3
(0, 0, 0, 0, 1, 1, 2, 0, 2), 0.006405267713641267, 6.199708924392232e-05, 3
(0, 0, 0, 0, 1, 1, 1, 3, 0), 0.005310584827041464, 1.838472353013629e-06, 3
(0, 0, 0, 0, 1, 1, 1, 2, 1), 0.006282290720274297, 0.0012502936710708013, 3
(0, 0, 0, 0, 1, 1, 1, 1, 2), 0.007133802372912927, 0.0008799524963325478, 3
(0, 0, 0, 0, 1, 1, 1, 0, 3), 0.0061620964796801, 3.105922991849213e-05, 3
(0, 0, 0, 0, 1, 1, 0, 4, 0), 0.004452670460597067, 0, 0
(0, 0, 0, 0, 1, 1, 0, 3, 1), 0.004808320737137555, 0.0005563810468841419, 3
(0, 0, 0, 0, 1, 1, 0, 2, 2), 0.0045660920750241986, 0.001128525325815455, 3
(0, 0, 0, 0, 1, 1, 0, 1, 3), 0.005201945847782132, 0.0004272468416195202, 3
(0, 0, 0, 0, 1, 1, 0, 0, 4), 0.0046494830159193555, 0, 0
(0, 0, 0, 0, 1, 0, 5, 0, 0), 0.002412626828135991, 0, 0
(0, 0, 0, 0, 1, 0, 4, 1, 0), 0.004041099315199087, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 1), 0.00460656028724287, 0, 0
(0, 0, 0, 0, 1, 0, 3, 2, 0), 0.0037046533829298693, 0, 0
(0, 0, 0, 0, 1, 0, 3, 1, 1), 0.005606220118677785, 5.095338679722056e-05, 3
(0, 0, 0, 0, 1, 0, 3, 0, 2), 0.005411836706862637, 0, 0
(0, 0, 0, 0, 1, 0, 2, 3, 0), 0.003677674605713132, 0, 0
(0, 0, 0, 0, 1, 0, 2, 2, 1), 0.005256248989365012, 0.0001909858489612631, 3
(0, 0, 0, 0, 1, 0, 2, 1, 2), 0.006985033128900621, 7.35207687511359e-05, 3
(0, 0, 0, 0, 1, 0, 2, 0, 3), 0.0054064587452487415, 0, 0
(0, 0, 0, 0, 1, 0, 1, 4, 0), 0.004000631149373978, 0, 0
(0, 0, 0, 0, 1, 0, 1, 3, 1), 0.004804120838426269, 0.00011841446139094099, 3
(0, 0, 0, 0, 1, 0, 1, 2, 2), 0.005862820540173566, 0.000150920404249034, 3
(0, 0, 0, 0, 1, 0, 1, 1, 3), 0.005999845229322362, 4.256941871447507e-05, 3
(0, 0, 0, 0, 1, 0, 1, 0, 4), 0.004598493344822025, 0, 0
(0, 0, 0, 0, 1, 0, 0, 5, 0), 0.0023991374395276217, 0, 0
(0, 0, 0, 0, 1, 0, 0, 4, 1), 0.0042055106471171125, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 2), 0.004289624118135584, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 3), 0.004311224933738427, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 4), 0.004237911870521377, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 5), 0.002409937847329043, 0, 0
(0, 0, 0, 0, 0, 6, 0, 0, 0), 0.0009032046831162815, 0, 0
(0, 0, 0, 0, 0, 5, 1, 0, 0), 0.0022619470577282955, 0, 0
(0, 0, 0, 0, 0, 5, 0, 1, 0), 0.002412626828135989, 0, 0
(0, 0, 0, 0, 0, 5, 0, 0, 1), 0.002399137439527622, 0, 0
(0, 0, 0, 0, 0, 4, 2, 0, 0), 0.0027479355661771208, 0, 0
(0, 0, 0, 0, 0, 4, 1, 1, 0), 0.0043715448354181945, 0, 0
(0, 0, 0, 0, 0, 4, 1, 0, 1), 0.00400063114937398, 0, 0
(0, 0, 0, 0, 0, 4, 0, 2, 0), 0.0033506546478079, 0, 0
(0, 0, 0, 0, 0, 4, 0, 1, 1), 0.0044526704605970645, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 2), 0.0032966970933744266, 0, 0
(0, 0, 0, 0, 0, 3, 3, 0, 0), 0.0027783863831302136, 0, 0
(0, 0, 0, 0, 0, 3, 2, 1, 0), 0.0045587995617878746, 0, 0
(0, 0, 0, 0, 0, 3, 2, 0, 1), 0.003677674605713137, 0, 0
(0, 0, 0, 0, 0, 3, 1, 2, 0), 0.0054628781842340456, 0, 0
(0, 0, 0, 0, 0, 3, 1, 1, 1), 0.005310584827041466, 1.838472352946065e-06, 3
(0, 0, 0, 0, 0, 3, 1, 0, 2), 0.004500816896509095, 0, 0
(0, 0, 0, 0, 0, 3, 0, 3, 0), 0.003682465005576385, 0, 0
(0, 0, 0, 0, 0, 3, 0, 2, 1), 0.004883112768974697, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 2), 0.004802176437324482, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 3), 0.003601528673926173, 0, 0
(0, 0, 0, 0, 0, 2, 4, 0, 0), 0.002747935566177121, 0, 0
(0, 0, 0, 0, 0, 2, 3, 1, 0), 0.004257440020972482, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 1), 0.003704653382929876, 0, 0
(0, 0, 0, 0, 0, 2, 2, 2, 0), 0.005450717474531972, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 1), 0.005292682074330869, 4.5731059628156645e-06, 3
(0, 0, 0, 0, 0, 2, 2, 0, 2), 0.004291186644013281, 0, 0
(0, 0, 0, 0, 0, 2, 1, 3, 0), 0.005462878184234046, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 1), 0.006196760696777039, 3.916002022617975e-06, 3
(0, 0, 0, 0, 0, 2, 1, 1, 2), 0.005536058949867473, 2.8463575729947667e-06, 3
(0, 0, 0, 0, 0, 2, 1, 0, 3), 0.004802176437324487, 0, 0
(0, 0, 0, 0, 0, 2, 0, 4, 0), 0.0033506546478079004, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 1), 0.004608732005376044, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 2), 0.004291186644013276, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 3), 0.004500816896509092, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 4), 0.003296697093374427, 0, 0
(0, 0, 0, 0, 0, 1, 5, 0, 0), 0.0022619470577282946, 0, 0
(0, 0, 0, 0, 0, 1, 4, 1, 0), 0.003919505524195107, 0, 0
(0, 0, 0, 0, 0, 1, 4, 0, 1), 0.0040410993151990884, 0, 0
(0, 0, 0, 0, 0, 1, 3, 2, 0), 0.0042574400209724785, 0, 0
(0, 0, 0, 0, 0, 1, 3, 1, 1), 0.0051483335766837265, 3.363305844959584e-06, 3
(0, 0, 0, 0, 0, 1, 3, 0, 2), 0.004608732005376049, 0, 0
(0, 0, 0, 0, 0, 1, 2, 3, 0), 0.00455879956178787, 0, 0
(0, 0, 0, 0, 0, 1, 2, 2, 1), 0.005872447489590214, 7.166691461038062e-06, 3
(0, 0, 0, 0, 0, 1, 2, 1, 2), 0.006196760696777042, 3.916002022486136e-06, 3
(0, 0, 0, 0, 0, 1, 2, 0, 3), 0.004883112768974701, 0, 0
(0, 0, 0, 0, 0, 1, 1, 4, 0), 0.004371544835418192, 0, 0
(0, 0, 0, 0, 0, 1, 1, 3, 1), 0.005148333576683721, 3.3633058451920367e-06, 3
(0, 0, 0, 0, 0, 1, 1, 2, 2), 0.005292682074330867, 4.573105962954443e-06, 3
(0, 0, 0, 0, 0, 1, 1, 1, 3), 0.0053105848270414676, 1.8384723528731918e-06, 3
(0, 0, 0, 0, 0, 1, 1, 0, 4), 0.004452670460597067, 0, 0
(0, 0, 0, 0, 0, 1, 0, 5, 0), 0.0024126268281359897, 0, 0
(0, 0, 0, 0, 0, 1, 0, 4, 1), 0.004041099315199086, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 2), 0.0037046533829298723, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 3), 0.0036776746057131343, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 4), 0.004000631149373979, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 5), 0.0023991374395276213, 0, 0
(0, 0, 0, 0, 0, 0, 6, 0, 0), 0.0009032046831162815, 0, 0
(0, 0, 0, 0, 0, 0, 5, 1, 0), 0.002261947057728293, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 1), 0.0024126268281359905, 0, 0
(0, 0, 0, 0, 0, 0, 4, 2, 0), 0.002747935566177116, 0, 0
(0, 0, 0, 0, 0, 0, 4, 1, 1), 0.004371544835418195, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 2), 0.0033506546478079026, 0, 0
(0, 0, 0, 0, 0, 0, 3, 3, 0), 0.0027783863831302093, 0, 0
(0, 0, 0, 0, 0, 0, 3, 2, 1), 0.004558799561787872, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 2), 0.005462878184234049, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 3), 0.0036824650055763885, 0, 0
(0, 0, 0, 0, 0, 0, 2, 4, 0), 0.002747935566177117, 0, 0
(0, 0, 0, 0, 0, 0, 2, 3, 1), 0.004257440020972481, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 2), 0.005450717474531977, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 3), 0.005462878184234053, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 4), 0.003350654647807904, 0, 0
(0, 0, 0, 0, 0, 0, 1, 5, 0), 0.002261947057728293, 0, 0
(0, 0, 0, 0, 0, 0, 1, 4, 1), 0.003919505524195108, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 2), 0.004257440020972484, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 3), 0.004558799561787879, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 4), 0.004371544835418197, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 5), 0.00241262682813599, 0, 0
(0, 0, 0, 0, 0, 0, 0, 6, 0), 0.0009032046831162813, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 1), 0.0022619470577282946, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 2), 0.0027479355661771208, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 3), 0.002778386383130214, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 4), 0.0027479355661771203, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 5), 0.002261947057728295, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 6), 0.0009032046831162812, 0, 0


==> anc/table_data/table_iv_d_4_r_5.txt <==
(7, 0, 0, 0, 0, 0, 0, 0, 0), 0.00014049850626253257, 0, 0
(6, 1, 0, 0, 0, 0, 0, 0, 0), 0.0004721982700635147, 0, 0
(6, 0, 1, 0, 0, 0, 0, 0, 0), 0.0004922889061178742, 0, 0
(6, 0, 0, 1, 0, 0, 0, 0, 0), 0.0004904903209700914, 0, 0
(6, 0, 0, 0, 1, 0, 0, 0, 0), 0.0004919303753436145, 0, 0
(6, 0, 0, 0, 0, 1, 0, 0, 0), 0.0004919303753436147, 0, 0
(6, 0, 0, 0, 0, 0, 1, 0, 0), 0.0004904903209700921, 0, 0
(6, 0, 0, 0, 0, 0, 0, 1, 0), 0.0004922889061178745, 0, 0
(6, 0, 0, 0, 0, 0, 0, 0, 1), 0.0004721982700635152, 0, 0
(5, 2, 0, 0, 0, 0, 0, 0, 0), 0.0007327140188107221, 0, 0
(5, 1, 1, 0, 0, 0, 0, 0, 0), 0.0012532337861193845, 0, 0
(5, 1, 0, 1, 0, 0, 0, 0, 0), 0.0011993820655989366, 0, 0
(5, 1, 0, 0, 1, 0, 0, 0, 0), 0.0012336127076729463, 0, 0
(5, 1, 0, 0, 0, 1, 0, 0, 0), 0.0012078766601186723, 0, 0
(5, 1, 0, 0, 0, 0, 1, 0, 0), 0.001227852490178856, 0, 0
(5, 1, 0, 0, 0, 0, 0, 1, 0), 0.0012065764061900683, 0, 0
(5, 1, 0, 0, 0, 0, 0, 0, 1), 0.0011728712419019477, 0, 0
(5, 0, 2, 0, 0, 0, 0, 0, 0), 0.0008331671990825195, 0, 0
(5, 0, 1, 1, 0, 0, 0, 0, 0), 0.0012797446098163745, 0, 0
(5, 0, 1, 0, 1, 0, 0, 0, 0), 0.001300360723656623, 0, 0
(5, 0, 1, 0, 0, 1, 0, 0, 0), 0.0012987019389537591, 0, 0
(5, 0, 1, 0, 0, 0, 1, 0, 0), 0.0012929417214596682, 0, 0
(5, 0, 1, 0, 0, 0, 0, 1, 0), 0.0013017948467536628, 0, 0
(5, 0, 1, 0, 0, 0, 0, 0, 1), 0.0012065764061900683, 0, 0
(5, 0, 0, 2, 0, 0, 0, 0, 0), 0.0008241742733436061, 0, 0
(5, 0, 0, 1, 1, 0, 0, 0, 0), 0.0013067809112992533, 0, 0
(5, 0, 0, 1, 0, 1, 0, 0, 0), 0.0012915075983626282, 0, 0
(5, 0, 0, 1, 0, 0, 1, 0, 0), 0.0012964750555564959, 0, 0
(5, 0, 0, 1, 0, 0, 0, 1, 0), 0.0012929417214596675, 0, 0
(5, 0, 0, 1, 0, 0, 0, 0, 1), 0.0012278524901788554, 0, 0
(5, 0, 0, 0, 2, 0, 0, 0, 0), 0.0008313745452112206, 0, 0
(5, 0, 0, 0, 1, 1, 0, 0, 0), 0.0012868050812390717, 0, 0
(5, 0, 0, 0, 1, 0, 1, 0, 0), 0.0012915075983626293, 0, 0
(5, 0, 0, 0, 1, 0, 0, 1, 0), 0.0012987019389537596, 0, 0
(5, 0, 0, 0, 1, 0, 0, 0, 1), 0.0012078766601186731, 0, 0
(5, 0, 0, 0, 0, 2, 0, 0, 0), 0.0008313745452112215, 0, 0
(5, 0, 0, 0, 0, 1, 1, 0, 0), 0.0013067809112992555, 0, 0
(5, 0, 0, 0, 0, 1, 0, 1, 0), 0.0013003607236566242, 0, 0
(5, 0, 0, 0, 0, 1, 0, 0, 1), 0.001233612707672948, 0, 0
(5, 0, 0, 0, 0, 0, 2, 0, 0), 0.0008241742733436077, 0, 0
(5, 0, 0, 0, 0, 0, 1, 1, 0), 0.0012797446098163764, 0, 0
(5, 0, 0, 0, 0, 0, 1, 0, 1), 0.0011993820655989392, 0, 0
(5, 0, 0, 0, 0, 0, 0, 2, 0), 0.0008331671990825204, 0, 0
(5, 0, 0, 0, 0, 0, 0, 1, 1), 0.001253233786119386, 0, 0
(5, 0, 0, 0, 0, 0, 0, 0, 2), 0.0007327140188107231, 0, 0
(4, 3, 0, 0, 0, 0, 0, 0, 0), 0.0008206402499523218, 0, 0
(4, 2, 1, 0, 0, 0, 0, 0, 0), 0.0015783496218681264, 0, 0
(4, 2, 0, 1, 0, 0, 0, 0, 0), 0.0014010192273185209, 0, 0
(4, 2, 0, 0, 1, 0, 0, 0, 0), 0.0015217426667315489, 0, 0
(4, 2, 0, 0, 0, 1, 0, 0, 0), 0.001420238530887974, 0, 0
(4, 2, 0, 0, 0, 0, 1, 0, 0), 0.0015145423948639354, 0, 0
(4, 2, 0, 0, 0, 0, 0, 1, 0), 0.0014100121530574359, 0, 0
(4, 2, 0, 0, 0, 0, 0, 0, 1), 0.0014778964415963303, 0, 0
(4, 1, 2, 0, 0, 0, 0, 0, 0), 0.001779255982411721, 0, 0
(4, 1, 1, 1, 0, 0, 0, 0, 0), 0.0022175643489203583, 6.006314446981207e-07, 3
(4, 1, 1, 0, 1, 0, 0, 0, 0), 0.002361492905177616, 1.4287633836782274e-05, 3
(4, 1, 1, 0, 0, 1, 0, 0, 0), 0.0022803840007289793, 0.00010137257725141758, 3
(4, 1, 1, 0, 0, 0, 1, 0, 0), 0.0023403114909095286, 9.108549299057027e-05, 3
(4, 1, 1, 0, 0, 0, 0, 1, 0), 0.0022803840007289806, 1.6756058035672453e-05, 3
(4, 1, 1, 0, 0, 0, 0, 0, 1), 0.002138031877829391, 1.1943331637142883e-06, 3
(4, 1, 0, 2, 0, 0, 0, 0, 0), 0.0015839397363842892, 0, 0
(4, 1, 0, 1, 1, 0, 0, 0, 0), 0.0022077384766220004, 0.00011928453611340275, 3
(4, 1, 0, 1, 0, 1, 0, 0, 0), 0.0020585569310045577, 0.004133565013200884, 3
(4, 1, 0, 1, 0, 0, 1, 0, 0), 0.002185472382788353, 0.005422291691169455, 3
(4, 1, 0, 1, 0, 0, 0, 1, 0), 0.002050263007490237, 0.002248639088387412, 3
(4, 1, 0, 1, 0, 0, 0, 0, 1), 0.0020585569310045586, 4.0428549325843277e-05, 3
(4, 1, 0, 0, 2, 0, 0, 0, 0), 0.0017190637195325462, 0, 0
(4, 1, 0, 0, 1, 1, 0, 0, 0), 0.002161482871569672, 0.0020432031039796994, 3
(4, 1, 0, 0, 1, 0, 1, 0, 0), 0.002273724034838465, 0.006453273862530978, 3
(4, 1, 0, 0, 1, 0, 0, 1, 0), 0.002192153032980143, 0.004706082610641427, 3
(4, 1, 0, 0, 1, 0, 0, 0, 1), 0.0020851163068865445, 0.00023439749928072328, 3
(4, 1, 0, 0, 0, 2, 0, 0, 0), 0.0016175595836889723, 0, 0
(4, 1, 0, 0, 0, 1, 1, 0, 0), 0.002221410361750223, 0.001681751555987722, 3
(4, 1, 0, 0, 0, 1, 0, 1, 0), 0.0020851163068865445, 0.0035067192952561027, 3
(4, 1, 0, 0, 0, 1, 0, 0, 1), 0.002085116306886545, 0.0002343974992809496, 3
(4, 1, 0, 0, 0, 0, 2, 0, 0), 0.0016974629039297052, 0, 0
(4, 1, 0, 0, 0, 0, 1, 1, 0), 0.002126629572173368, 0.00015119566892888236, 3
(4, 1, 0, 0, 0, 0, 1, 0, 1), 0.002058556931004562, 4.042854932607226e-05, 3
(4, 1, 0, 0, 0, 0, 0, 2, 0), 0.0016109185136010317, 0, 0
(4, 1, 0, 0, 0, 0, 0, 1, 1), 0.002138031877829392, 1.1943331641025155e-06, 3
(4, 1, 0, 0, 0, 0, 0, 0, 2), 0.0014778964415963318, 0, 0
(4, 0, 3, 0, 0, 0, 0, 0, 0), 0.0010215466104959165, 0, 0
(4, 0, 2, 1, 0, 0, 0, 0, 0), 0.0017023787681339133, 0, 0
(4, 0, 2, 0, 1, 0, 0, 0, 0), 0.0017905333158140372, 0, 0
(4, 0, 2, 0, 0, 1, 0, 0, 0), 0.001782099591854798, 0, 0
(4, 0, 2, 0, 0, 0, 1, 0, 0), 0.0017748993199871838, 0, 0
(4, 0, 2, 0, 0, 0, 0, 1, 0), 0.001792325969685337, 0, 0
(4, 0, 2, 0, 0, 0, 0, 0, 1), 0.0016109185136010309, 0, 0
(4, 0, 1, 2, 0, 0, 0, 0, 0), 0.0016843929166560868, 0, 0
(4, 0, 1, 1, 1, 0, 0, 0, 0), 0.002441025376268586, 1.0102039961425834e-05, 3
(4, 0, 1, 1, 0, 1, 0, 0, 0), 0.0023266396057813102, 0.0007085099808674536, 3
(4, 0, 1, 1, 0, 0, 1, 0, 0), 0.002380740076630789, 0.0020687731929043456, 3
(4, 0, 1, 1, 0, 0, 0, 1, 0), 0.002340311490909528, 0.0011727512776451053, 3
(4, 0, 1, 1, 0, 0, 0, 0, 1), 0.0021266295721733665, 0.00015119566892885693, 3
(4, 0, 1, 0, 2, 0, 0, 0, 0), 0.00178694800807144, 0, 0
(4, 0, 1, 0, 1, 1, 0, 0, 0), 0.002361492905177617, 0.0011036318454949038, 3
(4, 0, 1, 0, 1, 0, 1, 0, 0), 0.0024009190875120953, 0.029700489821543354, 3
(4, 0, 1, 0, 1, 0, 0, 1, 0), 0.0024274784633940808, 0.022892432700239253, 3
(4, 0, 1, 0, 1, 0, 0, 0, 1), 0.0020851163068865445, 0.0035067192952561443, 3
(4, 0, 1, 0, 0, 2, 0, 0, 0), 0.0017785142841122013, 0, 0
(4, 0, 1, 0, 0, 1, 1, 0, 0), 0.0024689917286809036, 0.002728097901930378, 3
(4, 0, 1, 0, 0, 1, 0, 1, 0), 0.0024274784633940808, 0.022892432700239787, 3
(4, 0, 1, 0, 0, 1, 0, 0, 1), 0.0021921530329801447, 0.0047060826106412185, 3
(4, 0, 1, 0, 0, 0, 2, 0, 0), 0.001756913468509359, 0, 0
(4, 0, 1, 0, 0, 0, 1, 1, 0), 0.002340311490909531, 0.0011727512776455134, 3
(4, 0, 1, 0, 0, 0, 1, 0, 1), 0.0020502630074902403, 0.0022486390883867946, 3
(4, 0, 1, 0, 0, 0, 0, 2, 0), 0.0017923259696853385, 0, 0
(4, 0, 1, 0, 0, 0, 0, 1, 1), 0.0022803840007289827, 1.6756058036491062e-05, 3
(4, 0, 1, 0, 0, 0, 0, 0, 2), 0.0014100121530574376, 0, 0
(4, 0, 0, 3, 0, 0, 0, 0, 0), 0.0010035607590180896, 0, 0
(4, 0, 0, 2, 1, 0, 0, 0, 0), 0.0017961234303301998, 0, 0
(4, 0, 0, 2, 0, 1, 0, 0, 0), 0.001755120814638058, 0, 0
(4, 0, 0, 2, 0, 0, 1, 0, 0), 0.0017875926020009736, 0, 0
(4, 0, 0, 2, 0, 0, 0, 1, 0), 0.0017569134685093567, 0, 0
(4, 0, 0, 2, 0, 0, 0, 0, 1), 0.0016974629039297028, 0, 0
(4, 0, 0, 1, 2, 0, 0, 0, 0), 0.0018105239740654293, 0, 0
(4, 0, 0, 1, 1, 1, 0, 0, 0), 0.0024410253762685878, 5.956593696318538e-05, 3
(4, 0, 0, 1, 1, 0, 1, 0, 0), 0.0024618489810794256, 0.0017876928798240736, 3
(4, 0, 0, 1, 1, 0, 0, 1, 0), 0.002468991728680901, 0.0027280979019301235, 3
(4, 0, 0, 1, 1, 0, 0, 0, 1), 0.00222141036175022, 0.0016817515559872831, 3
(4, 0, 0, 1, 0, 2, 0, 0, 0), 0.001769521358373288, 0, 0
(4, 0, 0, 1, 0, 1, 1, 0, 0), 0.0024618489810794273, 0.0017876928798241636, 3
(4, 0, 0, 1, 0, 1, 0, 1, 0), 0.0024009190875120944, 0.029700489821543427, 3
(4, 0, 0, 1, 0, 1, 0, 0, 1), 0.002273724034838466, 0.006453273862530856, 3
(4, 0, 0, 1, 0, 0, 2, 0, 0), 0.0017875926020009749, 0, 0
(4, 0, 0, 1, 0, 0, 1, 1, 0), 0.002380740076630791, 0.0020687731929040247, 3
(4, 0, 0, 1, 0, 0, 1, 0, 1), 0.0021854723827883543, 0.005422291691169375, 3
(4, 0, 0, 1, 0, 0, 0, 2, 0), 0.0017748993199871847, 0, 0
(4, 0, 0, 1, 0, 0, 0, 1, 1), 0.0023403114909095308, 9.108549299132813e-05, 3
(4, 0, 0, 1, 0, 0, 0, 0, 2), 0.0015145423948639365, 0, 0
(4, 0, 0, 0, 3, 0, 0, 0, 0), 0.0010179613027533195, 0, 0
(4, 0, 0, 0, 2, 1, 0, 0, 0), 0.0017162201100894708, 0, 0
(4, 0, 0, 0, 2, 0, 1, 0, 0), 0.0017695213583732885, 0, 0
(4, 0, 0, 0, 2, 0, 0, 1, 0), 0.0017785142841122016, 0, 0
(4, 0, 0, 0, 2, 0, 0, 0, 1), 0.0016175595836889726, 0, 0
(4, 0, 0, 0, 1, 2, 0, 0, 0), 0.0017162201100894712, 0, 0
(4, 0, 0, 0, 1, 1, 1, 0, 0), 0.0024410253762685913, 5.9565936962998416e-05, 3
(4, 0, 0, 0, 1, 1, 0, 1, 0), 0.0023614929051776192, 0.0011036318454947798, 3
(4, 0, 0, 0, 1, 1, 0, 0, 1), 0.0021614828715696747, 0.0020432031039797323, 3
(4, 0, 0, 0, 1, 0, 2, 0, 0), 0.0017551208146380608, 0, 0
(4, 0, 0, 0, 1, 0, 1, 1, 0), 0.002326639605781314, 0.0007085099808673396, 3
(4, 0, 0, 0, 1, 0, 1, 0, 1), 0.002058556931004562, 0.004133565013200856, 3
(4, 0, 0, 0, 1, 0, 0, 2, 0), 0.0017820995918547996, 0, 0
(4, 0, 0, 0, 1, 0, 0, 1, 1), 0.002280384000728982, 0.00010137257725129759, 3
(4, 0, 0, 0, 1, 0, 0, 0, 2), 0.0014202385308879763, 0, 0
(4, 0, 0, 0, 0, 3, 0, 0, 0), 0.0010179613027533204, 0, 0
(4, 0, 0, 0, 0, 2, 1, 0, 0), 0.0018105239740654332, 0, 0
(4, 0, 0, 0, 0, 2, 0, 1, 0), 0.0017869480080714422, 0, 0
(4, 0, 0, 0, 0, 2, 0, 0, 1), 0.0017190637195325495, 0, 0
(4, 0, 0, 0, 0, 1, 2, 0, 0), 0.0017961234303302048, 0, 0
(4, 0, 0, 0, 0, 1, 1, 1, 0), 0.0024410253762685917, 1.0102039961335596e-05, 3
(4, 0, 0, 0, 0, 1, 1, 0, 1), 0.002207738476622008, 0.00011928453611324693, 3
(4, 0, 0, 0, 0, 1, 0, 2, 0), 0.00179053331581404, 0, 0
(4, 0, 0, 0, 0, 1, 0, 1, 1), 0.002361492905177621, 1.4287633836752614e-05, 3
(4, 0, 0, 0, 0, 1, 0, 0, 2), 0.0015217426667315523, 0, 0
(4, 0, 0, 0, 0, 0, 3, 0, 0), 0.001003560759018092, 0, 0
(4, 0, 0, 0, 0, 0, 2, 1, 0), 0.001684392916656091, 0, 0
(4, 0, 0, 0, 0, 0, 2, 0, 1), 0.0015839397363842944, 0, 0
(4, 0, 0, 0, 0, 0, 1, 2, 0), 0.0017023787681339168, 0, 0
(4, 0, 0, 0, 0, 0, 1, 1, 1), 0.0022175643489203653, 6.006314450342375e-07, 3
(4, 0, 0, 0, 0, 0, 1, 0, 2), 0.0014010192273185254, 0, 0
(4, 0, 0, 0, 0, 0, 0, 3, 0), 0.001021546610495918, 0, 0
(4, 0, 0, 0, 0, 0, 0, 2, 1), 0.0017792559824117244, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 2), 0.0015783496218681296, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 3), 0.0008206402499523239, 0, 0
(3, 4, 0, 0, 0, 0, 0, 0, 0), 0.0008206402499523222, 0, 0
(3, 3, 1, 0, 0, 0, 0, 0, 0), 0.0015946282116245142, 0, 0
(3, 3, 0, 1, 0, 0, 0, 0, 0), 0.001387852135674918, 0, 0
(3, 3, 0, 0, 1, 0, 0, 0, 0), 0.0015572405600573886, 0, 0
(3, 3, 0, 0, 0, 1, 0, 0, 0), 0.0014085844922258328, 0, 0
(3, 3, 0, 0, 0, 0, 1, 0, 0), 0.0015572405600573897, 0, 0
(3, 3, 0, 0, 0, 0, 0, 1, 0), 0.0013878521356749194, 0, 0
(3, 3, 0, 0, 0, 0, 0, 0, 1), 0.0015946282116245155, 0, 0
(3, 2, 2, 0, 0, 0, 0, 0, 0), 0.002087584040056584, 0, 0
(3, 2, 1, 1, 0, 0, 0, 0, 0), 0.0022596697109938456, 1.982444750261963e-06, 3
(3, 2, 1, 0, 1, 0, 0, 0, 0), 0.0025139069762036784, 6.490575733726209e-05, 3
(3, 2, 1, 0, 0, 1, 0, 0, 0), 0.0023147636131489627, 0.00048720488585123496, 3
(3, 2, 1, 0, 0, 0, 1, 0, 0), 0.0025033713411008853, 0.00040558389913197433, 3
(3, 2, 1, 0, 0, 0, 0, 1, 0), 0.002290445948855452, 8.462442701064511e-05, 3
(3, 2, 1, 0, 0, 0, 0, 0, 1), 0.002413424139549464, 4.0390574771334905e-06, 3
(3, 2, 0, 2, 0, 0, 0, 0, 0), 0.0016560460366795663, 0, 0
(3, 2, 0, 1, 1, 0, 0, 0, 0), 0.0020944851088984867, 0.00040539135386601294, 3
(3, 2, 0, 1, 0, 1, 0, 0, 0), 0.0017591964635061577, 0.042551847981650584, 3
(3, 2, 0, 1, 0, 0, 1, 0, 0), 0.002108479290991473, 0.023649864136993333, 3
(3, 2, 0, 1, 0, 0, 0, 1, 0), 0.0017182909521840045, 0.021872834750948998, 3
(3, 2, 0, 1, 0, 0, 0, 0, 1), 0.002142561235705838, 0.00011513580689912023, 3
(3, 2, 0, 0, 2, 0, 0, 0, 0), 0.0020092234291797344, 0, 0
(3, 2, 0, 0, 1, 1, 0, 0, 0), 0.0021026095755854726, 0.004641491298384888, 3
(3, 2, 0, 0, 1, 0, 1, 0, 0), 0.002395844649713882, 0.025762881820791922, 3
(3, 2, 0, 0, 1, 0, 0, 1, 0), 0.0021129330577860004, 0.02242665082739846, 3
(3, 2, 0, 0, 1, 0, 0, 0, 1), 0.0023332412184188947, 0.0005558693348466469, 3
(3, 2, 0, 0, 0, 2, 0, 0, 0), 0.0017119112935166253, 0, 0
(3, 2, 0, 0, 0, 1, 1, 0, 0), 0.00214256123570584, 0.004423037333464286, 3
(3, 2, 0, 0, 0, 1, 0, 1, 0), 0.001776902714094149, 0.03813397229672438, 3
(3, 2, 0, 0, 0, 1, 0, 0, 1), 0.0021845851505873405, 0.0006475347377123791, 3
(3, 2, 0, 0, 0, 0, 2, 0, 0), 0.0019948228854445088, 0, 0
(3, 2, 0, 0, 0, 0, 1, 1, 0), 0.0020404125059327333, 0.0004382231962969025, 3
(3, 2, 0, 0, 0, 0, 1, 0, 1), 0.002311949660088311, 9.216274219593667e-05, 3
(3, 2, 0, 0, 0, 0, 0, 2, 0), 0.0016740318881573958, 0, 0
(3, 2, 0, 0, 0, 0, 0, 1, 1), 0.0022066480635998687, 2.39743218457797e-06, 3
(3, 2, 0, 0, 0, 0, 0, 0, 2), 0.0018866776795129917, 0, 0
(3, 1, 3, 0, 0, 0, 0, 0, 0), 0.0019964409327117034, 0, 0
(3, 1, 2, 1, 0, 0, 0, 0, 0), 0.0026614824320810348, 1.688950850912153e-06, 3
(3, 1, 2, 0, 1, 0, 0, 0, 0), 0.002921589412696868, 3.2446733554010775e-05, 3
(3, 1, 2, 0, 0, 1, 0, 0, 0), 0.00285395506866539, 0.0002141893228096338, 3
(3, 1, 2, 0, 0, 0, 1, 0, 0), 0.002893906728785757, 0.00020693053570492573, 3
(3, 1, 2, 0, 0, 0, 0, 1, 0), 0.002867516809731111, 3.412616912823269e-05, 3
(3, 1, 2, 0, 0, 0, 0, 0, 1), 0.0026084607846870566, 2.0363991457964484e-06, 3
(3, 1, 1, 2, 0, 0, 0, 0, 0), 0.002418734653175787, 1.2063240868431312e-06, 3
(3, 1, 1, 1, 1, 0, 0, 0, 0), 0.0030913983205794913, 0.00033924009557936423, 3
(3, 1, 1, 1, 0, 1, 0, 0, 0), 0.002566056342241348, 0.026530346079185523, 3
(3, 1, 1, 1, 0, 0, 1, 0, 0), 0.002973362073474714, 0.023713685635317006, 3
(3, 1, 1, 1, 0, 0, 0, 1, 0), 0.00256605634224135, 0.02108496132768699, 3
(3, 1, 1, 1, 0, 0, 0, 0, 1), 0.0026444762658830393, 0.0005557326670260105, 3
(3, 1, 1, 0, 2, 0, 0, 0, 0), 0.0028770311456445476, 2.3485365212486676e-05, 3
(3, 1, 1, 0, 1, 1, 0, 0, 0), 0.002862809276124787, 0.009256383757232412, 3
(3, 1, 1, 0, 1, 0, 1, 0, 0), 0.003158019500644343, 0.09392896936844876, 3
(3, 1, 1, 0, 1, 0, 0, 1, 0), 0.003018665615823958, 0.08555174487230398, 3
(3, 1, 1, 0, 1, 0, 0, 0, 1), 0.0026357629410339633, 0.013796510998534925, 3
(3, 1, 1, 0, 0, 2, 0, 0, 0), 0.002660740733781516, 0.00016564402247434655, 3
(3, 1, 1, 0, 0, 1, 1, 0, 0), 0.0031390501415823092, 0.009426675768902864, 3
(3, 1, 1, 0, 0, 1, 0, 1, 0), 0.002780804044740501, 0.10966868466793715, 3
(3, 1, 1, 0, 0, 1, 0, 0, 1), 0.0027726499216710995, 0.017343954344181775, 3
(3, 1, 1, 0, 0, 0, 2, 0, 0), 0.002820547374262981, 0.00014588574044551014, 3
(3, 1, 1, 0, 0, 0, 1, 1, 0), 0.002793102677332177, 0.0064273331483839305, 3
(3, 1, 1, 0, 0, 0, 1, 0, 1), 0.0025660563422413543, 0.012179841814480181, 3
(3, 1, 1, 0, 0, 0, 0, 2, 0), 0.0026607407337815177, 2.8322315426372593e-05, 3
(3, 1, 1, 0, 0, 0, 0, 1, 1), 0.0029519851229942704, 0.0002276652053563779, 3
(3, 1, 1, 0, 0, 0, 0, 0, 2), 0.0022066480635998696, 2.3974321844877643e-06, 3
(3, 1, 0, 3, 0, 0, 0, 0, 0), 0.0017536931538064554, 0, 0
(3, 1, 0, 2, 1, 0, 0, 0, 0), 0.002460326127030023, 0.00036070505035101406, 3
(3, 1, 0, 2, 0, 1, 0, 0, 0), 0.0022624162160669327, 0.007722346398709732, 3
(3, 1, 0, 2, 0, 0, 1, 0, 0), 0.0025144544657632224, 0.009599075480805824, 3
(3, 1, 0, 2, 0, 0, 0, 1, 0), 0.0022422430612956934, 0.0043823868626133, 3
(3, 1, 0, 2, 0, 0, 0, 0, 1), 0.002471014602270249, 5.9647776245254354e-05, 3
(3, 1, 0, 1, 2, 0, 0, 0, 0), 0.0026585156388829498, 0.0002871328528209999, 3
(3, 1, 0, 1, 1, 1, 0, 0, 0), 0.0025553004190135564, 0.020922034759226146, 3
(3, 1, 0, 1, 1, 0, 1, 0, 0), 0.0028294986860923628, 0.04844462382967002, 3
(3, 1, 0, 1, 1, 0, 0, 1, 0), 0.0025590799354961316, 0.048513545503280825, 3
(3, 1, 0, 1, 1, 0, 0, 0, 1), 0.0025553004190135586, 0.009088680246471, 3
(3, 1, 0, 1, 0, 2, 0, 0, 0), 0.002311949660088307, 0.007149575243503721, 3
(3, 1, 0, 1, 0, 1, 1, 0, 0), 0.002538238762355102, 0.03447714104539163, 3
(3, 1, 0, 1, 0, 1, 0, 1, 0), 0.0020489277997374493, 0.16245147417833458, 3
(3, 1, 0, 1, 0, 1, 0, 0, 1), 0.0024732951876292727, 0.09696907460395778, 3
(3, 1, 0, 1, 0, 0, 2, 0, 0), 0.0026838428901456942, 0.008220396161106803, 3
(3, 1, 0, 1, 0, 0, 1, 1, 0), 0.0023825766313959103, 0.05455554826675821, 3
(3, 1, 0, 1, 0, 0, 1, 0, 1), 0.002534653454612508, 0.09872688180039112, 3
(3, 1, 0, 1, 0, 0, 0, 2, 0), 0.0022782147642513477, 0.004390926178107476, 3
(3, 1, 0, 1, 0, 0, 0, 1, 1), 0.002566056342241352, 0.012179841814480171, 3
(3, 1, 0, 1, 0, 0, 0, 0, 2), 0.0023119496600883097, 9.21627421957592e-05, 3
(3, 1, 0, 0, 3, 0, 0, 0, 0), 0.0019518826656593838, 0, 0
(3, 1, 0, 0, 2, 1, 0, 0, 0), 0.0024972516811874665, 0.005311239782093052, 3
(3, 1, 0, 0, 2, 0, 1, 0, 0), 0.002779209421913561, 0.01025335396645995, 3
(3, 1, 0, 0, 2, 0, 0, 1, 0), 0.002665686254368147, 0.0073434105577278854, 3
(3, 1, 0, 0, 2, 0, 0, 0, 1), 0.0025418396046222092, 0.00032726682261626227, 3
(3, 1, 0, 0, 1, 2, 0, 0, 0), 0.0023485956133559123, 0.006203169754188706, 3
(3, 1, 0, 0, 1, 1, 1, 0, 0), 0.0029012478832636935, 0.01884701815067958, 3
(3, 1, 0, 0, 1, 1, 0, 1, 0), 0.0023375266105514843, 0.03341566729728671, 3
(3, 1, 0, 0, 1, 1, 0, 0, 1), 0.0025240324273598513, 0.011405869120765282, 3
(3, 1, 0, 0, 1, 0, 2, 0, 0), 0.002750408334443105, 0.010138445375618739, 3
(3, 1, 0, 0, 1, 0, 1, 1, 0), 0.002559079935496136, 0.04851354550328109, 3
(3, 1, 0, 0, 1, 0, 1, 0, 1), 0.0024732951876292758, 0.09696907460395787, 3
(3, 1, 0, 0, 1, 0, 0, 2, 0), 0.0025034684454708746, 0.008551361469835895, 3
(3, 1, 0, 0, 1, 0, 0, 1, 1), 0.0027726499216711004, 0.017343954344181657, 3
(3, 1, 0, 0, 1, 0, 0, 0, 2), 0.0021845851505873427, 0.0006475347377122364, 3
(3, 1, 0, 0, 0, 3, 0, 0, 0), 0.0018032265978278298, 0, 0
(3, 1, 0, 0, 0, 2, 1, 0, 0), 0.002537203341307837, 0.005011947810831667, 3
(3, 1, 0, 0, 0, 2, 0, 1, 0), 0.002346802959484615, 0.00616983425917728, 3
(3, 1, 0, 0, 0, 2, 0, 0, 1), 0.0025418396046222097, 0.00032726682261615385, 3
(3, 1, 0, 0, 0, 1, 2, 0, 0), 0.0026570583216689336, 0.004236806189032204, 3
(3, 1, 0, 0, 0, 1, 1, 1, 0), 0.0025553004190135608, 0.01676037523944906, 3
(3, 1, 0, 0, 0, 1, 1, 0, 1), 0.002555300419013564, 0.009088680246471291, 3
(3, 1, 0, 0, 0, 1, 0, 2, 0), 0.0023332412184188956, 0.0066857801359073345, 3
(3, 1, 0, 0, 0, 1, 0, 1, 1), 0.0026357629410339654, 0.013796510998534812, 3
(3, 1, 0, 0, 0, 1, 0, 0, 2), 0.0023332412184188973, 0.0005558693348464316, 3
(3, 1, 0, 0, 0, 0, 3, 0, 0), 0.0019230815781889291, 0, 0
(3, 1, 0, 0, 0, 0, 2, 1, 0), 0.002406253524064271, 0.00038936390020395705, 3
(3, 1, 0, 0, 0, 0, 2, 0, 1), 0.002471014602270254, 5.964777624486535e-05, 3
(3, 1, 0, 0, 0, 0, 1, 2, 0), 0.0022728368026374538, 0.0004918310757027131, 3
(3, 1, 0, 0, 0, 0, 1, 1, 1), 0.0026444762658830445, 0.0005557326670262134, 3
(3, 1, 0, 0, 0, 0, 1, 0, 2), 0.002142561235705843, 0.00011513580689859051, 3
(3, 1, 0, 0, 0, 0, 0, 3, 0), 0.0017896648567621112, 0, 0
(3, 1, 0, 0, 0, 0, 0, 2, 1), 0.002608460784687059, 2.0363991455231617e-06, 3
(3, 1, 0, 0, 0, 0, 0, 1, 2), 0.0024134241395494653, 4.039057477249407e-06, 3
(3, 1, 0, 0, 0, 0, 0, 0, 3), 0.001594628211624518, 0, 0
(3, 0, 4, 0, 0, 0, 0, 0, 0), 0.0010215466104959165, 0, 0
(3, 0, 3, 1, 0, 0, 0, 0, 0), 0.0017896648567621081, 0, 0
(3, 0, 3, 0, 1, 0, 0, 0, 0), 0.0019649229965505778, 0, 0
(3, 0, 3, 0, 0, 1, 0, 0, 0), 0.0019477759477422617, 0, 0
(3, 0, 3, 0, 0, 0, 1, 0, 0), 0.0019477759477422622, 0, 0
(3, 0, 3, 0, 0, 0, 0, 1, 0), 0.0019649229965505795, 0, 0
(3, 0, 3, 0, 0, 0, 0, 0, 1), 0.0017896648567621097, 0, 0
(3, 0, 2, 2, 0, 0, 0, 0, 0), 0.0018569523972231609, 0, 0
(3, 0, 2, 1, 1, 0, 0, 0, 0), 0.002767834984141252, 2.452855638185514e-05, 3
(3, 0, 2, 1, 0, 1, 0, 0, 0), 0.002462465829778729, 0.0030834489389880036, 3
(3, 0, 2, 1, 0, 0, 1, 0, 0), 0.0026291931412379703, 0.006856415766361225, 3
(3, 0, 2, 1, 0, 0, 0, 1, 0), 0.0025033713411008844, 0.004837423293280323, 3
(3, 0, 2, 1, 0, 0, 0, 0, 1), 0.0022728368026374516, 0.0004918310757027529, 3
(3, 0, 2, 0, 2, 0, 0, 0, 0), 0.0022218692205353305, 0, 0
(3, 0, 2, 0, 1, 1, 0, 0, 0), 0.0026756033749264297, 0.0021926541178250328, 3
(3, 0, 2, 0, 1, 0, 1, 0, 0), 0.0027862829330287673, 0.0565020326012736, 3
(3, 0, 2, 0, 1, 0, 0, 1, 0), 0.0028211362324250737, 0.040660542655844886, 3
(3, 0, 2, 0, 1, 0, 0, 0, 1), 0.002333241218418895, 0.00668578013590713, 3
(3, 0, 2, 0, 0, 2, 0, 0, 0), 0.002187575122918698, 0, 0
(3, 0, 2, 0, 0, 1, 1, 0, 0), 0.002905281166558065, 0.004708456811673387, 3
(3, 0, 2, 0, 0, 1, 0, 1, 0), 0.002803989183616757, 0.05517059590482654, 3
(3, 0, 2, 0, 0, 1, 0, 0, 1), 0.002503468445470875, 0.008551361469835548, 3
(3, 0, 2, 0, 0, 0, 2, 0, 0), 0.0021731745791834694, 0, 0
(3, 0, 2, 0, 0, 0, 1, 1, 0), 0.0026614824320810395, 0.002228391908842362, 3
(3, 0, 2, 0, 0, 0, 1, 0, 1), 0.00227821476425135, 0.004390926178107217, 3
(3, 0, 2, 0, 0, 0, 0, 2, 0), 0.00222545452827793, 0, 0
(3, 0, 2, 0, 0, 0, 0, 1, 1), 0.002660740733781518, 2.8322315426067092e-05, 3
(3, 0, 2, 0, 0, 0, 0, 0, 2), 0.0016740318881573965, 0, 0
(3, 0, 1, 3, 0, 0, 0, 0, 0), 0.0017536931538064556, 0, 0
(3, 0, 1, 2, 1, 0, 0, 0, 0), 0.0027259935657795984, 3.923513705598694e-05, 3
(3, 0, 1, 2, 0, 1, 0, 0, 0), 0.0024264941268230746, 0.003089235047834023, 3
(3, 0, 1, 2, 0, 0, 1, 0, 0), 0.0026446329283248467, 0.007384611517612198, 3
(3, 0, 1, 2, 0, 0, 0, 1, 0), 0.002450252589336915, 0.005313170591142351, 3
(3, 0, 1, 2, 0, 0, 0, 0, 1), 0.0024062535240642674, 0.0003893639002038269, 3
(3, 0, 1, 1, 2, 0, 0, 0, 0), 0.0029300527930385266, 2.1425156156810846e-05, 3
(3, 0, 1, 1, 1, 1, 0, 0, 0), 0.0030129783969378037, 0.008578049871114457, 3
(3, 0, 1, 1, 1, 0, 1, 0, 0), 0.0032193777676275733, 0.09528091395046431, 3
(3, 0, 1, 1, 1, 0, 0, 1, 0), 0.003158019500644342, 0.07671603831260565, 3
(3, 0, 1, 1, 1, 0, 0, 0, 1), 0.0025553004190135577, 0.016760375239449152, 3
(3, 0, 1, 1, 0, 2, 0, 0, 0), 0.0026134063052736874, 0.0014360729965327036, 3
(3, 0, 1, 1, 0, 1, 1, 0, 0), 0.00306730094441098, 0.028100367684815494, 3
(3, 0, 1, 1, 0, 1, 0, 1, 0), 0.0027336521127525218, 0.12241559926919031, 3
(3, 0, 1, 1, 0, 1, 0, 0, 1), 0.0025590799354961347, 0.04851354550328102, 3
(3, 0, 1, 1, 0, 0, 2, 0, 0), 0.002802744019305002, 0.0035150405026603063, 3
(3, 0, 1, 1, 0, 0, 1, 1, 0), 0.002776041020673719, 0.017608238692055505, 3
(3, 0, 1, 1, 0, 0, 1, 0, 1), 0.0023825766313959108, 0.05455554826675829, 3
(3, 0, 1, 1, 0, 0, 0, 2, 0), 0.0026614824320810387, 0.0022283919088426267, 3
(3, 0, 1, 1, 0, 0, 0, 1, 1), 0.0027931026773321778, 0.006427333148383792, 3
(3, 0, 1, 1, 0, 0, 0, 0, 2), 0.0020404125059327325, 0.00043822319629674335, 3
(3, 0, 1, 0, 3, 0, 0, 0, 0), 0.001957752381065384, 0, 0
(3, 0, 1, 0, 2, 1, 0, 0, 0), 0.002531054025011996, 0.00442355143596016, 3
(3, 0, 1, 0, 2, 0, 1, 0, 0), 0.0027791123175435724, 0.05157997057742486, 3
(3, 0, 1, 0, 2, 0, 0, 1, 0), 0.0027968185681315626, 0.05044971570756294, 3
(3, 0, 1, 0, 2, 0, 0, 0, 1), 0.002346802959484615, 0.0061698342591771475, 3
(3, 0, 1, 0, 1, 2, 0, 0, 0), 0.0025139069762036815, 0.004853575041182983, 3
(3, 0, 1, 0, 1, 1, 1, 0, 0), 0.003158019500644346, 0.09707229076940177, 3
(3, 0, 1, 0, 1, 1, 0, 1, 0), 0.0028033587115451363, 0.11591268977027396, 3
(3, 0, 1, 0, 1, 1, 0, 0, 1), 0.002337526610551486, 0.033415667297287156, 3
(3, 0, 1, 0, 1, 0, 2, 0, 0), 0.002733164181264799, 0.059652602896488126, 3
(3, 0, 1, 0, 1, 0, 1, 1, 0), 0.002733652112752525, 0.12241559926918957, 3
(3, 0, 1, 0, 1, 0, 1, 0, 1), 0.0020489277997374536, 0.1624514741783342, 3
(3, 0, 1, 0, 1, 0, 0, 2, 0), 0.002803989183616758, 0.05517059590482596, 3
(3, 0, 1, 0, 1, 0, 0, 1, 1), 0.0027808040447405043, 0.1096686846679371, 3
(3, 0, 1, 0, 1, 0, 0, 0, 2), 0.0017769027140941518, 0.03813397229672455, 3
(3, 0, 1, 0, 0, 3, 0, 0, 0), 0.001940605332257069, 0, 0
(3, 0, 1, 0, 0, 2, 1, 0, 0), 0.002909387884475187, 0.008200739852703323, 3
(3, 0, 1, 0, 0, 2, 0, 1, 0), 0.002796818568131562, 0.05044971570756294, 3
(3, 0, 1, 0, 0, 2, 0, 0, 1), 0.0026656862543681503, 0.007343410557728232, 3
(3, 0, 1, 0, 0, 1, 2, 0, 0), 0.00288058679700473, 0.008143416703347858, 3
(3, 0, 1, 0, 0, 1, 1, 1, 0), 0.003158019500644347, 0.07671603831260579, 3
(3, 0, 1, 0, 0, 1, 1, 0, 1), 0.002559079935496139, 0.048513545503280915, 3
(3, 0, 1, 0, 0, 1, 0, 2, 0), 0.002821136232425074, 0.04066054265584468, 3
(3, 0, 1, 0, 0, 1, 0, 1, 1), 0.003018665615823961, 0.08555174487230387, 3
(3, 0, 1, 0, 0, 1, 0, 0, 2), 0.002112933057786004, 0.022426650827398503, 3
(3, 0, 1, 0, 0, 0, 3, 0, 0), 0.0019118042447866122, 0, 0
(3, 0, 1, 0, 0, 0, 2, 1, 0), 0.002450252589336918, 0.005313170591142423, 3
(3, 0, 1, 0, 0, 0, 2, 0, 1), 0.0022422430612956982, 0.004382386862613017, 3
(3, 0, 1, 0, 0, 0, 1, 2, 0), 0.002503371341100887, 0.004837423293280297, 3
(3, 0, 1, 0, 0, 0, 1, 1, 1), 0.0025660563422413556, 0.021084961327686832, 3
(3, 0, 1, 0, 0, 0, 1, 0, 2), 0.0017182909521840086, 0.021872834750948263, 3
(3, 0, 1, 0, 0, 0, 0, 3, 0), 0.0019649229965505817, 0, 0
(3, 0, 1, 0, 0, 0, 0, 2, 1), 0.002867516809731115, 3.412616912794972e-05, 3
(3, 0, 1, 0, 0, 0, 0, 1, 2), 0.002290445948855455, 8.462442701052488e-05, 3
(3, 0, 1, 0, 0, 0, 0, 0, 3), 0.0013878521356749222, 0, 0
(3, 0, 0, 4, 0, 0, 0, 0, 0), 0.00100356075901809, 0, 0
(3, 0, 0, 3, 1, 0, 0, 0, 0), 0.0019230815781889244, 0, 0
(3, 0, 0, 3, 0, 1, 0, 0, 0), 0.001911804244786609, 0, 0
(3, 0, 0, 3, 0, 0, 1, 0, 0), 0.001963215734829139, 0, 0
(3, 0, 0, 3, 0, 0, 0, 1, 0), 0.0019118042447866096, 0, 0
(3, 0, 0, 3, 0, 0, 0, 0, 1), 0.0019230815781889259, 0, 0
(3, 0, 0, 2, 2, 0, 0, 0, 0), 0.002192143938245502, 0, 0
(3, 0, 0, 2, 1, 1, 0, 0, 0), 0.0028876899645023505, 0.00013046103620995594, 3
(3, 0, 0, 2, 1, 0, 1, 0, 0), 0.0028680939556730736, 0.0060693263658129415, 3
(3, 0, 0, 2, 1, 0, 0, 1, 0), 0.0028805867970047245, 0.008143416703347927, 3
(3, 0, 0, 2, 1, 0, 0, 0, 1), 0.00265705832166893, 0.004236806189032605, 3
(3, 0, 0, 2, 0, 2, 0, 0, 0), 0.0021695892714408706, 0, 0
(3, 0, 0, 2, 0, 1, 1, 0, 0), 0.00285681662227076, 0.003373134533908798, 3
(3, 0, 0, 2, 0, 1, 0, 1, 0), 0.0027331641812647976, 0.05965260289648805, 3
(3, 0, 0, 2, 0, 1, 0, 0, 1), 0.0027504083344431036, 0.010138445375619044, 3
(3, 0, 0, 2, 0, 0, 2, 0, 0), 0.002258011707790703, 0, 0
(3, 0, 0, 2, 0, 0, 1, 1, 0), 0.0028027440193050027, 0.003515040502660244, 3
(3, 0, 0, 2, 0, 0, 1, 0, 1), 0.0026838428901456942, 0.008220396161106775, 3
(3, 0, 0, 2, 0, 0, 0, 2, 0), 0.00217317457918347, 0, 0
(3, 0, 0, 2, 0, 0, 0, 1, 1), 0.0028205473742629822, 0.0001458857404450666, 3
(3, 0, 0, 2, 0, 0, 0, 0, 2), 0.0019948228854445075, 0, 0
(3, 0, 0, 1, 3, 0, 0, 0, 0), 0.0019518826656593827, 0, 0
(3, 0, 0, 1, 2, 1, 0, 0, 0), 0.0027791123175435694, 0.00021939180375925142, 3
(3, 0, 0, 1, 2, 0, 1, 0, 0), 0.002845483553101002, 0.005654197051732674, 3
(3, 0, 0, 1, 2, 0, 0, 1, 0), 0.0029093878844751835, 0.008200739852703282, 3
(3, 0, 0, 1, 2, 0, 0, 0, 1), 0.002537203341307833, 0.005011947810831531, 3
(3, 0, 0, 1, 1, 2, 0, 0, 0), 0.0027678349841412553, 0.0001429681412983226, 3
(3, 0, 0, 1, 1, 1, 1, 0, 0), 0.0034202841281711707, 0.011445999728404125, 3
(3, 0, 0, 1, 1, 1, 0, 1, 0), 0.0031580195006443443, 0.09707229076940221, 3
(3, 0, 0, 1, 1, 1, 0, 0, 1), 0.0029012478832636927, 0.018847018150679233, 3
(3, 0, 0, 1, 1, 0, 2, 0, 0), 0.0028568166222707595, 0.0033731345339086762, 3
(3, 0, 0, 1, 1, 0, 1, 1, 0), 0.0030673009444109815, 0.02810036768481519, 3
(3, 0, 0, 1, 1, 0, 1, 0, 1), 0.002538238762355104, 0.034477141045391464, 3
(3, 0, 0, 1, 1, 0, 0, 2, 0), 0.002905281166558064, 0.004708456811673276, 3
(3, 0, 0, 1, 1, 0, 0, 1, 1), 0.0031390501415823097, 0.00942667576890314, 3
(3, 0, 0, 1, 1, 0, 0, 0, 2), 0.0021425612357058393, 0.004423037333464314, 3
(3, 0, 0, 1, 0, 3, 0, 0, 0), 0.0019406053322570688, 0, 0
(3, 0, 0, 1, 0, 2, 1, 0, 0), 0.0028454835531010057, 0.0056541970517333335, 3
(3, 0, 0, 1, 0, 2, 0, 1, 0), 0.002779112317543573, 0.051579970577425034, 3
(3, 0, 0, 1, 0, 2, 0, 0, 1), 0.002779209421913562, 0.010253353966460061, 3
(3, 0, 0, 1, 0, 1, 2, 0, 0), 0.002868093955673078, 0.00606932636581315, 3
(3, 0, 0, 1, 0, 1, 1, 1, 0), 0.0032193777676275777, 0.09528091395046442, 3
(3, 0, 0, 1, 0, 1, 1, 0, 1), 0.0028294986860923676, 0.04844462382967006, 3
(3, 0, 0, 1, 0, 1, 0, 2, 0), 0.0027862829330287677, 0.05650203260127312, 3
(3, 0, 0, 1, 0, 1, 0, 1, 1), 0.0031580195006443456, 0.09392896936844915, 3
(3, 0, 0, 1, 0, 1, 0, 0, 2), 0.0023958446497138837, 0.02576288182079188, 3
(3, 0, 0, 1, 0, 0, 3, 0, 0), 0.001963215734829142, 0, 0
(3, 0, 0, 1, 0, 0, 2, 1, 0), 0.002644632928324851, 0.00738461151761231, 3
(3, 0, 0, 1, 0, 0, 2, 0, 1), 0.0025144544657632268, 0.009599075480805878, 3
(3, 0, 0, 1, 0, 0, 1, 2, 0), 0.002629193141237973, 0.006856415766361641, 3
(3, 0, 0, 1, 0, 0, 1, 1, 1), 0.0029733620734747196, 0.023713685635318206, 3
(3, 0, 0, 1, 0, 0, 1, 0, 2), 0.0021084792909914765, 0.02364986413699411, 3
(3, 0, 0, 1, 0, 0, 0, 3, 0), 0.0019477759477422643, 0, 0
(3, 0, 0, 1, 0, 0, 0, 2, 1), 0.002893906728785761, 0.00020693053570553841, 3
(3, 0, 0, 1, 0, 0, 0, 1, 2), 0.0025033713411008874, 0.00040558389913261195, 3
(3, 0, 0, 1, 0, 0, 0, 0, 3), 0.0015572405600573912, 0, 0
(3, 0, 0, 0, 4, 0, 0, 0, 0), 0.0010179613027533195, 0, 0
(3, 0, 0, 0, 3, 1, 0, 0, 0), 0.001803226597827829, 0, 0
(3, 0, 0, 0, 3, 0, 1, 0, 0), 0.001940605332257068, 0, 0
(3, 0, 0, 0, 3, 0, 0, 1, 0), 0.0019406053322570684, 0, 0
(3, 0, 0, 0, 3, 0, 0, 0, 1), 0.0018032265978278296, 0, 0
(3, 0, 0, 0, 2, 2, 0, 0, 0), 0.0019092323463176235, 0, 0
(3, 0, 0, 0, 2, 1, 1, 0, 0), 0.0027678349841412575, 0.00014296814129792013, 3
(3, 0, 0, 0, 2, 1, 0, 1, 0), 0.0025139069762036823, 0.004853575041183344, 3
(3, 0, 0, 0, 2, 1, 0, 0, 1), 0.0023485956133559153, 0.006203169754189226, 3
(3, 0, 0, 0, 2, 0, 2, 0, 0), 0.002169589271440873, 0, 0
(3, 0, 0, 0, 2, 0, 1, 1, 0), 0.0026134063052736917, 0.0014360729965323914, 3
(3, 0, 0, 0, 2, 0, 1, 0, 1), 0.002311949660088311, 0.007149575243503873, 3
(3, 0, 0, 0, 2, 0, 0, 2, 0), 0.0021875751229186997, 0, 0
(3, 0, 0, 0, 2, 0, 0, 1, 1), 0.0026607407337815195, 0.0001656440224745608, 3
(3, 0, 0, 0, 2, 0, 0, 0, 2), 0.0017119112935166272, 0, 0
(3, 0, 0, 0, 1, 3, 0, 0, 0), 0.0018032265978278304, 0, 0
(3, 0, 0, 0, 1, 2, 1, 0, 0), 0.002779112317543575, 0.0002193918037593231, 3
(3, 0, 0, 0, 1, 2, 0, 1, 0), 0.0025310540250119994, 0.004423551435959997, 3
(3, 0, 0, 0, 1, 2, 0, 0, 1), 0.0024972516811874717, 0.0053112397820927575, 3
(3, 0, 0, 0, 1, 1, 2, 0, 0), 0.0028876899645023557, 0.00013046103621042475, 3
(3, 0, 0, 0, 1, 1, 1, 1, 0), 0.0030129783969378107, 0.008578049871114624, 3
(3, 0, 0, 0, 1, 1, 1, 0, 1), 0.0025553004190135647, 0.020922034759226105, 3
(3, 0, 0, 0, 1, 1, 0, 2, 0), 0.0026756033749264323, 0.0021926541178250575, 3
(3, 0, 0, 0, 1, 1, 0, 1, 1), 0.002862809276124792, 0.009256383757232235, 3
(3, 0, 0, 0, 1, 1, 0, 0, 2), 0.002102609575585477, 0.004641491298384611, 3
(3, 0, 0, 0, 1, 0, 3, 0, 0), 0.0019118042447866127, 0, 0
(3, 0, 0, 0, 1, 0, 2, 1, 0), 0.002426494126823081, 0.0030892350478340263, 3
(3, 0, 0, 0, 1, 0, 2, 0, 1), 0.0022624162160669405, 0.007722346398709611, 3
(3, 0, 0, 0, 1, 0, 1, 2, 0), 0.002462465829778733, 0.0030834489389882118, 3
(3, 0, 0, 0, 1, 0, 1, 1, 1), 0.0025660563422413556, 0.026530346079185446, 3
(3, 0, 0, 0, 1, 0, 1, 0, 2), 0.0017591964635061642, 0.04255184798165047, 3
(3, 0, 0, 0, 1, 0, 0, 3, 0), 0.001947775947742265, 0, 0
(3, 0, 0, 0, 1, 0, 0, 2, 1), 0.0028539550686653955, 0.00021418932281000157, 3
(3, 0, 0, 0, 1, 0, 0, 1, 2), 0.0023147636131489674, 0.00048720488585136506, 3
(3, 0, 0, 0, 1, 0, 0, 0, 3), 0.0014085844922258363, 0, 0
(3, 0, 0, 0, 0, 4, 0, 0, 0), 0.0010179613027533206, 0, 0
(3, 0, 0, 0, 0, 3, 1, 0, 0), 0.0019518826656593866, 0, 0
(3, 0, 0, 0, 0, 3, 0, 1, 0), 0.0019577523810653855, 0, 0
(3, 0, 0, 0, 0, 3, 0, 0, 1), 0.0019518826656593862, 0, 0
(3, 0, 0, 0, 0, 2, 2, 0, 0), 0.0021921439382455088, 0, 0
(3, 0, 0, 0, 0, 2, 1, 1, 0), 0.0029300527930385344, 2.142515615694563e-05, 3
(3, 0, 0, 0, 0, 2, 1, 0, 1), 0.0026585156388829593, 0.00028713285282109597, 3
(3, 0, 0, 0, 0, 2, 0, 2, 0), 0.002221869220535333, 0, 0
(3, 0, 0, 0, 0, 2, 0, 1, 1), 0.002877031145644553, 2.348536521239616e-05, 3
(3, 0, 0, 0, 0, 2, 0, 0, 2), 0.002009223429179739, 0, 0
(3, 0, 0, 0, 0, 1, 3, 0, 0), 0.0019230815781889298, 0, 0
(3, 0, 0, 0, 0, 1, 2, 1, 0), 0.0027259935657796075, 3.923513705601471e-05, 3
(3, 0, 0, 0, 0, 1, 2, 0, 1), 0.0024603261270300324, 0.0003607050503506629, 3
(3, 0, 0, 0, 0, 1, 1, 2, 0), 0.0027678349841412588, 2.4528556381752014e-05, 3
(3, 0, 0, 0, 0, 1, 1, 1, 1), 0.0030913983205795017, 0.0003392400955795863, 3
(3, 0, 0, 0, 0, 1, 1, 0, 2), 0.0020944851088984954, 0.00040539135386586875, 3
(3, 0, 0, 0, 0, 1, 0, 3, 0), 0.001964922996550581, 0, 0
(3, 0, 0, 0, 0, 1, 0, 2, 1), 0.002921589412696873, 3.244673355432148e-05, 3
(3, 0, 0, 0, 0, 1, 0, 1, 2), 0.002513906976203684, 6.490575733737068e-05, 3
(3, 0, 0, 0, 0, 1, 0, 0, 3), 0.001557240560057392, 0, 0
(3, 0, 0, 0, 0, 0, 4, 0, 0), 0.0010035607590180922, 0, 0
(3, 0, 0, 0, 0, 0, 3, 1, 0), 0.00175369315380646, 0, 0
(3, 0, 0, 0, 0, 0, 3, 0, 1), 0.001753693153806461, 0, 0
(3, 0, 0, 0, 0, 0, 2, 2, 0), 0.0018569523972231663, 0, 0
(3, 0, 0, 0, 0, 0, 2, 1, 1), 0.002418734653175795, 1.2063240865967052e-06, 3
(3, 0, 0, 0, 0, 0, 2, 0, 2), 0.0016560460366795734, 0, 0
(3, 0, 0, 0, 0, 0, 1, 3, 0), 0.001789664856762112, 0, 0
(3, 0, 0, 0, 0, 0, 1, 2, 1), 0.0026614824320810426, 1.6889508508896062e-06, 3
(3, 0, 0, 0, 0, 0, 1, 1, 2), 0.0022596697109938525, 1.9824447499427734e-06, 3
(3, 0, 0, 0, 0, 0, 1, 0, 3), 0.001387852135674923, 0, 0
(3, 0, 0, 0, 0, 0, 0, 4, 0), 0.001021546610495918, 0, 0
(3, 0, 0, 0, 0, 0, 0, 3, 1), 0.001996440932711707, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 2), 0.0020875840400565882, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 3), 0.0015946282116245192, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 4), 0.0008206402499523237, 0, 0
(2, 5, 0, 0, 0, 0, 0, 0, 0), 0.0007327140188107221, 0, 0
(2, 4, 1, 0, 0, 0, 0, 0, 0), 0.0014778964415963285, 0, 0
(2, 4, 0, 1, 0, 0, 0, 0, 0), 0.0014100121530574348, 0, 0
(2, 4, 0, 0, 1, 0, 0, 0, 0), 0.0015145423948639343, 0, 0
(2, 4, 0, 0, 0, 1, 0, 0, 0), 0.0014202385308879737, 0, 0
(2, 4, 0, 0, 0, 0, 1, 0, 0), 0.0015217426667315502, 0, 0
(2, 4, 0, 0, 0, 0, 0, 1, 0), 0.0014010192273185224, 0, 0
(2, 4, 0, 0, 0, 0, 0, 0, 1), 0.0015783496218681272, 0, 0
(2, 3, 2, 0, 0, 0, 0, 0, 0), 0.0018866776795129884, 0, 0
(2, 3, 1, 1, 0, 0, 0, 0, 0), 0.002206648063599865, 2.3974321846334815e-06, 3
(2, 3, 1, 0, 1, 0, 0, 0, 0), 0.0023119496600883067, 9.216274219572266e-05, 3
(2, 3, 1, 0, 0, 1, 0, 0, 0), 0.0021845851505873383, 0.0006475347377126909, 3
(2, 3, 1, 0, 0, 0, 1, 0, 0), 0.0023332412184188943, 0.0005558693348465374, 3
(2, 3, 1, 0, 0, 0, 0, 1, 0), 0.002142561235705838, 0.0001151358068988551, 3
(2, 3, 1, 0, 0, 0, 0, 0, 1), 0.0024134241395494626, 4.039057477138041e-06, 3
(2, 3, 0, 2, 0, 0, 0, 0, 0), 0.001674031888157393, 0, 0
(2, 3, 0, 1, 1, 0, 0, 0, 0), 0.0020404125059327286, 0.00043822319629706645, 3
(2, 3, 0, 1, 0, 1, 0, 0, 0), 0.001776902714094147, 0.03813397229672438, 3
(2, 3, 0, 1, 0, 0, 1, 0, 0), 0.002112933057786, 0.02242665082739935, 3
(2, 3, 0, 1, 0, 0, 0, 1, 0), 0.0017182909521840034, 0.0218728347509489, 3
(2, 3, 0, 1, 0, 0, 0, 0, 1), 0.0022904459488554516, 8.462442701025758e-05, 3
(2, 3, 0, 0, 2, 0, 0, 0, 0), 0.0019948228854445066, 0, 0
(2, 3, 0, 0, 1, 1, 0, 0, 0), 0.0021425612357058375, 0.004423037333464439, 3
(2, 3, 0, 0, 1, 0, 1, 0, 0), 0.0023958446497138824, 0.025762881820791873, 3
(2, 3, 0, 0, 1, 0, 0, 1, 0), 0.002108479290991473, 0.02364986413699311, 3
(2, 3, 0, 0, 1, 0, 0, 0, 1), 0.0025033713411008844, 0.00040558389913193085, 3
(2, 3, 0, 0, 0, 2, 0, 0, 0), 0.0017119112935166246, 0, 0
(2, 3, 0, 0, 0, 1, 1, 0, 0), 0.002102609575585474, 0.004641491298385041, 3
(2, 3, 0, 0, 0, 1, 0, 1, 0), 0.0017591964635061588, 0.042551847981650445, 3
(2, 3, 0, 0, 0, 1, 0, 0, 1), 0.0023147636131489635, 0.0004872048858515073, 3
(2, 3, 0, 0, 0, 0, 2, 0, 0), 0.0020092234291797374, 0, 0
(2, 3, 0, 0, 0, 0, 1, 1, 0), 0.0020944851088984906, 0.00040539135386576726, 3
(2, 3, 0, 0, 0, 0, 1, 0, 1), 0.002513906976203682, 6.490575733761846e-05, 3
(2, 3, 0, 0, 0, 0, 0, 2, 0), 0.001656046036679569, 0, 0
(2, 3, 0, 0, 0, 0, 0, 1, 1), 0.0022596697109938486, 1.9824447500676735e-06, 3
(2, 3, 0, 0, 0, 0, 0, 0, 2), 0.0020875840400565856, 0, 0
(2, 2, 3, 0, 0, 0, 0, 0, 0), 0.0020875840400565848, 0, 0
(2, 2, 2, 1, 0, 0, 0, 0, 0), 0.002810283450134269, 4.715178624497776e-06, 3
(2, 2, 2, 0, 1, 0, 0, 0, 0), 0.00288870337377596, 0.0001353765028057238, 3
(2, 2, 2, 0, 0, 1, 0, 0, 0), 0.002899459297003752, 0.0008335082071031961, 3
(2, 2, 2, 0, 0, 0, 1, 0, 0), 0.0028994592970037533, 0.0008335082071035062, 3
(2, 2, 2, 0, 0, 0, 0, 1, 0), 0.0028887033737759614, 0.00013537650280565303, 3
(2, 2, 2, 0, 0, 0, 0, 0, 1), 0.0028102834501342734, 4.715178624671248e-06, 3
(2, 2, 1, 2, 0, 0, 0, 0, 0), 0.0025796518073008478, 2.8692710501582575e-06, 3
(2, 2, 1, 1, 1, 0, 0, 0, 0), 0.003109495398285214, 0.0009148480563993299, 3
(2, 2, 1, 1, 0, 1, 0, 0, 0), 0.0025458973093280147, 0.0662605520575243, 3
(2, 2, 1, 1, 0, 0, 1, 0, 0), 0.003117098454797674, 0.0408055882142345, 3
(2, 2, 1, 1, 0, 0, 0, 1, 0), 0.002483700239675274, 0.047848752113382485, 3
(2, 2, 1, 1, 0, 0, 0, 0, 1), 0.003221658352986594, 0.0005530943342299637, 3
(2, 2, 1, 0, 2, 0, 0, 0, 0), 0.00299326327196488, 7.649260346891965e-05, 3
(2, 2, 1, 0, 1, 1, 0, 0, 0), 0.002881088850350357, 0.01765518416585385, 3
(2, 2, 1, 0, 1, 0, 1, 0, 0), 0.003204049206768593, 0.1346495335021266, 3
(2, 2, 1, 0, 1, 0, 0, 1, 0), 0.0029725787612656625, 0.13199527797710137, 3
(2, 2, 1, 0, 1, 0, 0, 0, 1), 0.003098650505910165, 0.017743010811336033, 3
(2, 2, 1, 0, 0, 2, 0, 0, 0), 0.002721107603264791, 0.0005309699580197931, 3
(2, 2, 1, 0, 0, 1, 1, 0, 0), 0.0030648185057032167, 0.014857306143334097, 3
(2, 2, 1, 0, 0, 1, 0, 1, 0), 0.00258510727114886, 0.17833746230548006, 3
(2, 2, 1, 0, 0, 1, 0, 0, 1), 0.003193204314393542, 0.023305135355027828, 3
(2, 2, 1, 0, 0, 0, 2, 0, 0), 0.003004019195192674, 0.0004477662901045475, 3
(2, 2, 1, 0, 0, 0, 1, 1, 0), 0.002818891780697616, 0.012016194513824047, 3
(2, 2, 1, 0, 0, 0, 1, 0, 1), 0.0030986505059101667, 0.01774301081133603, 3
(2, 2, 1, 0, 0, 0, 0, 2, 0), 0.00265807173094254, 9.730804142477898e-05, 3
(2, 2, 1, 0, 0, 0, 0, 1, 1), 0.0032216583529865953, 0.0005530943342299118, 3
(2, 2, 1, 0, 0, 0, 0, 0, 2), 0.0028102834501342734, 4.7151786243728755e-06, 3
(2, 2, 0, 3, 0, 0, 0, 0, 0), 0.0018569523972231613, 0, 0
(2, 2, 0, 2, 1, 0, 0, 0, 0), 0.0022507659997091723, 0.0010334988358987496, 3
(2, 2, 0, 2, 0, 1, 0, 0, 0), 0.0020661085725395454, 0.04070871752951615, 3
(2, 2, 0, 2, 0, 0, 1, 0, 0), 0.002464335985884139, 0.028240505394319916, 3
(2, 2, 0, 2, 0, 0, 0, 1, 0), 0.0020047503055563146, 0.023521275473702412, 3
(2, 2, 0, 2, 0, 0, 0, 0, 1), 0.0026580717309425397, 9.730804142466796e-05, 3
(2, 2, 0, 1, 2, 0, 0, 0, 0), 0.002585957540731514, 0.0007419115005923027, 3
(2, 2, 0, 1, 1, 1, 0, 0, 0), 0.002260760622501571, 0.09943046597213824, 3
(2, 2, 0, 1, 1, 0, 1, 0, 0), 0.0026323005717393904, 0.12475663115974744, 3
(2, 2, 0, 1, 1, 0, 0, 1, 0), 0.002124135298591982, 0.19043512250747252, 3
(2, 2, 0, 1, 1, 0, 0, 0, 1), 0.0028188917806976146, 0.012016194513824534, 3
(2, 2, 0, 1, 0, 2, 0, 0, 0), 0.0021183885216340065, 0.033918171934873294, 3
(2, 2, 0, 1, 0, 1, 1, 0, 0), 0.0020846340236611734, 0.12270434752599209, 3
(2, 2, 0, 1, 0, 1, 0, 1, 0), 0.0013282279614623411, 0.38290113716170016, 3
(2, 2, 0, 1, 0, 1, 0, 0, 1), 0.002585107271148861, 0.1783374623054799, 3
(2, 2, 0, 1, 0, 0, 2, 0, 0), 0.002799527526906482, 0.02337491274699886, 3
(2, 2, 0, 1, 0, 0, 1, 1, 0), 0.002124135298591983, 0.19043512250747174, 3
(2, 2, 0, 1, 0, 0, 1, 0, 1), 0.0029725787612656642, 0.13199527797710114, 3
(2, 2, 0, 1, 0, 0, 0, 2, 0), 0.0020047503055563164, 0.023521275473702467, 3
(2, 2, 0, 1, 0, 0, 0, 1, 1), 0.0024837002396752763, 0.04784875211338218, 3
(2, 2, 0, 1, 0, 0, 0, 0, 2), 0.002888703373775963, 0.00013537650280581523, 3
(2, 2, 0, 0, 3, 0, 0, 0, 0), 0.0021921439382455036, 0, 0
(2, 2, 0, 0, 2, 1, 0, 0, 0), 0.0026580717309425397, 0.009144584088059335, 3
(2, 2, 0, 0, 2, 0, 1, 0, 0), 0.003021080851851131, 0.026755016398653447, 3
(2, 2, 0, 0, 2, 0, 0, 1, 0), 0.002799527526906482, 0.023374912746998763, 3
(2, 2, 0, 0, 2, 0, 0, 0, 1), 0.0030040191951926734, 0.0004477662901042789, 3
(2, 2, 0, 0, 1, 2, 0, 0, 0), 0.002375160139014659, 0.011044690267348278, 3
(2, 2, 0, 0, 1, 1, 1, 0, 0), 0.002952655551001839, 0.04969057564407956, 3
(2, 2, 0, 0, 1, 1, 0, 1, 0), 0.002084634023661173, 0.12270434752599259, 3
(2, 2, 0, 0, 1, 1, 0, 0, 1), 0.0030648185057032163, 0.014857306143334007, 3
(2, 2, 0, 0, 1, 0, 2, 0, 0), 0.0030210808518511324, 0.026755016398653627, 3
(2, 2, 0, 0, 1, 0, 1, 1, 0), 0.002632300571739392, 0.12475663115974742, 3
(2, 2, 0, 0, 1, 0, 1, 0, 1), 0.0032040492067685958, 0.13464953350212605, 3
(2, 2, 0, 0, 1, 0, 0, 2, 0), 0.002464335985884142, 0.028240505394320256, 3
(2, 2, 0, 0, 1, 0, 0, 1, 1), 0.003117098454797676, 0.04080558821423482, 3
(2, 2, 0, 0, 1, 0, 0, 0, 2), 0.002899459297003754, 0.0008335082071032091, 3
(2, 2, 0, 0, 0, 3, 0, 0, 0), 0.0019092323463176233, 0, 0
(2, 2, 0, 0, 0, 2, 1, 0, 0), 0.0023751601390146616, 0.01104469026734882, 3
(2, 2, 0, 0, 0, 2, 0, 1, 0), 0.002118388521634006, 0.033918171934873266, 3
(2, 2, 0, 0, 0, 2, 0, 0, 1), 0.0027211076032647927, 0.0005309699580195685, 3
(2, 2, 0, 0, 0, 1, 2, 0, 0), 0.0026580717309425445, 0.009144584088059356, 3
(2, 2, 0, 0, 0, 1, 1, 1, 0), 0.002260760622501572, 0.0994304659721384, 3
(2, 2, 0, 0, 0, 1, 1, 0, 1), 0.0028810888503503595, 0.017655184165853696, 3
(2, 2, 0, 0, 0, 1, 0, 2, 0), 0.0020661085725395467, 0.04070871752951598, 3
(2, 2, 0, 0, 0, 1, 0, 1, 1), 0.002545897309328016, 0.06626055205752422, 3
(2, 2, 0, 0, 0, 1, 0, 0, 2), 0.0028994592970037546, 0.0008335082071034285, 3
(2, 2, 0, 0, 0, 0, 3, 0, 0), 0.002192143938245507, 0, 0
(2, 2, 0, 0, 0, 0, 2, 1, 0), 0.002585957540731519, 0.0007419115005922761, 3
(2, 2, 0, 0, 0, 0, 2, 0, 1), 0.0029932632719648863, 7.649260346881394e-05, 3
(2, 2, 0, 0, 0, 0, 1, 2, 0), 0.002250765999709178, 0.0010334988358986794, 3
(2, 2, 0, 0, 0, 0, 1, 1, 1), 0.003109495398285219, 0.0009148480563984538, 3
(2, 2, 0, 0, 0, 0, 1, 0, 2), 0.0028887033737759653, 0.0001353765028057042, 3
(2, 2, 0, 0, 0, 0, 0, 3, 0), 0.0018569523972231641, 0, 0
(2, 2, 0, 0, 0, 0, 0, 2, 1), 0.002579651807300852, 2.869271050005602e-06, 3
(2, 2, 0, 0, 0, 0, 0, 1, 2), 0.0028102834501342734, 4.715178624296548e-06, 3
(2, 2, 0, 0, 0, 0, 0, 0, 3), 0.002087584040056588, 0, 0
(2, 1, 4, 0, 0, 0, 0, 0, 0), 0.0017792559824117214, 0, 0
(2, 1, 3, 1, 0, 0, 0, 0, 0), 0.0026084607846870544, 2.036399145611611e-06, 3
(2, 1, 3, 0, 1, 0, 0, 0, 0), 0.0028675168097311095, 3.4126169128214205e-05, 3
(2, 1, 3, 0, 0, 1, 0, 0, 0), 0.0028939067287857565, 0.00020693053570513325, 3
(2, 1, 3, 0, 0, 0, 1, 0, 0), 0.0028539550686653924, 0.00021418932280915502, 3
(2, 1, 3, 0, 0, 0, 0, 1, 0), 0.002921589412696869, 3.244673355447839e-05, 3
(2, 1, 3, 0, 0, 0, 0, 0, 1), 0.002661482432081038, 1.688950850821948e-06, 3
(2, 1, 2, 2, 0, 0, 0, 0, 0), 0.002579651807300848, 2.869271049769677e-06, 3
(2, 1, 2, 1, 1, 0, 0, 0, 0), 0.003729823626133999, 0.0003777079311053902, 3
(2, 1, 2, 1, 0, 1, 0, 0, 0), 0.0030472093594852124, 0.030999700416087517, 3
(2, 1, 2, 1, 0, 0, 1, 0, 0), 0.003507633842482546, 0.02903064591889731, 3
(2, 1, 2, 1, 0, 0, 0, 1, 0), 0.003098650505910165, 0.028079155019540385, 3
(2, 1, 2, 1, 0, 0, 0, 0, 1), 0.003204049206768593, 0.0008891849698981597, 3
(2, 1, 2, 0, 2, 0, 0, 0, 0), 0.003223894914798301, 4.1836013990160664e-05, 3
(2, 1, 2, 0, 1, 1, 0, 0, 0), 0.0034000100467255555, 0.010993122675731833, 3
(2, 1, 2, 0, 1, 0, 1, 0, 0), 0.0036121937406714674, 0.1309196862243012, 3
(2, 1, 2, 0, 1, 0, 0, 1, 0), 0.003685235702699262, 0.1138817085090527, 3
(2, 1, 2, 0, 1, 0, 0, 0, 1), 0.003098650505910165, 0.0280791550195401, 3
(2, 1, 2, 0, 0, 2, 0, 0, 0), 0.0031823708889316344, 0.0002550555959410991, 3
(2, 1, 2, 0, 0, 1, 1, 0, 0), 0.003867490096675805, 0.011996414706768663, 3
(2, 1, 2, 0, 0, 1, 0, 1, 0), 0.0036121937406714665, 0.13091968622430125, 3
(2, 1, 2, 0, 0, 1, 0, 0, 1), 0.0035076338424825486, 0.029030645918896755, 3
(2, 1, 2, 0, 0, 0, 2, 0, 0), 0.0031823708889316352, 0.0002550555959411338, 3
(2, 1, 2, 0, 0, 0, 1, 1, 0), 0.003400010046725558, 0.010993122675732228, 3
(2, 1, 2, 0, 0, 0, 1, 0, 1), 0.0030472093594852163, 0.030999700416087347, 3
(2, 1, 2, 0, 0, 0, 0, 2, 0), 0.003223894914798304, 4.183601398985817e-05, 3
(2, 1, 2, 0, 0, 0, 0, 1, 1), 0.0037298236261340033, 0.00037770793110572585, 3
(2, 1, 2, 0, 0, 0, 0, 0, 2), 0.002579651807300853, 2.8692710499223347e-06, 3
(2, 1, 1, 3, 0, 0, 0, 0, 0), 0.002418734653175787, 1.2063240865410378e-06, 3
(2, 1, 1, 2, 1, 0, 0, 0, 0), 0.0032685603404671543, 0.0007693678808884813, 3
(2, 1, 1, 2, 0, 1, 0, 0, 0), 0.0026035552200363694, 0.07711487996784924, 3
(2, 1, 1, 2, 0, 0, 1, 0, 0), 0.0032983117021420025, 0.0468744865259033, 3
(2, 1, 1, 2, 0, 0, 0, 1, 0), 0.0026035552200363702, 0.07711487996784942, 3
(2, 1, 1, 2, 0, 0, 0, 0, 1), 0.003268560340467158, 0.0007693678808886894, 3
(2, 1, 1, 1, 2, 0, 0, 0, 0), 0.0037798784803298948, 0.000547576781639873, 3
(2, 1, 1, 1, 1, 1, 0, 0, 0), 0.003531626224365328, 0.10972599832863984, 3
(2, 1, 1, 1, 1, 0, 1, 0, 0), 0.004071309433673861, 0.22708388798394072, 3
(2, 1, 1, 1, 1, 0, 0, 1, 0), 0.003664003702440496, 0.3119608036670926, 3
(2, 1, 1, 1, 1, 0, 0, 0, 1), 0.0036100461480070177, 0.0597626641663893, 3
(2, 1, 1, 1, 0, 2, 0, 0, 0), 0.002952655551001835, 0.03061335966907131, 3
(2, 1, 1, 1, 0, 1, 1, 0, 0), 0.0034116822748569706, 0.14361150998695885, 3
(2, 1, 1, 1, 0, 1, 0, 1, 0), 0.0023476999075593427, 0.43331558958978467, 3
(2, 1, 1, 1, 0, 1, 0, 0, 1), 0.003417988008287637, 0.2532334527591287, 3
(2, 1, 1, 1, 0, 0, 2, 0, 0), 0.0037672670134685665, 0.026468074972289667, 3
(2, 1, 1, 1, 0, 0, 1, 1, 0), 0.0030657348106068374, 0.18432622754415393, 3
(2, 1, 1, 1, 0, 0, 1, 0, 1), 0.0034793462752708694, 0.24898952569768482, 3
(2, 1, 1, 1, 0, 0, 0, 2, 0), 0.002952655551001838, 0.026969409922824303, 3
(2, 1, 1, 1, 0, 0, 0, 1, 1), 0.0036208020712348117, 0.06301456991799453, 3
(2, 1, 1, 1, 0, 0, 0, 0, 2), 0.0031094953982852168, 0.0009148480563985613, 3
(2, 1, 1, 0, 3, 0, 0, 0, 0), 0.002930052793038529, 2.1425156156858832e-05, 3
(2, 1, 1, 0, 2, 1, 0, 0, 0), 0.0030433066592476317, 0.023674085628201554, 3
(2, 1, 1, 0, 2, 0, 1, 0, 0), 0.0036676265564812606, 0.11843267315546337, 3
(2, 1, 1, 0, 2, 0, 0, 1, 0), 0.003609129843103396, 0.1456434478247748, 3
(2, 1, 1, 0, 2, 0, 0, 0, 1), 0.003216280391372699, 0.01691154012197226, 3
(2, 1, 1, 0, 1, 2, 0, 0, 0), 0.0028810888503503574, 0.030054501920641644, 3
(2, 1, 1, 0, 1, 1, 1, 0, 0), 0.003977505458712736, 0.23389959913257455, 3
(2, 1, 1, 0, 1, 1, 0, 1, 0), 0.0028504872190928568, 0.3791352129763631, 3
(2, 1, 1, 0, 1, 1, 0, 0, 1), 0.0032071906065707805, 0.11714978427599143, 3
(2, 1, 1, 0, 1, 0, 2, 0, 0), 0.003625263727945083, 0.1385149260493464, 3
(2, 1, 1, 0, 1, 0, 1, 1, 0), 0.0030720405440375067, 0.33271748756352687, 3
(2, 1, 1, 0, 1, 0, 1, 0, 1), 0.0027720672954511666, 0.3648193341512659, 3
(2, 1, 1, 0, 1, 0, 0, 2, 0), 0.003446912034206122, 0.13652005300836925, 3
(2, 1, 1, 0, 1, 0, 0, 1, 1), 0.003877573688615463, 0.2352364938403066, 3
(2, 1, 1, 0, 1, 0, 0, 0, 2), 0.0025458973093280177, 0.06626055205752396, 3
(2, 1, 1, 0, 0, 3, 0, 0, 0), 0.002767834984141255, 0.00014296814129798779, 3
(2, 1, 1, 0, 0, 2, 1, 0, 0), 0.0035107867091978824, 0.020943054846043207, 3
(2, 1, 1, 0, 0, 2, 0, 1, 0), 0.003221658352986593, 0.17626487004449348, 3
(2, 1, 1, 0, 0, 2, 0, 0, 1), 0.003625263727945083, 0.019553137819415613, 3
(2, 1, 1, 0, 0, 1, 2, 0, 0), 0.00363064168955898, 0.020035026292381186, 3
(2, 1, 1, 0, 0, 1, 1, 1, 0), 0.003631557994462603, 0.32923044987055244, 3
(2, 1, 1, 0, 0, 1, 1, 0, 1), 0.0034287439315154305, 0.11865174986985488, 3
(2, 1, 1, 0, 0, 1, 0, 2, 0), 0.0032216583529865936, 0.1471815380861022, 3
(2, 1, 1, 0, 0, 1, 0, 1, 1), 0.0038775736886154616, 0.2352364938403071, 3
(2, 1, 1, 0, 0, 1, 0, 0, 2), 0.0031170984547976774, 0.040805588214234655, 3
(2, 1, 1, 0, 0, 0, 3, 0, 0), 0.0028876899645023553, 0.000130461036210186, 3
(2, 1, 1, 0, 0, 0, 2, 1, 0), 0.002938746761058713, 0.021481701435605995, 3
(2, 1, 1, 0, 0, 0, 2, 0, 1), 0.003111720493183782, 0.016063705577012324, 3
(2, 1, 1, 0, 0, 0, 1, 2, 0), 0.0028188917806976155, 0.019425209042428532, 3
(2, 1, 1, 0, 0, 0, 1, 1, 1), 0.0036208020712348117, 0.06301456991799415, 3
(2, 1, 1, 0, 0, 0, 1, 0, 2), 0.0024837002396752776, 0.04784875211338191, 3
(2, 1, 1, 0, 0, 0, 0, 3, 0), 0.0027678349841412575, 2.4528556381758963e-05, 3
(2, 1, 1, 0, 0, 0, 0, 2, 1), 0.0037298236261340046, 0.0003777079311056842, 3
(2, 1, 1, 0, 0, 0, 0, 1, 2), 0.003221658352986596, 0.0005530943342299606, 3
(2, 1, 1, 0, 0, 0, 0, 0, 3), 0.0022596697109938516, 1.982444749783179e-06, 3
(2, 1, 0, 4, 0, 0, 0, 0, 0), 0.0016843929166560872, 0, 0
(2, 1, 0, 3, 1, 0, 0, 0, 0), 0.0024062535240642648, 0.0003893639002039491, 3
(2, 1, 0, 3, 0, 1, 0, 0, 0), 0.002450252589336913, 0.00531317059114253, 3
(2, 1, 0, 3, 0, 0, 1, 0, 0), 0.0026446329283248463, 0.007384611517612379, 3
(2, 1, 0, 3, 0, 0, 0, 1, 0), 0.0024264941268230763, 0.003089235047833815, 3
(2, 1, 0, 3, 0, 0, 0, 0, 1), 0.0027259935657796015, 3.923513705597265e-05, 3
(2, 1, 0, 2, 2, 0, 0, 0, 0), 0.0025859575407315124, 0.0007419115005919, 3
(2, 1, 0, 2, 1, 1, 0, 0, 0), 0.0029387467610587103, 0.02148170143560617, 3
(2, 1, 0, 2, 1, 0, 1, 0, 0), 0.0029202988121712, 0.08282736571011468, 3
(2, 1, 0, 2, 1, 0, 0, 1, 0), 0.002766064342043611, 0.08163265306122444, 3
(2, 1, 0, 2, 1, 0, 0, 0, 1), 0.0029725787612656595, 0.020017913661151094, 3
(2, 1, 0, 2, 0, 2, 0, 0, 0), 0.002579651807300849, 0.00821025375613599, 3
(2, 1, 0, 2, 0, 1, 1, 0, 0), 0.002784768467380701, 0.04060658912012015, 3
(2, 1, 0, 2, 0, 1, 0, 1, 0), 0.0023021956792209793, 0.22033728175941988, 3
(2, 1, 0, 2, 0, 1, 0, 0, 1), 0.0031509304550046235, 0.11607448689636024, 3
(2, 1, 0, 2, 0, 0, 2, 0, 0), 0.0030483158055174477, 0.009629091923501502, 3
(2, 1, 0, 2, 0, 0, 1, 1, 0), 0.002886466811964252, 0.0637161023140293, 3
(2, 1, 0, 2, 0, 0, 1, 0, 1), 0.0033267657407350573, 0.13728775100638274, 3
(2, 1, 0, 2, 0, 0, 0, 2, 0), 0.0025182935403176188, 0.005256680089417427, 3
(2, 1, 0, 2, 0, 0, 0, 1, 1), 0.003111720493183781, 0.01606370557701191, 3
(2, 1, 0, 2, 0, 0, 0, 0, 2), 0.002993263271964882, 7.649260346902311e-05, 3
(2, 1, 0, 1, 3, 0, 0, 0, 0), 0.00265851563888295, 0.0002871328528210475, 3
(2, 1, 0, 1, 2, 1, 0, 0, 0), 0.0030256975130296296, 0.023322859462678796, 3
(2, 1, 0, 1, 2, 0, 1, 0, 0), 0.0031850537683215364, 0.07135895698026068, 3
(2, 1, 0, 1, 2, 0, 0, 1, 0), 0.003185053768321537, 0.07135895698026082, 3
(2, 1, 0, 1, 2, 0, 0, 0, 1), 0.00302569751302963, 0.02332285946267817, 3
(2, 1, 0, 1, 1, 2, 0, 0, 0), 0.002881088850350356, 0.03005450192064122, 3
(2, 1, 0, 1, 1, 1, 1, 0, 0), 0.003400926351629179, 0.13720025593047905, 3
(2, 1, 0, 1, 1, 1, 0, 1, 0), 0.002390901538765031, 0.42001515808926665, 3
(2, 1, 0, 1, 1, 1, 0, 0, 1), 0.0033747863770819493, 0.2433560286702164, 3
(2, 1, 0, 1, 1, 0, 2, 0, 0), 0.003394632085111661, 0.056264842875045566, 3
(2, 1, 0, 1, 1, 0, 1, 1, 0), 0.002709614049348844, 0.20166259447297252, 3
(2, 1, 0, 1, 1, 0, 1, 0, 1), 0.002876627193640085, 0.3435644502327778, 3
(2, 1, 0, 1, 1, 0, 0, 2, 0), 0.0029890039592173146, 0.06093221811686012, 3
(2, 1, 0, 1, 1, 0, 0, 1, 1), 0.003428743931515427, 0.1186517498698551, 3
(2, 1, 0, 1, 1, 0, 0, 0, 2), 0.002881088850350358, 0.017655184165853755, 3
(2, 1, 0, 1, 0, 3, 0, 0, 0), 0.00251390697620368, 0.004853575041182914, 3
(2, 1, 0, 1, 0, 2, 1, 0, 0), 0.002637387220243322, 0.05526967410529873, 3
(2, 1, 0, 1, 0, 2, 0, 1, 0), 0.0024067555774098977, 0.206841786460473, 3
(2, 1, 0, 1, 0, 2, 0, 0, 1), 0.0032040492067685927, 0.14234154825915227, 3
(2, 1, 0, 1, 0, 1, 2, 0, 0), 0.002991574199712717, 0.05058300019201592, 3
(2, 1, 0, 1, 0, 1, 1, 1, 0), 0.0024522598057482616, 0.4078680613394542, 3
(2, 1, 0, 1, 0, 1, 1, 0, 1), 0.002876627193640086, 0.34356445023277793, 3
(2, 1, 0, 1, 0, 1, 0, 2, 0), 0.0023553144309849477, 0.21368929765940659, 3
(2, 1, 0, 1, 0, 1, 0, 1, 1), 0.0027720672954511653, 0.3648193341512656, 3
(2, 1, 0, 1, 0, 1, 0, 0, 2), 0.0032040492067685936, 0.13464953350212633, 3
(2, 1, 0, 1, 0, 0, 3, 0, 0), 0.0028680939556730784, 0.0060693263658130525, 3
(2, 1, 0, 1, 0, 0, 2, 1, 0), 0.0029202988121712022, 0.08282736571011479, 3
(2, 1, 0, 1, 0, 0, 2, 0, 1), 0.0033267657407350603, 0.13728775100638288, 3
(2, 1, 0, 1, 0, 0, 1, 2, 0), 0.0025146706862768558, 0.08907201476033011, 3
(2, 1, 0, 1, 0, 0, 1, 1, 1), 0.003479346275270871, 0.24898952569768426, 3
(2, 1, 0, 1, 0, 0, 1, 0, 2), 0.0029725787612656642, 0.13199527797710106, 3
(2, 1, 0, 1, 0, 0, 0, 3, 0), 0.002462465829778731, 0.0030834489389879203, 3
(2, 1, 0, 1, 0, 0, 0, 2, 1), 0.003047209359485215, 0.03099970041608743, 3
(2, 1, 0, 1, 0, 0, 0, 1, 2), 0.0030986505059101654, 0.017743010811336092, 3
(2, 1, 0, 1, 0, 0, 0, 0, 3), 0.002513906976203683, 6.490575733702795e-05, 3
(2, 1, 0, 0, 4, 0, 0, 0, 0), 0.0018105239740654315, 0, 0
(2, 1, 0, 0, 3, 1, 0, 0, 0), 0.002537203341307834, 0.005011947810831743, 3
(2, 1, 0, 0, 3, 0, 1, 0, 0), 0.0029093878844751848, 0.008200739852703781, 3
(2, 1, 0, 0, 3, 0, 0, 1, 0), 0.002845483553101005, 0.005654197051732855, 3
(2, 1, 0, 0, 3, 0, 0, 0, 1), 0.0027791123175435724, 0.00021939180375895023, 3
(2, 1, 0, 0, 2, 2, 0, 0, 0), 0.0023751601390146595, 0.011044690267348861, 3
(2, 1, 0, 0, 2, 1, 1, 0, 0), 0.0035107867091978824, 0.020943054846043804, 3
(2, 1, 0, 0, 2, 1, 0, 1, 0), 0.0026373872202433224, 0.05526967410529823, 3
(2, 1, 0, 0, 2, 1, 0, 0, 1), 0.0030986505059101667, 0.022502358419962957, 3
(2, 1, 0, 0, 2, 0, 2, 0, 0), 0.0031994325455900934, 0.011408120126029368, 3
(2, 1, 0, 0, 2, 0, 1, 1, 0), 0.003151221768114592, 0.057380870635284194, 3
(2, 1, 0, 0, 2, 0, 1, 0, 1), 0.0032040492067685966, 0.14234154825915155, 3
(2, 1, 0, 0, 2, 0, 0, 2, 0), 0.002977879220645445, 0.00911160147679287, 3
(2, 1, 0, 0, 2, 0, 0, 1, 1), 0.0036252637279450845, 0.0195531378194165, 3
(2, 1, 0, 0, 2, 0, 0, 0, 2), 0.0027211076032647935, 0.0005309699580199037, 3
(2, 1, 0, 0, 1, 3, 0, 0, 0), 0.0023485956133559123, 0.006203169754189174, 3
(2, 1, 0, 0, 1, 2, 1, 0, 0), 0.003098650505910167, 0.022502358419962794, 3
(2, 1, 0, 0, 1, 2, 0, 1, 0), 0.002322957692154314, 0.061058233602913264, 3
(2, 1, 0, 0, 1, 2, 0, 0, 1), 0.003098650505910166, 0.02250235841996232, 3
(2, 1, 0, 0, 1, 1, 2, 0, 0), 0.00363064168955898, 0.020035026292381155, 3
(2, 1, 0, 0, 1, 1, 1, 1, 0), 0.0029936206203958152, 0.17282299905418239, 3
(2, 1, 0, 0, 1, 1, 1, 0, 1), 0.0033747863770819514, 0.24335602867021608, 3
(2, 1, 0, 0, 1, 1, 0, 2, 0), 0.002603555220036372, 0.04006326219402632, 3
(2, 1, 0, 0, 1, 1, 0, 1, 1), 0.0032071906065707797, 0.1171497842759912, 3
(2, 1, 0, 0, 1, 1, 0, 0, 2), 0.0030648185057032176, 0.0148573061433346, 3
(2, 1, 0, 0, 1, 0, 3, 0, 0), 0.0028805867970047297, 0.008143416703348038, 3
(2, 1, 0, 0, 1, 0, 2, 1, 0), 0.0027660643420436143, 0.0816326530612245, 3
(2, 1, 0, 0, 1, 0, 2, 0, 1), 0.003150930455004627, 0.11607448689635966, 3
(2, 1, 0, 0, 1, 0, 1, 2, 0), 0.0025146706862768584, 0.08907201476032983, 3
(2, 1, 0, 0, 1, 0, 1, 1, 1), 0.0034179880082876395, 0.2532334527591289, 3
(2, 1, 0, 0, 1, 0, 1, 0, 2), 0.0025851072711488643, 0.17833746230547978, 3
(2, 1, 0, 0, 1, 0, 0, 3, 0), 0.0026291931412379733, 0.0068564157663605725, 3
(2, 1, 0, 0, 1, 0, 0, 2, 1), 0.0035076338424825495, 0.02903064591889692, 3
(2, 1, 0, 0, 1, 0, 0, 1, 2), 0.003193204314393543, 0.02330513535502766, 3
(2, 1, 0, 0, 1, 0, 0, 0, 3), 0.002314763613148966, 0.00048720488585171114, 3
(2, 1, 0, 0, 0, 4, 0, 0, 0), 0.0017162201100894706, 0, 0
(2, 1, 0, 0, 0, 3, 1, 0, 0), 0.0024972516811874704, 0.005311239782092785, 3
(2, 1, 0, 0, 0, 3, 0, 1, 0), 0.0025310540250119955, 0.0044235514359601, 3
(2, 1, 0, 0, 0, 3, 0, 0, 1), 0.0027791123175435737, 0.00021939180375952824, 3
(2, 1, 0, 0, 0, 2, 2, 0, 0), 0.002658071730942545, 0.009144584088059272, 3
(2, 1, 0, 0, 0, 2, 1, 1, 0), 0.003043306659247633, 0.02367408562820182, 3
(2, 1, 0, 0, 0, 2, 1, 0, 1), 0.0030256975130296356, 0.023322859462678355, 3
(2, 1, 0, 0, 0, 2, 0, 2, 0), 0.00263193175639531, 0.007443576921309206, 3
(2, 1, 0, 0, 0, 2, 0, 1, 1), 0.0032162803913726988, 0.01691154012197211, 3
(2, 1, 0, 0, 0, 2, 0, 0, 2), 0.0030040191951926755, 0.0004477662901039425, 3
(2, 1, 0, 0, 0, 1, 3, 0, 0), 0.0026570583216689353, 0.004236806189032795, 3
(2, 1, 0, 0, 0, 1, 2, 1, 0), 0.002972578761265665, 0.020017913661151035, 3
(2, 1, 0, 0, 0, 1, 2, 0, 1), 0.0029725787612656673, 0.02001791366115086, 3
(2, 1, 0, 0, 0, 1, 1, 2, 0), 0.002818891780697616, 0.019425209042428934, 3
(2, 1, 0, 0, 0, 1, 1, 1, 1), 0.003610046148007021, 0.059762664166389305, 3
(2, 1, 0, 0, 0, 1, 1, 0, 2), 0.0028188917806976207, 0.012016194513824439, 3
(2, 1, 0, 0, 0, 1, 0, 3, 0), 0.0025033713411008853, 0.004837423293280238, 3
(2, 1, 0, 0, 0, 1, 0, 2, 1), 0.0030986505059101637, 0.028079155019540263, 3
(2, 1, 0, 0, 0, 1, 0, 1, 2), 0.003098650505910166, 0.01774301081133613, 3
(2, 1, 0, 0, 0, 1, 0, 0, 3), 0.0025033713411008874, 0.000405583899132328, 3
(2, 1, 0, 0, 0, 0, 4, 0, 0), 0.0017961234303302048, 0, 0
(2, 1, 0, 0, 0, 0, 3, 1, 0), 0.00246032612703003, 0.00036070505035067004, 3
(2, 1, 0, 0, 0, 0, 3, 0, 1), 0.002725993565779608, 3.923513705596788e-05, 3
(2, 1, 0, 0, 0, 0, 2, 2, 0), 0.002250765999709178, 0.0010334988358985545, 3
(2, 1, 0, 0, 0, 0, 2, 1, 1), 0.003268560340467162, 0.0007693678808888629, 3
(2, 1, 0, 0, 0, 0, 2, 0, 2), 0.0026580717309425453, 9.730804142466796e-05, 3
(2, 1, 0, 0, 0, 0, 1, 3, 0), 0.0022728368026374538, 0.0004918310757026474, 3
(2, 1, 0, 0, 0, 0, 1, 2, 1), 0.0032040492067685953, 0.0008891849698981051, 3
(2, 1, 0, 0, 0, 0, 1, 1, 2), 0.0032216583529865992, 0.0005530943342294044, 3
(2, 1, 0, 0, 0, 0, 1, 0, 3), 0.0022904459488554568, 8.462442701044155e-05, 3
(2, 1, 0, 0, 0, 0, 0, 4, 0), 0.001702378768133916, 0, 0
(2, 1, 0, 0, 0, 0, 0, 3, 1), 0.00266148243208104, 1.6889508508488438e-06, 3
(2, 1, 0, 0, 0, 0, 0, 2, 2), 0.002810283450134275, 4.715178624414509e-06, 3
(2, 1, 0, 0, 0, 0, 0, 1, 3), 0.0024134241395494657, 4.039057477129081e-06, 3
(2, 1, 0, 0, 0, 0, 0, 0, 4), 0.0015783496218681294, 0, 0
(2, 0, 5, 0, 0, 0, 0, 0, 0), 0.0008331671990825196, 0, 0
(2, 0, 4, 1, 0, 0, 0, 0, 0), 0.0016109185136010296, 0, 0
(2, 0, 4, 0, 1, 0, 0, 0, 0), 0.001792325969685336, 0, 0
(2, 0, 4, 0, 0, 1, 0, 0, 0), 0.0017748993199871838, 0, 0
(2, 0, 4, 0, 0, 0, 1, 0, 0), 0.0017820995918547981, 0, 0
(2, 0, 4, 0, 0, 0, 0, 1, 0), 0.0017905333158140383, 0, 0
(2, 0, 4, 0, 0, 0, 0, 0, 1), 0.0017023787681339148, 0, 0
(2, 0, 3, 2, 0, 0, 0, 0, 0), 0.0016740318881573936, 0, 0
(2, 0, 3, 1, 1, 0, 0, 0, 0), 0.002660740733781515, 2.8322315426196844e-05, 3
(2, 0, 3, 1, 0, 1, 0, 0, 0), 0.002278214764251346, 0.004390926178107052, 3
(2, 0, 3, 1, 0, 0, 1, 0, 0), 0.0025034684454708724, 0.00855136146983563, 3
(2, 0, 3, 1, 0, 0, 0, 1, 0), 0.002333241218418895, 0.006685780135907509, 3
(2, 0, 3, 1, 0, 0, 0, 0, 1), 0.002272836802637451, 0.0004918310757026889, 3
(2, 0, 3, 0, 2, 0, 0, 0, 0), 0.002225454528277928, 0, 0
(2, 0, 3, 0, 1, 1, 0, 0, 0), 0.002661482432081038, 0.002228391908842236, 3
(2, 0, 3, 0, 1, 0, 1, 0, 0), 0.0028039891836167557, 0.055170595904827355, 3
(2, 0, 3, 0, 1, 0, 0, 1, 0), 0.0028211362324250724, 0.04066054265584502, 3
(2, 0, 3, 0, 1, 0, 0, 0, 1), 0.0025033713411008844, 0.004837423293280656, 3
(2, 0, 3, 0, 0, 2, 0, 0, 0), 0.0021731745791834685, 0, 0
(2, 0, 3, 0, 0, 1, 1, 0, 0), 0.0029052811665580642, 0.004708456811672999, 3
(2, 0, 3, 0, 0, 1, 0, 1, 0), 0.0027862829330287664, 0.056502032601273885, 3
(2, 0, 3, 0, 0, 1, 0, 0, 1), 0.0026291931412379724, 0.006856415766360628, 3
(2, 0, 3, 0, 0, 0, 2, 0, 0), 0.002187575122918698, 0, 0
(2, 0, 3, 0, 0, 0, 1, 1, 0), 0.002675603374926431, 0.0021926541178247314, 3
(2, 0, 3, 0, 0, 0, 1, 0, 1), 0.002462465829778731, 0.003083448938987851, 3
(2, 0, 3, 0, 0, 0, 0, 2, 0), 0.002221869220535332, 0, 0
(2, 0, 3, 0, 0, 0, 0, 1, 1), 0.002767834984141257, 2.4528556381548147e-05, 3
(2, 0, 3, 0, 0, 0, 0, 0, 2), 0.0018569523972231637, 0, 0
(2, 0, 2, 3, 0, 0, 0, 0, 0), 0.0016560460366795676, 0, 0
(2, 0, 2, 2, 1, 0, 0, 0, 0), 0.0026580717309425375, 9.730804142455694e-05, 3
(2, 0, 2, 2, 0, 1, 0, 0, 0), 0.002004750305556314, 0.023521275473702283, 3
(2, 0, 2, 2, 0, 0, 1, 0, 0), 0.002464335985884139, 0.028240505394320024, 3
(2, 0, 2, 2, 0, 0, 0, 1, 0), 0.0020661085725395493, 0.04070871752951602, 3
(2, 0, 2, 2, 0, 0, 0, 0, 1), 0.0022507659997091753, 0.0010334988358984367, 3
(2, 0, 2, 1, 2, 0, 0, 0, 0), 0.0032238949147982993, 4.183601398941723e-05, 3
(2, 0, 2, 1, 1, 1, 0, 0, 0), 0.0029526555510018355, 0.02696940992282386, 3
(2, 0, 2, 1, 1, 0, 1, 0, 0), 0.0034469120342061187, 0.13652005300836978, 3
(2, 0, 2, 1, 1, 0, 0, 1, 0), 0.0032216583529865945, 0.1471815380861023, 3
(2, 0, 2, 1, 1, 0, 0, 0, 1), 0.0028188917806976146, 0.019425209042428844, 3
(2, 0, 2, 1, 0, 2, 0, 0, 0), 0.002518293540317618, 0.005256680089417982, 3
(2, 0, 2, 1, 0, 1, 1, 0, 0), 0.0029890039592173146, 0.06093221811686012, 3
(2, 0, 2, 1, 0, 1, 0, 1, 0), 0.00235531443098495, 0.2136892976594063, 3
(2, 0, 2, 1, 0, 1, 0, 0, 1), 0.0025146706862768584, 0.08907201476032964, 3
(2, 0, 2, 1, 0, 0, 2, 0, 0), 0.002977879220645444, 0.009111601476792647, 3
(2, 0, 2, 1, 0, 0, 1, 1, 0), 0.002603555220036372, 0.04006326219402621, 3
(2, 0, 2, 1, 0, 0, 1, 0, 1), 0.0025146706862768575, 0.08907201476032955, 3
(2, 0, 2, 1, 0, 0, 0, 2, 0), 0.002631931756395313, 0.0074435769213095394, 3
(2, 0, 2, 1, 0, 0, 0, 1, 1), 0.002818891780697618, 0.019425209042429028, 3
(2, 0, 2, 1, 0, 0, 0, 0, 2), 0.002250765999709177, 0.0010334988358986902, 3
(2, 0, 2, 0, 3, 0, 0, 0, 0), 0.002221869220535331, 0, 0
(2, 0, 2, 0, 2, 1, 0, 0, 0), 0.00263193175639531, 0.007443576921309484, 3
(2, 0, 2, 0, 2, 0, 1, 0, 0), 0.003056299144287133, 0.07745770269254167, 3
(2, 0, 2, 0, 2, 0, 0, 1, 0), 0.003056299144287134, 0.07745770269254172, 3
(2, 0, 2, 0, 2, 0, 0, 0, 1), 0.002631931756395311, 0.007443576921309373, 3
(2, 0, 2, 0, 1, 2, 0, 0, 0), 0.0025796518073008512, 0.008210253756136156, 3
(2, 0, 2, 0, 1, 1, 1, 0, 0), 0.0034661987857631422, 0.15373540853809192, 3
(2, 0, 2, 0, 1, 1, 0, 1, 0), 0.0028810888503503595, 0.1821532328862729, 3
(2, 0, 2, 0, 1, 1, 0, 0, 1), 0.0026035552200363733, 0.04006326219402621, 3
(2, 0, 2, 0, 1, 0, 2, 0, 0), 0.003004019195192674, 0.08967665979120862, 3
(2, 0, 2, 0, 1, 0, 1, 1, 0), 0.0028810888503503595, 0.18215323288627286, 3
(2, 0, 2, 0, 1, 0, 1, 0, 1), 0.002355314430984951, 0.21368929765940695, 3
(2, 0, 2, 0, 1, 0, 0, 2, 0), 0.0030562991442871354, 0.07745770269254139, 3
(2, 0, 2, 0, 1, 0, 0, 1, 1), 0.003221658352986597, 0.14718153808610213, 3
(2, 0, 2, 0, 1, 0, 0, 0, 2), 0.0020661085725395497, 0.0407087175295159, 3
(2, 0, 2, 0, 0, 3, 0, 0, 0), 0.002169589271440873, 0, 0
(2, 0, 2, 0, 0, 2, 1, 0, 0), 0.0031994325455900947, 0.011408120126029474, 3
(2, 0, 2, 0, 0, 2, 0, 1, 0), 0.003004019195192673, 0.08967665979120862, 3
(2, 0, 2, 0, 0, 2, 0, 0, 1), 0.002977879220645445, 0.009111601476793203, 3
(2, 0, 2, 0, 0, 1, 2, 0, 0), 0.0031994325455900943, 0.011408120126029658, 3
(2, 0, 2, 0, 0, 1, 1, 1, 0), 0.0034661987857631414, 0.1537354085380923, 3
(2, 0, 2, 0, 0, 1, 1, 0, 1), 0.002989003959217318, 0.06093221811686046, 3
(2, 0, 2, 0, 0, 1, 0, 2, 0), 0.003056299144287134, 0.07745770269254139, 3
(2, 0, 2, 0, 0, 1, 0, 1, 1), 0.003446912034206123, 0.13652005300836995, 3
(2, 0, 2, 0, 0, 1, 0, 0, 2), 0.002464335985884143, 0.02824050539432002, 3
(2, 0, 2, 0, 0, 0, 3, 0, 0), 0.0021695892714408737, 0, 0
(2, 0, 2, 0, 0, 0, 2, 1, 0), 0.0025796518073008517, 0.008210253756135657, 3
(2, 0, 2, 0, 0, 0, 2, 0, 1), 0.002518293540317621, 0.005256680089417483, 3
(2, 0, 2, 0, 0, 0, 1, 2, 0), 0.0026319317563953124, 0.007443576921309317, 3
(2, 0, 2, 0, 0, 0, 1, 1, 1), 0.0029526555510018403, 0.02696940992282386, 3
(2, 0, 2, 0, 0, 0, 1, 0, 2), 0.0020047503055563186, 0.02352127547370227, 3
(2, 0, 2, 0, 0, 0, 0, 3, 0), 0.0022218692205353335, 0, 0
(2, 0, 2, 0, 0, 0, 0, 2, 1), 0.0032238949147983063, 4.183601399005799e-05, 3
(2, 0, 2, 0, 0, 0, 0, 1, 2), 0.002658071730942543, 9.730804142450143e-05, 3
(2, 0, 2, 0, 0, 0, 0, 0, 3), 0.001656046036679571, 0, 0
(2, 0, 1, 4, 0, 0, 0, 0, 0), 0.00158393973638429, 0, 0
(2, 0, 1, 3, 1, 0, 0, 0, 0), 0.002471014602270246, 5.9647776245505476e-05, 3
(2, 0, 1, 3, 0, 1, 0, 0, 0), 0.002242243061295693, 0.0043823868626129275, 3
(2, 0, 1, 3, 0, 0, 1, 0, 0), 0.002514454465763223, 0.009599075480805951, 3
(2, 0, 1, 3, 0, 0, 0, 1, 0), 0.0022624162160669358, 0.007722346398709774, 3
(2, 0, 1, 3, 0, 0, 0, 0, 1), 0.0024603261270300263, 0.00036070505035066657, 3
(2, 0, 1, 2, 2, 0, 0, 0, 0), 0.002993263271964878, 7.649260346870278e-05, 3
(2, 0, 1, 2, 1, 1, 0, 0, 0), 0.003111720493183777, 0.016063705577012314, 3
(2, 0, 1, 2, 1, 0, 1, 0, 0), 0.003326765740735056, 0.13728775100638305, 3
(2, 0, 1, 2, 1, 0, 0, 1, 0), 0.0031509304550046222, 0.11607448689635944, 3
(2, 0, 1, 2, 1, 0, 0, 0, 1), 0.0029725787612656608, 0.0200179136611509, 3
(2, 0, 1, 2, 0, 2, 0, 0, 0), 0.0025182935403176175, 0.005256680089417372, 3
(2, 0, 1, 2, 0, 1, 1, 0, 0), 0.002886466811964253, 0.06371610231402938, 3
(2, 0, 1, 2, 0, 1, 0, 1, 0), 0.00230219567922098, 0.22033728175942038, 3
(2, 0, 1, 2, 0, 1, 0, 0, 1), 0.002766064342043613, 0.08163265306122461, 3
(2, 0, 1, 2, 0, 0, 2, 0, 0), 0.003048315805517447, 0.009629091923501481, 3
(2, 0, 1, 2, 0, 0, 1, 1, 0), 0.0027847684673807022, 0.04060658912012015, 3
(2, 0, 1, 2, 0, 0, 1, 0, 1), 0.0029202988121712022, 0.08282736571011426, 3
(2, 0, 1, 2, 0, 0, 0, 2, 0), 0.0025796518073008534, 0.008210253756136045, 3
(2, 0, 1, 2, 0, 0, 0, 1, 1), 0.0029387467610587146, 0.021481701435606175, 3
(2, 0, 1, 2, 0, 0, 0, 0, 2), 0.0025859575407315176, 0.0007419115005920977, 3
(2, 0, 1, 1, 3, 0, 0, 0, 0), 0.0028770311456445467, 2.3485365212545288e-05, 3
(2, 0, 1, 1, 2, 1, 0, 0, 0), 0.0032162803913726966, 0.016911540121972178, 3
(2, 0, 1, 1, 2, 0, 1, 0, 0), 0.0036091298431033926, 0.14564344782477492, 3
(2, 0, 1, 1, 2, 0, 0, 1, 0), 0.003667626556481259, 0.11843267315546384, 3
(2, 0, 1, 1, 2, 0, 0, 0, 1), 0.003043306659247631, 0.023674085628201322, 3
(2, 0, 1, 1, 1, 2, 0, 0, 0), 0.002952655551001836, 0.03061335966907153, 3
(2, 0, 1, 1, 1, 1, 1, 0, 0), 0.003992889510032172, 0.3462828429529222, 3
(2, 0, 1, 1, 1, 1, 0, 1, 0), 0.002939663065962337, 0.3522549038526726, 3
(2, 0, 1, 1, 1, 1, 0, 0, 1), 0.002993620620395816, 0.1728229990541826, 3
(2, 0, 1, 1, 1, 0, 2, 0, 0), 0.0035889153197296046, 0.17022848051019024, 3
(2, 0, 1, 1, 1, 0, 1, 1, 0), 0.0030549788873790486, 0.3645669670831445, 3
(2, 0, 1, 1, 1, 0, 1, 0, 1), 0.002452259805748263, 0.4078680613394546, 3
(2, 0, 1, 1, 1, 0, 0, 2, 0), 0.0034661987857631414, 0.15373540853809262, 3
(2, 0, 1, 1, 1, 0, 0, 1, 1), 0.003631557994462602, 0.32923044987055305, 3
(2, 0, 1, 1, 1, 0, 0, 0, 2), 0.002260760622501572, 0.09943046597213816, 3
(2, 0, 1, 1, 0, 3, 0, 0, 0), 0.0026134063052736887, 0.0014360729965327106, 3
(2, 0, 1, 1, 0, 2, 1, 0, 0), 0.0031512217681145902, 0.057380870635284, 3
(2, 0, 1, 1, 0, 2, 0, 1, 0), 0.002818891780697616, 0.18931050607058086, 3
(2, 0, 1, 1, 0, 2, 0, 0, 1), 0.003151221768114591, 0.05738087063528424, 3
(2, 0, 1, 1, 0, 1, 2, 0, 0), 0.0033946320851116615, 0.05626484287504546, 3
(2, 0, 1, 1, 0, 1, 1, 1, 0), 0.0030549788873790477, 0.3645669670831442, 3
(2, 0, 1, 1, 0, 1, 1, 0, 1), 0.002709614049348846, 0.2016625944729727, 3
(2, 0, 1, 1, 0, 1, 0, 2, 0), 0.002881088850350358, 0.1821532328862729, 3
(2, 0, 1, 1, 0, 1, 0, 1, 1), 0.003072040544037505, 0.3327174875635276, 3
(2, 0, 1, 1, 0, 1, 0, 0, 2), 0.0026323005717393934, 0.12475663115974767, 3
(2, 0, 1, 1, 0, 0, 3, 0, 0), 0.0028568166222707613, 0.0033731345339087972, 3
(2, 0, 1, 1, 0, 0, 2, 1, 0), 0.002784768467380701, 0.04060658912012037, 3
(2, 0, 1, 1, 0, 0, 2, 0, 1), 0.002886466811964254, 0.06371610231402924, 3
(2, 0, 1, 1, 0, 0, 1, 2, 0), 0.0026035552200363733, 0.040063262194026214, 3
(2, 0, 1, 1, 0, 0, 1, 1, 1), 0.00306573481060684, 0.18432622754415434, 3
(2, 0, 1, 1, 0, 0, 1, 0, 2), 0.002124135298591985, 0.19043512250747263, 3
(2, 0, 1, 1, 0, 0, 0, 3, 0), 0.0026756033749264323, 0.0021926541178252028, 3
(2, 0, 1, 1, 0, 0, 0, 2, 1), 0.0034000100467255594, 0.010993122675732, 3
(2, 0, 1, 1, 0, 0, 0, 1, 2), 0.0028188917806976177, 0.012016194513824241, 3
(2, 0, 1, 1, 0, 0, 0, 0, 3), 0.0020944851088984928, 0.0004053913538659466, 3
(2, 0, 1, 0, 4, 0, 0, 0, 0), 0.0017869480080714404, 0, 0
(2, 0, 1, 0, 3, 1, 0, 0, 0), 0.0023468029594846144, 0.006169834259177071, 3
(2, 0, 1, 0, 3, 0, 1, 0, 0), 0.0027968185681315617, 0.050449715707562855, 3
(2, 0, 1, 0, 3, 0, 0, 1, 0), 0.002779112317543572, 0.051579970577425124, 3
(2, 0, 1, 0, 3, 0, 0, 0, 1), 0.002531054025011997, 0.00442355143596066, 3
(2, 0, 1, 0, 2, 2, 0, 0, 0), 0.0021183885216340083, 0.03391817193487348, 3
(2, 0, 1, 0, 2, 1, 1, 0, 0), 0.003221658352986596, 0.1762648700444937, 3
(2, 0, 1, 0, 2, 1, 0, 1, 0), 0.0024067555774099016, 0.20684178646047272, 3
(2, 0, 1, 0, 2, 1, 0, 0, 1), 0.0023229576921543166, 0.06105823360291346, 3
(2, 0, 1, 0, 2, 0, 2, 0, 0), 0.0030040191951926734, 0.08967665979120812, 3
(2, 0, 1, 0, 2, 0, 1, 1, 0), 0.0028188917806976194, 0.18931050607058073, 3
(2, 0, 1, 0, 2, 0, 1, 0, 1), 0.002406755577409902, 0.20684178646047205, 3
(2, 0, 1, 0, 2, 0, 0, 2, 0), 0.003004019195192675, 0.08967665979120829, 3
(2, 0, 1, 0, 2, 0, 0, 1, 1), 0.0032216583529865975, 0.17626487004449384, 3
(2, 0, 1, 0, 2, 0, 0, 0, 2), 0.002118388521634009, 0.033918171934872766, 3
(2, 0, 1, 0, 1, 3, 0, 0, 0), 0.0023119496600883093, 0.007149575243503832, 3
(2, 0, 1, 0, 1, 2, 1, 0, 0), 0.003204049206768596, 0.1423415482591522, 3
(2, 0, 1, 0, 1, 2, 0, 1, 0), 0.002406755577409902, 0.20684178646047216, 3
(2, 0, 1, 0, 1, 2, 0, 0, 1), 0.0026373872202433246, 0.055269674105298455, 3
(2, 0, 1, 0, 1, 1, 2, 0, 0), 0.0036252637279450845, 0.13851492604934593, 3
(2, 0, 1, 0, 1, 1, 1, 1, 0), 0.0029396630659623392, 0.35225490385267233, 3
(2, 0, 1, 0, 1, 1, 1, 0, 1), 0.002390901538765033, 0.4200151580892654, 3
(2, 0, 1, 0, 1, 1, 0, 2, 0), 0.00288108885035036, 0.18215323288627294, 3
(2, 0, 1, 0, 1, 1, 0, 1, 1), 0.0028504872190928563, 0.37913521297636305, 3
(2, 0, 1, 0, 1, 1, 0, 0, 2), 0.0020846340236611765, 0.12270434752599223, 3
(2, 0, 1, 0, 1, 0, 3, 0, 0), 0.002733164181264799, 0.05965260289648796, 3
(2, 0, 1, 0, 1, 0, 2, 1, 0), 0.0023021956792209823, 0.2203372817594201, 3
(2, 0, 1, 0, 1, 0, 2, 0, 1), 0.0023021956792209823, 0.22033728175942022, 3
(2, 0, 1, 0, 1, 0, 1, 2, 0), 0.002355314430984951, 0.21368929765940675, 3
(2, 0, 1, 0, 1, 0, 1, 1, 1), 0.0023476999075593462, 0.4333155895897844, 3
(2, 0, 1, 0, 1, 0, 1, 0, 2), 0.0013282279614623461, 0.3829011371616983, 3
(2, 0, 1, 0, 1, 0, 0, 3, 0), 0.00278628293302877, 0.0565020326012728, 3
(2, 0, 1, 0, 1, 0, 0, 2, 1), 0.003612193740671471, 0.13091968622430125, 3
(2, 0, 1, 0, 1, 0, 0, 1, 2), 0.002585107271148864, 0.17833746230548012, 3
(2, 0, 1, 0, 1, 0, 0, 0, 3), 0.0017591964635061627, 0.04255184798165036, 3
(2, 0, 1, 0, 0, 4, 0, 0, 0), 0.0017695213583732888, 0, 0
(2, 0, 1, 0, 0, 3, 1, 0, 0), 0.002779209421913562, 0.010253353966459714, 3
(2, 0, 1, 0, 0, 3, 0, 1, 0), 0.0027791123175435724, 0.0515799705774251, 3
(2, 0, 1, 0, 0, 3, 0, 0, 1), 0.0028454835531010066, 0.0056541970517325285, 3
(2, 0, 1, 0, 0, 2, 2, 0, 0), 0.0030210808518511337, 0.026755016398653197, 3
(2, 0, 1, 0, 0, 2, 1, 1, 0), 0.003667626556481264, 0.118432673155463, 3
(2, 0, 1, 0, 0, 2, 1, 0, 1), 0.003185053768321544, 0.07135895698026075, 3
(2, 0, 1, 0, 0, 2, 0, 2, 0), 0.0030562991442871336, 0.07745770269254139, 3
(2, 0, 1, 0, 0, 2, 0, 1, 1), 0.0036091298431033974, 0.14564344782477487, 3
(2, 0, 1, 0, 0, 2, 0, 0, 2), 0.0027995275269064846, 0.02337491274699822, 3
(2, 0, 1, 0, 0, 1, 3, 0, 0), 0.0027504083344431066, 0.010138445375619016, 3
(2, 0, 1, 0, 0, 1, 2, 1, 0), 0.0031509304550046266, 0.11607448689635969, 3
(2, 0, 1, 0, 0, 1, 2, 0, 1), 0.0027660643420436156, 0.08163265306122447, 3
(2, 0, 1, 0, 0, 1, 1, 2, 0), 0.0032216583529865966, 0.1471815380861024, 3
(2, 0, 1, 0, 0, 1, 1, 1, 1), 0.003664003702440499, 0.3119608036670928, 3
(2, 0, 1, 0, 0, 1, 1, 0, 2), 0.0021241352985919876, 0.19043512250747255, 3
(2, 0, 1, 0, 0, 1, 0, 3, 0), 0.0028211362324250745, 0.04066054265584503, 3
(2, 0, 1, 0, 0, 1, 0, 2, 1), 0.0036852357026992627, 0.11388170850905226, 3
(2, 0, 1, 0, 0, 1, 0, 1, 2), 0.0029725787612656647, 0.13199527797710123, 3
(2, 0, 1, 0, 0, 1, 0, 0, 3), 0.002108479290991477, 0.023649864136993434, 3
(2, 0, 1, 0, 0, 0, 4, 0, 0), 0.0017551208146380608, 0, 0
(2, 0, 1, 0, 0, 0, 3, 1, 0), 0.002262416216066938, 0.007722346398709656, 3
(2, 0, 1, 0, 0, 0, 3, 0, 1), 0.00242649412682308, 0.003089235047833981, 3
(2, 0, 1, 0, 0, 0, 2, 2, 0), 0.0020661085725395493, 0.04070871752951581, 3
(2, 0, 1, 0, 0, 0, 2, 1, 1), 0.002603555220036375, 0.07711487996784869, 3
(2, 0, 1, 0, 0, 0, 2, 0, 2), 0.0020047503055563194, 0.023521275473702075, 3
(2, 0, 1, 0, 0, 0, 1, 3, 0), 0.0023332412184188965, 0.006685780135907245, 3
(2, 0, 1, 0, 0, 0, 1, 2, 1), 0.0030986505059101663, 0.028079155019540177, 3
(2, 0, 1, 0, 0, 0, 1, 1, 2), 0.002483700239675278, 0.04784875211338174, 3
(2, 0, 1, 0, 0, 0, 1, 0, 3), 0.0017182909521840086, 0.021872834750948277, 3
(2, 0, 1, 0, 0, 0, 0, 4, 0), 0.00179053331581404, 0, 0
(2, 0, 1, 0, 0, 0, 0, 3, 1), 0.0029215894126968732, 3.24467335542883e-05, 3
(2, 0, 1, 0, 0, 0, 0, 2, 2), 0.0028887033737759658, 0.00013537650280577744, 3
(2, 0, 1, 0, 0, 0, 0, 1, 3), 0.0021425612357058427, 0.00011513580689872132, 3
(2, 0, 1, 0, 0, 0, 0, 0, 4), 0.0014010192273185248, 0, 0
(2, 0, 0, 5, 0, 0, 0, 0, 0), 0.0008241742733436059, 0, 0
(2, 0, 0, 4, 1, 0, 0, 0, 0), 0.0016974629039297013, 0, 0
(2, 0, 0, 4, 0, 1, 0, 0, 0), 0.0017569134685093562, 0, 0
(2, 0, 0, 4, 0, 0, 1, 0, 0), 0.0017875926020009727, 0, 0
(2, 0, 0, 4, 0, 0, 0, 1, 0), 0.0017551208146380584, 0, 0
(2, 0, 0, 4, 0, 0, 0, 0, 1), 0.0017961234303302018, 0, 0
(2, 0, 0, 3, 2, 0, 0, 0, 0), 0.0019948228854445036, 0, 0
(2, 0, 0, 3, 1, 1, 0, 0, 0), 0.002820547374262977, 0.00014588574044586326, 3
(2, 0, 0, 3, 1, 0, 1, 0, 0), 0.0026838428901456903, 0.008220396161106761, 3
(2, 0, 0, 3, 1, 0, 0, 1, 0), 0.002750408334443101, 0.010138445375619086, 3
(2, 0, 0, 3, 1, 0, 0, 0, 1), 0.002657058321668929, 0.004236806189032517, 3
(2, 0, 0, 3, 0, 2, 0, 0, 0), 0.002173174579183467, 0, 0
(2, 0, 0, 3, 0, 1, 1, 0, 0), 0.0028027440193050014, 0.003515040502660431, 3
(2, 0, 0, 3, 0, 1, 0, 1, 0), 0.0027331641812647963, 0.05965260289648817, 3
(2, 0, 0, 3, 0, 1, 0, 0, 1), 0.0028805867970047258, 0.008143416703347664, 3
(2, 0, 0, 3, 0, 0, 2, 0, 0), 0.0022580117077907014, 0, 0
(2, 0, 0, 3, 0, 0, 1, 1, 0), 0.002856816622270759, 0.0033731345339093736, 3
(2, 0, 0, 3, 0, 0, 1, 0, 1), 0.0028680939556730758, 0.006069326365813129, 3
(2, 0, 0, 3, 0, 0, 0, 2, 0), 0.0021695892714408724, 0, 0
(2, 0, 0, 3, 0, 0, 0, 1, 1), 0.002887689964502353, 0.00013046103621016302, 3
(2, 0, 0, 3, 0, 0, 0, 0, 2), 0.0021921439382455044, 0, 0
(2, 0, 0, 2, 3, 0, 0, 0, 0), 0.002009223429179733, 0, 0
(2, 0, 0, 2, 2, 1, 0, 0, 0), 0.00300401919519267, 0.00044776629010465335, 3
(2, 0, 0, 2, 2, 0, 1, 0, 0), 0.0027995275269064777, 0.023374912746998874, 3
(2, 0, 0, 2, 2, 0, 0, 1, 0), 0.0030210808518511276, 0.026755016398653405, 3
(2, 0, 0, 2, 2, 0, 0, 0, 1), 0.002658071730942539, 0.009144584088059134, 3
(2, 0, 0, 2, 1, 2, 0, 0, 0), 0.0031823708889316344, 0.00025505559594109217, 3
(2, 0, 0, 2, 1, 1, 1, 0, 0), 0.0037672670134685665, 0.02646807497229, 3
(2, 0, 0, 2, 1, 1, 0, 1, 0), 0.0036252637279450815, 0.1385149260493463, 3
(2, 0, 0, 2, 1, 1, 0, 0, 1), 0.003630641689558979, 0.020035026292380798, 3
(2, 0, 0, 2, 1, 0, 2, 0, 0), 0.0030483158055174472, 0.00962909192350164, 3
(2, 0, 0, 2, 1, 0, 1, 1, 0), 0.003394632085111661, 0.05626484287504575, 3
(2, 0, 0, 2, 1, 0, 1, 0, 1), 0.0029915741997127163, 0.05058300019201602, 3
(2, 0, 0, 2, 1, 0, 0, 2, 0), 0.003199432545590092, 0.011408120126029318, 3
(2, 0, 0, 2, 1, 0, 0, 1, 1), 0.0036306416895589767, 0.02003502629238084, 3
(2, 0, 0, 2, 1, 0, 0, 0, 2), 0.00265807173094254, 0.009144584088059432, 3
(2, 0, 0, 2, 0, 3, 0, 0, 0), 0.0021875751229186984, 0, 0
(2, 0, 0, 2, 0, 2, 1, 0, 0), 0.0029778792206454434, 0.009111601476792314, 3
(2, 0, 0, 2, 0, 2, 0, 1, 0), 0.003004019195192672, 0.08967665979120851, 3
(2, 0, 0, 2, 0, 2, 0, 0, 1), 0.003199432545590092, 0.011408120126029805, 3
(2, 0, 0, 2, 0, 1, 2, 0, 0), 0.003048315805517448, 0.009629091923501537, 3
(2, 0, 0, 2, 0, 1, 1, 1, 0), 0.0035889153197296063, 0.1702284805101898, 3
(2, 0, 0, 2, 0, 1, 1, 0, 1), 0.003394632085111663, 0.05626484287504573, 3
(2, 0, 0, 2, 0, 1, 0, 2, 0), 0.003004019195192674, 0.08967665979120856, 3
(2, 0, 0, 2, 0, 1, 0, 1, 1), 0.0036252637279450845, 0.13851492604934662, 3
(2, 0, 0, 2, 0, 1, 0, 0, 2), 0.003021080851851131, 0.026755016398653544, 3
(2, 0, 0, 2, 0, 0, 3, 0, 0), 0.002258011707790703, 0, 0
(2, 0, 0, 2, 0, 0, 2, 1, 0), 0.003048315805517448, 0.009629091923501682, 3
(2, 0, 0, 2, 0, 0, 2, 0, 1), 0.0030483158055174485, 0.009629091923501447, 3
(2, 0, 0, 2, 0, 0, 1, 2, 0), 0.0029778792206454443, 0.009111601476793536, 3
(2, 0, 0, 2, 0, 0, 1, 1, 1), 0.00376726701346857, 0.026468074972289667, 3
(2, 0, 0, 2, 0, 0, 1, 0, 2), 0.0027995275269064824, 0.02337491274699843, 3
(2, 0, 0, 2, 0, 0, 0, 3, 0), 0.0021875751229186997, 0, 0
(2, 0, 0, 2, 0, 0, 0, 2, 1), 0.0031823708889316374, 0.0002550555959414738, 3
(2, 0, 0, 2, 0, 0, 0, 1, 2), 0.003004019195192675, 0.0004477662901046631, 3
(2, 0, 0, 2, 0, 0, 0, 0, 3), 0.002009223429179737, 0, 0
(2, 0, 0, 1, 4, 0, 0, 0, 0), 0.0017190637195325456, 0, 0
(2, 0, 0, 1, 3, 1, 0, 0, 0), 0.0025418396046222066, 0.0003272668226158465, 3
(2, 0, 0, 1, 3, 0, 1, 0, 0), 0.0026656862543681463, 0.0073434105577283295, 3
(2, 0, 0, 1, 3, 0, 0, 1, 0), 0.0027792094219135596, 0.010253353966460158, 3
(2, 0, 0, 1, 3, 0, 0, 0, 1), 0.002497251681187466, 0.005311239782092671, 3
(2, 0, 0, 1, 2, 2, 0, 0, 0), 0.002721107603264791, 0.0005309699580199486, 3
(2, 0, 0, 1, 2, 1, 1, 0, 0), 0.0036252637279450828, 0.01955313781941617, 3
(2, 0, 0, 1, 2, 1, 0, 1, 0), 0.003204049206768593, 0.14234154825915232, 3
(2, 0, 0, 1, 2, 1, 0, 0, 1), 0.0030986505059101654, 0.022502358419962953, 3
(2, 0, 0, 1, 2, 0, 2, 0, 0), 0.002977879220645441, 0.009111601476792758, 3
(2, 0, 0, 1, 2, 0, 1, 1, 0), 0.0031512217681145902, 0.057380870635284256, 3
(2, 0, 0, 1, 2, 0, 1, 0, 1), 0.0026373872202433216, 0.055269674105298094, 3
(2, 0, 0, 1, 2, 0, 0, 2, 0), 0.0031994325455900917, 0.011408120126029117, 3
(2, 0, 0, 1, 2, 0, 0, 1, 1), 0.003510786709197883, 0.020943054846043127, 3
(2, 0, 0, 1, 2, 0, 0, 0, 2), 0.002375160139014659, 0.011044690267348514, 3
(2, 0, 0, 1, 1, 3, 0, 0, 0), 0.0026607407337815173, 0.00016564402247422946, 3
(2, 0, 0, 1, 1, 2, 1, 0, 0), 0.003625263727945082, 0.01955313781941639, 3
(2, 0, 0, 1, 1, 2, 0, 1, 0), 0.0032216583529865953, 0.17626487004449376, 3
(2, 0, 0, 1, 1, 2, 0, 0, 1), 0.003510786709197882, 0.020943054846042967, 3
(2, 0, 0, 1, 1, 1, 2, 0, 0), 0.003767267013468567, 0.02646807497229, 3
(2, 0, 0, 1, 1, 1, 1, 1, 0), 0.003992889510032174, 0.3462828429529217, 3
(2, 0, 0, 1, 1, 1, 1, 0, 1), 0.0034009263516291805, 0.13720025593047883, 3
(2, 0, 0, 1, 1, 1, 0, 2, 0), 0.003466198785763142, 0.15373540853809303, 3
(2, 0, 0, 1, 1, 1, 0, 1, 1), 0.003977505458712735, 0.23389959913257533, 3
(2, 0, 0, 1, 1, 1, 0, 0, 2), 0.002952655551001839, 0.04969057564407941, 3
(2, 0, 0, 1, 1, 0, 3, 0, 0), 0.0028027440193050023, 0.0035150405026603757, 3
(2, 0, 0, 1, 1, 0, 2, 1, 0), 0.0028864668119642552, 0.06371610231402941, 3
(2, 0, 0, 1, 1, 0, 2, 0, 1), 0.0027847684673807027, 0.04060658912012004, 3
(2, 0, 0, 1, 1, 0, 1, 2, 0), 0.0029890039592173154, 0.06093221811686023, 3
(2, 0, 0, 1, 1, 0, 1, 1, 1), 0.0034116822748569728, 0.14361150998695885, 3
(2, 0, 0, 1, 1, 0, 1, 0, 2), 0.0020846340236611743, 0.12270434752599248, 3
(2, 0, 0, 1, 1, 0, 0, 3, 0), 0.002905281166558065, 0.004708456811673443, 3
(2, 0, 0, 1, 1, 0, 0, 2, 1), 0.0038674900966758057, 0.011996414706768677, 3
(2, 0, 0, 1, 1, 0, 0, 1, 2), 0.0030648185057032163, 0.014857306143334472, 3
(2, 0, 0, 1, 1, 0, 0, 0, 3), 0.0021026095755854743, 0.0046414912983848595, 3
(2, 0, 0, 1, 0, 4, 0, 0, 0), 0.001778514284112202, 0, 0
(2, 0, 0, 1, 0, 3, 1, 0, 0), 0.00266568625436815, 0.007343410557727955, 3
(2, 0, 0, 1, 0, 3, 0, 1, 0), 0.0027968185681315626, 0.05044971570756287, 3
(2, 0, 0, 1, 0, 3, 0, 0, 1), 0.002909387884475186, 0.008200739852703434, 3
(2, 0, 0, 1, 0, 2, 2, 0, 0), 0.0027995275269064837, 0.02337491274699875, 3
(2, 0, 0, 1, 0, 2, 1, 1, 0), 0.0036091298431033974, 0.14564344782477467, 3
(2, 0, 0, 1, 0, 2, 1, 0, 1), 0.003185053768321541, 0.07135895698026072, 3
(2, 0, 0, 1, 0, 2, 0, 2, 0), 0.003056299144287134, 0.07745770269254117, 3
(2, 0, 0, 1, 0, 2, 0, 1, 1), 0.003667626556481262, 0.11843267315546328, 3
(2, 0, 0, 1, 0, 2, 0, 0, 2), 0.003021080851851133, 0.026755016398653197, 3
(2, 0, 0, 1, 0, 1, 3, 0, 0), 0.002683842890145696, 0.008220396161106733, 3
(2, 0, 0, 1, 0, 1, 2, 1, 0), 0.003326765740735059, 0.1372877510063827, 3
(2, 0, 0, 1, 0, 1, 2, 0, 1), 0.002920298812171205, 0.08282736571011418, 3
(2, 0, 0, 1, 0, 1, 1, 2, 0), 0.003446912034206122, 0.13652005300837045, 3
(2, 0, 0, 1, 0, 1, 1, 1, 1), 0.004071309433673863, 0.22708388798394072, 3
(2, 0, 0, 1, 0, 1, 1, 0, 2), 0.002632300571739394, 0.1247566311597472, 3
(2, 0, 0, 1, 0, 1, 0, 3, 0), 0.0028039891836167574, 0.055170595904827445, 3
(2, 0, 0, 1, 0, 1, 0, 2, 1), 0.0036121937406714687, 0.13091968622430103, 3
(2, 0, 0, 1, 0, 1, 0, 1, 2), 0.003204049206768595, 0.13464953350212622, 3
(2, 0, 0, 1, 0, 1, 0, 0, 3), 0.002395844649713885, 0.025762881820791665, 3
(2, 0, 0, 1, 0, 0, 4, 0, 0), 0.001787592602000975, 0, 0
(2, 0, 0, 1, 0, 0, 3, 1, 0), 0.002514454465763226, 0.009599075480805967, 3
(2, 0, 0, 1, 0, 0, 3, 0, 1), 0.002644632928324852, 0.007384611517612198, 3
(2, 0, 0, 1, 0, 0, 2, 2, 0), 0.002464335985884141, 0.028240505394320332, 3
(2, 0, 0, 1, 0, 0, 2, 1, 1), 0.003298311702142007, 0.046874486525903265, 3
(2, 0, 0, 1, 0, 0, 2, 0, 2), 0.0024643359858841436, 0.028240505394320388, 3
(2, 0, 0, 1, 0, 0, 1, 3, 0), 0.0025034684454708755, 0.008551361469835895, 3
(2, 0, 0, 1, 0, 0, 1, 2, 1), 0.003507633842482551, 0.029030645918896866, 3
(2, 0, 0, 1, 0, 0, 1, 1, 2), 0.0031170984547976783, 0.040805588214233766, 3
(2, 0, 0, 1, 0, 0, 1, 0, 3), 0.002112933057786003, 0.0224266508273991, 3
(2, 0, 0, 1, 0, 0, 0, 4, 0), 0.0017820995918548, 0, 0
(2, 0, 0, 1, 0, 0, 0, 3, 1), 0.0028539550686653955, 0.00021418932280992524, 3
(2, 0, 0, 1, 0, 0, 0, 2, 2), 0.0028994592970037563, 0.0008335082071030699, 3
(2, 0, 0, 1, 0, 0, 0, 1, 3), 0.0023332412184188978, 0.000555869334846875, 3
(2, 0, 0, 1, 0, 0, 0, 0, 4), 0.0015217426667315517, 0, 0
(2, 0, 0, 0, 5, 0, 0, 0, 0), 0.0008313745452112206, 0, 0
(2, 0, 0, 0, 4, 1, 0, 0, 0), 0.0016175595836889721, 0, 0
(2, 0, 0, 0, 4, 0, 1, 0, 0), 0.0017785142841122013, 0, 0
(2, 0, 0, 0, 4, 0, 0, 1, 0), 0.0017695213583732883, 0, 0
(2, 0, 0, 0, 4, 0, 0, 0, 1), 0.0017162201100894706, 0, 0
(2, 0, 0, 0, 3, 2, 0, 0, 0), 0.0017119112935166266, 0, 0
(2, 0, 0, 0, 3, 1, 1, 0, 0), 0.0026607407337815173, 0.0001656440224745209, 3
(2, 0, 0, 0, 3, 1, 0, 1, 0), 0.0023119496600883097, 0.007149575243503998, 3
(2, 0, 0, 0, 3, 1, 0, 0, 1), 0.002348595613355913, 0.006203169754189188, 3
(2, 0, 0, 0, 3, 0, 2, 0, 0), 0.002187575122918699, 0, 0
(2, 0, 0, 0, 3, 0, 1, 1, 0), 0.0026134063052736904, 0.0014360729965328042, 3
(2, 0, 0, 0, 3, 0, 1, 0, 1), 0.0025139069762036823, 0.004853575041182678, 3
(2, 0, 0, 0, 3, 0, 0, 2, 0), 0.002169589271440873, 0, 0
(2, 0, 0, 0, 3, 0, 0, 1, 1), 0.002767834984141258, 0.0001429681412981129, 3
(2, 0, 0, 0, 3, 0, 0, 0, 2), 0.0019092323463176237, 0, 0
(2, 0, 0, 0, 2, 3, 0, 0, 0), 0.0017119112935166272, 0, 0
(2, 0, 0, 0, 2, 2, 1, 0, 0), 0.0027211076032647944, 0.0005309699580196305, 3
(2, 0, 0, 0, 2, 2, 0, 1, 0), 0.0021183885216340104, 0.03391817193487304, 3
(2, 0, 0, 0, 2, 2, 0, 0, 1), 0.002375160139014662, 0.01104469026734857, 3
(2, 0, 0, 0, 2, 1, 2, 0, 0), 0.0031823708889316374, 0.0002550555959415987, 3
(2, 0, 0, 0, 2, 1, 1, 1, 0), 0.0029526555510018403, 0.030613359669070864, 3
(2, 0, 0, 0, 2, 1, 1, 0, 1), 0.0028810888503503613, 0.030054501920641328, 3
(2, 0, 0, 0, 2, 1, 0, 2, 0), 0.002579651807300854, 0.008210253756136156, 3
(2, 0, 0, 0, 2, 1, 0, 1, 1), 0.002881088850350361, 0.03005450192064113, 3
(2, 0, 0, 0, 2, 1, 0, 0, 2), 0.0023751601390146625, 0.011044690267348833, 3
(2, 0, 0, 0, 2, 0, 3, 0, 0), 0.002173174579183471, 0, 0
(2, 0, 0, 0, 2, 0, 2, 1, 0), 0.0025182935403176222, 0.005256680089417372, 3
(2, 0, 0, 0, 2, 0, 2, 0, 1), 0.002579651807300854, 0.008210253756135934, 3
(2, 0, 0, 0, 2, 0, 1, 2, 0), 0.0025182935403176222, 0.005256680089417705, 3
(2, 0, 0, 0, 2, 0, 1, 1, 1), 0.002952655551001841, 0.03061335966907153, 3
(2, 0, 0, 0, 2, 0, 1, 0, 2), 0.0021183885216340113, 0.033918171934873016, 3
(2, 0, 0, 0, 2, 0, 0, 3, 0), 0.002173174579183472, 0, 0
(2, 0, 0, 0, 2, 0, 0, 2, 1), 0.0031823708889316374, 0.00025505559594119626, 3
(2, 0, 0, 0, 2, 0, 0, 1, 2), 0.002721107603264794, 0.0005309699580200358, 3
(2, 0, 0, 0, 2, 0, 0, 0, 3), 0.0017119112935166274, 0, 0
(2, 0, 0, 0, 1, 4, 0, 0, 0), 0.0016175595836889732, 0, 0
(2, 0, 0, 0, 1, 3, 1, 0, 0), 0.002541839604622212, 0.0003272668226162016, 3
(2, 0, 0, 0, 1, 3, 0, 1, 0), 0.0023468029594846157, 0.0061698342591772985, 3
(2, 0, 0, 0, 1, 3, 0, 0, 1), 0.002537203341307837, 0.005011947810831809, 3
(2, 0, 0, 0, 1, 2, 2, 0, 0), 0.0030040191951926777, 0.0004477662901049117, 3
(2, 0, 0, 0, 1, 2, 1, 1, 0), 0.0032162803913727027, 0.01691154012197187, 3
(2, 0, 0, 0, 1, 2, 1, 0, 1), 0.003025697513029635, 0.023322859462678147, 3
(2, 0, 0, 0, 1, 2, 0, 2, 0), 0.002631931756395313, 0.007443576921309317, 3
(2, 0, 0, 0, 1, 2, 0, 1, 1), 0.003043306659247636, 0.023674085628201398, 3
(2, 0, 0, 0, 1, 2, 0, 0, 2), 0.0026580717309425436, 0.009144584088059744, 3
(2, 0, 0, 0, 1, 1, 3, 0, 0), 0.002820547374262983, 0.0001458857404452185, 3
(2, 0, 0, 0, 1, 1, 2, 1, 0), 0.0031117204931837826, 0.0160637055770116, 3
(2, 0, 0, 0, 1, 1, 2, 0, 1), 0.002938746761058717, 0.021481701435605936, 3
(2, 0, 0, 0, 1, 1, 1, 2, 0), 0.0029526555510018407, 0.026969409922823748, 3
(2, 0, 0, 0, 1, 1, 1, 1, 1), 0.0035316262243653323, 0.10972599832863919, 3
(2, 0, 0, 0, 1, 1, 1, 0, 2), 0.0022607606225015777, 0.09943046597213796, 3
(2, 0, 0, 0, 1, 1, 0, 3, 0), 0.00266148243208104, 0.0022283919088423127, 3
(2, 0, 0, 0, 1, 1, 0, 2, 1), 0.003400010046725558, 0.010993122675731723, 3
(2, 0, 0, 0, 1, 1, 0, 1, 2), 0.0028810888503503604, 0.017655184165853866, 3
(2, 0, 0, 0, 1, 1, 0, 0, 3), 0.0021425612357058423, 0.004423037333464508, 3
(2, 0, 0, 0, 1, 0, 4, 0, 0), 0.0017569134685093597, 0, 0
(2, 0, 0, 0, 1, 0, 3, 1, 0), 0.0022422430612956982, 0.004382386862612388, 3
(2, 0, 0, 0, 1, 0, 3, 0, 1), 0.0024502525893369195, 0.005313170591142378, 3
(2, 0, 0, 0, 1, 0, 2, 2, 0), 0.002004750305556319, 0.023521275473702457, 3
(2, 0, 0, 0, 1, 0, 2, 1, 1), 0.002603555220036377, 0.077114879967849, 3
(2, 0, 0, 0, 1, 0, 2, 0, 2), 0.0020661085725395528, 0.04070871752951591, 3
(2, 0, 0, 0, 1, 0, 1, 3, 0), 0.00227821476425135, 0.0043909261781068945, 3
(2, 0, 0, 0, 1, 0, 1, 2, 1), 0.0030472093594852184, 0.030999700416087562, 3
(2, 0, 0, 0, 1, 0, 1, 1, 2), 0.002545897309328022, 0.06626055205752396, 3
(2, 0, 0, 0, 1, 0, 1, 0, 3), 0.001776902714094153, 0.03813397229672455, 3
(2, 0, 0, 0, 1, 0, 0, 4, 0), 0.001774899319987186, 0, 0
(2, 0, 0, 0, 1, 0, 0, 3, 1), 0.002893906728785761, 0.00020693053570520112, 3
(2, 0, 0, 0, 1, 0, 0, 2, 2), 0.0028994592970037567, 0.000833508207103726, 3
(2, 0, 0, 0, 1, 0, 0, 1, 3), 0.0021845851505873435, 0.0006475347377123318, 3
(2, 0, 0, 0, 1, 0, 0, 0, 4), 0.0014202385308879765, 0, 0
(2, 0, 0, 0, 0, 5, 0, 0, 0), 0.0008313745452112216, 0, 0
(2, 0, 0, 0, 0, 4, 1, 0, 0), 0.0017190637195325488, 0, 0
(2, 0, 0, 0, 0, 4, 0, 1, 0), 0.0017869480080714415, 0, 0
(2, 0, 0, 0, 0, 4, 0, 0, 1), 0.0018105239740654328, 0, 0
(2, 0, 0, 0, 0, 3, 2, 0, 0), 0.002009223429179739, 0, 0
(2, 0, 0, 0, 0, 3, 1, 1, 0), 0.0028770311456445524, 2.3485365212212776e-05, 3
(2, 0, 0, 0, 0, 3, 1, 0, 1), 0.002658515638882958, 0.00028713285282109315, 3
(2, 0, 0, 0, 0, 3, 0, 2, 0), 0.002221869220535332, 0, 0
(2, 0, 0, 0, 0, 3, 0, 1, 1), 0.002930052793038533, 2.142515615670945e-05, 3
(2, 0, 0, 0, 0, 3, 0, 0, 2), 0.0021921439382455066, 0, 0
(2, 0, 0, 0, 0, 2, 3, 0, 0), 0.0019948228854445105, 0, 0
(2, 0, 0, 0, 0, 2, 2, 1, 0), 0.0029932632719648846, 7.64926034685341e-05, 3
(2, 0, 0, 0, 0, 2, 2, 0, 1), 0.0025859575407315223, 0.0007419115005921893, 3
(2, 0, 0, 0, 0, 2, 1, 2, 0), 0.0032238949147983054, 4.183601398994317e-05, 3
(2, 0, 0, 0, 0, 2, 1, 1, 1), 0.003779878480329903, 0.0005475767816392068, 3
(2, 0, 0, 0, 0, 2, 1, 0, 2), 0.002585957540731521, 0.000741911500592, 3
(2, 0, 0, 0, 0, 2, 0, 3, 0), 0.00222545452827793, 0, 0
(2, 0, 0, 0, 0, 2, 0, 2, 1), 0.0032238949147983054, 4.183601398969966e-05, 3
(2, 0, 0, 0, 0, 2, 0, 1, 2), 0.002993263271964885, 7.649260346858916e-05, 3
(2, 0, 0, 0, 0, 2, 0, 0, 3), 0.00199482288544451, 0, 0
(2, 0, 0, 0, 0, 1, 4, 0, 0), 0.0016974629039297063, 0, 0
(2, 0, 0, 0, 0, 1, 3, 1, 0), 0.0024710146022702533, 5.964777624545127e-05, 3
(2, 0, 0, 0, 0, 1, 3, 0, 1), 0.002406253524064275, 0.0003893639002043859, 3
(2, 0, 0, 0, 0, 1, 2, 2, 0), 0.002658071730942543, 9.730804142472347e-05, 3
(2, 0, 0, 0, 0, 1, 2, 1, 1), 0.0032685603404671634, 0.0007693678808886825, 3
(2, 0, 0, 0, 0, 1, 2, 0, 2), 0.002250765999709181, 0.0010334988358986223, 3
(2, 0, 0, 0, 0, 1, 1, 3, 0), 0.002660740733781519, 2.832231542629651e-05, 3
(2, 0, 0, 0, 0, 1, 1, 2, 1), 0.0037298236261340064, 0.00037770793110582647, 3
(2, 0, 0, 0, 0, 1, 1, 1, 2), 0.003109495398285221, 0.000914848056399123, 3
(2, 0, 0, 0, 0, 1, 1, 0, 3), 0.002040412505932737, 0.0004382231962968405, 3
(2, 0, 0, 0, 0, 1, 0, 4, 0), 0.0017923259696853379, 0, 0
(2, 0, 0, 0, 0, 1, 0, 3, 1), 0.0028675168097311143, 3.4126169128007055e-05, 3
(2, 0, 0, 0, 0, 1, 0, 2, 2), 0.0028887033737759653, 0.00013537650280564558, 3
(2, 0, 0, 0, 0, 1, 0, 1, 3), 0.0023119496600883115, 9.216274219588096e-05, 3
(2, 0, 0, 0, 0, 1, 0, 0, 4), 0.0015145423948639376, 0, 0
(2, 0, 0, 0, 0, 0, 5, 0, 0), 0.0008241742733436075, 0, 0
(2, 0, 0, 0, 0, 0, 4, 1, 0), 0.001583939736384293, 0, 0
(2, 0, 0, 0, 0, 0, 4, 0, 1), 0.0016843929166560914, 0, 0
(2, 0, 0, 0, 0, 0, 3, 2, 0), 0.0016560460366795704, 0, 0
(2, 0, 0, 0, 0, 0, 3, 1, 1), 0.0024187346531757943, 1.206324086410996e-06, 3
(2, 0, 0, 0, 0, 0, 3, 0, 2), 0.0018569523972231665, 0, 0
(2, 0, 0, 0, 0, 0, 2, 3, 0), 0.0016740318881573973, 0, 0
(2, 0, 0, 0, 0, 0, 2, 2, 1), 0.002579651807300855, 2.869271050102749e-06, 3
(2, 0, 0, 0, 0, 0, 2, 1, 2), 0.0025796518073008556, 2.8692710504358175e-06, 3
(2, 0, 0, 0, 0, 0, 2, 0, 3), 0.0016740318881573986, 0, 0
(2, 0, 0, 0, 0, 0, 1, 4, 0), 0.0016109185136010322, 0, 0
(2, 0, 0, 0, 0, 0, 1, 3, 1), 0.002608460784687059, 2.0363991455934244e-06, 3
(2, 0, 0, 0, 0, 0, 1, 2, 2), 0.002810283450134277, 4.71517862447002e-06, 3
(2, 0, 0, 0, 0, 0, 1, 1, 3), 0.0022066480635998735, 2.3974321847098094e-06, 3
(2, 0, 0, 0, 0, 0, 1, 0, 4), 0.0014100121530574382, 0, 0
(2, 0, 0, 0, 0, 0, 0, 5, 0), 0.0008331671990825203, 0, 0
(2, 0, 0, 0, 0, 0, 0, 4, 1), 0.0017792559824117236, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 2), 0.0020875840400565882, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 3), 0.001886677679512994, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 4), 0.0014778964415963322, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 5), 0.000732714018810723, 0, 0
(1, 6, 0, 0, 0, 0, 0, 0, 0), 0.00047219827006351474, 0, 0
(1, 5, 1, 0, 0, 0, 0, 0, 0), 0.0011728712419019462, 0, 0
(1, 5, 0, 1, 0, 0, 0, 0, 0), 0.0012065764061900666, 0, 0
(1, 5, 0, 0, 1, 0, 0, 0, 0), 0.0012278524901788545, 0, 0
(1, 5, 0, 0, 0, 1, 0, 0, 0), 0.0012078766601186718, 0, 0
(1, 5, 0, 0, 0, 0, 1, 0, 0), 0.0012336127076729465, 0, 0
(1, 5, 0, 0, 0, 0, 0, 1, 0), 0.0011993820655989366, 0, 0
(1, 5, 0, 0, 0, 0, 0, 0, 1), 0.0012532337861193845, 0, 0
(1, 4, 2, 0, 0, 0, 0, 0, 0), 0.0014778964415963283, 0, 0
(1, 4, 1, 1, 0, 0, 0, 0, 0), 0.002138031877829388, 1.1943331642183092e-06, 3
(1, 4, 1, 0, 1, 0, 0, 0, 0), 0.0020585569310045573, 4.0428549325732254e-05, 3
(1, 4, 1, 0, 0, 1, 0, 0, 0), 0.0020851163068865415, 0.00023439749928093743, 3
(1, 4, 1, 0, 0, 0, 1, 0, 0), 0.0020851163068865437, 0.0002343974992809426, 3
(1, 4, 1, 0, 0, 0, 0, 1, 0), 0.0020585569310045573, 4.0428549325468576e-05, 3
(1, 4, 1, 0, 0, 0, 0, 0, 1), 0.00213803187782939, 1.1943331637195097e-06, 3
(1, 4, 0, 2, 0, 0, 0, 0, 0), 0.0016109185136010291, 0, 0
(1, 4, 0, 1, 1, 0, 0, 0, 0), 0.002126629572173364, 0.00015119566892871024, 3
(1, 4, 0, 1, 0, 1, 0, 0, 0), 0.0020851163068865415, 0.0035067192952563664, 3
(1, 4, 0, 1, 0, 0, 1, 0, 0), 0.002192153032980142, 0.004706082610641454, 3
(1, 4, 0, 1, 0, 0, 0, 1, 0), 0.002050263007490235, 0.0022486390883870028, 3
(1, 4, 0, 1, 0, 0, 0, 0, 1), 0.0022803840007289793, 1.6756058036668573e-05, 3
(1, 4, 0, 0, 2, 0, 0, 0, 0), 0.0016974629039297028, 0, 0
(1, 4, 0, 0, 1, 1, 0, 0, 0), 0.0022214103617502192, 0.0016817515559876535, 3
(1, 4, 0, 0, 1, 0, 1, 0, 0), 0.002273724034838464, 0.006453273862531014, 3
(1, 4, 0, 0, 1, 0, 0, 1, 0), 0.0021854723827883526, 0.005422291691169701, 3
(1, 4, 0, 0, 1, 0, 0, 0, 1), 0.0023403114909095277, 9.108549299095635e-05, 3
(1, 4, 0, 0, 0, 2, 0, 0, 0), 0.0016175595836889708, 0, 0
(1, 4, 0, 0, 0, 1, 1, 0, 0), 0.002161482871569672, 0.002043203103979831, 3
(1, 4, 0, 0, 0, 1, 0, 1, 0), 0.002058556931004557, 0.004133565013200738, 3
(1, 4, 0, 0, 0, 1, 0, 0, 1), 0.0022803840007289793, 0.00010137257725091316, 3
(1, 4, 0, 0, 0, 0, 2, 0, 0), 0.001719063719532548, 0, 0
(1, 4, 0, 0, 0, 0, 1, 1, 0), 0.0022077384766220026, 0.00011928453611325159, 3
(1, 4, 0, 0, 0, 0, 1, 0, 1), 0.0023614929051776184, 1.4287633837102923e-05, 3
(1, 4, 0, 0, 0, 0, 0, 2, 0), 0.001583939736384291, 0, 0
(1, 4, 0, 0, 0, 0, 0, 1, 1), 0.002217564348920361, 6.006314451630395e-07, 3
(1, 4, 0, 0, 0, 0, 0, 0, 2), 0.0017792559824117218, 0, 0
(1, 3, 3, 0, 0, 0, 0, 0, 0), 0.0015946282116245142, 0, 0
(1, 3, 2, 1, 0, 0, 0, 0, 0), 0.002413424139549459, 4.039057477010051e-06, 3
(1, 3, 2, 0, 1, 0, 0, 0, 0), 0.0021425612357058367, 0.00011513580689854845, 3
(1, 3, 2, 0, 0, 1, 0, 0, 0), 0.002333241218418892, 0.0005558693348464794, 3
(1, 3, 2, 0, 0, 0, 1, 0, 0), 0.0021845851505873383, 0.0006475347377120729, 3
(1, 3, 2, 0, 0, 0, 0, 1, 0), 0.0023119496600883063, 9.216274219582805e-05, 3
(1, 3, 2, 0, 0, 0, 0, 0, 1), 0.0022066480635998665, 2.3974321846404204e-06, 3
(1, 3, 1, 2, 0, 0, 0, 0, 0), 0.0026084607846870536, 2.036399145308857e-06, 3
(1, 3, 1, 1, 1, 0, 0, 0, 0), 0.002644476265883036, 0.0005557326670255924, 3
(1, 3, 1, 1, 0, 1, 0, 0, 0), 0.0026357629410339585, 0.013796510998535107, 3
(1, 3, 1, 1, 0, 0, 1, 0, 0), 0.002772649921671096, 0.01734395434418206, 3
(1, 3, 1, 1, 0, 0, 0, 1, 0), 0.0025660563422413474, 0.012179841814480051, 3
(1, 3, 1, 1, 0, 0, 0, 0, 1), 0.002951985122994267, 0.000227665205356495, 3
(1, 3, 1, 0, 2, 0, 0, 0, 0), 0.0024710146022702477, 5.964777624530596e-05, 3
(1, 3, 1, 0, 1, 1, 0, 0, 0), 0.0025553004190135564, 0.009088680246471408, 3
(1, 3, 1, 0, 1, 0, 1, 0, 0), 0.002473295187629271, 0.0969690746039579, 3
(1, 3, 1, 0, 1, 0, 0, 1, 0), 0.002534653454612502, 0.09872688180039103, 3
(1, 3, 1, 0, 1, 0, 0, 0, 1), 0.0025660563422413483, 0.012179841814479895, 3
(1, 3, 1, 0, 0, 2, 0, 0, 0), 0.0025418396046222058, 0.00032726682261604716, 3
(1, 3, 1, 0, 0, 1, 1, 0, 0), 0.0025240324273598487, 0.011405869120764727, 3
(1, 3, 1, 0, 0, 1, 0, 1, 0), 0.002473295187629268, 0.09696907460395773, 3
(1, 3, 1, 0, 0, 1, 0, 0, 1), 0.0027726499216710956, 0.017343954344182417, 3
(1, 3, 1, 0, 0, 0, 2, 0, 0), 0.0025418396046222092, 0.0003272668226159666, 3
(1, 3, 1, 0, 0, 0, 1, 1, 0), 0.0025553004190135564, 0.00908868024647119, 3
(1, 3, 1, 0, 0, 0, 1, 0, 1), 0.0026357629410339637, 0.013796510998535174, 3
(1, 3, 1, 0, 0, 0, 0, 2, 0), 0.0024710146022702485, 5.964777624552629e-05, 3
(1, 3, 1, 0, 0, 0, 0, 1, 1), 0.0026444762658830393, 0.0005557326670257659, 3
(1, 3, 1, 0, 0, 0, 0, 0, 2), 0.0026084607846870566, 2.0363991459803304e-06, 3
(1, 3, 0, 3, 0, 0, 0, 0, 0), 0.001789664856762108, 0, 0
(1, 3, 0, 2, 1, 0, 0, 0, 0), 0.002272836802637449, 0.0004918310757025179, 3
(1, 3, 0, 2, 0, 1, 0, 0, 0), 0.0023332412184188917, 0.006685780135907453, 3
(1, 3, 0, 2, 0, 0, 1, 0, 0), 0.0025034684454708716, 0.008551361469835575, 3
(1, 3, 0, 2, 0, 0, 0, 1, 0), 0.002278214764251345, 0.004390926178107264, 3
(1, 3, 0, 2, 0, 0, 0, 0, 1), 0.0026607407337815147, 2.832231542651636e-05, 3
(1, 3, 0, 1, 2, 0, 0, 0, 0), 0.0024062535240642656, 0.0003893639002039367, 3
(1, 3, 0, 1, 1, 1, 0, 0, 0), 0.002555300419013556, 0.016760375239449052, 3
(1, 3, 0, 1, 1, 0, 1, 0, 0), 0.002559079935496132, 0.048513545503280686, 3
(1, 3, 0, 1, 1, 0, 0, 1, 0), 0.0023825766313959064, 0.05455554826675854, 3
(1, 3, 0, 1, 1, 0, 0, 0, 1), 0.0027931026773321726, 0.006427333148383986, 3
(1, 3, 0, 1, 0, 2, 0, 0, 0), 0.002346802959484612, 0.0061698342591767815, 3
(1, 3, 0, 1, 0, 1, 1, 0, 0), 0.002337526610551482, 0.03341566729728677, 3
(1, 3, 0, 1, 0, 1, 0, 1, 0), 0.002048927799737446, 0.1624514741783348, 3
(1, 3, 0, 1, 0, 1, 0, 0, 1), 0.0027808040447405, 0.10966868466793715, 3
(1, 3, 0, 1, 0, 0, 2, 0, 0), 0.002665686254368148, 0.007343410557727913, 3
(1, 3, 0, 1, 0, 0, 1, 1, 0), 0.0025590799354961308, 0.048513545503280533, 3
(1, 3, 0, 1, 0, 0, 1, 0, 1), 0.003018665615823958, 0.08555174487230445, 3
(1, 3, 0, 1, 0, 0, 0, 2, 0), 0.0022422430612956934, 0.004382386862613145, 3
(1, 3, 0, 1, 0, 0, 0, 1, 1), 0.0025660563422413496, 0.021084961327687116, 3
(1, 3, 0, 1, 0, 0, 0, 0, 2), 0.0028675168097311117, 3.412616912824184e-05, 3
(1, 3, 0, 0, 3, 0, 0, 0, 0), 0.0019230815781889257, 0, 0
(1, 3, 0, 0, 2, 1, 0, 0, 0), 0.002657058321668931, 0.004236806189032752, 3
(1, 3, 0, 0, 2, 0, 1, 0, 0), 0.0027504083344431027, 0.010138445375618655, 3
(1, 3, 0, 0, 2, 0, 0, 1, 0), 0.002683842890145693, 0.008220396161106622, 3
(1, 3, 0, 0, 2, 0, 0, 0, 1), 0.0028205473742629788, 0.00014588574044589915, 3
(1, 3, 0, 0, 1, 2, 0, 0, 0), 0.0025372033413078323, 0.005011947810831368, 3
(1, 3, 0, 0, 1, 1, 1, 0, 0), 0.0029012478832636914, 0.018847018150679136, 3
(1, 3, 0, 0, 1, 1, 0, 1, 0), 0.002538238762355099, 0.0344771410453916, 3
(1, 3, 0, 0, 1, 1, 0, 0, 1), 0.0031390501415823066, 0.009426675768902418, 3
(1, 3, 0, 0, 1, 0, 2, 0, 0), 0.0027792094219135626, 0.010253353966459797, 3
(1, 3, 0, 0, 1, 0, 1, 1, 0), 0.002829498686092363, 0.04844462382966995, 3
(1, 3, 0, 0, 1, 0, 1, 0, 1), 0.0031580195006443443, 0.09392896936844898, 3
(1, 3, 0, 0, 1, 0, 0, 2, 0), 0.002514454465763223, 0.009599075480805852, 3
(1, 3, 0, 0, 1, 0, 0, 1, 1), 0.0029733620734747144, 0.023713685635318452, 3
(1, 3, 0, 0, 1, 0, 0, 0, 2), 0.0028939067287857578, 0.00020693053570481764, 3
(1, 3, 0, 0, 0, 3, 0, 0, 0), 0.0018032265978278278, 0, 0
(1, 3, 0, 0, 0, 2, 1, 0, 0), 0.0023485956133559127, 0.006203169754188824, 3
(1, 3, 0, 0, 0, 2, 0, 1, 0), 0.0023119496600883037, 0.0071495752435038595, 3
(1, 3, 0, 0, 0, 2, 0, 0, 1), 0.002660740733781515, 0.000165644022474579, 3
(1, 3, 0, 0, 0, 1, 2, 0, 0), 0.002497251681187469, 0.005311239782092945, 3
(1, 3, 0, 0, 0, 1, 1, 1, 0), 0.0025553004190135564, 0.020922034759226108, 3
(1, 3, 0, 0, 0, 1, 1, 0, 1), 0.0028628092761247893, 0.009256383757232244, 3
(1, 3, 0, 0, 0, 1, 0, 2, 0), 0.0022624162160669327, 0.007722346398709891, 3
(1, 3, 0, 0, 0, 1, 0, 1, 1), 0.0025660563422413474, 0.02653034607918527, 3
(1, 3, 0, 0, 0, 1, 0, 0, 2), 0.0028539550686653915, 0.00021418932280976565, 3
(1, 3, 0, 0, 0, 0, 3, 0, 0), 0.001951882665659386, 0, 0
(1, 3, 0, 0, 0, 0, 2, 1, 0), 0.0026585156388829532, 0.0002871328528208515, 3
(1, 3, 0, 0, 0, 0, 2, 0, 1), 0.0028770311456445515, 2.348536521268757e-05, 3
(1, 3, 0, 0, 0, 0, 1, 2, 0), 0.0024603261270300246, 0.0003607050503509758, 3
(1, 3, 0, 0, 0, 0, 1, 1, 1), 0.003091398320579495, 0.00033924009557936423, 3
(1, 3, 0, 0, 0, 0, 1, 0, 2), 0.002921589412696872, 3.244673355459991e-05, 3
(1, 3, 0, 0, 0, 0, 0, 3, 0), 0.001753693153806457, 0, 0
(1, 3, 0, 0, 0, 0, 0, 2, 1), 0.0024187346531757896, 1.2063240866902742e-06, 3
(1, 3, 0, 0, 0, 0, 0, 1, 2), 0.002661482432081038, 1.6889508507035355e-06, 3
(1, 3, 0, 0, 0, 0, 0, 0, 3), 0.001996440932711705, 0, 0
(1, 2, 4, 0, 0, 0, 0, 0, 0), 0.0015783496218681264, 0, 0
(1, 2, 3, 1, 0, 0, 0, 0, 0), 0.00241342413954946, 4.039057477106775e-06, 3
(1, 2, 3, 0, 1, 0, 0, 0, 0), 0.00229044594885545, 8.462442701047156e-05, 3
(1, 2, 3, 0, 0, 1, 0, 0, 0), 0.002503371341100883, 0.00040558389913199406, 3
(1, 2, 3, 0, 0, 0, 1, 0, 0), 0.0023147636131489627, 0.00048720488585176405, 3
(1, 2, 3, 0, 0, 0, 0, 1, 0), 0.0025139069762036793, 6.490575733728634e-05, 3
(1, 2, 3, 0, 0, 0, 0, 0, 1), 0.002259669710993847, 1.982444750137063e-06, 3
(1, 2, 2, 2, 0, 0, 0, 0, 0), 0.0028102834501342695, 4.7151786243034865e-06, 3
(1, 2, 2, 1, 1, 0, 0, 0, 0), 0.003221658352986591, 0.0005530943342297952, 3
(1, 2, 2, 1, 0, 1, 0, 0, 0), 0.0030986505059101615, 0.01774301081133586, 3
(1, 2, 2, 1, 0, 0, 1, 0, 0), 0.003193204314393538, 0.02330513535502794, 3
(1, 2, 2, 1, 0, 0, 0, 1, 0), 0.0030986505059101633, 0.017743010811336026, 3
(1, 2, 2, 1, 0, 0, 0, 0, 1), 0.0032216583529865936, 0.0005530943342299635, 3
(1, 2, 2, 0, 2, 0, 0, 0, 0), 0.0026580717309425384, 9.730804142466796e-05, 3
(1, 2, 2, 0, 1, 1, 0, 0, 0), 0.0028188917806976146, 0.012016194513824635, 3
(1, 2, 2, 0, 1, 0, 1, 0, 0), 0.002585107271148861, 0.17833746230548, 3
(1, 2, 2, 0, 1, 0, 0, 1, 0), 0.0029725787612656625, 0.13199527797710092, 3
(1, 2, 2, 0, 1, 0, 0, 0, 1), 0.0024837002396752737, 0.04784875211338196, 3
(1, 2, 2, 0, 0, 2, 0, 0, 0), 0.0030040191951926716, 0.00044776629010455084, 3
(1, 2, 2, 0, 0, 1, 1, 0, 0), 0.0030648185057032154, 0.014857306143334225, 3
(1, 2, 2, 0, 0, 1, 0, 1, 0), 0.0032040492067685906, 0.13464953350212677, 3
(1, 2, 2, 0, 0, 1, 0, 0, 1), 0.003117098454797675, 0.04080558821423395, 3
(1, 2, 2, 0, 0, 0, 2, 0, 0), 0.0027211076032647914, 0.0005309699580194316, 3
(1, 2, 2, 0, 0, 0, 1, 1, 0), 0.0028810888503503574, 0.017655184165853436, 3
(1, 2, 2, 0, 0, 0, 1, 0, 1), 0.0025458973093280177, 0.0662605520575239, 3
(1, 2, 2, 0, 0, 0, 0, 2, 0), 0.0029932632719648815, 7.649260346857443e-05, 3
(1, 2, 2, 0, 0, 0, 0, 1, 1), 0.0031094953982852168, 0.0009148480563984455, 3
(1, 2, 2, 0, 0, 0, 0, 0, 2), 0.0025796518073008512, 2.8692710502554033e-06, 3
(1, 2, 1, 3, 0, 0, 0, 0, 0), 0.002661482432081035, 1.6889508507152624e-06, 3
(1, 2, 1, 2, 1, 0, 0, 0, 0), 0.003204049206768589, 0.000889184969898215, 3
(1, 2, 1, 2, 0, 1, 0, 0, 0), 0.0030986505059101602, 0.02807915501954034, 3
(1, 2, 1, 2, 0, 0, 1, 0, 0), 0.0035076338424825447, 0.029030645918897004, 3
(1, 2, 1, 2, 0, 0, 0, 1, 0), 0.003047209359485211, 0.030999700416087447, 3
(1, 2, 1, 2, 0, 0, 0, 0, 1), 0.003729823626134, 0.00037770793110593315, 3
(1, 2, 1, 1, 2, 0, 0, 0, 0), 0.0032685603404671547, 0.0007693678808883147, 3
(1, 2, 1, 1, 1, 1, 0, 0, 0), 0.0036100461480070177, 0.059762664166389076, 3
(1, 2, 1, 1, 1, 0, 1, 0, 0), 0.0034179880082876356, 0.2532334527591285, 3
(1, 2, 1, 1, 1, 0, 0, 1, 0), 0.0034793462752708676, 0.24898952569768443, 3
(1, 2, 1, 1, 1, 0, 0, 0, 1), 0.0036208020712348073, 0.06301456991799409, 3
(1, 2, 1, 1, 0, 2, 0, 0, 0), 0.003216280391372696, 0.01691154012197195, 3
(1, 2, 1, 1, 0, 1, 1, 0, 0), 0.003207190606570779, 0.11714978427599142, 3
(1, 2, 1, 1, 0, 1, 0, 1, 0), 0.002772067295451163, 0.3648193341512659, 3
(1, 2, 1, 1, 0, 1, 0, 0, 1), 0.0038775736886154603, 0.2352364938403073, 3
(1, 2, 1, 1, 0, 0, 2, 0, 0), 0.003625263727945081, 0.01955313781941617, 3
(1, 2, 1, 1, 0, 0, 1, 1, 0), 0.003428743931515426, 0.11865174986985488, 3
(1, 2, 1, 1, 0, 0, 1, 0, 1), 0.003877573688615461, 0.23523649384030793, 3
(1, 2, 1, 1, 0, 0, 0, 2, 0), 0.003111720493183778, 0.016063705577011984, 3
(1, 2, 1, 1, 0, 0, 0, 1, 1), 0.00362080207123481, 0.06301456991799471, 3
(1, 2, 1, 1, 0, 0, 0, 0, 2), 0.0037298236261340003, 0.0003777079311058013, 3
(1, 2, 1, 0, 3, 0, 0, 0, 0), 0.0027259935657796015, 3.923513705603639e-05, 3
(1, 2, 1, 0, 2, 1, 0, 0, 0), 0.0029725787612656595, 0.020017913661151, 3
(1, 2, 1, 0, 2, 0, 1, 0, 0), 0.0031509304550046235, 0.11607448689635907, 3
(1, 2, 1, 0, 2, 0, 0, 1, 0), 0.003326765740735058, 0.13728775100638319, 3
(1, 2, 1, 0, 2, 0, 0, 0, 1), 0.003111720493183778, 0.016063705577012158, 3
(1, 2, 1, 0, 1, 2, 0, 0, 0), 0.0030256975130296304, 0.023322859462678192, 3
(1, 2, 1, 0, 1, 1, 1, 0, 0), 0.0033747863770819506, 0.24335602867021613, 3
(1, 2, 1, 0, 1, 1, 0, 1, 0), 0.0028766271936400854, 0.3435644502327772, 3
(1, 2, 1, 0, 1, 1, 0, 0, 1), 0.0034287439315154274, 0.11865174986985505, 3
(1, 2, 1, 0, 1, 0, 2, 0, 0), 0.0032040492067685936, 0.1423415482591517, 3
(1, 2, 1, 0, 1, 0, 1, 1, 0), 0.0028766271936400863, 0.3435644502327774, 3
(1, 2, 1, 0, 1, 0, 1, 0, 1), 0.002772067295451167, 0.3648193341512656, 3
(1, 2, 1, 0, 1, 0, 0, 2, 0), 0.0033267657407350586, 0.13728775100638316, 3
(1, 2, 1, 0, 1, 0, 0, 1, 1), 0.00347934627527087, 0.24898952569768462, 3
(1, 2, 1, 0, 1, 0, 0, 0, 2), 0.003047209359485214, 0.030999700416087458, 3
(1, 2, 1, 0, 0, 3, 0, 0, 0), 0.0027791123175435707, 0.00021939180375958148, 3
(1, 2, 1, 0, 0, 2, 1, 0, 0), 0.003098650505910166, 0.02250235841996234, 3
(1, 2, 1, 0, 0, 2, 0, 1, 0), 0.003204049206768589, 0.14234154825915232, 3
(1, 2, 1, 0, 0, 2, 0, 0, 1), 0.003625263727945081, 0.019553137819416058, 3
(1, 2, 1, 0, 0, 1, 2, 0, 0), 0.003098650505910166, 0.02250235841996231, 3
(1, 2, 1, 0, 0, 1, 1, 1, 0), 0.003374786377081949, 0.2433560286702158, 3
(1, 2, 1, 0, 0, 1, 1, 0, 1), 0.0032071906065707805, 0.11714978427599097, 3
(1, 2, 1, 0, 0, 1, 0, 2, 0), 0.0031509304550046196, 0.11607448689635985, 3
(1, 2, 1, 0, 0, 1, 0, 1, 1), 0.0034179880082876365, 0.25323345275912884, 3
(1, 2, 1, 0, 0, 1, 0, 0, 2), 0.0035076338424825473, 0.02903064591889692, 3
(1, 2, 1, 0, 0, 0, 3, 0, 0), 0.002779112317543574, 0.00021939180375918268, 3
(1, 2, 1, 0, 0, 0, 2, 1, 0), 0.0030256975130296296, 0.023322859462678227, 3
(1, 2, 1, 0, 0, 0, 2, 0, 1), 0.0032162803913726996, 0.016911540121972213, 3
(1, 2, 1, 0, 0, 0, 1, 2, 0), 0.00297257876126566, 0.02001791366115099, 3
(1, 2, 1, 0, 0, 0, 1, 1, 1), 0.0036100461480070185, 0.05976266416638863, 3
(1, 2, 1, 0, 0, 0, 1, 0, 2), 0.0030986505059101663, 0.028079155019540322, 3
(1, 2, 1, 0, 0, 0, 0, 3, 0), 0.0027259935657796023, 3.9235137056318713e-05, 3
(1, 2, 1, 0, 0, 0, 0, 2, 1), 0.0032685603404671577, 0.000769367880888509, 3
(1, 2, 1, 0, 0, 0, 0, 1, 2), 0.0032040492067685927, 0.0008891849698985492, 3
(1, 2, 1, 0, 0, 0, 0, 0, 3), 0.0026614824320810395, 1.6889508509078205e-06, 3
(1, 2, 0, 4, 0, 0, 0, 0, 0), 0.0017023787681339135, 0, 0
(1, 2, 0, 3, 1, 0, 0, 0, 0), 0.002272836802637449, 0.0004918310757023059, 3
(1, 2, 0, 3, 0, 1, 0, 0, 0), 0.0025033713411008827, 0.0048374232932803865, 3
(1, 2, 0, 3, 0, 0, 1, 0, 0), 0.0026291931412379685, 0.0068564157663606, 3
(1, 2, 0, 3, 0, 0, 0, 1, 0), 0.002462465829778728, 0.0030834489389881007, 3
(1, 2, 0, 3, 0, 0, 0, 0, 1), 0.0027678349841412544, 2.4528556381813285e-05, 3
(1, 2, 0, 2, 2, 0, 0, 0, 0), 0.0022507659997091727, 0.0010334988358985083, 3
(1, 2, 0, 2, 1, 1, 0, 0, 0), 0.002818891780697613, 0.01942520904242884, 3
(1, 2, 0, 2, 1, 0, 1, 0, 0), 0.0025146706862768536, 0.0890720147603298, 3
(1, 2, 0, 2, 1, 0, 0, 1, 0), 0.002514670686276853, 0.08907201476032997, 3
(1, 2, 0, 2, 1, 0, 0, 0, 1), 0.0028188917806976133, 0.019425209042429017, 3
(1, 2, 0, 2, 0, 2, 0, 0, 0), 0.002631931756395308, 0.007443576921309317, 3
(1, 2, 0, 2, 0, 1, 1, 0, 0), 0.0026035552200363707, 0.04006326219402555, 3
(1, 2, 0, 2, 0, 1, 0, 1, 0), 0.0023553144309849472, 0.2136892976594072, 3
(1, 2, 0, 2, 0, 1, 0, 0, 1), 0.0032216583529865936, 0.14718153808610263, 3
(1, 2, 0, 2, 0, 0, 2, 0, 0), 0.0029778792206454417, 0.00911160147679287, 3
(1, 2, 0, 2, 0, 0, 1, 1, 0), 0.002989003959217313, 0.06093221811686068, 3
(1, 2, 0, 2, 0, 0, 1, 0, 1), 0.003446912034206119, 0.13652005300836967, 3
(1, 2, 0, 2, 0, 0, 0, 2, 0), 0.0025182935403176183, 0.005256680089417538, 3
(1, 2, 0, 2, 0, 0, 0, 1, 1), 0.0029526555510018377, 0.026969409922824303, 3
(1, 2, 0, 2, 0, 0, 0, 0, 2), 0.003223894914798303, 4.183601399006428e-05, 3
(1, 2, 0, 1, 3, 0, 0, 0, 0), 0.002460326127030024, 0.00036070505035044876, 3
(1, 2, 0, 1, 2, 1, 0, 0, 0), 0.0029725787612656595, 0.02001791366115079, 3
(1, 2, 0, 1, 2, 0, 1, 0, 0), 0.00276606434204361, 0.08163265306122436, 3
(1, 2, 0, 1, 2, 0, 0, 1, 0), 0.0029202988121712005, 0.08282736571011447, 3
(1, 2, 0, 1, 2, 0, 0, 0, 1), 0.0029387467610587107, 0.021481701435605835, 3
(1, 2, 0, 1, 1, 2, 0, 0, 0), 0.0030433066592476313, 0.02367408562820143, 3
(1, 2, 0, 1, 1, 1, 1, 0, 0), 0.002993620620395814, 0.1728229990541826, 3
(1, 2, 0, 1, 1, 1, 0, 1, 0), 0.0024522598057482607, 0.4078680613394548, 3
(1, 2, 0, 1, 1, 1, 0, 0, 1), 0.003631557994462599, 0.3292304498705536, 3
(1, 2, 0, 1, 1, 0, 2, 0, 0), 0.0031512217681145885, 0.05738087063528384, 3
(1, 2, 0, 1, 1, 0, 1, 1, 0), 0.002709614049348844, 0.20166259447297197, 3
(1, 2, 0, 1, 1, 0, 1, 0, 1), 0.003072040544037504, 0.3327174875635274, 3
(1, 2, 0, 1, 1, 0, 0, 2, 0), 0.002886466811964252, 0.06371610231402944, 3
(1, 2, 0, 1, 1, 0, 0, 1, 1), 0.003065734810606838, 0.18432622754415454, 3
(1, 2, 0, 1, 1, 0, 0, 0, 2), 0.0034000100467255546, 0.010993122675731729, 3
(1, 2, 0, 1, 0, 3, 0, 0, 0), 0.002531054025011996, 0.004423551435960226, 3
(1, 2, 0, 1, 0, 2, 1, 0, 0), 0.002322957692154314, 0.06105823360291339, 3
(1, 2, 0, 1, 0, 2, 0, 1, 0), 0.002406755577409895, 0.20684178646047288, 3
(1, 2, 0, 1, 0, 2, 0, 0, 1), 0.0032216583529865936, 0.1762648700444939, 3
(1, 2, 0, 1, 0, 1, 2, 0, 0), 0.0026373872202433207, 0.05526967410529862, 3
(1, 2, 0, 1, 0, 1, 1, 1, 0), 0.002390901538765028, 0.4200151580892657, 3
(1, 2, 0, 1, 0, 1, 1, 0, 1), 0.002850487219092855, 0.3791352129763632, 3
(1, 2, 0, 1, 0, 1, 0, 2, 0), 0.002302195679220976, 0.22033728175942022, 3
(1, 2, 0, 1, 0, 1, 0, 1, 1), 0.0023476999075593423, 0.4333155895897849, 3
(1, 2, 0, 1, 0, 1, 0, 0, 2), 0.0036121937406714665, 0.13091968622430092, 3
(1, 2, 0, 1, 0, 0, 3, 0, 0), 0.002845483553101004, 0.005654197051732855, 3
(1, 2, 0, 1, 0, 0, 2, 1, 0), 0.0031850537683215364, 0.07135895698026068, 3
(1, 2, 0, 1, 0, 0, 2, 0, 1), 0.003609129843103396, 0.14564344782477479, 3
(1, 2, 0, 1, 0, 0, 1, 2, 0), 0.00276606434204361, 0.08163265306122433, 3
(1, 2, 0, 1, 0, 0, 1, 1, 1), 0.0036640037024404967, 0.31196080366709317, 3
(1, 2, 0, 1, 0, 0, 1, 0, 2), 0.003685235702699262, 0.11388170850905248, 3
(1, 2, 0, 1, 0, 0, 0, 3, 0), 0.0024264941268230776, 0.003089235047833978, 3
(1, 2, 0, 1, 0, 0, 0, 2, 1), 0.002603555220036372, 0.07711487996784935, 3
(1, 2, 0, 1, 0, 0, 0, 1, 2), 0.0030986505059101637, 0.0280791550195404, 3
(1, 2, 0, 1, 0, 0, 0, 0, 3), 0.0029215894126968715, 3.2446733554002074e-05, 3
(1, 2, 0, 0, 4, 0, 0, 0, 0), 0.0017961234303302018, 0, 0
(1, 2, 0, 0, 3, 1, 0, 0, 0), 0.0026570583216689305, 0.004236806189032344, 3
(1, 2, 0, 0, 3, 0, 1, 0, 0), 0.002880586797004726, 0.0081434167033479, 3
(1, 2, 0, 0, 3, 0, 0, 1, 0), 0.0028680939556730766, 0.006069326365813413, 3
(1, 2, 0, 0, 3, 0, 0, 0, 1), 0.0028876899645023523, 0.00013046103621090505, 3
(1, 2, 0, 0, 2, 2, 0, 0, 0), 0.0026580717309425397, 0.009144584088059085, 3
(1, 2, 0, 0, 2, 1, 1, 0, 0), 0.0036306416895589785, 0.020035026292380742, 3
(1, 2, 0, 0, 2, 1, 0, 1, 0), 0.0029915741997127167, 0.05058300019201631, 3
(1, 2, 0, 0, 2, 1, 0, 0, 1), 0.003630641689558979, 0.020035026292381127, 3
(1, 2, 0, 0, 2, 0, 2, 0, 0), 0.003199432545590093, 0.011408120126029328, 3
(1, 2, 0, 0, 2, 0, 1, 1, 0), 0.003394632085111662, 0.056264842875045705, 3
(1, 2, 0, 0, 2, 0, 1, 0, 1), 0.0036252637279450836, 0.1385149260493462, 3
(1, 2, 0, 0, 2, 0, 0, 2, 0), 0.003048315805517449, 0.009629091923501304, 3
(1, 2, 0, 0, 2, 0, 0, 1, 1), 0.003767267013468568, 0.026468074972289223, 3
(1, 2, 0, 0, 2, 0, 0, 0, 2), 0.0031823708889316352, 0.00025505559594108523, 3
(1, 2, 0, 0, 1, 3, 0, 0, 0), 0.0024972516811874665, 0.005311239782092848, 3
(1, 2, 0, 0, 1, 2, 1, 0, 0), 0.003098650505910164, 0.02250235841996256, 3
(1, 2, 0, 0, 1, 2, 0, 1, 0), 0.0026373872202433185, 0.05526967410529837, 3
(1, 2, 0, 0, 1, 2, 0, 0, 1), 0.0035107867091978802, 0.020943054846043477, 3
(1, 2, 0, 0, 1, 1, 2, 0, 0), 0.003510786709197882, 0.02094305484604317, 3
(1, 2, 0, 0, 1, 1, 1, 1, 0), 0.0034009263516291788, 0.1372002559304786, 3
(1, 2, 0, 0, 1, 1, 1, 0, 1), 0.003977505458712735, 0.23389959913257508, 3
(1, 2, 0, 0, 1, 1, 0, 2, 0), 0.0027847684673806988, 0.04060658912012051, 3
(1, 2, 0, 0, 1, 1, 0, 1, 1), 0.0034116822748569693, 0.14361150998695862, 3
(1, 2, 0, 0, 1, 1, 0, 0, 2), 0.0038674900966758036, 0.011996414706768392, 3
(1, 2, 0, 0, 1, 0, 3, 0, 0), 0.0029093878844751865, 0.008200739852703254, 3
(1, 2, 0, 0, 1, 0, 2, 1, 0), 0.0031850537683215394, 0.07135895698026054, 3
(1, 2, 0, 0, 1, 0, 2, 0, 1), 0.003667626556481262, 0.11843267315546345, 3
(1, 2, 0, 0, 1, 0, 1, 2, 0), 0.002920298812171202, 0.08282736571011486, 3
(1, 2, 0, 0, 1, 0, 1, 1, 1), 0.004071309433673864, 0.2270838879839405, 3
(1, 2, 0, 0, 1, 0, 1, 0, 2), 0.0036121937406714683, 0.13091968622430125, 3
(1, 2, 0, 0, 1, 0, 0, 3, 0), 0.002644632928324849, 0.007384611517612032, 3
(1, 2, 0, 0, 1, 0, 0, 2, 1), 0.0032983117021420055, 0.04687448652590372, 3
(1, 2, 0, 0, 1, 0, 0, 1, 2), 0.0035076338424825473, 0.029030645918897115, 3
(1, 2, 0, 0, 1, 0, 0, 0, 3), 0.0028539550686653937, 0.00021418932280964074, 3
(1, 2, 0, 0, 0, 4, 0, 0, 0), 0.0017162201100894706, 0, 0
(1, 2, 0, 0, 0, 3, 1, 0, 0), 0.002348595613355913, 0.006203169754188973, 3
(1, 2, 0, 0, 0, 3, 0, 1, 0), 0.0025139069762036767, 0.004853575041183177, 3
(1, 2, 0, 0, 0, 3, 0, 0, 1), 0.0027678349841412553, 0.0001429681412979801, 3
(1, 2, 0, 0, 0, 2, 2, 0, 0), 0.002375160139014661, 0.011044690267348195, 3
(1, 2, 0, 0, 0, 2, 1, 1, 0), 0.0028810888503503556, 0.030054501920641328, 3
(1, 2, 0, 0, 0, 2, 1, 0, 1), 0.0028810888503503595, 0.030054501920641227, 3
(1, 2, 0, 0, 0, 2, 0, 2, 0), 0.0025796518073008465, 0.008210253756136323, 3
(1, 2, 0, 0, 0, 2, 0, 1, 1), 0.002952655551001834, 0.030613359669071086, 3
(1, 2, 0, 0, 0, 2, 0, 0, 2), 0.0031823708889316352, 0.00025505559594108523, 3
(1, 2, 0, 0, 0, 1, 3, 0, 0), 0.0025372033413078366, 0.0050119478108316805, 3
(1, 2, 0, 0, 0, 1, 2, 1, 0), 0.0030256975130296304, 0.02332285946267855, 3
(1, 2, 0, 0, 0, 1, 2, 0, 1), 0.0030433066592476356, 0.023674085628201474, 3
(1, 2, 0, 0, 0, 1, 1, 2, 0), 0.00293874676105871, 0.021481701435606106, 3
(1, 2, 0, 0, 0, 1, 1, 1, 1), 0.003531626224365328, 0.10972599832863963, 3
(1, 2, 0, 0, 0, 1, 1, 0, 2), 0.003400010046725558, 0.010993122675731447, 3
(1, 2, 0, 0, 0, 1, 0, 3, 0), 0.002450252589336912, 0.005313170591142371, 3
(1, 2, 0, 0, 0, 1, 0, 2, 1), 0.0026035552200363685, 0.07711487996784909, 3
(1, 2, 0, 0, 0, 1, 0, 1, 2), 0.0030472093594852124, 0.030999700416087378, 3
(1, 2, 0, 0, 0, 1, 0, 0, 3), 0.002893906728785759, 0.00020693053570482642, 3
(1, 2, 0, 0, 0, 0, 4, 0, 0), 0.001810523974065433, 0, 0
(1, 2, 0, 0, 0, 0, 3, 1, 0), 0.0026585156388829545, 0.0002871328528212509, 3
(1, 2, 0, 0, 0, 0, 3, 0, 1), 0.0029300527930385335, 2.1425156156790914e-05, 3
(1, 2, 0, 0, 0, 0, 2, 2, 0), 0.002585957540731516, 0.0007419115005922233, 3
(1, 2, 0, 0, 0, 0, 2, 1, 1), 0.0037798784803298995, 0.0005475767816398175, 3
(1, 2, 0, 0, 0, 0, 2, 0, 2), 0.0032238949147983063, 4.183601398957281e-05, 3
(1, 2, 0, 0, 0, 0, 1, 3, 0), 0.0024062535240642674, 0.000389363900203795, 3
(1, 2, 0, 0, 0, 0, 1, 2, 1), 0.0032685603404671586, 0.0007693678808885992, 3
(1, 2, 0, 0, 0, 0, 1, 1, 2), 0.003729823626134003, 0.0003777079311057831, 3
(1, 2, 0, 0, 0, 0, 1, 0, 3), 0.0028675168097311134, 3.412616912819599e-05, 3
(1, 2, 0, 0, 0, 0, 0, 4, 0), 0.0016843929166560888, 0, 0
(1, 2, 0, 0, 0, 0, 0, 3, 1), 0.00241873465317579, 1.2063240864351218e-06, 3
(1, 2, 0, 0, 0, 0, 0, 2, 2), 0.0025796518073008517, 2.869271050435814e-06, 3
(1, 2, 0, 0, 0, 0, 0, 1, 3), 0.002608460784687058, 2.036399146201539e-06, 3
(1, 2, 0, 0, 0, 0, 0, 0, 4), 0.0017792559824117231, 0, 0
(1, 1, 5, 0, 0, 0, 0, 0, 0), 0.0012532337861193845, 0, 0
(1, 1, 4, 1, 0, 0, 0, 0, 0), 0.002138031877829389, 1.1943331637221e-06, 3
(1, 1, 4, 0, 1, 0, 0, 0, 0), 0.002280384000728978, 1.6756058036032492e-05, 3
(1, 1, 4, 0, 0, 1, 0, 0, 0), 0.002340311490909527, 9.10854929912524e-05, 3
(1, 1, 4, 0, 0, 0, 1, 0, 0), 0.002280384000728979, 0.00010137257725087231, 3
(1, 1, 4, 0, 0, 0, 0, 1, 0), 0.0023614929051776166, 1.4287633836959602e-05, 3
(1, 1, 4, 0, 0, 0, 0, 0, 1), 0.00221756434892036, 6.00631444991733e-07, 3
(1, 1, 3, 2, 0, 0, 0, 0, 0), 0.0022066480635998644, 2.397432184584909e-06, 3
(1, 1, 3, 1, 1, 0, 0, 0, 0), 0.0029519851229942665, 0.00022766520535645682, 3
(1, 1, 3, 1, 0, 1, 0, 0, 0), 0.0025660563422413474, 0.01217984181447969, 3
(1, 1, 3, 1, 0, 0, 1, 0, 0), 0.002772649921671095, 0.017343954344182018, 3
(1, 1, 3, 1, 0, 0, 0, 1, 0), 0.0026357629410339624, 0.013796510998535105, 3
(1, 1, 3, 1, 0, 0, 0, 0, 1), 0.0026444762658830384, 0.0005557326670258908, 3
(1, 1, 3, 0, 2, 0, 0, 0, 0), 0.0026607407337815147, 2.832231542631154e-05, 3
(1, 1, 3, 0, 1, 1, 0, 0, 0), 0.0027931026773321726, 0.00642733314838418, 3
(1, 1, 3, 0, 1, 0, 1, 0, 0), 0.002780804044740499, 0.10966868466793787, 3
(1, 1, 3, 0, 1, 0, 0, 1, 0), 0.003018665615823956, 0.08555174487230441, 3
(1, 1, 3, 0, 1, 0, 0, 0, 1), 0.0025660563422413483, 0.021084961327687318, 3
(1, 1, 3, 0, 0, 2, 0, 0, 0), 0.0028205473742629783, 0.00014588574044545094, 3
(1, 1, 3, 0, 0, 1, 1, 0, 0), 0.0031390501415823075, 0.009426675768903141, 3
(1, 1, 3, 0, 0, 1, 0, 1, 0), 0.00315801950064434, 0.09392896936844901, 3
(1, 1, 3, 0, 0, 1, 0, 0, 1), 0.0029733620734747144, 0.02371368563531797, 3
(1, 1, 3, 0, 0, 0, 2, 0, 0), 0.0026607407337815156, 0.00016564402247516534, 3
(1, 1, 3, 0, 0, 0, 1, 1, 0), 0.002862809276124786, 0.009256383757232244, 3
(1, 1, 3, 0, 0, 0, 1, 0, 1), 0.0025660563422413496, 0.02653034607918537, 3
(1, 1, 3, 0, 0, 0, 0, 2, 0), 0.0028770311456445485, 2.3485365212455475e-05, 3
(1, 1, 3, 0, 0, 0, 0, 1, 1), 0.0030913983205794943, 0.00033924009557936423, 3
(1, 1, 3, 0, 0, 0, 0, 0, 2), 0.00241873465317579, 1.206324086613926e-06, 3
(1, 1, 2, 3, 0, 0, 0, 0, 0), 0.0022596697109938464, 1.9824447501093073e-06, 3
(1, 1, 2, 2, 1, 0, 0, 0, 0), 0.0032216583529865897, 0.000553094334229574, 3
(1, 1, 2, 2, 0, 1, 0, 0, 0), 0.0024837002396752715, 0.047848752113382166, 3
(1, 1, 2, 2, 0, 0, 1, 0, 0), 0.0031170984547976717, 0.040805588214234224, 3
(1, 1, 2, 2, 0, 0, 0, 1, 0), 0.0025458973093280155, 0.06626055205752426, 3
(1, 1, 2, 2, 0, 0, 0, 0, 1), 0.0031094953982852155, 0.000914848056398891, 3
(1, 1, 2, 1, 2, 0, 0, 0, 0), 0.0037298236261339972, 0.0003777079311053095, 3
(1, 1, 2, 1, 1, 1, 0, 0, 0), 0.0036208020712348078, 0.06301456991799433, 3
(1, 1, 2, 1, 1, 0, 1, 0, 0), 0.0038775736886154594, 0.23523649384030731, 3
(1, 1, 2, 1, 1, 0, 0, 1, 0), 0.0038775736886154603, 0.23523649384030687, 3
(1, 1, 2, 1, 1, 0, 0, 0, 1), 0.003620802071234808, 0.06301456991799417, 3
(1, 1, 2, 1, 0, 2, 0, 0, 0), 0.003111720493183776, 0.016063705577011502, 3
(1, 1, 2, 1, 0, 1, 1, 0, 0), 0.003428743931515428, 0.118651749869855, 3
(1, 1, 2, 1, 0, 1, 0, 1, 0), 0.002772067295451163, 0.3648193341512657, 3
(1, 1, 2, 1, 0, 1, 0, 0, 1), 0.0034793462752708685, 0.24898952569768434, 3
(1, 1, 2, 1, 0, 0, 2, 0, 0), 0.00362526372794508, 0.01955313781941617, 3
(1, 1, 2, 1, 0, 0, 1, 1, 0), 0.0032071906065707775, 0.11714978427599076, 3
(1, 1, 2, 1, 0, 0, 1, 0, 1), 0.0034179880082876365, 0.25323345275912823, 3
(1, 1, 2, 1, 0, 0, 0, 2, 0), 0.0032162803913726996, 0.016911540121971595, 3
(1, 1, 2, 1, 0, 0, 0, 1, 1), 0.003610046148007021, 0.059762664166389076, 3
(1, 1, 2, 1, 0, 0, 0, 0, 2), 0.0032685603404671586, 0.0007693678808888768, 3
(1, 1, 2, 0, 3, 0, 0, 0, 0), 0.002767834984141254, 2.452855638159173e-05, 3
(1, 1, 2, 0, 2, 1, 0, 0, 0), 0.0028188917806976138, 0.01942520904242926, 3
(1, 1, 2, 0, 2, 0, 1, 0, 0), 0.003221658352986593, 0.14718153808610276, 3
(1, 1, 2, 0, 2, 0, 0, 1, 0), 0.003446912034206119, 0.13652005300837033, 3
(1, 1, 2, 0, 2, 0, 0, 0, 1), 0.002952655551001836, 0.026969409922824303, 3
(1, 1, 2, 0, 1, 2, 0, 0, 0), 0.0029387467610587107, 0.021481701435605398, 3
(1, 1, 2, 0, 1, 1, 1, 0, 0), 0.0036315579944626018, 0.3292304498705527, 3
(1, 1, 2, 0, 1, 1, 0, 1, 0), 0.003072040544037504, 0.3327174875635275, 3
(1, 1, 2, 0, 1, 1, 0, 0, 1), 0.0030657348106068387, 0.18432622754415443, 3
(1, 1, 2, 0, 1, 0, 2, 0, 0), 0.003221658352986594, 0.17626487004449395, 3
(1, 1, 2, 0, 1, 0, 1, 1, 0), 0.002850487219092856, 0.3791352129763634, 3
(1, 1, 2, 0, 1, 0, 1, 0, 1), 0.002347699907559344, 0.4333155895897845, 3
(1, 1, 2, 0, 1, 0, 0, 2, 0), 0.0036091298431033965, 0.14564344782477454, 3
(1, 1, 2, 0, 1, 0, 0, 1, 1), 0.003664003702440499, 0.3119608036670927, 3
(1, 1, 2, 0, 1, 0, 0, 0, 2), 0.002603555220036372, 0.07711487996784902, 3
(1, 1, 2, 0, 0, 3, 0, 0, 0), 0.002887689964502352, 0.00013046103621054618, 3
(1, 1, 2, 0, 0, 2, 1, 0, 0), 0.0036306416895589794, 0.020035026292380697, 3
(1, 1, 2, 0, 0, 2, 0, 1, 0), 0.0036252637279450793, 0.13851492604934618, 3
(1, 1, 2, 0, 0, 2, 0, 0, 1), 0.0037672670134685673, 0.026468074972289556, 3
(1, 1, 2, 0, 0, 1, 2, 0, 0), 0.003510786709197883, 0.020943054846043547, 3
(1, 1, 2, 0, 0, 1, 1, 1, 0), 0.003977505458712734, 0.23389959913257477, 3
(1, 1, 2, 0, 0, 1, 1, 0, 1), 0.0034116822748569736, 0.14361150998695907, 3
(1, 1, 2, 0, 0, 1, 0, 2, 0), 0.0036676265564812563, 0.11843267315546359, 3
(1, 1, 2, 0, 0, 1, 0, 1, 1), 0.004071309433673863, 0.2270838879839405, 3
(1, 1, 2, 0, 0, 1, 0, 0, 2), 0.003298311702142005, 0.04687448652590347, 3
(1, 1, 2, 0, 0, 0, 3, 0, 0), 0.002767834984141256, 0.00014296814129820224, 3
(1, 1, 2, 0, 0, 0, 2, 1, 0), 0.0028810888503503556, 0.030054501920641533, 3
(1, 1, 2, 0, 0, 0, 2, 0, 1), 0.0029526555510018377, 0.03061335966907131, 3
(1, 1, 2, 0, 0, 0, 1, 2, 0), 0.0030433066592476317, 0.023674085628201256, 3
(1, 1, 2, 0, 0, 0, 1, 1, 1), 0.003531626224365329, 0.10972599832863897, 3
(1, 1, 2, 0, 0, 0, 1, 0, 2), 0.002603555220036373, 0.07711487996784894, 3
(1, 1, 2, 0, 0, 0, 0, 3, 0), 0.002930052793038531, 2.1425156156942912e-05, 3
(1, 1, 2, 0, 0, 0, 0, 2, 1), 0.003779878480329901, 0.0005475767816399285, 3
(1, 1, 2, 0, 0, 0, 0, 1, 2), 0.00326856034046716, 0.0007693678808885715, 3
(1, 1, 2, 0, 0, 0, 0, 0, 3), 0.0024187346531757913, 1.2063240863120663e-06, 3
(1, 1, 1, 4, 0, 0, 0, 0, 0), 0.002217564348920359, 6.006314451298594e-07, 3
(1, 1, 1, 3, 1, 0, 0, 0, 0), 0.0026444762658830345, 0.00055573266702583, 3
(1, 1, 1, 3, 0, 1, 0, 0, 0), 0.002566056342241347, 0.021084961327687283, 3
(1, 1, 1, 3, 0, 0, 1, 0, 0), 0.002973362073474712, 0.023713685635318102, 3
(1, 1, 1, 3, 0, 0, 0, 1, 0), 0.0025660563422413483, 0.026530346079185554, 3
(1, 1, 1, 3, 0, 0, 0, 0, 1), 0.003091398320579494, 0.0003392400955791422, 3
(1, 1, 1, 2, 2, 0, 0, 0, 0), 0.003109495398285212, 0.0009148480563983289, 3
(1, 1, 1, 2, 1, 1, 0, 0, 0), 0.003620802071234808, 0.06301456991799474, 3
(1, 1, 1, 2, 1, 0, 1, 0, 0), 0.0034793462752708676, 0.24898952569768423, 3
(1, 1, 1, 2, 1, 0, 0, 1, 0), 0.0034179880082876347, 0.25323345275912873, 3
(1, 1, 1, 2, 1, 0, 0, 0, 1), 0.003610046148007017, 0.059762664166389076, 3
(1, 1, 1, 2, 0, 2, 0, 0, 0), 0.0029526555510018338, 0.026969409922823748, 3
(1, 1, 1, 2, 0, 1, 1, 0, 0), 0.0030657348106068365, 0.18432622754415504, 3
(1, 1, 1, 2, 0, 1, 0, 1, 0), 0.002347699907559342, 0.4333155895897849, 3
(1, 1, 1, 2, 0, 1, 0, 0, 1), 0.003664003702440497, 0.31196080366709306, 3
(1, 1, 1, 2, 0, 0, 2, 0, 0), 0.0037672670134685656, 0.02646807497228989, 3
(1, 1, 1, 2, 0, 0, 1, 1, 0), 0.003411682274856969, 0.14361150998695862, 3
(1, 1, 1, 2, 0, 0, 1, 0, 1), 0.004071309433673862, 0.22708388798394027, 3
(1, 1, 1, 2, 0, 0, 0, 2, 0), 0.0029526555510018372, 0.03061335966907142, 3
(1, 1, 1, 2, 0, 0, 0, 1, 1), 0.00353162622436533, 0.10972599832863986, 3
(1, 1, 1, 2, 0, 0, 0, 0, 2), 0.003779878480329898, 0.0005475767816397064, 3
(1, 1, 1, 1, 3, 0, 0, 0, 0), 0.0030913983205794896, 0.0003392400955795863, 3
(1, 1, 1, 1, 2, 1, 0, 0, 0), 0.003610046148007017, 0.059762664166388854, 3
(1, 1, 1, 1, 2, 0, 1, 0, 0), 0.0036640037024404954, 0.3119608036670933, 3
(1, 1, 1, 1, 2, 0, 0, 1, 0), 0.00407130943367386, 0.22708388798394027, 3
(1, 1, 1, 1, 2, 0, 0, 0, 1), 0.0035316262243653266, 0.10972599832863986, 3
(1, 1, 1, 1, 1, 2, 0, 0, 0), 0.0035316262243653275, 0.10972599832863984, 3
(1, 1, 1, 1, 1, 1, 1, 0, 0), 0.005839347640755091, 0.31118864883412606, 3
(1, 1, 1, 1, 1, 1, 0, 1, 0), 0.0046339094774935224, 0.0498068277597648, 3
(1, 1, 1, 1, 1, 1, 0, 0, 1), 0.0058393476407550896, 0.31118864883412556, 3
(1, 1, 1, 1, 1, 0, 2, 0, 0), 0.0039928895100321705, 0.34628284295292205, 3
(1, 1, 1, 1, 1, 0, 1, 1, 0), 0.004741824586360477, 0.0727554307143059, 3
(1, 1, 1, 1, 1, 0, 1, 0, 1), 0.004633909477493522, 0.04980682775976509, 3
(1, 1, 1, 1, 1, 0, 0, 2, 0), 0.003992889510032171, 0.3462828429529224, 3
(1, 1, 1, 1, 1, 0, 0, 1, 1), 0.005839347640755089, 0.311188648834126, 3
(1, 1, 1, 1, 1, 0, 0, 0, 2), 0.0035316262243653275, 0.1097259983286394, 3
(1, 1, 1, 1, 0, 3, 0, 0, 0), 0.0030129783969378033, 0.008578049871114235, 3
(1, 1, 1, 1, 0, 2, 1, 0, 0), 0.002993620620395815, 0.1728229990541826, 3
(1, 1, 1, 1, 0, 2, 0, 1, 0), 0.0029396630659623336, 0.35225490385267266, 3
(1, 1, 1, 1, 0, 2, 0, 0, 1), 0.003992889510032172, 0.3462828429529219, 3
(1, 1, 1, 1, 0, 1, 2, 0, 0), 0.0034009263516291796, 0.13720025593047838, 3
(1, 1, 1, 1, 0, 1, 1, 1, 0), 0.004655421323949102, 0.054275682342081466, 3
(1, 1, 1, 1, 0, 1, 1, 0, 1), 0.004741824586360477, 0.07275543071430617, 3
(1, 1, 1, 1, 0, 1, 0, 2, 0), 0.0029396630659623336, 0.35225490385267244, 3
(1, 1, 1, 1, 0, 1, 0, 1, 1), 0.00463390947749352, 0.04980682775976509, 3
(1, 1, 1, 1, 0, 1, 0, 0, 2), 0.004071309433673863, 0.22708388798394116, 3
(1, 1, 1, 1, 0, 0, 3, 0, 0), 0.003420284128171169, 0.011445999728404458, 3
(1, 1, 1, 1, 0, 0, 2, 1, 0), 0.003400926351629176, 0.13720025593047905, 3
(1, 1, 1, 1, 0, 0, 2, 0, 1), 0.003992889510032171, 0.34628284295292233, 3
(1, 1, 1, 1, 0, 0, 1, 2, 0), 0.0029936206203958118, 0.17282299905418239, 3
(1, 1, 1, 1, 0, 0, 1, 1, 1), 0.00583934764075509, 0.31118864883412733, 3
(1, 1, 1, 1, 0, 0, 1, 0, 2), 0.0036640037024404963, 0.31196080366709367, 3
(1, 1, 1, 1, 0, 0, 0, 3, 0), 0.0030129783969378063, 0.008578049871114013, 3
(1, 1, 1, 1, 0, 0, 0, 2, 1), 0.003531626224365331, 0.10972599832864029, 3
(1, 1, 1, 1, 0, 0, 0, 1, 2), 0.0036100461480070185, 0.059762664166389964, 3
(1, 1, 1, 1, 0, 0, 0, 0, 3), 0.003091398320579496, 0.00033924009557936423, 3
(1, 1, 1, 0, 4, 0, 0, 0, 0), 0.0024410253762685873, 1.010203996150653e-05, 3
(1, 1, 1, 0, 3, 1, 0, 0, 0), 0.0025553004190135573, 0.01676037523944904, 3
(1, 1, 1, 0, 3, 0, 1, 0, 0), 0.003158019500644342, 0.07671603831260576, 3
(1, 1, 1, 0, 3, 0, 0, 1, 0), 0.003219377767627575, 0.09528091395046445, 3
(1, 1, 1, 0, 3, 0, 0, 0, 1), 0.0030129783969378037, 0.00857804987111429, 3
(1, 1, 1, 0, 2, 2, 0, 0, 0), 0.0022607606225015712, 0.0994304659721384, 3
(1, 1, 1, 0, 2, 1, 1, 0, 0), 0.0036315579944626018, 0.3292304498705527, 3
(1, 1, 1, 0, 2, 1, 0, 1, 0), 0.002452259805748264, 0.4078680613394535, 3
(1, 1, 1, 0, 2, 1, 0, 0, 1), 0.0029936206203958152, 0.1728229990541826, 3
(1, 1, 1, 0, 2, 0, 2, 0, 0), 0.0034661987857631388, 0.15373540853809248, 3
(1, 1, 1, 0, 2, 0, 1, 1, 0), 0.0030549788873790486, 0.3645669670831438, 3
(1, 1, 1, 0, 2, 0, 1, 0, 1), 0.0029396630659623384, 0.3522549038526726, 3
(1, 1, 1, 0, 2, 0, 0, 2, 0), 0.0035889153197296068, 0.17022848051018954, 3
(1, 1, 1, 0, 2, 0, 0, 1, 1), 0.003992889510032173, 0.34628284295292244, 3
(1, 1, 1, 0, 2, 0, 0, 0, 2), 0.002952655551001837, 0.030613359669070975, 3
(1, 1, 1, 0, 1, 3, 0, 0, 0), 0.0025553004190135577, 0.020922034759226077, 3
(1, 1, 1, 0, 1, 2, 1, 0, 0), 0.0033747863770819506, 0.2433560286702163, 3
(1, 1, 1, 0, 1, 2, 0, 1, 0), 0.00239090153876503, 0.42001515808926587, 3
(1, 1, 1, 0, 1, 2, 0, 0, 1), 0.003400926351629179, 0.13720025593047927, 3
(1, 1, 1, 0, 1, 1, 2, 0, 0), 0.003977505458712735, 0.23389959913257463, 3
(1, 1, 1, 0, 1, 1, 1, 1, 0), 0.004655421323949104, 0.054275682342081785, 3
(1, 1, 1, 0, 1, 1, 1, 0, 1), 0.004655421323949103, 0.05427568234208208, 3
(1, 1, 1, 0, 1, 1, 0, 2, 0), 0.003054978887379046, 0.36456696708314384, 3
(1, 1, 1, 0, 1, 1, 0, 1, 1), 0.004741824586360476, 0.07275543071430593, 3
(1, 1, 1, 0, 1, 1, 0, 0, 2), 0.0034116822748569715, 0.14361150998695885, 3
(1, 1, 1, 0, 1, 0, 3, 0, 0), 0.003158019500644344, 0.0970722907694026, 3
(1, 1, 1, 0, 1, 0, 2, 1, 0), 0.00239090153876503, 0.42001515808926654, 3
(1, 1, 1, 0, 1, 0, 2, 0, 1), 0.0029396630659623366, 0.35225490385267283, 3
(1, 1, 1, 0, 1, 0, 1, 2, 0), 0.002452259805748263, 0.4078680613394541, 3
(1, 1, 1, 0, 1, 0, 1, 1, 1), 0.0046339094774935224, 0.049806827759765665, 3
(1, 1, 1, 0, 1, 0, 1, 0, 2), 0.002347699907559345, 0.43331558958978433, 3
(1, 1, 1, 0, 1, 0, 0, 3, 0), 0.003219377767627577, 0.09528091395046402, 3
(1, 1, 1, 0, 1, 0, 0, 2, 1), 0.004071309433673862, 0.22708388798394027, 3
(1, 1, 1, 0, 1, 0, 0, 1, 2), 0.0034179880082876365, 0.25323345275912873, 3
(1, 1, 1, 0, 1, 0, 0, 0, 3), 0.0025660563422413504, 0.026530346079185828, 3
(1, 1, 1, 0, 0, 4, 0, 0, 0), 0.0024410253762685878, 5.95659369631368e-05, 3
(1, 1, 1, 0, 0, 3, 1, 0, 0), 0.002901247883263692, 0.018847018150679497, 3
(1, 1, 1, 0, 0, 3, 0, 1, 0), 0.0031580195006443382, 0.09707229076940208, 3
(1, 1, 1, 0, 0, 3, 0, 0, 1), 0.0034202841281711703, 0.011445999728404902, 3
(1, 1, 1, 0, 0, 2, 2, 0, 0), 0.00295265555100184, 0.04969057564407955, 3
(1, 1, 1, 0, 0, 2, 1, 1, 0), 0.003977505458712734, 0.23389959913257496, 3
(1, 1, 1, 0, 0, 2, 1, 0, 1), 0.0034009263516291827, 0.13720025593047905, 3
(1, 1, 1, 0, 0, 2, 0, 2, 0), 0.003466198785763136, 0.15373540853809253, 3
(1, 1, 1, 0, 0, 2, 0, 1, 1), 0.003992889510032171, 0.34628284295292255, 3
(1, 1, 1, 0, 0, 2, 0, 0, 2), 0.0037672670134685678, 0.026468074972289223, 3
(1, 1, 1, 0, 0, 1, 3, 0, 0), 0.0029012478832636935, 0.018847018150679413, 3
(1, 1, 1, 0, 0, 1, 2, 1, 0), 0.0033747863770819484, 0.2433560286702158, 3
(1, 1, 1, 0, 0, 1, 2, 0, 1), 0.002993620620395816, 0.17282299905418239, 3
(1, 1, 1, 0, 0, 1, 1, 2, 0), 0.003631557994462599, 0.3292304498705529, 3
(1, 1, 1, 0, 0, 1, 1, 1, 1), 0.005839347640755089, 0.3111886488341268, 3
(1, 1, 1, 0, 0, 1, 1, 0, 2), 0.0030657348106068404, 0.18432622754415398, 3
(1, 1, 1, 0, 0, 1, 0, 3, 0), 0.00315801950064434, 0.07671603831260557, 3
(1, 1, 1, 0, 0, 1, 0, 2, 1), 0.0036640037024404954, 0.3119608036670933, 3
(1, 1, 1, 0, 0, 1, 0, 1, 2), 0.0034793462752708676, 0.24898952569768404, 3
(1, 1, 1, 0, 0, 1, 0, 0, 3), 0.0029733620734747166, 0.0237136856353174, 3
(1, 1, 1, 0, 0, 0, 4, 0, 0), 0.00244102537626859, 5.9565936963353e-05, 3
(1, 1, 1, 0, 0, 0, 3, 1, 0), 0.002555300419013558, 0.020922034759226174, 3
(1, 1, 1, 0, 0, 0, 3, 0, 1), 0.0030129783969378068, 0.00857804987111429, 3
(1, 1, 1, 0, 0, 0, 2, 2, 0), 0.0022607606225015704, 0.09943046597213795, 3
(1, 1, 1, 0, 0, 0, 2, 1, 1), 0.003531626224365328, 0.10972599832863962, 3
(1, 1, 1, 0, 0, 0, 2, 0, 2), 0.0029526555510018385, 0.02696940992282397, 3
(1, 1, 1, 0, 0, 0, 1, 3, 0), 0.0025553004190135573, 0.016760375239448955, 3
(1, 1, 1, 0, 0, 0, 1, 2, 1), 0.003610046148007019, 0.05976266416638841, 3
(1, 1, 1, 0, 0, 0, 1, 1, 2), 0.003620802071234811, 0.06301456991799417, 3
(1, 1, 1, 0, 0, 0, 1, 0, 3), 0.002566056342241352, 0.021084961327687234, 3
(1, 1, 1, 0, 0, 0, 0, 4, 0), 0.002441025376268589, 1.010203996123939e-05, 3
(1, 1, 1, 0, 0, 0, 0, 3, 1), 0.0030913983205794957, 0.0003392400955792532, 3
(1, 1, 1, 0, 0, 0, 0, 2, 2), 0.0031094953982852168, 0.0009148480563984508, 3
(1, 1, 1, 0, 0, 0, 0, 1, 3), 0.0026444762658830415, 0.000555732667025863, 3
(1, 1, 1, 0, 0, 0, 0, 0, 4), 0.0022175643489203626, 6.006314452098777e-07, 3
(1, 1, 0, 5, 0, 0, 0, 0, 0), 0.0012797446098163745, 0, 0
(1, 1, 0, 4, 1, 0, 0, 0, 0), 0.0021266295721733626, 0.00015119566892882636, 3
(1, 1, 0, 4, 0, 1, 0, 0, 0), 0.002340311490909526, 0.0011727512776450544, 3
(1, 1, 0, 4, 0, 0, 1, 0, 0), 0.0023807400766307873, 0.0020687731929040862, 3
(1, 1, 0, 4, 0, 0, 0, 1, 0), 0.00232663960578131, 0.0007085099808674527, 3
(1, 1, 0, 4, 0, 0, 0, 0, 1), 0.0024410253762685873, 1.0102039961356006e-05, 3
(1, 1, 0, 3, 2, 0, 0, 0, 0), 0.002040412505932727, 0.00043822319629693374, 3
(1, 1, 0, 3, 1, 1, 0, 0, 0), 0.0027931026773321704, 0.006427333148384014, 3
(1, 1, 0, 3, 1, 0, 1, 0, 0), 0.0023825766313959047, 0.0545555482667586, 3
(1, 1, 0, 3, 1, 0, 0, 1, 0), 0.00255907993549613, 0.04851354550328116, 3
(1, 1, 0, 3, 1, 0, 0, 0, 1), 0.0025553004190135556, 0.01676037523944914, 3
(1, 1, 0, 3, 0, 2, 0, 0, 0), 0.002661482432081035, 0.002228391908842253, 3
(1, 1, 0, 3, 0, 1, 1, 0, 0), 0.002776041020673715, 0.01760823869205567, 3
(1, 1, 0, 3, 0, 1, 0, 1, 0), 0.0027336521127525183, 0.12241559926918999, 3
(1, 1, 0, 3, 0, 1, 0, 0, 1), 0.0031580195006443417, 0.07671603831260594, 3
(1, 1, 0, 3, 0, 0, 2, 0, 0), 0.0028027440193049984, 0.0035150405026602473, 3
(1, 1, 0, 3, 0, 0, 1, 1, 0), 0.0030673009444109767, 0.028100367684815466, 3
(1, 1, 0, 3, 0, 0, 1, 0, 1), 0.003219377767627574, 0.09528091395046408, 3
(1, 1, 0, 3, 0, 0, 0, 2, 0), 0.0026134063052736887, 0.0014360729965327383, 3
(1, 1, 0, 3, 0, 0, 0, 1, 1), 0.0030129783969378055, 0.008578049871114346, 3
(1, 1, 0, 3, 0, 0, 0, 0, 2), 0.0029300527930385296, 2.1425156156675663e-05, 3
(1, 1, 0, 2, 3, 0, 0, 0, 0), 0.0020944851088984862, 0.0004053913538658989, 3
(1, 1, 0, 2, 2, 1, 0, 0, 0), 0.002818891780697613, 0.01201619451382391, 3
(1, 1, 0, 2, 2, 0, 1, 0, 0), 0.00212413529859198, 0.19043512250747327, 3
(1, 1, 0, 2, 2, 0, 0, 1, 0), 0.0026323005717393873, 0.12475663115974858, 3
(1, 1, 0, 2, 2, 0, 0, 0, 1), 0.0022607606225015695, 0.0994304659721385, 3
(1, 1, 0, 2, 1, 2, 0, 0, 0), 0.0034000100467255537, 0.010993122675731626, 3
(1, 1, 0, 2, 1, 1, 1, 0, 0), 0.003065734810606838, 0.18432622754415484, 3
(1, 1, 0, 2, 1, 1, 0, 1, 0), 0.003072040544037503, 0.3327174875635274, 3
(1, 1, 0, 2, 1, 1, 0, 0, 1), 0.0036315579944626013, 0.32923044987055294, 3
(1, 1, 0, 2, 1, 0, 2, 0, 0), 0.002886466811964252, 0.06371610231402972, 3
(1, 1, 0, 2, 1, 0, 1, 1, 0), 0.0027096140493488427, 0.20166259447297266, 3
(1, 1, 0, 2, 1, 0, 1, 0, 1), 0.002452259805748262, 0.40786806133945447, 3
(1, 1, 0, 2, 1, 0, 0, 2, 0), 0.003151221768114588, 0.05738087063528413, 3
(1, 1, 0, 2, 1, 0, 0, 1, 1), 0.0029936206203958135, 0.17282299905418283, 3
(1, 1, 0, 2, 1, 0, 0, 0, 2), 0.003043306659247631, 0.023674085628201207, 3
(1, 1, 0, 2, 0, 3, 0, 0, 0), 0.0026756033749264292, 0.002192654117825265, 3
(1, 1, 0, 2, 0, 2, 1, 0, 0), 0.0026035552200363702, 0.04006326219402599, 3
(1, 1, 0, 2, 0, 2, 0, 1, 0), 0.0028810888503503535, 0.18215323288627344, 3
(1, 1, 0, 2, 0, 2, 0, 0, 1), 0.0034661987857631383, 0.15373540853809284, 3
(1, 1, 0, 2, 0, 1, 2, 0, 0), 0.002784768467380701, 0.04060658912012048, 3
(1, 1, 0, 2, 0, 1, 1, 1, 0), 0.003054978887379045, 0.36456696708314396, 3
(1, 1, 0, 2, 0, 1, 1, 0, 1), 0.003054978887379047, 0.364566967083145, 3
(1, 1, 0, 2, 0, 1, 0, 2, 0), 0.002818891780697614, 0.18931050607058073, 3
(1, 1, 0, 2, 0, 1, 0, 1, 1), 0.002939663065962335, 0.35225490385267305, 3
(1, 1, 0, 2, 0, 1, 0, 0, 2), 0.003667626556481259, 0.11843267315546312, 3
(1, 1, 0, 2, 0, 0, 3, 0, 0), 0.0028568166222707587, 0.0033731345339088332, 3
(1, 1, 0, 2, 0, 0, 2, 1, 0), 0.003394632085111658, 0.05626484287504571, 3
(1, 1, 0, 2, 0, 0, 2, 0, 1), 0.0035889153197296046, 0.17022848051019016, 3
(1, 1, 0, 2, 0, 0, 1, 2, 0), 0.003151221768114587, 0.05738087063528408, 3
(1, 1, 0, 2, 0, 0, 1, 1, 1), 0.003992889510032174, 0.3462828429529227, 3
(1, 1, 0, 2, 0, 0, 1, 0, 2), 0.0036091298431033944, 0.14564344782477498, 3
(1, 1, 0, 2, 0, 0, 0, 3, 0), 0.002613406305273689, 0.001436072996533047, 3
(1, 1, 0, 2, 0, 0, 0, 2, 1), 0.0029526555510018385, 0.030613359669071197, 3
(1, 1, 0, 2, 0, 0, 0, 1, 2), 0.003216280391372699, 0.01691154012197228, 3
(1, 1, 0, 2, 0, 0, 0, 0, 3), 0.00287703114564455, 2.3485365212212248e-05, 3
(1, 1, 0, 1, 4, 0, 0, 0, 0), 0.002207738476622001, 0.00011928453611321963, 3
(1, 1, 0, 1, 3, 1, 0, 0, 0), 0.002555300419013557, 0.009088680246471246, 3
(1, 1, 0, 1, 3, 0, 1, 0, 0), 0.0025590799354961295, 0.04851354550328078, 3
(1, 1, 0, 1, 3, 0, 0, 1, 0), 0.0028294986860923615, 0.04844462382967036, 3
(1, 1, 0, 1, 3, 0, 0, 0, 1), 0.0025553004190135564, 0.020922034759226178, 3
(1, 1, 0, 1, 2, 2, 0, 0, 0), 0.0028810888503503565, 0.01765518416585376, 3
(1, 1, 0, 1, 2, 1, 1, 0, 0), 0.0034287439315154274, 0.11865174986985516, 3
(1, 1, 0, 1, 2, 1, 0, 1, 0), 0.0028766271936400845, 0.34356445023277804, 3
(1, 1, 0, 1, 2, 1, 0, 0, 1), 0.0033747863770819506, 0.2433560286702165, 3
(1, 1, 0, 1, 2, 0, 2, 0, 0), 0.002989003959217312, 0.06093221811686001, 3
(1, 1, 0, 1, 2, 0, 1, 1, 0), 0.002709614049348844, 0.2016625944729727, 3
(1, 1, 0, 1, 2, 0, 1, 0, 1), 0.0023909015387650304, 0.42001515808926587, 3
(1, 1, 0, 1, 2, 0, 0, 2, 0), 0.0033946320851116606, 0.056264842875045615, 3
(1, 1, 0, 1, 2, 0, 0, 1, 1), 0.0034009263516291775, 0.13720025593047883, 3
(1, 1, 0, 1, 2, 0, 0, 0, 2), 0.002881088850350356, 0.03005450192064108, 3
(1, 1, 0, 1, 1, 3, 0, 0, 0), 0.002862809276124787, 0.0092563837572323, 3
(1, 1, 0, 1, 1, 2, 1, 0, 0), 0.0032071906065707784, 0.11714978427599121, 3
(1, 1, 0, 1, 1, 2, 0, 1, 0), 0.002850487219092854, 0.37913521297636305, 3
(1, 1, 0, 1, 1, 2, 0, 0, 1), 0.003977505458712734, 0.2338995991325752, 3
(1, 1, 0, 1, 1, 1, 2, 0, 0), 0.0034116822748569697, 0.1436115099869593, 3
(1, 1, 0, 1, 1, 1, 1, 1, 0), 0.004741824586360476, 0.0727554307143057, 3
(1, 1, 0, 1, 1, 1, 1, 0, 1), 0.004655421323949103, 0.054275682342082236, 3
(1, 1, 0, 1, 1, 1, 0, 2, 0), 0.0030549788873790447, 0.36456696708314495, 3
(1, 1, 0, 1, 1, 1, 0, 1, 1), 0.004655421323949103, 0.05427568234208149, 3
(1, 1, 0, 1, 1, 1, 0, 0, 2), 0.003977505458712733, 0.23389959913257508, 3
(1, 1, 0, 1, 1, 0, 3, 0, 0), 0.003067300944410979, 0.028100367684815632, 3
(1, 1, 0, 1, 1, 0, 2, 1, 0), 0.002709614049348844, 0.20166259447297272, 3
(1, 1, 0, 1, 1, 0, 2, 0, 1), 0.003054978887379046, 0.3645669670831448, 3
(1, 1, 0, 1, 1, 0, 1, 2, 0), 0.0027096140493488427, 0.2016625944729724, 3
(1, 1, 0, 1, 1, 0, 1, 1, 1), 0.004741824586360477, 0.07275543071430622, 3
(1, 1, 0, 1, 1, 0, 1, 0, 2), 0.0028504872190928546, 0.3791352129763631, 3
(1, 1, 0, 1, 1, 0, 0, 3, 0), 0.0030673009444109798, 0.028100367684815147, 3
(1, 1, 0, 1, 1, 0, 0, 2, 1), 0.00341168227485697, 0.14361150998695885, 3
(1, 1, 0, 1, 1, 0, 0, 1, 2), 0.0032071906065707784, 0.11714978427599075, 3
(1, 1, 0, 1, 1, 0, 0, 0, 3), 0.002862809276124788, 0.00925638375723252, 3
(1, 1, 0, 1, 0, 4, 0, 0, 0), 0.0023614929051776166, 0.0011036318454945644, 3
(1, 1, 0, 1, 0, 3, 1, 0, 0), 0.002337526610551483, 0.03341566729728677, 3
(1, 1, 0, 1, 0, 3, 0, 1, 0), 0.002803358711545129, 0.11591268977027466, 3
(1, 1, 0, 1, 0, 3, 0, 0, 1), 0.0031580195006443426, 0.09707229076940252, 3
(1, 1, 0, 1, 0, 2, 2, 0, 0), 0.002084634023661174, 0.12270434752599253, 3
(1, 1, 0, 1, 0, 2, 1, 1, 0), 0.0028504872190928537, 0.37913521297636354, 3
(1, 1, 0, 1, 0, 2, 1, 0, 1), 0.0023909015387650317, 0.4200151580892658, 3
(1, 1, 0, 1, 0, 2, 0, 2, 0), 0.0028810888503503543, 0.18215323288627355, 3
(1, 1, 0, 1, 0, 2, 0, 1, 1), 0.0029396630659623345, 0.35225490385267244, 3
(1, 1, 0, 1, 0, 2, 0, 0, 2), 0.0036252637279450815, 0.13851492604934615, 3
(1, 1, 0, 1, 0, 1, 3, 0, 0), 0.002538238762355102, 0.03447714104539135, 3
(1, 1, 0, 1, 0, 1, 2, 1, 0), 0.0028766271936400837, 0.34356445023277776, 3
(1, 1, 0, 1, 0, 1, 2, 0, 1), 0.0024522598057482633, 0.407868061339454, 3
(1, 1, 0, 1, 0, 1, 1, 2, 0), 0.003072040544037502, 0.33271748756352776, 3
(1, 1, 0, 1, 0, 1, 1, 1, 1), 0.00463390947749352, 0.049806827759765124, 3
(1, 1, 0, 1, 0, 1, 1, 0, 2), 0.0030720405440375033, 0.33271748756352754, 3
(1, 1, 0, 1, 0, 1, 0, 3, 0), 0.0027336521127525187, 0.12241559926918999, 3
(1, 1, 0, 1, 0, 1, 0, 2, 1), 0.002347699907559342, 0.4333155895897839, 3
(1, 1, 0, 1, 0, 1, 0, 1, 2), 0.0027720672954511644, 0.36481933415126494, 3
(1, 1, 0, 1, 0, 1, 0, 0, 3), 0.0031580195006443443, 0.09392896936844912, 3
(1, 1, 0, 1, 0, 0, 4, 0, 0), 0.0024618489810794278, 0.0017876928798239828, 3
(1, 1, 0, 1, 0, 0, 3, 1, 0), 0.0028294986860923615, 0.048444623829669756, 3
(1, 1, 0, 1, 0, 0, 3, 0, 1), 0.003219377767627577, 0.09528091395046477, 3
(1, 1, 0, 1, 0, 0, 2, 2, 0), 0.002632300571739387, 0.12475663115974753, 3
(1, 1, 0, 1, 0, 0, 2, 1, 1), 0.004071309433673862, 0.2270838879839405, 3
(1, 1, 0, 1, 0, 0, 2, 0, 2), 0.0034469120342061218, 0.13652005300837, 3
(1, 1, 0, 1, 0, 0, 1, 3, 0), 0.0025590799354961316, 0.048513545503280645, 3
(1, 1, 0, 1, 0, 0, 1, 2, 1), 0.0034179880082876365, 0.25323345275912895, 3
(1, 1, 0, 1, 0, 0, 1, 1, 2), 0.003877573688615461, 0.23523649384030684, 3
(1, 1, 0, 1, 0, 0, 1, 0, 3), 0.0030186656158239593, 0.08555174487230413, 3
(1, 1, 0, 1, 0, 0, 0, 4, 0), 0.0023266396057813115, 0.0007085099808674638, 3
(1, 1, 0, 1, 0, 0, 0, 3, 1), 0.0025660563422413513, 0.026530346079185422, 3
(1, 1, 0, 1, 0, 0, 0, 2, 2), 0.002545897309328018, 0.06626055205752425, 3
(1, 1, 0, 1, 0, 0, 0, 1, 3), 0.0026357629410339654, 0.013796510998535018, 3
(1, 1, 0, 1, 0, 0, 0, 0, 4), 0.0023614929051776184, 1.4287633837020305e-05, 3
(1, 1, 0, 0, 5, 0, 0, 0, 0), 0.0013067809112992537, 0, 0
(1, 1, 0, 0, 4, 1, 0, 0, 0), 0.0022214103617502197, 0.0016817515559875826, 3
(1, 1, 0, 0, 4, 0, 1, 0, 0), 0.0024689917286809006, 0.0027280979019302437, 3
(1, 1, 0, 0, 4, 0, 0, 1, 0), 0.002461848981079426, 0.0017876928798241636, 3
(1, 1, 0, 0, 4, 0, 0, 0, 1), 0.0024410253762685878, 5.956593696312363e-05, 3
(1, 1, 0, 0, 3, 2, 0, 0, 0), 0.002142561235705839, 0.004423037333464314, 3
(1, 1, 0, 0, 3, 1, 1, 0, 0), 0.0031390501415823075, 0.009426675768902751, 3
(1, 1, 0, 0, 3, 1, 0, 1, 0), 0.0025382387623551017, 0.03447714104539159, 3
(1, 1, 0, 0, 3, 1, 0, 0, 1), 0.0029012478832636914, 0.01884701815067951, 3
(1, 1, 0, 0, 3, 0, 2, 0, 0), 0.0029052811665580625, 0.004708456811672999, 3
(1, 1, 0, 0, 3, 0, 1, 1, 0), 0.0030673009444109806, 0.02810036768481559, 3
(1, 1, 0, 0, 3, 0, 1, 0, 1), 0.003158019500644344, 0.09707229076940195, 3
(1, 1, 0, 0, 3, 0, 0, 2, 0), 0.0028568166222707604, 0.0033731345339089065, 3
(1, 1, 0, 0, 3, 0, 0, 1, 1), 0.0034202841281711707, 0.011445999728405569, 3
(1, 1, 0, 0, 3, 0, 0, 0, 2), 0.0027678349841412553, 0.00014296814129751995, 3
(1, 1, 0, 0, 2, 3, 0, 0, 0), 0.0021026095755854735, 0.004641491298384902, 3
(1, 1, 0, 0, 2, 2, 1, 0, 0), 0.0030648185057032154, 0.01485730614333419, 3
(1, 1, 0, 0, 2, 2, 0, 1, 0), 0.002084634023661173, 0.1227043475259922, 3
(1, 1, 0, 0, 2, 2, 0, 0, 1), 0.002952655551001837, 0.04969057564407981, 3
(1, 1, 0, 0, 2, 1, 2, 0, 0), 0.0038674900966758053, 0.01199641470676843, 3
(1, 1, 0, 0, 2, 1, 1, 1, 0), 0.003411682274856971, 0.14361150998695862, 3
(1, 1, 0, 0, 2, 1, 1, 0, 1), 0.003977505458712735, 0.23389959913257488, 3
(1, 1, 0, 0, 2, 1, 0, 2, 0), 0.002784768467380701, 0.040606589120120426, 3
(1, 1, 0, 0, 2, 1, 0, 1, 1), 0.003400926351629179, 0.13720025593047927, 3
(1, 1, 0, 0, 2, 1, 0, 0, 2), 0.0035107867091978815, 0.020943054846043925, 3
(1, 1, 0, 0, 2, 0, 3, 0, 0), 0.002905281166558064, 0.004708456811673166, 3
(1, 1, 0, 0, 2, 0, 2, 1, 0), 0.0029890039592173163, 0.06093221811686012, 3
(1, 1, 0, 0, 2, 0, 2, 0, 1), 0.003466198785763143, 0.15373540853809195, 3
(1, 1, 0, 0, 2, 0, 1, 2, 0), 0.0028864668119642552, 0.0637161023140296, 3
(1, 1, 0, 0, 2, 0, 1, 1, 1), 0.003992889510032176, 0.34628284295292205, 3
(1, 1, 0, 0, 2, 0, 1, 0, 2), 0.0032216583529865958, 0.17626487004449345, 3
(1, 1, 0, 0, 2, 0, 0, 3, 0), 0.002802744019305003, 0.0035150405026604936, 3
(1, 1, 0, 0, 2, 0, 0, 2, 1), 0.003767267013468568, 0.026468074972289216, 3
(1, 1, 0, 0, 2, 0, 0, 1, 2), 0.0036252637279450823, 0.01955313781941639, 3
(1, 1, 0, 0, 2, 0, 0, 0, 3), 0.0026607407337815173, 0.0001656440224745417, 3
(1, 1, 0, 0, 1, 4, 0, 0, 0), 0.002161482871569672, 0.0020432031039796126, 3
(1, 1, 0, 0, 1, 3, 1, 0, 0), 0.0025240324273598496, 0.01140586912076495, 3
(1, 1, 0, 0, 1, 3, 0, 1, 0), 0.0023375266105514813, 0.03341566729728688, 3
(1, 1, 0, 0, 1, 3, 0, 0, 1), 0.0029012478832636922, 0.01884701815067944, 3
(1, 1, 0, 0, 1, 2, 2, 0, 0), 0.0030648185057032167, 0.014857306143334035, 3
(1, 1, 0, 0, 1, 2, 1, 1, 0), 0.0032071906065707784, 0.11714978427599053, 3
(1, 1, 0, 0, 1, 2, 1, 0, 1), 0.00337478637708195, 0.24335602867021608, 3
(1, 1, 0, 0, 1, 2, 0, 2, 0), 0.0026035552200363702, 0.040063262194026096, 3
(1, 1, 0, 0, 1, 2, 0, 1, 1), 0.0029936206203958135, 0.17282299905418194, 3
(1, 1, 0, 0, 1, 2, 0, 0, 2), 0.003630641689558978, 0.02003502629238063, 3
(1, 1, 0, 0, 1, 1, 3, 0, 0), 0.0031390501415823097, 0.009426675768903086, 3
(1, 1, 0, 0, 1, 1, 2, 1, 0), 0.0034287439315154283, 0.11865174986985477, 3
(1, 1, 0, 0, 1, 1, 2, 0, 1), 0.0036315579944626018, 0.3292304498705525, 3
(1, 1, 0, 0, 1, 1, 1, 2, 0), 0.0030657348106068382, 0.1843262275441547, 3
(1, 1, 0, 0, 1, 1, 1, 1, 1), 0.005839347640755088, 0.31118864883412745, 3
(1, 1, 0, 0, 1, 1, 1, 0, 2), 0.003631557994462602, 0.32923044987055256, 3
(1, 1, 0, 0, 1, 1, 0, 3, 0), 0.002776041020673716, 0.017608238692055172, 3
(1, 1, 0, 0, 1, 1, 0, 2, 1), 0.003065734810606838, 0.1843262275441543, 3
(1, 1, 0, 0, 1, 1, 0, 1, 2), 0.003428743931515426, 0.11865174986985438, 3
(1, 1, 0, 0, 1, 1, 0, 0, 3), 0.003139050141582309, 0.009426675768902973, 3
(1, 1, 0, 0, 1, 0, 4, 0, 0), 0.002468991728680903, 0.0027280979019302038, 3
(1, 1, 0, 0, 1, 0, 3, 1, 0), 0.0025590799354961334, 0.04851354550328128, 3
(1, 1, 0, 0, 1, 0, 3, 0, 1), 0.0031580195006443456, 0.07671603831260562, 3
(1, 1, 0, 0, 1, 0, 2, 2, 0), 0.0021241352985919833, 0.1904351225074733, 3
(1, 1, 0, 0, 1, 0, 2, 1, 1), 0.0036640037024404997, 0.3119608036670932, 3
(1, 1, 0, 0, 1, 0, 2, 0, 2), 0.003221658352986598, 0.1471815380861026, 3
(1, 1, 0, 0, 1, 0, 1, 3, 0), 0.0023825766313959095, 0.05455554826675908, 3
(1, 1, 0, 0, 1, 0, 1, 2, 1), 0.0034793462752708715, 0.24898952569768423, 3
(1, 1, 0, 0, 1, 0, 1, 1, 2), 0.003877573688615463, 0.23523649384030723, 3
(1, 1, 0, 0, 1, 0, 1, 0, 3), 0.0027808040447405017, 0.10966868466793649, 3
(1, 1, 0, 0, 1, 0, 0, 4, 0), 0.00238074007663079, 0.0020687731929040646, 3
(1, 1, 0, 0, 1, 0, 0, 3, 1), 0.002973362073474716, 0.02371368563531781, 3
(1, 1, 0, 0, 1, 0, 0, 2, 2), 0.003117098454797676, 0.040805588214234544, 3
(1, 1, 0, 0, 1, 0, 0, 1, 3), 0.0027726499216710987, 0.017343954344181924, 3
(1, 1, 0, 0, 1, 0, 0, 0, 4), 0.0022803840007289814, 0.00010137257725091667, 3
(1, 1, 0, 0, 0, 5, 0, 0, 0), 0.0012868050812390713, 0, 0
(1, 1, 0, 0, 0, 4, 1, 0, 0), 0.0021614828715696716, 0.0020432031039797323, 3
(1, 1, 0, 0, 0, 4, 0, 1, 0), 0.0023614929051776153, 0.001103631845494676, 3
(1, 1, 0, 0, 0, 4, 0, 0, 1), 0.002441025376268588, 5.956593696321371e-05, 3
(1, 1, 0, 0, 0, 3, 2, 0, 0), 0.002102609575585475, 0.004641491298385152, 3
(1, 1, 0, 0, 0, 3, 1, 1, 0), 0.0028628092761247854, 0.009256383757232306, 3
(1, 1, 0, 0, 0, 3, 1, 0, 1), 0.0025553004190135608, 0.020922034759226018, 3
(1, 1, 0, 0, 0, 3, 0, 2, 0), 0.0026756033749264258, 0.0021926541178251798, 3
(1, 1, 0, 0, 0, 3, 0, 1, 1), 0.0030129783969378016, 0.008578049871114235, 3
(1, 1, 0, 0, 0, 3, 0, 0, 2), 0.002887689964502353, 0.0001304610362098692, 3
(1, 1, 0, 0, 0, 2, 3, 0, 0), 0.0021425612357058414, 0.004423037333464286, 3
(1, 1, 0, 0, 0, 2, 2, 1, 0), 0.0028810888503503574, 0.017655184165853564, 3
(1, 1, 0, 0, 0, 2, 2, 0, 1), 0.002260760622501576, 0.09943046597213817, 3
(1, 1, 0, 0, 0, 2, 1, 2, 0), 0.0034000100467255537, 0.010993122675731794, 3
(1, 1, 0, 0, 0, 2, 1, 1, 1), 0.0035316262243653296, 0.10972599832863986, 3
(1, 1, 0, 0, 0, 2, 1, 0, 2), 0.002938746761058715, 0.02148170143560573, 3
(1, 1, 0, 0, 0, 2, 0, 3, 0), 0.002661482432081034, 0.0022283919088423136, 3
(1, 1, 0, 0, 0, 2, 0, 2, 1), 0.002952655551001834, 0.026969409922824192, 3
(1, 1, 0, 0, 0, 2, 0, 1, 2), 0.003111720493183778, 0.016063705577011606, 3
(1, 1, 0, 0, 0, 2, 0, 0, 3), 0.0028205473742629814, 0.00014588574044495871, 3
(1, 1, 0, 0, 0, 1, 4, 0, 0), 0.002221410361750223, 0.0016817515559874956, 3
(1, 1, 0, 0, 0, 1, 3, 1, 0), 0.002555300419013559, 0.009088680246471288, 3
(1, 1, 0, 0, 0, 1, 3, 0, 1), 0.0025553004190135634, 0.016760375239449073, 3
(1, 1, 0, 0, 0, 1, 2, 2, 0), 0.002818891780697614, 0.012016194513824338, 3
(1, 1, 0, 0, 0, 1, 2, 1, 1), 0.00361004614800702, 0.059762664166388854, 3
(1, 1, 0, 0, 0, 1, 2, 0, 2), 0.002818891780697618, 0.01942520904242872, 3
(1, 1, 0, 0, 0, 1, 1, 3, 0), 0.0027931026773321717, 0.006427333148384319, 3
(1, 1, 0, 0, 0, 1, 1, 2, 1), 0.0036208020712348095, 0.06301456991799431, 3
(1, 1, 0, 0, 0, 1, 1, 1, 2), 0.0036208020712348104, 0.06301456991799465, 3
(1, 1, 0, 0, 0, 1, 1, 0, 3), 0.0027931026773321778, 0.006427333148384125, 3
(1, 1, 0, 0, 0, 1, 0, 4, 0), 0.002340311490909527, 0.0011727512776452441, 3
(1, 1, 0, 0, 0, 1, 0, 3, 1), 0.0025660563422413483, 0.021084961327687307, 3
(1, 1, 0, 0, 0, 1, 0, 2, 2), 0.0024837002396752737, 0.04784875211338227, 3
(1, 1, 0, 0, 0, 1, 0, 1, 3), 0.0025660563422413504, 0.012179841814480072, 3
(1, 1, 0, 0, 0, 1, 0, 0, 4), 0.0023403114909095303, 9.108549299150794e-05, 3
(1, 1, 0, 0, 0, 0, 5, 0, 0), 0.0013067809112992548, 0, 0
(1, 1, 0, 0, 0, 0, 4, 1, 0), 0.002207738476622004, 0.00011928453611328032, 3
(1, 1, 0, 0, 0, 0, 4, 0, 1), 0.002441025376268591, 1.0102039961323492e-05, 3
(1, 1, 0, 0, 0, 0, 3, 2, 0), 0.002094485108898488, 0.0004053913538657304, 3
(1, 1, 0, 0, 0, 0, 3, 1, 1), 0.003091398320579496, 0.00033924009557936423, 3
(1, 1, 0, 0, 0, 0, 3, 0, 2), 0.0027678349841412575, 2.4528556381811137e-05, 3
(1, 1, 0, 0, 0, 0, 2, 3, 0), 0.0020404125059327303, 0.00043822319629703956, 3
(1, 1, 0, 0, 0, 0, 2, 2, 1), 0.003109495398285217, 0.0009148480563990029, 3
(1, 1, 0, 0, 0, 0, 2, 1, 2), 0.0037298236261340046, 0.0003777079311056842, 3
(1, 1, 0, 0, 0, 0, 2, 0, 3), 0.002660740733781519, 2.832231542626775e-05, 3
(1, 1, 0, 0, 0, 0, 1, 4, 0), 0.002126629572173365, 0.00015119566892908174, 3
(1, 1, 0, 0, 0, 0, 1, 3, 1), 0.0026444762658830397, 0.0005557326670258006, 3
(1, 1, 0, 0, 0, 0, 1, 2, 2), 0.003221658352986596, 0.0005530943342297519, 3
(1, 1, 0, 0, 0, 0, 1, 1, 3), 0.0029519851229942713, 0.00022766520535622784, 3
(1, 1, 0, 0, 0, 0, 1, 0, 4), 0.002280384000728982, 1.6756058035981948e-05, 3
(1, 1, 0, 0, 0, 0, 0, 5, 0), 0.001279744609816375, 0, 0
(1, 1, 0, 0, 0, 0, 0, 4, 1), 0.0022175643489203613, 6.006314451292122e-07, 3
(1, 1, 0, 0, 0, 0, 0, 3, 2), 0.002259669710993848, 1.9824447498664455e-06, 3
(1, 1, 0, 0, 0, 0, 0, 2, 3), 0.00220664806359987, 2.397432184786137e-06, 3
(1, 1, 0, 0, 0, 0, 0, 1, 4), 0.002138031877829391, 1.1943331638218507e-06, 3
(1, 1, 0, 0, 0, 0, 0, 0, 5), 0.0012532337861193854, 0, 0
(1, 0, 6, 0, 0, 0, 0, 0, 0), 0.0004922889061178742, 0, 0
(1, 0, 5, 1, 0, 0, 0, 0, 0), 0.001206576406190067, 0, 0
(1, 0, 5, 0, 1, 0, 0, 0, 0), 0.0013017948467536613, 0, 0
(1, 0, 5, 0, 0, 1, 0, 0, 0), 0.0012929417214596667, 0, 0
(1, 0, 5, 0, 0, 0, 1, 0, 0), 0.0012987019389537587, 0, 0
(1, 0, 5, 0, 0, 0, 0, 1, 0), 0.001300360723656623, 0, 0
(1, 0, 5, 0, 0, 0, 0, 0, 1), 0.0012797446098163745, 0, 0
(1, 0, 4, 2, 0, 0, 0, 0, 0), 0.001410012153057435, 0, 0
(1, 0, 4, 1, 1, 0, 0, 0, 0), 0.0022803840007289784, 1.6756058035880443e-05, 3
(1, 0, 4, 1, 0, 1, 0, 0, 0), 0.0020502630074902364, 0.002248639088386968, 3
(1, 0, 4, 1, 0, 0, 1, 0, 0), 0.002192153032980142, 0.004706082610641427, 3
(1, 0, 4, 1, 0, 0, 0, 1, 0), 0.0020851163068865437, 0.0035067192952562623, 3
(1, 0, 4, 1, 0, 0, 0, 0, 1), 0.002126629572173365, 0.00015119566892899116, 3
(1, 0, 4, 0, 2, 0, 0, 0, 0), 0.0017923259696853364, 0, 0
(1, 0, 4, 0, 1, 1, 0, 0, 0), 0.0023403114909095277, 0.0011727512776453, 3
(1, 0, 4, 0, 1, 0, 1, 0, 0), 0.002427478463394078, 0.022892432700239457, 3
(1, 0, 4, 0, 1, 0, 0, 1, 0), 0.002427478463394078, 0.02289243270023969, 3
(1, 0, 4, 0, 1, 0, 0, 0, 1), 0.0023403114909095273, 0.001172751277644993, 3
(1, 0, 4, 0, 0, 2, 0, 0, 0), 0.001756913468509357, 0, 0
(1, 0, 4, 0, 0, 1, 1, 0, 0), 0.0024689917286809006, 0.0027280979019303135, 3
(1, 0, 4, 0, 0, 1, 0, 1, 0), 0.0024009190875120935, 0.029700489821543236, 3
(1, 0, 4, 0, 0, 1, 0, 0, 1), 0.002380740076630789, 0.002068773192904194, 3
(1, 0, 4, 0, 0, 0, 2, 0, 0), 0.0017785142841122003, 0, 0
(1, 0, 4, 0, 0, 0, 1, 1, 0), 0.0023614929051776166, 0.0011036318454951983, 3
(1, 0, 4, 0, 0, 0, 1, 0, 1), 0.0023266396057813102, 0.0007085099808674433, 3
(1, 0, 4, 0, 0, 0, 0, 2, 0), 0.001786948008071441, 0, 0
(1, 0, 4, 0, 0, 0, 0, 1, 1), 0.002441025376268589, 1.0102039961203284e-05, 3
(1, 0, 4, 0, 0, 0, 0, 0, 2), 0.0016843929166560883, 0, 0
(1, 0, 3, 3, 0, 0, 0, 0, 0), 0.0013878521356749192, 0, 0
(1, 0, 3, 2, 1, 0, 0, 0, 0), 0.0022904459488554503, 8.462442701031873e-05, 3
(1, 0, 3, 2, 0, 1, 0, 0, 0), 0.0017182909521840039, 0.02187283475094854, 3
(1, 0, 3, 2, 0, 0, 1, 0, 0), 0.002112933057785998, 0.02242665082739853, 3
(1, 0, 3, 2, 0, 0, 0, 1, 0), 0.0017769027140941492, 0.03813397229672459, 3
(1, 0, 3, 2, 0, 0, 0, 0, 1), 0.002040412505932731, 0.0004382231962971445, 3
(1, 0, 3, 1, 2, 0, 0, 0, 0), 0.0028675168097311086, 3.412616912821931e-05, 3
(1, 0, 3, 1, 1, 1, 0, 0, 0), 0.002566056342241348, 0.021084961327687474, 3
(1, 0, 3, 1, 1, 0, 1, 0, 0), 0.0030186656158239546, 0.08555174487230438, 3
(1, 0, 3, 1, 1, 0, 0, 1, 0), 0.0027808040447405, 0.10966868466793732, 3
(1, 0, 3, 1, 1, 0, 0, 0, 1), 0.002793102677332172, 0.0064273331483841525, 3
(1, 0, 3, 1, 0, 2, 0, 0, 0), 0.002242243061295694, 0.004382386862612623, 3
(1, 0, 3, 1, 0, 1, 1, 0, 0), 0.0025590799354961325, 0.04851354550328059, 3
(1, 0, 3, 1, 0, 1, 0, 1, 0), 0.002048927799737449, 0.16245147417833464, 3
(1, 0, 3, 1, 0, 1, 0, 0, 1), 0.0023825766313959086, 0.05455554826675858, 3
(1, 0, 3, 1, 0, 0, 2, 0, 0), 0.0026656862543681463, 0.007343410557727733, 3
(1, 0, 3, 1, 0, 0, 1, 1, 0), 0.002337526610551482, 0.03341566729728685, 3
(1, 0, 3, 1, 0, 0, 1, 0, 1), 0.0025590799354961316, 0.04851354550328095, 3
(1, 0, 3, 1, 0, 0, 0, 2, 0), 0.0023468029594846144, 0.006169834259177208, 3
(1, 0, 3, 1, 0, 0, 0, 1, 1), 0.00255530041901356, 0.016760375239449198, 3
(1, 0, 3, 1, 0, 0, 0, 0, 2), 0.0024062535240642682, 0.0003893639002039471, 3
(1, 0, 3, 0, 3, 0, 0, 0, 0), 0.0019649229965505778, 0, 0
(1, 0, 3, 0, 2, 1, 0, 0, 0), 0.002503371341100884, 0.004837423293280339, 3
(1, 0, 3, 0, 2, 0, 1, 0, 0), 0.0028211362324250715, 0.04066054265584486, 3
(1, 0, 3, 0, 2, 0, 0, 1, 0), 0.0028039891836167544, 0.055170595904826945, 3
(1, 0, 3, 0, 2, 0, 0, 0, 1), 0.002661482432081036, 0.00222839190884217, 3
(1, 0, 3, 0, 1, 2, 0, 0, 0), 0.0024502525893369143, 0.0053131705911422245, 3
(1, 0, 3, 0, 1, 1, 1, 0, 0), 0.003158019500644342, 0.07671603831260565, 3
(1, 0, 3, 0, 1, 1, 0, 1, 0), 0.0027336521127525205, 0.12241559926918988, 3
(1, 0, 3, 0, 1, 1, 0, 0, 1), 0.0027760410206737166, 0.017608238692055172, 3
(1, 0, 3, 0, 1, 0, 2, 0, 0), 0.0027968185681315604, 0.05044971570756276, 3
(1, 0, 3, 0, 1, 0, 1, 1, 0), 0.0028033587115451324, 0.11591268977027414, 3
(1, 0, 3, 0, 1, 0, 1, 0, 1), 0.00273365211275252, 0.12241559926919009, 3
(1, 0, 3, 0, 1, 0, 0, 2, 0), 0.002796818568131562, 0.05044971570756283, 3
(1, 0, 3, 0, 1, 0, 0, 1, 1), 0.0031580195006443426, 0.07671603831260586, 3
(1, 0, 3, 0, 1, 0, 0, 0, 2), 0.0024502525893369148, 0.005313170591142487, 3
(1, 0, 3, 0, 0, 3, 0, 0, 0), 0.0019118042447866098, 0, 0
(1, 0, 3, 0, 0, 2, 1, 0, 0), 0.0028805867970047275, 0.008143416703347858, 3
(1, 0, 3, 0, 0, 2, 0, 1, 0), 0.002733164181264796, 0.05965260289648818, 3
(1, 0, 3, 0, 0, 2, 0, 0, 1), 0.002802744019305002, 0.003515040502660466, 3
(1, 0, 3, 0, 0, 1, 2, 0, 0), 0.0029093878844751848, 0.00820073985270342, 3
(1, 0, 3, 0, 0, 1, 1, 1, 0), 0.003158019500644342, 0.09707229076940266, 3
(1, 0, 3, 0, 0, 1, 1, 0, 1), 0.0030673009444109806, 0.028100367684816118, 3
(1, 0, 3, 0, 0, 1, 0, 2, 0), 0.0027791123175435707, 0.051579970577424875, 3
(1, 0, 3, 0, 0, 1, 0, 1, 1), 0.0032193777676275755, 0.09528091395046408, 3
(1, 0, 3, 0, 0, 1, 0, 0, 2), 0.0026446329283248493, 0.00738461151761188, 3
(1, 0, 3, 0, 0, 0, 3, 0, 0), 0.0019406053322570684, 0, 0
(1, 0, 3, 0, 0, 0, 2, 1, 0), 0.002513906976203679, 0.004853575041182969, 3
(1, 0, 3, 0, 0, 0, 2, 0, 1), 0.0026134063052736882, 0.001436072996532839, 3
(1, 0, 3, 0, 0, 0, 1, 2, 0), 0.002531054025011996, 0.004423551435960162, 3
(1, 0, 3, 0, 0, 0, 1, 1, 1), 0.0030129783969378046, 0.008578049871114235, 3
(1, 0, 3, 0, 0, 0, 1, 0, 2), 0.0024264941268230767, 0.0030892350478339357, 3
(1, 0, 3, 0, 0, 0, 0, 3, 0), 0.001957752381065385, 0, 0
(1, 0, 3, 0, 0, 0, 0, 2, 1), 0.0029300527930385305, 2.1425156156779177e-05, 3
(1, 0, 3, 0, 0, 0, 0, 1, 2), 0.0027259935657796028, 3.9235137056279235e-05, 3
(1, 0, 3, 0, 0, 0, 0, 0, 3), 0.0017536931538064575, 0, 0
(1, 0, 2, 4, 0, 0, 0, 0, 0), 0.0014010192273185222, 0, 0
(1, 0, 2, 3, 1, 0, 0, 0, 0), 0.0021425612357058362, 0.00011513580689889974, 3
(1, 0, 2, 3, 0, 1, 0, 0, 0), 0.0017182909521840034, 0.021872834750948596, 3
(1, 0, 2, 3, 0, 0, 1, 0, 0), 0.0021084792909914717, 0.023649864136993493, 3
(1, 0, 2, 3, 0, 0, 0, 1, 0), 0.0017591964635061594, 0.04255184798165047, 3
(1, 0, 2, 3, 0, 0, 0, 0, 1), 0.002094485108898489, 0.0004053913538657408, 3
(1, 0, 2, 2, 2, 0, 0, 0, 0), 0.002888703373775959, 0.00013537650280570046, 3
(1, 0, 2, 2, 1, 1, 0, 0, 0), 0.002483700239675273, 0.04784875211338211, 3
(1, 0, 2, 2, 1, 0, 1, 0, 0), 0.0029725787612656603, 0.13199527797710164, 3
(1, 0, 2, 2, 1, 0, 0, 1, 0), 0.002585107271148861, 0.17833746230548, 3
(1, 0, 2, 2, 1, 0, 0, 0, 1), 0.0028188917806976133, 0.012016194513823792, 3
(1, 0, 2, 2, 0, 2, 0, 0, 0), 0.0020047503055563146, 0.02352127547370238, 3
(1, 0, 2, 2, 0, 1, 1, 0, 0), 0.002124135298591983, 0.19043512250747271, 3
(1, 0, 2, 2, 0, 1, 0, 1, 0), 0.0013282279614623427, 0.38290113716169977, 3
(1, 0, 2, 2, 0, 1, 0, 0, 1), 0.0021241352985919833, 0.19043512250747233, 3
(1, 0, 2, 2, 0, 0, 2, 0, 0), 0.00279952752690648, 0.023374912746998776, 3
(1, 0, 2, 2, 0, 0, 1, 1, 0), 0.0020846340236611726, 0.12270434752599203, 3
(1, 0, 2, 2, 0, 0, 1, 0, 1), 0.0026323005717393904, 0.12475663115974814, 3
(1, 0, 2, 2, 0, 0, 0, 2, 0), 0.002118388521634009, 0.03391817193487308, 3
(1, 0, 2, 2, 0, 0, 0, 1, 1), 0.0022607606225015747, 0.09943046597213825, 3
(1, 0, 2, 2, 0, 0, 0, 0, 2), 0.0025859575407315167, 0.0007419115005919513, 3
(1, 0, 2, 1, 3, 0, 0, 0, 0), 0.0029215894126968676, 3.2446733554275205e-05, 3
(1, 0, 2, 1, 2, 1, 0, 0, 0), 0.0030986505059101624, 0.02807915501954017, 3
(1, 0, 2, 1, 2, 0, 1, 0, 0), 0.0036852357026992584, 0.11388170850905242, 3
(1, 0, 2, 1, 2, 0, 0, 1, 0), 0.0036121937406714657, 0.13091968622430136, 3
(1, 0, 2, 1, 2, 0, 0, 0, 1), 0.003400010046725553, 0.010993122675731836, 3
(1, 0, 2, 1, 1, 2, 0, 0, 0), 0.0026035552200363702, 0.07711487996784913, 3
(1, 0, 2, 1, 1, 1, 1, 0, 0), 0.0036640037024404967, 0.31196080366709356, 3
(1, 0, 2, 1, 1, 1, 0, 1, 0), 0.0023476999075593427, 0.43331558958978483, 3
(1, 0, 2, 1, 1, 1, 0, 0, 1), 0.0030657348106068387, 0.18432622754415415, 3
(1, 0, 2, 1, 1, 0, 2, 0, 0), 0.003609129843103394, 0.1456434478247747, 3
(1, 0, 2, 1, 1, 0, 1, 1, 0), 0.0028504872190928546, 0.3791352129763628, 3
(1, 0, 2, 1, 1, 0, 1, 0, 1), 0.0030720405440375037, 0.33271748756352715, 3
(1, 0, 2, 1, 1, 0, 0, 2, 0), 0.0032216583529865953, 0.17626487004449368, 3
(1, 0, 2, 1, 1, 0, 0, 1, 1), 0.0036315579944626013, 0.32923044987055283, 3
(1, 0, 2, 1, 1, 0, 0, 0, 2), 0.002938746761058712, 0.02148170143560601, 3
(1, 0, 2, 1, 0, 3, 0, 0, 0), 0.0024264941268230776, 0.003089235047833982, 3
(1, 0, 2, 1, 0, 2, 1, 0, 0), 0.0027660643420436126, 0.08163265306122436, 3
(1, 0, 2, 1, 0, 2, 0, 1, 0), 0.0023021956792209784, 0.22033728175942027, 3
(1, 0, 2, 1, 0, 2, 0, 0, 1), 0.0028864668119642544, 0.06371610231402919, 3
(1, 0, 2, 1, 0, 1, 2, 0, 0), 0.0031850537683215394, 0.07135895698026078, 3
(1, 0, 2, 1, 0, 1, 1, 1, 0), 0.00239090153876503, 0.4200151580892656, 3
(1, 0, 2, 1, 0, 1, 1, 0, 1), 0.0027096140493488453, 0.2016625944729727, 3
(1, 0, 2, 1, 0, 1, 0, 2, 0), 0.0024067555774098985, 0.20684178646047233, 3
(1, 0, 2, 1, 0, 1, 0, 1, 1), 0.0024522598057482637, 0.4078680613394541, 3
(1, 0, 2, 1, 0, 1, 0, 0, 2), 0.0029202988121712044, 0.08282736571011452, 3
(1, 0, 2, 1, 0, 0, 3, 0, 0), 0.002845483553101004, 0.005654197051732862, 3
(1, 0, 2, 1, 0, 0, 2, 1, 0), 0.0026373872202433194, 0.05526967410529851, 3
(1, 0, 2, 1, 0, 0, 2, 0, 1), 0.003151221768114588, 0.057380870635284215, 3
(1, 0, 2, 1, 0, 0, 1, 2, 0), 0.002322957692154313, 0.061058233602913604, 3
(1, 0, 2, 1, 0, 0, 1, 1, 1), 0.002993620620395815, 0.17282299905418216, 3
(1, 0, 2, 1, 0, 0, 1, 0, 2), 0.0027660643420436113, 0.08163265306122469, 3
(1, 0, 2, 1, 0, 0, 0, 3, 0), 0.002531054025011998, 0.004423551435960249, 3
(1, 0, 2, 1, 0, 0, 0, 2, 1), 0.0030433066592476356, 0.023674085628201325, 3
(1, 0, 2, 1, 0, 0, 0, 1, 2), 0.0029725787612656634, 0.020017913661151306, 3
(1, 0, 2, 1, 0, 0, 0, 0, 3), 0.002460326127030028, 0.0003607050503506977, 3
(1, 0, 2, 0, 4, 0, 0, 0, 0), 0.001790533315814038, 0, 0
(1, 0, 2, 0, 3, 1, 0, 0, 0), 0.002333241218418894, 0.0066857801359072565, 3
(1, 0, 2, 0, 3, 0, 1, 0, 0), 0.0028211362324250715, 0.040660542655844845, 3
(1, 0, 2, 0, 3, 0, 0, 1, 0), 0.0027862829330287655, 0.05650203260127235, 3
(1, 0, 2, 0, 3, 0, 0, 0, 1), 0.0026756033749264284, 0.002192654117825204, 3
(1, 0, 2, 0, 2, 2, 0, 0, 0), 0.002066108572539548, 0.040708717529516165, 3
(1, 0, 2, 0, 2, 1, 1, 0, 0), 0.003221658352986594, 0.1471815380861028, 3
(1, 0, 2, 0, 2, 1, 0, 1, 0), 0.0023553144309849494, 0.21368929765940697, 3
(1, 0, 2, 0, 2, 1, 0, 0, 1), 0.0026035552200363715, 0.04006326219402621, 3
(1, 0, 2, 0, 2, 0, 2, 0, 0), 0.003056299144287131, 0.07745770269254144, 3
(1, 0, 2, 0, 2, 0, 1, 1, 0), 0.0028810888503503582, 0.1821532328862725, 3
(1, 0, 2, 0, 2, 0, 1, 0, 1), 0.0028810888503503574, 0.18215323288627325, 3
(1, 0, 2, 0, 2, 0, 0, 2, 0), 0.0030040191951926742, 0.08967665979120862, 3
(1, 0, 2, 0, 2, 0, 0, 1, 1), 0.0034661987857631405, 0.15373540853809256, 3
(1, 0, 2, 0, 2, 0, 0, 0, 2), 0.00257965180730085, 0.008210253756136045, 3
(1, 0, 2, 0, 1, 3, 0, 0, 0), 0.002262416216066936, 0.007722346398710013, 3
(1, 0, 2, 0, 1, 2, 1, 0, 0), 0.0031509304550046253, 0.11607448689635952, 3
(1, 0, 2, 0, 1, 2, 0, 1, 0), 0.0023021956792209793, 0.2203372817594206, 3
(1, 0, 2, 0, 1, 2, 0, 0, 1), 0.002784768467380702, 0.04060658912012037, 3
(1, 0, 2, 0, 1, 1, 2, 0, 0), 0.0036676265564812606, 0.11843267315546291, 3
(1, 0, 2, 0, 1, 1, 1, 1, 0), 0.002939663065962336, 0.3522549038526722, 3
(1, 0, 2, 0, 1, 1, 1, 0, 1), 0.003054978887379048, 0.36456696708314473, 3
(1, 0, 2, 0, 1, 1, 0, 2, 0), 0.0028188917806976155, 0.18931050607058048, 3
(1, 0, 2, 0, 1, 1, 0, 1, 1), 0.0030549788873790477, 0.36456696708314484, 3
(1, 0, 2, 0, 1, 1, 0, 0, 2), 0.0027847684673807022, 0.04060658912012037, 3
(1, 0, 2, 0, 1, 0, 3, 0, 0), 0.002779112317543572, 0.051579970577425, 3
(1, 0, 2, 0, 1, 0, 2, 1, 0), 0.002406755577409898, 0.20684178646047272, 3
(1, 0, 2, 0, 1, 0, 2, 0, 1), 0.0028188917806976155, 0.18931050607058092, 3
(1, 0, 2, 0, 1, 0, 1, 2, 0), 0.002406755577409899, 0.20684178646047227, 3
(1, 0, 2, 0, 1, 0, 1, 1, 1), 0.002939663065962336, 0.35225490385267305, 3
(1, 0, 2, 0, 1, 0, 1, 0, 2), 0.0023021956792209797, 0.22033728175942027, 3
(1, 0, 2, 0, 1, 0, 0, 3, 0), 0.0027791123175435737, 0.051579970577425006, 3
(1, 0, 2, 0, 1, 0, 0, 2, 1), 0.00366762655648126, 0.1184326731554634, 3
(1, 0, 2, 0, 1, 0, 0, 1, 2), 0.0031509304550046244, 0.11607448689635994, 3
(1, 0, 2, 0, 1, 0, 0, 0, 3), 0.002262416216066936, 0.007722346398710063, 3
(1, 0, 2, 0, 0, 4, 0, 0, 0), 0.0017551208146380595, 0, 0
(1, 0, 2, 0, 0, 3, 1, 0, 0), 0.002750408334443104, 0.01013844537561896, 3
(1, 0, 2, 0, 0, 3, 0, 1, 0), 0.002733164181264796, 0.05965260289648828, 3
(1, 0, 2, 0, 0, 3, 0, 0, 1), 0.0028568166222707613, 0.003373134533908929, 3
(1, 0, 2, 0, 0, 2, 2, 0, 0), 0.003021080851851133, 0.026755016398653294, 3
(1, 0, 2, 0, 0, 2, 1, 1, 0), 0.0036252637279450828, 0.13851492604934587, 3
(1, 0, 2, 0, 0, 2, 1, 0, 1), 0.003394632085111664, 0.056264842875045816, 3
(1, 0, 2, 0, 0, 2, 0, 2, 0), 0.003004019195192672, 0.08967665979120845, 3
(1, 0, 2, 0, 0, 2, 0, 1, 1), 0.0035889153197296055, 0.1702284805101905, 3
(1, 0, 2, 0, 0, 2, 0, 0, 2), 0.00304831580551745, 0.009629091923501094, 3
(1, 0, 2, 0, 0, 1, 3, 0, 0), 0.002779209421913562, 0.01025335396645988, 3
(1, 0, 2, 0, 0, 1, 2, 1, 0), 0.0032040492067685923, 0.14234154825915218, 3
(1, 0, 2, 0, 0, 1, 2, 0, 1), 0.0031512217681145915, 0.05738087063528406, 3
(1, 0, 2, 0, 0, 1, 1, 2, 0), 0.003221658352986593, 0.1762648700444938, 3
(1, 0, 2, 0, 0, 1, 1, 1, 1), 0.003992889510032173, 0.3462828429529229, 3
(1, 0, 2, 0, 0, 1, 1, 0, 2), 0.002886466811964255, 0.06371610231402958, 3
(1, 0, 2, 0, 0, 1, 0, 3, 0), 0.0027968185681315604, 0.05044971570756284, 3
(1, 0, 2, 0, 0, 1, 0, 2, 1), 0.0036091298431033952, 0.14564344782477448, 3
(1, 0, 2, 0, 0, 1, 0, 1, 2), 0.003326765740735058, 0.13728775100638277, 3
(1, 0, 2, 0, 0, 1, 0, 0, 3), 0.0025144544657632255, 0.009599075480805463, 3
(1, 0, 2, 0, 0, 0, 4, 0, 0), 0.0017695213583732885, 0, 0
(1, 0, 2, 0, 0, 0, 3, 1, 0), 0.0023119496600883067, 0.007149575243503901, 3
(1, 0, 2, 0, 0, 0, 3, 0, 1), 0.0026134063052736887, 0.001436072996532884, 3
(1, 0, 2, 0, 0, 0, 2, 2, 0), 0.002118388521634006, 0.03391817193487298, 3
(1, 0, 2, 0, 0, 0, 2, 1, 1), 0.0029526555510018372, 0.030613359669070975, 3
(1, 0, 2, 0, 0, 0, 2, 0, 2), 0.002518293540317619, 0.005256680089417538, 3
(1, 0, 2, 0, 0, 0, 1, 3, 0), 0.002346802959484614, 0.006169834259176967, 3
(1, 0, 2, 0, 0, 0, 1, 2, 1), 0.003216280391372698, 0.016911540121971727, 3
(1, 0, 2, 0, 0, 0, 1, 1, 2), 0.0031117204931837795, 0.016063705577011672, 3
(1, 0, 2, 0, 0, 0, 1, 0, 3), 0.002242243061295696, 0.0043823868626129, 3
(1, 0, 2, 0, 0, 0, 0, 4, 0), 0.001786948008071442, 0, 0
(1, 0, 2, 0, 0, 0, 0, 3, 1), 0.002877031145644551, 2.3485365212513846e-05, 3
(1, 0, 2, 0, 0, 0, 0, 2, 2), 0.002993263271964883, 7.649260346885067e-05, 3
(1, 0, 2, 0, 0, 0, 0, 1, 3), 0.0024710146022702516, 5.964777624553583e-05, 3
(1, 0, 2, 0, 0, 0, 0, 0, 4), 0.001583939736384292, 0, 0
(1, 0, 1, 5, 0, 0, 0, 0, 0), 0.0011993820655989364, 0, 0
(1, 0, 1, 4, 1, 0, 0, 0, 0), 0.002058556931004556, 4.042854932548939e-05, 3
(1, 0, 1, 4, 0, 1, 0, 0, 0), 0.002050263007490235, 0.0022486390883863366, 3
(1, 0, 1, 4, 0, 0, 1, 0, 0), 0.002185472382788351, 0.0054222916911696485, 3
(1, 0, 1, 4, 0, 0, 0, 1, 0), 0.0020585569310045586, 0.0041335650132007795, 3
(1, 0, 1, 4, 0, 0, 0, 0, 1), 0.0022077384766220013, 0.00011928453611345837, 3
(1, 0, 1, 3, 2, 0, 0, 0, 0), 0.0023119496600883032, 9.216274219619689e-05, 3
(1, 0, 1, 3, 1, 1, 0, 0, 0), 0.002566056342241347, 0.012179841814479828, 3
(1, 0, 1, 3, 1, 0, 1, 0, 0), 0.002534653454612501, 0.09872688180039195, 3
(1, 0, 1, 3, 1, 0, 0, 1, 0), 0.0024732951876292697, 0.09696907460395797, 3
(1, 0, 1, 3, 1, 0, 0, 0, 1), 0.0025553004190135556, 0.009088680246471397, 3
(1, 0, 1, 3, 0, 2, 0, 0, 0), 0.0022782147642513464, 0.004390926178106862, 3
(1, 0, 1, 3, 0, 1, 1, 0, 0), 0.0023825766313959064, 0.05455554826675871, 3
(1, 0, 1, 3, 0, 1, 0, 1, 0), 0.002048927799737449, 0.16245147417833425, 3
(1, 0, 1, 3, 0, 1, 0, 0, 1), 0.0025590799354961316, 0.04851354550328099, 3
(1, 0, 1, 3, 0, 0, 2, 0, 0), 0.00268384289014569, 0.008220396161106768, 3
(1, 0, 1, 3, 0, 0, 1, 1, 0), 0.0025382387623550996, 0.034477141045391534, 3
(1, 0, 1, 3, 0, 0, 1, 0, 1), 0.002829498686092361, 0.048444623829670255, 3
(1, 0, 1, 3, 0, 0, 0, 2, 0), 0.002311949660088309, 0.007149575243503721, 3
(1, 0, 1, 3, 0, 0, 0, 1, 1), 0.00255530041901356, 0.02092203475922628, 3
(1, 0, 1, 3, 0, 0, 0, 0, 2), 0.0026585156388829537, 0.00028713285282105553, 3
(1, 0, 1, 2, 3, 0, 0, 0, 0), 0.002513906976203677, 6.4905757337158e-05, 3
(1, 0, 1, 2, 2, 1, 0, 0, 0), 0.003098650505910162, 0.01774301081133561, 3
(1, 0, 1, 2, 2, 0, 1, 0, 0), 0.002972578761265658, 0.13199527797710164, 3
(1, 0, 1, 2, 2, 0, 0, 1, 0), 0.0032040492067685906, 0.134649533502127, 3
(1, 0, 1, 2, 2, 0, 0, 0, 1), 0.002881088850350354, 0.01765518416585346, 3
(1, 0, 1, 2, 1, 2, 0, 0, 0), 0.003047209359485212, 0.030999700416087336, 3
(1, 0, 1, 2, 1, 1, 1, 0, 0), 0.003479346275270869, 0.24898952569768443, 3
(1, 0, 1, 2, 1, 1, 0, 1, 0), 0.002772067295451165, 0.3648193341512656, 3
(1, 0, 1, 2, 1, 1, 0, 0, 1), 0.003428743931515428, 0.11865174986985455, 3
(1, 0, 1, 2, 1, 0, 2, 0, 0), 0.0033267657407350564, 0.13728775100638266, 3
(1, 0, 1, 2, 1, 0, 1, 1, 0), 0.002876627193640084, 0.3435644502327781, 3
(1, 0, 1, 2, 1, 0, 1, 0, 1), 0.0028766271936400845, 0.3435644502327785, 3
(1, 0, 1, 2, 1, 0, 0, 2, 0), 0.003204049206768594, 0.14234154825915235, 3
(1, 0, 1, 2, 1, 0, 0, 1, 1), 0.0033747863770819484, 0.2433560286702165, 3
(1, 0, 1, 2, 1, 0, 0, 0, 2), 0.003025697513029629, 0.02332285946267833, 3
(1, 0, 1, 2, 0, 3, 0, 0, 0), 0.0024624658297787293, 0.0030834489389880175, 3
(1, 0, 1, 2, 0, 2, 1, 0, 0), 0.002514670686276855, 0.08907201476032958, 3
(1, 0, 1, 2, 0, 2, 0, 1, 0), 0.0023553144309849472, 0.21368929765940703, 3
(1, 0, 1, 2, 0, 2, 0, 0, 1), 0.0029890039592173133, 0.06093221811686023, 3
(1, 0, 1, 2, 0, 1, 2, 0, 0), 0.002920298812171202, 0.08282736571011487, 3
(1, 0, 1, 2, 0, 1, 1, 1, 0), 0.0024522598057482616, 0.40786806133945414, 3
(1, 0, 1, 2, 0, 1, 1, 0, 1), 0.002709614049348845, 0.2016625944729737, 3
(1, 0, 1, 2, 0, 1, 0, 2, 0), 0.0024067555774099, 0.20684178646047222, 3
(1, 0, 1, 2, 0, 1, 0, 1, 1), 0.002390901538765032, 0.42001515808926604, 3
(1, 0, 1, 2, 0, 1, 0, 0, 2), 0.0031850537683215372, 0.07135895698026062, 3
(1, 0, 1, 2, 0, 0, 3, 0, 0), 0.002868093955673075, 0.006069326365813219, 3
(1, 0, 1, 2, 0, 0, 2, 1, 0), 0.002991574199712715, 0.05058300019201574, 3
(1, 0, 1, 2, 0, 0, 2, 0, 1), 0.0033946320851116598, 0.05626484287504571, 3
(1, 0, 1, 2, 0, 0, 1, 2, 0), 0.0026373872202433207, 0.055269674105298455, 3
(1, 0, 1, 2, 0, 0, 1, 1, 1), 0.003400926351629182, 0.1372002559304786, 3
(1, 0, 1, 2, 0, 0, 1, 0, 2), 0.0031850537683215372, 0.0713589569802607, 3
(1, 0, 1, 2, 0, 0, 0, 3, 0), 0.0025139069762036815, 0.004853575041183191, 3
(1, 0, 1, 2, 0, 0, 0, 2, 1), 0.0028810888503503604, 0.030054501920641217, 3
(1, 0, 1, 2, 0, 0, 0, 1, 2), 0.0030256975130296335, 0.023322859462678487, 3
(1, 0, 1, 2, 0, 0, 0, 0, 3), 0.002658515638882955, 0.00028713285282137916, 3
(1, 0, 1, 1, 4, 0, 0, 0, 0), 0.0023614929051776153, 1.4287633836754535e-05, 3
(1, 0, 1, 1, 3, 1, 0, 0, 0), 0.002635762941033961, 0.013796510998535228, 3
(1, 0, 1, 1, 3, 0, 1, 0, 0), 0.0030186656158239537, 0.08555174487230396, 3
(1, 0, 1, 1, 3, 0, 0, 1, 0), 0.0031580195006443413, 0.09392896936844912, 3
(1, 0, 1, 1, 3, 0, 0, 0, 1), 0.002862809276124784, 0.009256383757232362, 3
(1, 0, 1, 1, 2, 2, 0, 0, 0), 0.002545897309328016, 0.06626055205752417, 3
(1, 0, 1, 1, 2, 1, 1, 0, 0), 0.0038775736886154607, 0.23523649384030687, 3
(1, 0, 1, 1, 2, 1, 0, 1, 0), 0.0027720672954511657, 0.3648193341512652, 3
(1, 0, 1, 1, 2, 1, 0, 0, 1), 0.0032071906065707792, 0.11714978427599099, 3
(1, 0, 1, 1, 2, 0, 2, 0, 0), 0.003446912034206117, 0.1365200530083701, 3
(1, 0, 1, 1, 2, 0, 1, 1, 0), 0.0030720405440375033, 0.3327174875635274, 3
(1, 0, 1, 1, 2, 0, 1, 0, 1), 0.002850487219092854, 0.3791352129763632, 3
(1, 0, 1, 1, 2, 0, 0, 2, 0), 0.003625263727945082, 0.13851492604934604, 3
(1, 0, 1, 1, 2, 0, 0, 1, 1), 0.003977505458712733, 0.23389959913257527, 3
(1, 0, 1, 1, 2, 0, 0, 0, 2), 0.0028810888503503556, 0.03005450192064141, 3
(1, 0, 1, 1, 1, 3, 0, 0, 0), 0.002566056342241349, 0.02653034607918558, 3
(1, 0, 1, 1, 1, 2, 1, 0, 0), 0.003417988008287637, 0.2532334527591285, 3
(1, 0, 1, 1, 1, 2, 0, 1, 0), 0.0023476999075593436, 0.43331558958978456, 3
(1, 0, 1, 1, 1, 2, 0, 0, 1), 0.00341168227485697, 0.14361150998695885, 3
(1, 0, 1, 1, 1, 1, 2, 0, 0), 0.004071309433673861, 0.22708388798394072, 3
(1, 0, 1, 1, 1, 1, 1, 1, 0), 0.004633909477493522, 0.04980682775976506, 3
(1, 0, 1, 1, 1, 1, 1, 0, 1), 0.004741824586360477, 0.07275543071430557, 3
(1, 0, 1, 1, 1, 1, 0, 2, 0), 0.002939663065962336, 0.35225490385267244, 3
(1, 0, 1, 1, 1, 1, 0, 1, 1), 0.004655421323949103, 0.054275682342081785, 3
(1, 0, 1, 1, 1, 1, 0, 0, 2), 0.003400926351629179, 0.13720025593047905, 3
(1, 0, 1, 1, 1, 0, 3, 0, 0), 0.0032193777676275733, 0.09528091395046406, 3
(1, 0, 1, 1, 1, 0, 2, 1, 0), 0.002452259805748262, 0.40786806133945414, 3
(1, 0, 1, 1, 1, 0, 2, 0, 1), 0.003054978887379045, 0.36456696708314457, 3
(1, 0, 1, 1, 1, 0, 1, 2, 0), 0.0023909015387650286, 0.42001515808926687, 3
(1, 0, 1, 1, 1, 0, 1, 1, 1), 0.004655421323949104, 0.054275682342082056, 3
(1, 0, 1, 1, 1, 0, 1, 0, 2), 0.0023909015387650295, 0.4200151580892664, 3
(1, 0, 1, 1, 1, 0, 0, 3, 0), 0.0031580195006443447, 0.0970722907694026, 3
(1, 0, 1, 1, 1, 0, 0, 2, 1), 0.003977505458712735, 0.23389959913257485, 3
(1, 0, 1, 1, 1, 0, 0, 1, 2), 0.0033747863770819497, 0.24335602867021647, 3
(1, 0, 1, 1, 1, 0, 0, 0, 3), 0.0025553004190135577, 0.02092203475922632, 3
(1, 0, 1, 1, 0, 4, 0, 0, 0), 0.002326639605781311, 0.0007085099808674394, 3
(1, 0, 1, 1, 0, 3, 1, 0, 0), 0.002559079935496133, 0.04851354550328078, 3
(1, 0, 1, 1, 0, 3, 0, 1, 0), 0.0027336521127525183, 0.12241559926918957, 3
(1, 0, 1, 1, 0, 3, 0, 0, 1), 0.0030673009444109798, 0.0281003676848153, 3
(1, 0, 1, 1, 0, 2, 2, 0, 0), 0.0026323005717393917, 0.12475663115974772, 3
(1, 0, 1, 1, 0, 2, 1, 1, 0), 0.0030720405440375037, 0.33271748756352687, 3
(1, 0, 1, 1, 0, 2, 1, 0, 1), 0.0027096140493488453, 0.20166259447297252, 3
(1, 0, 1, 1, 0, 2, 0, 2, 0), 0.002881088850350356, 0.1821532328862735, 3
(1, 0, 1, 1, 0, 2, 0, 1, 1), 0.003054978887379047, 0.36456696708314534, 3
(1, 0, 1, 1, 0, 2, 0, 0, 2), 0.003394632085111662, 0.0562648428750455, 3
(1, 0, 1, 1, 0, 1, 3, 0, 0), 0.0028294986860923645, 0.04844462382967009, 3
(1, 0, 1, 1, 0, 1, 2, 1, 0), 0.0028766271936400845, 0.3435644502327778, 3
(1, 0, 1, 1, 0, 1, 2, 0, 1), 0.002709614049348845, 0.20166259447297252, 3
(1, 0, 1, 1, 0, 1, 1, 2, 0), 0.002850487219092854, 0.379135212976364, 3
(1, 0, 1, 1, 0, 1, 1, 1, 1), 0.004741824586360477, 0.07275543071430635, 3
(1, 0, 1, 1, 0, 1, 1, 0, 2), 0.002709614049348845, 0.2016625944729724, 3
(1, 0, 1, 1, 0, 1, 0, 3, 0), 0.0028033587115451333, 0.11591268977027419, 3
(1, 0, 1, 1, 0, 1, 0, 2, 1), 0.0028504872190928568, 0.3791352129763633, 3
(1, 0, 1, 1, 0, 1, 0, 1, 2), 0.0028766271936400867, 0.34356445023277726, 3
(1, 0, 1, 1, 0, 1, 0, 0, 3), 0.0028294986860923654, 0.04844462382967002, 3
(1, 0, 1, 1, 0, 0, 4, 0, 0), 0.0024618489810794265, 0.0017876928798240524, 3
(1, 0, 1, 1, 0, 0, 3, 1, 0), 0.0025382387623550996, 0.03447714104539163, 3
(1, 0, 1, 1, 0, 0, 3, 0, 1), 0.0030673009444109785, 0.02810036768481552, 3
(1, 0, 1, 1, 0, 0, 2, 2, 0), 0.0020846340236611704, 0.12270434752599259, 3
(1, 0, 1, 1, 0, 0, 2, 1, 1), 0.0034116822748569697, 0.14361150998695907, 3
(1, 0, 1, 1, 0, 0, 2, 0, 2), 0.0029890039592173133, 0.060932218116860566, 3
(1, 0, 1, 1, 0, 0, 1, 3, 0), 0.002337526610551483, 0.03341566729728677, 3
(1, 0, 1, 1, 0, 0, 1, 2, 1), 0.0032071906065707797, 0.11714978427599121, 3
(1, 0, 1, 1, 0, 0, 1, 1, 2), 0.0034287439315154288, 0.118651749869855, 3
(1, 0, 1, 1, 0, 0, 1, 0, 3), 0.0025590799354961334, 0.048513545503281005, 3
(1, 0, 1, 1, 0, 0, 0, 4, 0), 0.0023614929051776192, 0.0011036318454950033, 3
(1, 0, 1, 1, 0, 0, 0, 3, 1), 0.00286280927612479, 0.009256383757232318, 3
(1, 0, 1, 1, 0, 0, 0, 2, 2), 0.002881088850350361, 0.017655184165854113, 3
(1, 0, 1, 1, 0, 0, 0, 1, 3), 0.0025553004190135608, 0.009088680246471515, 3
(1, 0, 1, 1, 0, 0, 0, 0, 4), 0.002207738476622004, 0.00011928453611349098, 3
(1, 0, 1, 0, 5, 0, 0, 0, 0), 0.0013003607236566229, 0, 0
(1, 0, 1, 0, 4, 1, 0, 0, 0), 0.002085116306886543, 0.003506719295256623, 3
(1, 0, 1, 0, 4, 0, 1, 0, 0), 0.002427478463394078, 0.022892432700239777, 3
(1, 0, 1, 0, 4, 0, 0, 1, 0), 0.0024009190875120944, 0.029700489821543392, 3
(1, 0, 1, 0, 4, 0, 0, 0, 1), 0.0023614929051776166, 0.0011036318454948474, 3
(1, 0, 1, 0, 3, 2, 0, 0, 0), 0.0017769027140941492, 0.0381339722967248, 3
(1, 0, 1, 0, 3, 1, 1, 0, 0), 0.002780804044740501, 0.10966868466793664, 3
(1, 0, 1, 0, 3, 1, 0, 1, 0), 0.00204892779973745, 0.16245147417833417, 3
(1, 0, 1, 0, 3, 1, 0, 0, 1), 0.002337526610551484, 0.03341566729728707, 3
(1, 0, 1, 0, 3, 0, 2, 0, 0), 0.0028039891836167557, 0.055170595904826744, 3
(1, 0, 1, 0, 3, 0, 1, 1, 0), 0.0027336521127525213, 0.12241559926919034, 3
(1, 0, 1, 0, 3, 0, 1, 0, 1), 0.0028033587115451333, 0.11591268977027386, 3
(1, 0, 1, 0, 3, 0, 0, 2, 0), 0.0027331641812647985, 0.059652602896487765, 3
(1, 0, 1, 0, 3, 0, 0, 1, 1), 0.003158019500644343, 0.0970722907694025, 3
(1, 0, 1, 0, 3, 0, 0, 0, 2), 0.0025139069762036793, 0.004853575041182733, 3
(1, 0, 1, 0, 2, 3, 0, 0, 0), 0.0017591964635061607, 0.04255184798164999, 3
(1, 0, 1, 0, 2, 2, 1, 0, 0), 0.0025851072711488617, 0.17833746230547995, 3
(1, 0, 1, 0, 2, 2, 0, 1, 0), 0.0013282279614623435, 0.38290113716169905, 3
(1, 0, 1, 0, 2, 2, 0, 0, 1), 0.0020846340236611743, 0.12270434752599209, 3
(1, 0, 1, 0, 2, 1, 2, 0, 0), 0.003612193740671468, 0.13091968622430114, 3
(1, 0, 1, 0, 2, 1, 1, 1, 0), 0.002347699907559344, 0.43331558958978394, 3
(1, 0, 1, 0, 2, 1, 1, 0, 1), 0.0028504872190928555, 0.3791352129763631, 3
(1, 0, 1, 0, 2, 1, 0, 2, 0), 0.002302195679220981, 0.22033728175941972, 3
(1, 0, 1, 0, 2, 1, 0, 1, 1), 0.002390901538765031, 0.4200151580892662, 3
(1, 0, 1, 0, 2, 1, 0, 0, 2), 0.0026373872202433216, 0.05526967410529801, 3
(1, 0, 1, 0, 2, 0, 3, 0, 0), 0.0027862829330287673, 0.05650203260127341, 3
(1, 0, 1, 0, 2, 0, 2, 1, 0), 0.002355314430984949, 0.2136892976594068, 3
(1, 0, 1, 0, 2, 0, 2, 0, 1), 0.002881088850350358, 0.1821532328862734, 3
(1, 0, 1, 0, 2, 0, 1, 2, 0), 0.002302195679220981, 0.22033728175941994, 3
(1, 0, 1, 0, 2, 0, 1, 1, 1), 0.0029396630659623366, 0.35225490385267266, 3
(1, 0, 1, 0, 2, 0, 1, 0, 2), 0.0024067555774099, 0.20684178646047255, 3
(1, 0, 1, 0, 2, 0, 0, 3, 0), 0.002733164181264799, 0.0596526028964881, 3
(1, 0, 1, 0, 2, 0, 0, 2, 1), 0.003625263727945083, 0.13851492604934607, 3
(1, 0, 1, 0, 2, 0, 0, 1, 2), 0.0032040492067685936, 0.14234154825915235, 3
(1, 0, 1, 0, 2, 0, 0, 0, 3), 0.0023119496600883076, 0.007149575243504012, 3
(1, 0, 1, 0, 1, 4, 0, 0, 0), 0.0020585569310045604, 0.004133565013200578, 3
(1, 0, 1, 0, 1, 3, 1, 0, 0), 0.002473295187629273, 0.0969690746039578, 3
(1, 0, 1, 0, 1, 3, 0, 1, 0), 0.0020489277997374484, 0.1624514741783345, 3
(1, 0, 1, 0, 1, 3, 0, 0, 1), 0.0025382387623551035, 0.03447714104539156, 3
(1, 0, 1, 0, 1, 2, 2, 0, 0), 0.003204049206768595, 0.1346495335021264, 3
(1, 0, 1, 0, 1, 2, 1, 1, 0), 0.0027720672954511666, 0.3648193341512649, 3
(1, 0, 1, 0, 1, 2, 1, 0, 1), 0.0028766271936400863, 0.34356445023277765, 3
(1, 0, 1, 0, 1, 2, 0, 2, 0), 0.002355314430984949, 0.21368929765940692, 3
(1, 0, 1, 0, 1, 2, 0, 1, 1), 0.002452259805748263, 0.40786806133945397, 3
(1, 0, 1, 0, 1, 2, 0, 0, 2), 0.002991574199712718, 0.050583000192016295, 3
(1, 0, 1, 0, 1, 1, 3, 0, 0), 0.0031580195006443443, 0.0939289693684487, 3
(1, 0, 1, 0, 1, 1, 2, 1, 0), 0.0027720672954511657, 0.36481933415126533, 3
(1, 0, 1, 0, 1, 1, 2, 0, 1), 0.003072040544037504, 0.3327174875635272, 3
(1, 0, 1, 0, 1, 1, 1, 2, 0), 0.002347699907559344, 0.433315589589784, 3
(1, 0, 1, 0, 1, 1, 1, 1, 1), 0.004633909477493521, 0.049806827759765505, 3
(1, 0, 1, 0, 1, 1, 1, 0, 2), 0.002452259805748264, 0.40786806133945364, 3
(1, 0, 1, 0, 1, 1, 0, 3, 0), 0.0027336521127525205, 0.1224155992691902, 3
(1, 0, 1, 0, 1, 1, 0, 2, 1), 0.0030720405440375037, 0.3327174875635274, 3
(1, 0, 1, 0, 1, 1, 0, 1, 2), 0.0028766271936400845, 0.3435644502327773, 3
(1, 0, 1, 0, 1, 1, 0, 0, 3), 0.0025382387623551026, 0.034477141045391506, 3
(1, 0, 1, 0, 1, 0, 4, 0, 0), 0.0024009190875120953, 0.029700489821543306, 3
(1, 0, 1, 0, 1, 0, 3, 1, 0), 0.0020489277997374493, 0.1624514741783348, 3
(1, 0, 1, 0, 1, 0, 3, 0, 1), 0.002733652112752522, 0.12241559926918984, 3
(1, 0, 1, 0, 1, 0, 2, 2, 0), 0.0013282279614623424, 0.3829011371616997, 3
(1, 0, 1, 0, 1, 0, 2, 1, 1), 0.0023476999075593436, 0.4333155895897846, 3
(1, 0, 1, 0, 1, 0, 2, 0, 2), 0.0023553144309849494, 0.21368929765940647, 3
(1, 0, 1, 0, 1, 0, 1, 3, 0), 0.00204892779973745, 0.16245147417833394, 3
(1, 0, 1, 0, 1, 0, 1, 2, 1), 0.002772067295451167, 0.3648193341512652, 3
(1, 0, 1, 0, 1, 0, 1, 1, 2), 0.002772067295451167, 0.36481933415126516, 3
(1, 0, 1, 0, 1, 0, 1, 0, 3), 0.00204892779973745, 0.16245147417833466, 3
(1, 0, 1, 0, 1, 0, 0, 4, 0), 0.0024009190875120953, 0.029700489821543528, 3
(1, 0, 1, 0, 1, 0, 0, 3, 1), 0.003158019500644345, 0.09392896936844887, 3
(1, 0, 1, 0, 1, 0, 0, 2, 2), 0.003204049206768594, 0.13464953350212594, 3
(1, 0, 1, 0, 1, 0, 0, 1, 3), 0.002473295187629273, 0.09696907460395778, 3
(1, 0, 1, 0, 1, 0, 0, 0, 4), 0.00205855693100456, 0.004133565013200773, 3
(1, 0, 1, 0, 0, 5, 0, 0, 0), 0.0012915075983626284, 0, 0
(1, 0, 1, 0, 0, 4, 1, 0, 0), 0.002273724034838466, 0.006453273862530925, 3
(1, 0, 1, 0, 0, 4, 0, 1, 0), 0.0024009190875120935, 0.02970048982154375, 3
(1, 0, 1, 0, 0, 4, 0, 0, 1), 0.0024618489810794278, 0.0017876928798239834, 3
(1, 0, 1, 0, 0, 3, 2, 0, 0), 0.0023958446497138837, 0.02576288182079197, 3
(1, 0, 1, 0, 0, 3, 1, 1, 0), 0.0031580195006443426, 0.0939289693684489, 3
(1, 0, 1, 0, 0, 3, 1, 0, 1), 0.0028294986860923662, 0.04844462382967009, 3
(1, 0, 1, 0, 0, 3, 0, 2, 0), 0.002786282933028764, 0.05650203260127359, 3
(1, 0, 1, 0, 0, 3, 0, 1, 1), 0.0032193777676275746, 0.09528091395046473, 3
(1, 0, 1, 0, 0, 3, 0, 0, 2), 0.0028680939556730784, 0.006069326365813059, 3
(1, 0, 1, 0, 0, 2, 3, 0, 0), 0.0023958446497138845, 0.025762881820791964, 3
(1, 0, 1, 0, 0, 2, 2, 1, 0), 0.0032040492067685936, 0.13464953350212622, 3
(1, 0, 1, 0, 0, 2, 2, 0, 1), 0.0026323005717393934, 0.12475663115974764, 3
(1, 0, 1, 0, 0, 2, 1, 2, 0), 0.0036121937406714665, 0.13091968622430158, 3
(1, 0, 1, 0, 0, 2, 1, 1, 1), 0.004071309433673864, 0.22708388798394072, 3
(1, 0, 1, 0, 0, 2, 1, 0, 2), 0.0029202988121712053, 0.08282736571011486, 3
(1, 0, 1, 0, 0, 2, 0, 3, 0), 0.002803989183616753, 0.05517059590482683, 3
(1, 0, 1, 0, 0, 2, 0, 2, 1), 0.003446912034206118, 0.13652005300836917, 3
(1, 0, 1, 0, 0, 2, 0, 1, 2), 0.003326765740735059, 0.1372877510063831, 3
(1, 0, 1, 0, 0, 2, 0, 0, 3), 0.0026838428901456964, 0.008220396161106657, 3
(1, 0, 1, 0, 0, 1, 4, 0, 0), 0.0022737240348384663, 0.00645327386253098, 3
(1, 0, 1, 0, 0, 1, 3, 1, 0), 0.0024732951876292714, 0.09696907460395789, 3
(1, 0, 1, 0, 0, 1, 3, 0, 1), 0.002559079935496135, 0.04851354550328092, 3
(1, 0, 1, 0, 0, 1, 2, 2, 0), 0.002585107271148859, 0.17833746230548056, 3
(1, 0, 1, 0, 0, 1, 2, 1, 1), 0.003417988008287638, 0.2532334527591287, 3
(1, 0, 1, 0, 0, 1, 2, 0, 2), 0.002514670686276858, 0.08907201476032944, 3
(1, 0, 1, 0, 0, 1, 1, 3, 0), 0.0027808040447404986, 0.10966868466793718, 3
(1, 0, 1, 0, 0, 1, 1, 2, 1), 0.003877573688615462, 0.23523649384030723, 3
(1, 0, 1, 0, 0, 1, 1, 1, 2), 0.0034793462752708702, 0.24898952569768432, 3
(1, 0, 1, 0, 0, 1, 1, 0, 3), 0.0023825766313959103, 0.054555548266758416, 3
(1, 0, 1, 0, 0, 1, 0, 4, 0), 0.002427478463394078, 0.02289243270023954, 3
(1, 0, 1, 0, 0, 1, 0, 3, 1), 0.0030186656158239567, 0.08555174487230385, 3
(1, 0, 1, 0, 0, 1, 0, 2, 2), 0.0029725787612656616, 0.13199527797710134, 3
(1, 0, 1, 0, 0, 1, 0, 1, 3), 0.0025346534546125056, 0.098726881800391, 3
(1, 0, 1, 0, 0, 1, 0, 0, 4), 0.002185472382788354, 0.0054222916911699625, 3
(1, 0, 1, 0, 0, 0, 5, 0, 0), 0.0012915075983626289, 0, 0
(1, 0, 1, 0, 0, 0, 4, 1, 0), 0.002058556931004558, 0.004133565013200835, 3
(1, 0, 1, 0, 0, 0, 4, 0, 1), 0.002326639605781312, 0.0007085099808672629, 3
(1, 0, 1, 0, 0, 0, 3, 2, 0), 0.0017591964635061577, 0.04255184798165047, 3
(1, 0, 1, 0, 0, 0, 3, 1, 1), 0.0025660563422413496, 0.026530346079185405, 3
(1, 0, 1, 0, 0, 0, 3, 0, 2), 0.00246246582977873, 0.003083448938987962, 3
(1, 0, 1, 0, 0, 0, 2, 3, 0), 0.0017769027140941477, 0.03813397229672483, 3
(1, 0, 1, 0, 0, 0, 2, 2, 1), 0.0025458973093280155, 0.06626055205752404, 3
(1, 0, 1, 0, 0, 0, 2, 1, 2), 0.003047209359485215, 0.03099970041608736, 3
(1, 0, 1, 0, 0, 0, 2, 0, 3), 0.0022782147642513486, 0.004390926178107043, 3
(1, 0, 1, 0, 0, 0, 1, 4, 0), 0.002085116306886543, 0.00350671929525654, 3
(1, 0, 1, 0, 0, 0, 1, 3, 1), 0.0026357629410339633, 0.013796510998535011, 3
(1, 0, 1, 0, 0, 0, 1, 2, 2), 0.003098650505910166, 0.017743010811335707, 3
(1, 0, 1, 0, 0, 0, 1, 1, 3), 0.0025660563422413517, 0.012179841814479696, 3
(1, 0, 1, 0, 0, 0, 1, 0, 4), 0.002050263007490238, 0.0022486390883870236, 3
(1, 0, 1, 0, 0, 0, 0, 5, 0), 0.0013003607236566233, 0, 0
(1, 0, 1, 0, 0, 0, 0, 4, 1), 0.002361492905177619, 1.4287633836917602e-05, 3
(1, 0, 1, 0, 0, 0, 0, 3, 2), 0.0025139069762036815, 6.49057573372631e-05, 3
(1, 0, 1, 0, 0, 0, 0, 2, 3), 0.0023119496600883106, 9.216274219582212e-05, 3
(1, 0, 1, 0, 0, 0, 0, 1, 4), 0.0020585569310045604, 4.0428549325544904e-05, 3
(1, 0, 1, 0, 0, 0, 0, 0, 5), 0.0011993820655989377, 0, 0
(1, 0, 0, 6, 0, 0, 0, 0, 0), 0.0004904903209700914, 0, 0
(1, 0, 0, 5, 1, 0, 0, 0, 0), 0.0012278524901788539, 0, 0
(1, 0, 0, 5, 0, 1, 0, 0, 0), 0.001292941721459666, 0, 0
(1, 0, 0, 5, 0, 0, 1, 0, 0), 0.0012964750555564941, 0, 0
(1, 0, 0, 5, 0, 0, 0, 1, 0), 0.0012915075983626282, 0, 0
(1, 0, 0, 5, 0, 0, 0, 0, 1), 0.0013067809112992535, 0, 0
(1, 0, 0, 4, 2, 0, 0, 0, 0), 0.0015145423948639324, 0, 0
(1, 0, 0, 4, 1, 1, 0, 0, 0), 0.0023403114909095256, 9.108549299155966e-05, 3
(1, 0, 0, 4, 1, 0, 1, 0, 0), 0.002185472382788349, 0.005422291691170282, 3
(1, 0, 0, 4, 1, 0, 0, 1, 0), 0.002273724034838463, 0.006453273862531093, 3
(1, 0, 0, 4, 1, 0, 0, 0, 1), 0.002221410361750218, 0.0016817515559876177, 3
(1, 0, 0, 4, 0, 2, 0, 0, 0), 0.001774899319987183, 0, 0
(1, 0, 0, 4, 0, 1, 1, 0, 0), 0.0023807400766307873, 0.0020687731929041834, 3
(1, 0, 0, 4, 0, 1, 0, 1, 0), 0.002400919087512094, 0.029700489821543465, 3
(1, 0, 0, 4, 0, 1, 0, 0, 1), 0.0024689917286808997, 0.0027280979019301725, 3
(1, 0, 0, 4, 0, 0, 2, 0, 0), 0.0017875926020009716, 0, 0
(1, 0, 0, 4, 0, 0, 1, 1, 0), 0.0024618489810794247, 0.0017876928798240387, 3
(1, 0, 0, 4, 0, 0, 1, 0, 1), 0.0024618489810794243, 0.0017876928798240246, 3
(1, 0, 0, 4, 0, 0, 0, 2, 0), 0.001769521358373288, 0, 0
(1, 0, 0, 4, 0, 0, 0, 1, 1), 0.0024410253762685886, 5.956593696287177e-05, 3
(1, 0, 0, 4, 0, 0, 0, 0, 2), 0.001810523974065431, 0, 0
(1, 0, 0, 3, 3, 0, 0, 0, 0), 0.0015572405600573869, 0, 0
(1, 0, 0, 3, 2, 1, 0, 0, 0), 0.0025033713411008814, 0.00040558389913182113, 3
(1, 0, 0, 3, 2, 0, 1, 0, 0), 0.0021084792909914695, 0.023649864136994568, 3
(1, 0, 0, 3, 2, 0, 0, 1, 0), 0.002395844649713879, 0.025762881820791658, 3
(1, 0, 0, 3, 2, 0, 0, 0, 1), 0.002142561235705835, 0.004423037333464383, 3
(1, 0, 0, 3, 1, 2, 0, 0, 0), 0.002893906728785756, 0.00020693053570491652, 3
(1, 0, 0, 3, 1, 1, 1, 0, 0), 0.002973362073474712, 0.023713685635318456, 3
(1, 0, 0, 3, 1, 1, 0, 1, 0), 0.003158019500644341, 0.09392896936844926, 3
(1, 0, 0, 3, 1, 1, 0, 0, 1), 0.003139050141582304, 0.00942667576890292, 3
(1, 0, 0, 3, 1, 0, 2, 0, 0), 0.0025144544657632207, 0.00959907548080545, 3
(1, 0, 0, 3, 1, 0, 1, 1, 0), 0.00282949868609236, 0.0484446238296702, 3
(1, 0, 0, 3, 1, 0, 1, 0, 1), 0.002538238762355098, 0.034477141045391645, 3
(1, 0, 0, 3, 1, 0, 0, 2, 0), 0.0027792094219135596, 0.0102533539664597, 3
(1, 0, 0, 3, 1, 0, 0, 1, 1), 0.0029012478832636896, 0.018847018150679233, 3
(1, 0, 0, 3, 1, 0, 0, 0, 2), 0.002537203341307832, 0.005011947810831445, 3
(1, 0, 0, 3, 0, 3, 0, 0, 0), 0.0019477759477422624, 0, 0
(1, 0, 0, 3, 0, 2, 1, 0, 0), 0.002629193141237969, 0.006856415766361072, 3
(1, 0, 0, 3, 0, 2, 0, 1, 0), 0.0027862829330287642, 0.0565020326012726, 3
(1, 0, 0, 3, 0, 2, 0, 0, 1), 0.002905281166558062, 0.004708456811673332, 3
(1, 0, 0, 3, 0, 1, 2, 0, 0), 0.0026446329283248463, 0.00738461151761217, 3
(1, 0, 0, 3, 0, 1, 1, 1, 0), 0.0032193777676275733, 0.09528091395046402, 3
(1, 0, 0, 3, 0, 1, 1, 0, 1), 0.003067300944410978, 0.028100367684815244, 3
(1, 0, 0, 3, 0, 1, 0, 2, 0), 0.002779112317543572, 0.05157997057742504, 3
(1, 0, 0, 3, 0, 1, 0, 1, 1), 0.003158019500644343, 0.09707229076940264, 3
(1, 0, 0, 3, 0, 1, 0, 0, 2), 0.0029093878844751843, 0.008200739852703517, 3
(1, 0, 0, 3, 0, 0, 3, 0, 0), 0.001963215734829138, 0, 0
(1, 0, 0, 3, 0, 0, 2, 1, 0), 0.002868093955673073, 0.006069326365812914, 3
(1, 0, 0, 3, 0, 0, 2, 0, 1), 0.0028568166222707574, 0.0033731345339090596, 3
(1, 0, 0, 3, 0, 0, 1, 2, 0), 0.0028454835531010036, 0.005654197051733174, 3
(1, 0, 0, 3, 0, 0, 1, 1, 1), 0.003420284128171169, 0.011445999728404736, 3
(1, 0, 0, 3, 0, 0, 1, 0, 2), 0.0028454835531010027, 0.005654197051732702, 3
(1, 0, 0, 3, 0, 0, 0, 3, 0), 0.0019406053322570688, 0, 0
(1, 0, 0, 3, 0, 0, 0, 2, 1), 0.002767834984141257, 0.0001429681412978194, 3
(1, 0, 0, 3, 0, 0, 0, 1, 2), 0.002779112317543572, 0.0002193918037591292, 3
(1, 0, 0, 3, 0, 0, 0, 0, 3), 0.0019518826656593847, 0, 0
(1, 0, 0, 2, 4, 0, 0, 0, 0), 0.0015217426667315478, 0, 0
(1, 0, 0, 2, 3, 1, 0, 0, 0), 0.002333241218418892, 0.0005558693348463022, 3
(1, 0, 0, 2, 3, 0, 1, 0, 0), 0.0021129330577859965, 0.022426650827399003, 3
(1, 0, 0, 2, 3, 0, 0, 1, 0), 0.0023958446497138793, 0.025762881820792116, 3
(1, 0, 0, 2, 3, 0, 0, 0, 1), 0.00210260957558547, 0.0046414912983849576, 3
(1, 0, 0, 2, 2, 2, 0, 0, 0), 0.0028994592970037524, 0.000833508207103573, 3
(1, 0, 0, 2, 2, 1, 1, 0, 0), 0.003117098454797673, 0.040805588214234446, 3
(1, 0, 0, 2, 2, 1, 0, 1, 0), 0.0032040492067685914, 0.13464953350212683, 3
(1, 0, 0, 2, 2, 1, 0, 0, 1), 0.0030648185057032145, 0.014857306143334121, 3
(1, 0, 0, 2, 2, 0, 2, 0, 0), 0.002464335985884137, 0.028240505394320218, 3
(1, 0, 0, 2, 2, 0, 1, 1, 0), 0.002632300571739388, 0.12475663115974786, 3
(1, 0, 0, 2, 2, 0, 1, 0, 1), 0.002084634023661171, 0.12270434752599209, 3
(1, 0, 0, 2, 2, 0, 0, 2, 0), 0.0030210808518511293, 0.02675501639865357, 3
(1, 0, 0, 2, 2, 0, 0, 1, 1), 0.0029526555510018346, 0.04969057564407966, 3
(1, 0, 0, 2, 2, 0, 0, 0, 2), 0.0023751601390146564, 0.011044690267348917, 3
(1, 0, 0, 2, 1, 3, 0, 0, 0), 0.0028539550686653915, 0.0002141893228098281, 3
(1, 0, 0, 2, 1, 2, 1, 0, 0), 0.003507633842482546, 0.029030645918896505, 3
(1, 0, 0, 2, 1, 2, 0, 1, 0), 0.003612193740671467, 0.13091968622430103, 3
(1, 0, 0, 2, 1, 2, 0, 0, 1), 0.003867490096675804, 0.011996414706768632, 3
(1, 0, 0, 2, 1, 1, 2, 0, 0), 0.0032983117021420016, 0.04687448652590397, 3
(1, 0, 0, 2, 1, 1, 1, 1, 0), 0.004071309433673861, 0.22708388798394027, 3
(1, 0, 0, 2, 1, 1, 1, 0, 1), 0.0034116822748569706, 0.14361150998695907, 3
(1, 0, 0, 2, 1, 1, 0, 2, 0), 0.003667626556481259, 0.11843267315546348, 3
(1, 0, 0, 2, 1, 1, 0, 1, 1), 0.003977505458712734, 0.23389959913257516, 3
(1, 0, 0, 2, 1, 1, 0, 0, 2), 0.0035107867091978794, 0.02094305484604375, 3
(1, 0, 0, 2, 1, 0, 3, 0, 0), 0.0026446329283248467, 0.007384611517612643, 3
(1, 0, 0, 2, 1, 0, 2, 1, 0), 0.0029202988121712, 0.08282736571011476, 3
(1, 0, 0, 2, 1, 0, 2, 0, 1), 0.0027847684673806996, 0.040606589120120315, 3
(1, 0, 0, 2, 1, 0, 1, 2, 0), 0.0031850537683215355, 0.07135895698026032, 3
(1, 0, 0, 2, 1, 0, 1, 1, 1), 0.0034009263516291796, 0.13720025593047905, 3
(1, 0, 0, 2, 1, 0, 1, 0, 2), 0.0026373872202433194, 0.055269674105298205, 3
(1, 0, 0, 2, 1, 0, 0, 3, 0), 0.002909387884475185, 0.008200739852703504, 3
(1, 0, 0, 2, 1, 0, 0, 2, 1), 0.0035107867091978807, 0.020943054846043228, 3
(1, 0, 0, 2, 1, 0, 0, 1, 2), 0.003098650505910164, 0.022502358419963096, 3
(1, 0, 0, 2, 1, 0, 0, 0, 3), 0.0024972516811874682, 0.005311239782092785, 3
(1, 0, 0, 2, 0, 4, 0, 0, 0), 0.0017820995918547983, 0, 0
(1, 0, 0, 2, 0, 3, 1, 0, 0), 0.002503468445470873, 0.008551361469836422, 3
(1, 0, 0, 2, 0, 3, 0, 1, 0), 0.0028039891836167557, 0.05517059590482669, 3
(1, 0, 0, 2, 0, 3, 0, 0, 1), 0.0029052811665580625, 0.004708456811673276, 3
(1, 0, 0, 2, 0, 2, 2, 0, 0), 0.00246433598588414, 0.02824050539431926, 3
(1, 0, 0, 2, 0, 2, 1, 1, 0), 0.003446912034206119, 0.13652005300836983, 3
(1, 0, 0, 2, 0, 2, 1, 0, 1), 0.002989003959217314, 0.060932218116860566, 3
(1, 0, 0, 2, 0, 2, 0, 2, 0), 0.0030562991442871328, 0.07745770269254139, 3
(1, 0, 0, 2, 0, 2, 0, 1, 1), 0.00346619878576314, 0.1537354085380927, 3
(1, 0, 0, 2, 0, 2, 0, 0, 2), 0.003199432545590092, 0.011408120126029335, 3
(1, 0, 0, 2, 0, 1, 3, 0, 0), 0.0025144544657632237, 0.00959907548080556, 3
(1, 0, 0, 2, 0, 1, 2, 1, 0), 0.0033267657407350573, 0.13728775100638346, 3
(1, 0, 0, 2, 0, 1, 2, 0, 1), 0.002886466811964253, 0.06371610231402958, 3
(1, 0, 0, 2, 0, 1, 1, 2, 0), 0.003609129843103393, 0.145643447824775, 3
(1, 0, 0, 2, 0, 1, 1, 1, 1), 0.003992889510032172, 0.3462828429529228, 3
(1, 0, 0, 2, 0, 1, 1, 0, 2), 0.003151221768114588, 0.05738087063528452, 3
(1, 0, 0, 2, 0, 1, 0, 3, 0), 0.002796818568131562, 0.05044971570756297, 3
(1, 0, 0, 2, 0, 1, 0, 2, 1), 0.0032216583529865953, 0.17626487004449443, 3
(1, 0, 0, 2, 0, 1, 0, 1, 2), 0.003204049206768594, 0.14234154825915232, 3
(1, 0, 0, 2, 0, 1, 0, 0, 3), 0.0027792094219135617, 0.010253353966459964, 3
(1, 0, 0, 2, 0, 0, 4, 0, 0), 0.0017875926020009736, 0, 0
(1, 0, 0, 2, 0, 0, 3, 1, 0), 0.0026838428901456925, 0.008220396161106893, 3
(1, 0, 0, 2, 0, 0, 3, 0, 1), 0.0028027440193050005, 0.0035150405026604242, 3
(1, 0, 0, 2, 0, 0, 2, 2, 0), 0.00279952752690648, 0.023374912746998346, 3
(1, 0, 0, 2, 0, 0, 2, 1, 1), 0.0037672670134685665, 0.026468074972289445, 3
(1, 0, 0, 2, 0, 0, 2, 0, 2), 0.002977879220645442, 0.00911160147679298, 3
(1, 0, 0, 2, 0, 0, 1, 3, 0), 0.0026656862543681485, 0.00734341055772808, 3
(1, 0, 0, 2, 0, 0, 1, 2, 1), 0.0036252637279450828, 0.019553137819416165, 3
(1, 0, 0, 2, 0, 0, 1, 1, 2), 0.0036252637279450828, 0.019553137819416724, 3
(1, 0, 0, 2, 0, 0, 1, 0, 3), 0.002665686254368149, 0.007343410557727941, 3
(1, 0, 0, 2, 0, 0, 0, 4, 0), 0.001778514284112202, 0, 0
(1, 0, 0, 2, 0, 0, 0, 3, 1), 0.002660740733781519, 0.00016564402247438905, 3
(1, 0, 0, 2, 0, 0, 0, 2, 2), 0.002721107603264794, 0.0005309699580197697, 3
(1, 0, 0, 2, 0, 0, 0, 1, 3), 0.00254183960462221, 0.0003272668226166311, 3
(1, 0, 0, 2, 0, 0, 0, 0, 4), 0.0017190637195325473, 0, 0
(1, 0, 0, 1, 5, 0, 0, 0, 0), 0.0012336127076729459, 0, 0
(1, 0, 0, 1, 4, 1, 0, 0, 0), 0.002085116306886542, 0.00023439749928095356, 3
(1, 0, 0, 1, 4, 0, 1, 0, 0), 0.0021921530329801404, 0.004706082610641649, 3
(1, 0, 0, 1, 4, 0, 0, 1, 0), 0.0022737240348384637, 0.006453273862530952, 3
(1, 0, 0, 1, 4, 0, 0, 0, 1), 0.0021614828715696703, 0.002043203103979361, 3
(1, 0, 0, 1, 3, 2, 0, 0, 0), 0.0021845851505873396, 0.0006475347377122412, 3
(1, 0, 0, 1, 3, 1, 1, 0, 0), 0.0027726499216710948, 0.017343954344181945, 3
(1, 0, 0, 1, 3, 1, 0, 1, 0), 0.0024732951876292714, 0.09696907460395794, 3
(1, 0, 0, 1, 3, 1, 0, 0, 1), 0.002524032427359848, 0.011405869120765171, 3
(1, 0, 0, 1, 3, 0, 2, 0, 0), 0.002503468445470871, 0.008551361469835548, 3
(1, 0, 0, 1, 3, 0, 1, 1, 0), 0.002559079935496131, 0.04851354550328098, 3
(1, 0, 0, 1, 3, 0, 1, 0, 1), 0.0023375266105514813, 0.03341566729728666, 3
(1, 0, 0, 1, 3, 0, 0, 2, 0), 0.0027504083344431023, 0.01013844537561903, 3
(1, 0, 0, 1, 3, 0, 0, 1, 1), 0.002901247883263689, 0.01884701815067929, 3
(1, 0, 0, 1, 3, 0, 0, 0, 2), 0.00234859561335591, 0.006203169754189181, 3
(1, 0, 0, 1, 2, 3, 0, 0, 0), 0.002314763613148964, 0.0004872048858516504, 3
(1, 0, 0, 1, 2, 2, 1, 0, 0), 0.0031932043143935397, 0.02330513535502744, 3
(1, 0, 0, 1, 2, 2, 0, 1, 0), 0.002585107271148861, 0.1783374623054799, 3
(1, 0, 0, 1, 2, 2, 0, 0, 1), 0.003064818505703215, 0.014857306143334253, 3
(1, 0, 0, 1, 2, 1, 2, 0, 0), 0.0035076338424825456, 0.029030645918896893, 3
(1, 0, 0, 1, 2, 1, 1, 1, 0), 0.0034179880082876365, 0.2532334527591283, 3
(1, 0, 0, 1, 2, 1, 1, 0, 1), 0.0032071906065707784, 0.11714978427599097, 3
(1, 0, 0, 1, 2, 1, 0, 2, 0), 0.003150930455004625, 0.11607448689636005, 3
(1, 0, 0, 1, 2, 1, 0, 1, 1), 0.00337478637708195, 0.24335602867021675, 3
(1, 0, 0, 1, 2, 1, 0, 0, 2), 0.003098650505910164, 0.022502358419962766, 3
(1, 0, 0, 1, 2, 0, 3, 0, 0), 0.0026291931412379703, 0.006856415766360628, 3
(1, 0, 0, 1, 2, 0, 2, 1, 0), 0.002514670686276854, 0.08907201476032967, 3
(1, 0, 0, 1, 2, 0, 2, 0, 1), 0.002603555220036371, 0.04006326219402632, 3
(1, 0, 0, 1, 2, 0, 1, 2, 0), 0.0027660643420436117, 0.08163265306122452, 3
(1, 0, 0, 1, 2, 0, 1, 1, 1), 0.002993620620395815, 0.17282299905418172, 3
(1, 0, 0, 1, 2, 0, 1, 0, 2), 0.0023229576921543127, 0.061058233602913424, 3
(1, 0, 0, 1, 2, 0, 0, 3, 0), 0.0028805867970047284, 0.008143416703347886, 3
(1, 0, 0, 1, 2, 0, 0, 2, 1), 0.003630641689558977, 0.020035026292380697, 3
(1, 0, 0, 1, 2, 0, 0, 1, 2), 0.003098650505910164, 0.02250235841996264, 3
(1, 0, 0, 1, 2, 0, 0, 0, 3), 0.0023485956133559114, 0.006203169754189268, 3
(1, 0, 0, 1, 1, 4, 0, 0, 0), 0.0022803840007289797, 0.00010137257725130648, 3
(1, 0, 0, 1, 1, 3, 1, 0, 0), 0.002772649921671097, 0.017343954344181615, 3
(1, 0, 0, 1, 1, 3, 0, 1, 0), 0.0027808040447405, 0.10966868466793707, 3
(1, 0, 0, 1, 1, 3, 0, 0, 1), 0.003139050141582308, 0.009426675768902753, 3
(1, 0, 0, 1, 1, 2, 2, 0, 0), 0.0031170984547976744, 0.04080558821423471, 3
(1, 0, 0, 1, 1, 2, 1, 1, 0), 0.0038775736886154607, 0.2352364938403073, 3
(1, 0, 0, 1, 1, 2, 1, 0, 1), 0.0034287439315154266, 0.11865174986985444, 3
(1, 0, 0, 1, 1, 2, 0, 2, 0), 0.0032216583529865953, 0.14718153808610251, 3
(1, 0, 0, 1, 1, 2, 0, 1, 1), 0.003631557994462602, 0.3292304498705533, 3
(1, 0, 0, 1, 1, 2, 0, 0, 2), 0.0036306416895589776, 0.020035026292380746, 3
(1, 0, 0, 1, 1, 1, 3, 0, 0), 0.002973362073474715, 0.023713685635318033, 3
(1, 0, 0, 1, 1, 1, 2, 1, 0), 0.0034793462752708685, 0.24898952569768404, 3
(1, 0, 0, 1, 1, 1, 2, 0, 1), 0.0030657348106068365, 0.1843262275441547, 3
(1, 0, 0, 1, 1, 1, 1, 2, 0), 0.0036640037024404963, 0.31196080366709317, 3
(1, 0, 0, 1, 1, 1, 1, 1, 1), 0.0058393476407550896, 0.31118864883412684, 3
(1, 0, 0, 1, 1, 1, 1, 0, 2), 0.002993620620395813, 0.17282299905418194, 3
(1, 0, 0, 1, 1, 1, 0, 3, 0), 0.0031580195006443426, 0.0767160383126057, 3
(1, 0, 0, 1, 1, 1, 0, 2, 1), 0.0036315579944626005, 0.32923044987055344, 3
(1, 0, 0, 1, 1, 1, 0, 1, 2), 0.0033747863770819497, 0.2433560286702167, 3
(1, 0, 0, 1, 1, 1, 0, 0, 3), 0.0029012478832636927, 0.01884701815067958, 3
(1, 0, 0, 1, 1, 0, 4, 0, 0), 0.002380740076630788, 0.0020687731929043213, 3
(1, 0, 0, 1, 1, 0, 3, 1, 0), 0.0023825766313959077, 0.054555548266758354, 3
(1, 0, 0, 1, 1, 0, 3, 0, 1), 0.0027760410206737166, 0.017608238692054783, 3
(1, 0, 0, 1, 1, 0, 2, 2, 0), 0.002124135298591982, 0.19043512250747305, 3
(1, 0, 0, 1, 1, 0, 2, 1, 1), 0.0030657348106068387, 0.18432622754415412, 3
(1, 0, 0, 1, 1, 0, 2, 0, 2), 0.002603555220036371, 0.04006326219402632, 3
(1, 0, 0, 1, 1, 0, 1, 3, 0), 0.002559079935496132, 0.04851354550328128, 3
(1, 0, 0, 1, 1, 0, 1, 2, 1), 0.003428743931515429, 0.11865174986985472, 3
(1, 0, 0, 1, 1, 0, 1, 1, 2), 0.0032071906065707797, 0.11714978427599121, 3
(1, 0, 0, 1, 1, 0, 1, 0, 3), 0.0023375266105514834, 0.033415667297287045, 3
(1, 0, 0, 1, 1, 0, 0, 4, 0), 0.0024689917286809028, 0.0027280979019299856, 3
(1, 0, 0, 1, 1, 0, 0, 3, 1), 0.0031390501415823092, 0.009426675768902753, 3
(1, 0, 0, 1, 1, 0, 0, 2, 2), 0.003064818505703216, 0.014857306143334316, 3
(1, 0, 0, 1, 1, 0, 0, 1, 3), 0.00252403242735985, 0.011405869120765171, 3
(1, 0, 0, 1, 1, 0, 0, 0, 4), 0.0021614828715696725, 0.002043203103979656, 3
(1, 0, 0, 1, 0, 5, 0, 0, 0), 0.001298701938953759, 0, 0
(1, 0, 0, 1, 0, 4, 1, 0, 0), 0.0021921530329801426, 0.004706082610641066, 3
(1, 0, 0, 1, 0, 4, 0, 1, 0), 0.002427478463394078, 0.022892432700239683, 3
(1, 0, 0, 1, 0, 4, 0, 0, 1), 0.0024689917286809023, 0.0027280979019298946, 3
(1, 0, 0, 1, 0, 3, 2, 0, 0), 0.002112933057786001, 0.02242665082739942, 3
(1, 0, 0, 1, 0, 3, 1, 1, 0), 0.0030186656158239563, 0.08555174487230417, 3
(1, 0, 0, 1, 0, 3, 1, 0, 1), 0.0025590799354961342, 0.04851354550328088, 3
(1, 0, 0, 1, 0, 3, 0, 2, 0), 0.00282113623242507, 0.04066054265584491, 3
(1, 0, 0, 1, 0, 3, 0, 1, 1), 0.0031580195006443426, 0.07671603831260551, 3
(1, 0, 0, 1, 0, 3, 0, 0, 2), 0.0028805867970047275, 0.008143416703347844, 3
(1, 0, 0, 1, 0, 2, 3, 0, 0), 0.0021084792909914743, 0.02364986413699448, 3
(1, 0, 0, 1, 0, 2, 2, 1, 0), 0.002972578761265661, 0.1319952779771013, 3
(1, 0, 0, 1, 0, 2, 2, 0, 1), 0.0021241352985919846, 0.19043512250747202, 3
(1, 0, 0, 1, 0, 2, 1, 2, 0), 0.00368523570269926, 0.11388170850905235, 3
(1, 0, 0, 1, 0, 2, 1, 1, 1), 0.003664003702440498, 0.3119608036670926, 3
(1, 0, 0, 1, 0, 2, 1, 0, 2), 0.002766064342043612, 0.08163265306122444, 3
(1, 0, 0, 1, 0, 2, 0, 3, 0), 0.002821136232425071, 0.04066054265584477, 3
(1, 0, 0, 1, 0, 2, 0, 2, 1), 0.0032216583529865945, 0.14718153808610304, 3
(1, 0, 0, 1, 0, 2, 0, 1, 2), 0.0031509304550046235, 0.11607448689635971, 3
(1, 0, 0, 1, 0, 2, 0, 0, 3), 0.002750408334443104, 0.010138445375618975, 3
(1, 0, 0, 1, 0, 1, 4, 0, 0), 0.0021854723827883526, 0.005422291691170028, 3
(1, 0, 0, 1, 0, 1, 3, 1, 0), 0.0025346534546125035, 0.0987268818003916, 3
(1, 0, 0, 1, 0, 1, 3, 0, 1), 0.0023825766313959095, 0.05455554826675864, 3
(1, 0, 0, 1, 0, 1, 2, 2, 0), 0.00297257876126566, 0.13199527797710112, 3
(1, 0, 0, 1, 0, 1, 2, 1, 1), 0.003479346275270871, 0.2489895256976842, 3
(1, 0, 0, 1, 0, 1, 2, 0, 2), 0.002514670686276856, 0.08907201476032992, 3
(1, 0, 0, 1, 0, 1, 1, 3, 0), 0.0030186656158239554, 0.08555174487230445, 3
(1, 0, 0, 1, 0, 1, 1, 2, 1), 0.003877573688615463, 0.23523649384030748, 3
(1, 0, 0, 1, 0, 1, 1, 1, 2), 0.0034179880082876378, 0.2532334527591285, 3
(1, 0, 0, 1, 0, 1, 1, 0, 3), 0.0025590799354961347, 0.0485135455032808, 3
(1, 0, 0, 1, 0, 1, 0, 4, 0), 0.002427478463394079, 0.02289243270023969, 3
(1, 0, 0, 1, 0, 1, 0, 3, 1), 0.0027808040447405017, 0.10966868466793754, 3
(1, 0, 0, 1, 0, 1, 0, 2, 2), 0.0025851072711488626, 0.17833746230548012, 3
(1, 0, 0, 1, 0, 1, 0, 1, 3), 0.0024732951876292736, 0.096969074603958, 3
(1, 0, 0, 1, 0, 1, 0, 0, 4), 0.0022737240348384654, 0.0064532738625308825, 3
(1, 0, 0, 1, 0, 0, 5, 0, 0), 0.0012964750555564957, 0, 0
(1, 0, 0, 1, 0, 0, 4, 1, 0), 0.0021854723827883517, 0.005422291691169791, 3
(1, 0, 0, 1, 0, 0, 4, 0, 1), 0.002380740076630789, 0.002068773192903965, 3
(1, 0, 0, 1, 0, 0, 3, 2, 0), 0.0021084792909914713, 0.02364986413699439, 3
(1, 0, 0, 1, 0, 0, 3, 1, 1), 0.002973362073474714, 0.023713685635317627, 3
(1, 0, 0, 1, 0, 0, 3, 0, 2), 0.0026291931412379703, 0.006856415766360892, 3
(1, 0, 0, 1, 0, 0, 2, 3, 0), 0.002112933057785999, 0.02242665082739838, 3
(1, 0, 0, 1, 0, 0, 2, 2, 1), 0.0031170984547976744, 0.040805588214234835, 3
(1, 0, 0, 1, 0, 0, 2, 1, 2), 0.003507633842482549, 0.02903064591889717, 3
(1, 0, 0, 1, 0, 0, 2, 0, 3), 0.0025034684454708737, 0.008551361469835728, 3
(1, 0, 0, 1, 0, 0, 1, 4, 0), 0.002192153032980142, 0.0047060826106416626, 3
(1, 0, 0, 1, 0, 0, 1, 3, 1), 0.0027726499216710974, 0.017343954344182427, 3
(1, 0, 0, 1, 0, 0, 1, 2, 2), 0.0031932043143935427, 0.023305135355027994, 3
(1, 0, 0, 1, 0, 0, 1, 1, 3), 0.0027726499216710995, 0.01734395434418177, 3
(1, 0, 0, 1, 0, 0, 1, 0, 4), 0.002192153032980143, 0.004706082610640941, 3
(1, 0, 0, 1, 0, 0, 0, 5, 0), 0.0012987019389537596, 0, 0
(1, 0, 0, 1, 0, 0, 0, 4, 1), 0.002280384000728982, 0.00010137257725106061, 3
(1, 0, 0, 1, 0, 0, 0, 3, 2), 0.002314763613148966, 0.00048720488585180915, 3
(1, 0, 0, 1, 0, 0, 0, 2, 3), 0.002184585150587342, 0.000647534737712252, 3
(1, 0, 0, 1, 0, 0, 0, 1, 4), 0.0020851163068865454, 0.0002343974992805557, 3
(1, 0, 0, 1, 0, 0, 0, 0, 5), 0.0012336127076729472, 0, 0
(1, 0, 0, 0, 6, 0, 0, 0, 0), 0.0004919303753436145, 0, 0
(1, 0, 0, 0, 5, 1, 0, 0, 0), 0.0012078766601186716, 0, 0
(1, 0, 0, 0, 5, 0, 1, 0, 0), 0.001298701938953759, 0, 0
(1, 0, 0, 0, 5, 0, 0, 1, 0), 0.0012915075983626287, 0, 0
(1, 0, 0, 0, 5, 0, 0, 0, 1), 0.001286805081239071, 0, 0
(1, 0, 0, 0, 4, 2, 0, 0, 0), 0.0014202385308879745, 0, 0
(1, 0, 0, 0, 4, 1, 1, 0, 0), 0.0022803840007289806, 0.00010137257725145061, 3
(1, 0, 0, 0, 4, 1, 0, 1, 0), 0.0020585569310045595, 0.004133565013200911, 3
(1, 0, 0, 0, 4, 1, 0, 0, 1), 0.0021614828715696716, 0.0020432031039796907, 3
(1, 0, 0, 0, 4, 0, 2, 0, 0), 0.001782099591854798, 0, 0
(1, 0, 0, 0, 4, 0, 1, 1, 0), 0.002326639605781312, 0.0007085099808675238, 3
(1, 0, 0, 0, 4, 0, 1, 0, 1), 0.0023614929051776175, 0.001103631845494711, 3
(1, 0, 0, 0, 4, 0, 0, 2, 0), 0.0017551208146380597, 0, 0
(1, 0, 0, 0, 4, 0, 0, 1, 1), 0.00244102537626859, 5.956593696316466e-05, 3
(1, 0, 0, 0, 4, 0, 0, 0, 2), 0.0017162201100894708, 0, 0
(1, 0, 0, 0, 3, 3, 0, 0, 0), 0.0014085844922258341, 0, 0
(1, 0, 0, 0, 3, 2, 1, 0, 0), 0.0023147636131489653, 0.00048720488585149256, 3
(1, 0, 0, 0, 3, 2, 0, 1, 0), 0.0017591964635061607, 0.04255184798165039, 3
(1, 0, 0, 0, 3, 2, 0, 0, 1), 0.0021026095755854735, 0.0046414912983847485, 3
(1, 0, 0, 0, 3, 1, 2, 0, 0), 0.0028539550686653924, 0.00021418932280962687, 3
(1, 0, 0, 0, 3, 1, 1, 1, 0), 0.0025660563422413513, 0.026530346079185415, 3
(1, 0, 0, 0, 3, 1, 1, 0, 1), 0.002862809276124788, 0.00925638375723222, 3
(1, 0, 0, 0, 3, 1, 0, 2, 0), 0.002262416216066937, 0.0077223463987099, 3
(1, 0, 0, 0, 3, 1, 0, 1, 1), 0.0025553004190135603, 0.020922034759226382, 3
(1, 0, 0, 0, 3, 1, 0, 0, 2), 0.0024972516811874687, 0.0053112397820928164, 3
(1, 0, 0, 0, 3, 0, 3, 0, 0), 0.0019477759477422626, 0, 0
(1, 0, 0, 0, 3, 0, 2, 1, 0), 0.00246246582977873, 0.0030834489389879064, 3
(1, 0, 0, 0, 3, 0, 2, 0, 1), 0.002675603374926431, 0.0021926541178248276, 3
(1, 0, 0, 0, 3, 0, 1, 2, 0), 0.0024264941268230793, 0.0030892350478338654, 3
(1, 0, 0, 0, 3, 0, 1, 1, 1), 0.003012978396937806, 0.008578049871114457, 3
(1, 0, 0, 0, 3, 0, 1, 0, 2), 0.0025310540250119973, 0.004423551435960349, 3
(1, 0, 0, 0, 3, 0, 0, 3, 0), 0.001911804244786612, 0, 0
(1, 0, 0, 0, 3, 0, 0, 2, 1), 0.002887689964502355, 0.00013046103621027426, 3
(1, 0, 0, 0, 3, 0, 0, 1, 2), 0.0027791123175435733, 0.00021939180375908876, 3
(1, 0, 0, 0, 3, 0, 0, 0, 3), 0.0018032265978278293, 0, 0
(1, 0, 0, 0, 2, 4, 0, 0, 0), 0.0014202385308879754, 0, 0
(1, 0, 0, 0, 2, 3, 1, 0, 0), 0.00218458515058734, 0.0006475347377120955, 3
(1, 0, 0, 0, 2, 3, 0, 1, 0), 0.00177690271409415, 0.03813397229672469, 3
(1, 0, 0, 0, 2, 3, 0, 0, 1), 0.00214256123570584, 0.0044230373334646885, 3
(1, 0, 0, 0, 2, 2, 2, 0, 0), 0.0028994592970037533, 0.000833508207103409, 3
(1, 0, 0, 0, 2, 2, 1, 1, 0), 0.0025458973093280177, 0.06626055205752376, 3
(1, 0, 0, 0, 2, 2, 1, 0, 1), 0.002881088850350359, 0.017655184165853634, 3
(1, 0, 0, 0, 2, 2, 0, 2, 0), 0.0020661085725395493, 0.040708717529515985, 3
(1, 0, 0, 0, 2, 2, 0, 1, 1), 0.0022607606225015743, 0.09943046597213832, 3
(1, 0, 0, 0, 2, 2, 0, 0, 2), 0.002658071730942542, 0.009144584088059494, 3
(1, 0, 0, 0, 2, 1, 3, 0, 0), 0.002893906728785759, 0.000206930535704808, 3
(1, 0, 0, 0, 2, 1, 2, 1, 0), 0.0030472093594852154, 0.030999700416087565, 3
(1, 0, 0, 0, 2, 1, 2, 0, 1), 0.0034000100467255568, 0.010993122675731699, 3
(1, 0, 0, 0, 2, 1, 1, 2, 0), 0.0026035552200363733, 0.0771148799678491, 3
(1, 0, 0, 0, 2, 1, 1, 1, 1), 0.0035316262243653305, 0.10972599832864006, 3
(1, 0, 0, 0, 2, 1, 1, 0, 2), 0.0030433066592476343, 0.023674085628201814, 3
(1, 0, 0, 0, 2, 1, 0, 3, 0), 0.002450252589336917, 0.005313170591142317, 3
(1, 0, 0, 0, 2, 1, 0, 2, 1), 0.002938746761058714, 0.021481701435606314, 3
(1, 0, 0, 0, 2, 1, 0, 1, 2), 0.003025697513029632, 0.023322859462677894, 3
(1, 0, 0, 0, 2, 1, 0, 0, 3), 0.002537203341307836, 0.005011947810831486, 3
(1, 0, 0, 0, 2, 0, 4, 0, 0), 0.0017748993199871847, 0, 0
(1, 0, 0, 0, 2, 0, 3, 1, 0), 0.002278214764251348, 0.004390926178107174, 3
(1, 0, 0, 0, 2, 0, 3, 0, 1), 0.0026614824320810387, 0.002228391908841996, 3
(1, 0, 0, 0, 2, 0, 2, 2, 0), 0.002004750305556317, 0.023521275473702506, 3
(1, 0, 0, 0, 2, 0, 2, 1, 1), 0.00295265555100184, 0.02696940992282397, 3
(1, 0, 0, 0, 2, 0, 2, 0, 2), 0.0026319317563953115, 0.007443576921309317, 3
(1, 0, 0, 0, 2, 0, 1, 3, 0), 0.0022422430612956974, 0.004382386862612427, 3
(1, 0, 0, 0, 2, 0, 1, 2, 1), 0.0031117204931837813, 0.01606370557701206, 3
(1, 0, 0, 0, 2, 0, 1, 1, 2), 0.0032162803913727005, 0.016911540121971873, 3
(1, 0, 0, 0, 2, 0, 1, 0, 3), 0.0023468029594846157, 0.0061698342591774286, 3
(1, 0, 0, 0, 2, 0, 0, 4, 0), 0.0017569134685093595, 0, 0
(1, 0, 0, 0, 2, 0, 0, 3, 1), 0.002820547374262982, 0.00014588574044594393, 3
(1, 0, 0, 0, 2, 0, 0, 2, 2), 0.003004019195192675, 0.0004477662901045601, 3
(1, 0, 0, 0, 2, 0, 0, 1, 3), 0.0025418396046222105, 0.00032726682261602943, 3
(1, 0, 0, 0, 2, 0, 0, 0, 4), 0.0016175595836889723, 0, 0
(1, 0, 0, 0, 1, 5, 0, 0, 0), 0.0012078766601186727, 0, 0
(1, 0, 0, 0, 1, 4, 1, 0, 0), 0.002085116306886544, 0.00023439749928102225, 3
(1, 0, 0, 0, 1, 4, 0, 1, 0), 0.002085116306886543, 0.003506719295256283, 3
(1, 0, 0, 0, 1, 4, 0, 0, 1), 0.0022214103617502214, 0.0016817515559879178, 3
(1, 0, 0, 0, 1, 3, 2, 0, 0), 0.002333241218418896, 0.0005558693348464169, 3
(1, 0, 0, 0, 1, 3, 1, 1, 0), 0.0026357629410339637, 0.01379651099853498, 3
(1, 0, 0, 0, 1, 3, 1, 0, 1), 0.0025553004190135616, 0.0090886802464711, 3
(1, 0, 0, 0, 1, 3, 0, 2, 0), 0.002333241218418894, 0.006685780135907098, 3
(1, 0, 0, 0, 1, 3, 0, 1, 1), 0.002555300419013559, 0.016760375239449114, 3
(1, 0, 0, 0, 1, 3, 0, 0, 2), 0.0026570583216689323, 0.004236806189032454, 3
(1, 0, 0, 0, 1, 2, 3, 0, 0), 0.002503371341100887, 0.0004055838991316484, 3
(1, 0, 0, 0, 1, 2, 2, 1, 0), 0.003098650505910164, 0.01774301081133624, 3
(1, 0, 0, 0, 1, 2, 2, 0, 1), 0.0028188917806976172, 0.012016194513824255, 3
(1, 0, 0, 0, 1, 2, 1, 2, 0), 0.003098650505910165, 0.028079155019540426, 3
(1, 0, 0, 0, 1, 2, 1, 1, 1), 0.0036100461480070207, 0.05976266416638841, 3
(1, 0, 0, 0, 1, 2, 1, 0, 2), 0.002972578761265663, 0.020017913661150792, 3
(1, 0, 0, 0, 1, 2, 0, 3, 0), 0.0025033713411008844, 0.0048374232932802625, 3
(1, 0, 0, 0, 1, 2, 0, 2, 1), 0.002818891780697616, 0.019425209042429045, 3
(1, 0, 0, 0, 1, 2, 0, 1, 2), 0.0029725787612656634, 0.02001791366115114, 3
(1, 0, 0, 0, 1, 2, 0, 0, 3), 0.0026570583216689336, 0.004236806189032608, 3
(1, 0, 0, 0, 1, 1, 4, 0, 0), 0.00234031149090953, 9.108549299081156e-05, 3
(1, 0, 0, 0, 1, 1, 3, 1, 0), 0.002566056342241351, 0.012179841814479979, 3
(1, 0, 0, 0, 1, 1, 3, 0, 1), 0.0027931026773321773, 0.006427333148384014, 3
(1, 0, 0, 0, 1, 1, 2, 2, 0), 0.002483700239675275, 0.04784875211338225, 3
(1, 0, 0, 0, 1, 1, 2, 1, 1), 0.0036208020712348125, 0.06301456991799423, 3
(1, 0, 0, 0, 1, 1, 2, 0, 2), 0.0028188917806976172, 0.019425209042429174, 3
(1, 0, 0, 0, 1, 1, 1, 3, 0), 0.002566056342241351, 0.021084961327687474, 3
(1, 0, 0, 0, 1, 1, 1, 2, 1), 0.0036208020712348134, 0.06301456991799496, 3
(1, 0, 0, 0, 1, 1, 1, 1, 2), 0.003610046148007021, 0.059762664166388854, 3
(1, 0, 0, 0, 1, 1, 1, 0, 3), 0.0025553004190135616, 0.016760375239449284, 3
(1, 0, 0, 0, 1, 1, 0, 4, 0), 0.0023403114909095286, 0.0011727512776457346, 3
(1, 0, 0, 0, 1, 1, 0, 3, 1), 0.002793102677332175, 0.006427333148384208, 3
(1, 0, 0, 0, 1, 1, 0, 2, 2), 0.002818891780697617, 0.012016194513824546, 3
(1, 0, 0, 0, 1, 1, 0, 1, 3), 0.0025553004190135608, 0.009088680246471284, 3
(1, 0, 0, 0, 1, 1, 0, 0, 4), 0.0022214103617502214, 0.0016817515559878087, 3
(1, 0, 0, 0, 1, 0, 5, 0, 0), 0.0012929417214596682, 0, 0
(1, 0, 0, 0, 1, 0, 4, 1, 0), 0.0020502630074902372, 0.0022486390883864407, 3
(1, 0, 0, 0, 1, 0, 4, 0, 1), 0.0023403114909095303, 0.0011727512776452762, 3
(1, 0, 0, 0, 1, 0, 3, 2, 0), 0.0017182909521840047, 0.021872834750948998, 3
(1, 0, 0, 0, 1, 0, 3, 1, 1), 0.002566056342241352, 0.021084961327687054, 3
(1, 0, 0, 0, 1, 0, 3, 0, 2), 0.002503371341100886, 0.004837423293280394, 3
(1, 0, 0, 0, 1, 0, 2, 3, 0), 0.0017182909521840052, 0.021872834750948637, 3
(1, 0, 0, 0, 1, 0, 2, 2, 1), 0.002483700239675278, 0.04784875211338222, 3
(1, 0, 0, 0, 1, 0, 2, 1, 2), 0.003098650505910167, 0.028079155019540267, 3
(1, 0, 0, 0, 1, 0, 2, 0, 3), 0.0023332412184188965, 0.006685780135907568, 3
(1, 0, 0, 0, 1, 0, 1, 4, 0), 0.0020502630074902372, 0.0022486390883866697, 3
(1, 0, 0, 0, 1, 0, 1, 3, 1), 0.002566056342241352, 0.012179841814479942, 3
(1, 0, 0, 0, 1, 0, 1, 2, 2), 0.003098650505910168, 0.017743010811335926, 3
(1, 0, 0, 0, 1, 0, 1, 1, 3), 0.002635762941033965, 0.013796510998534956, 3
(1, 0, 0, 0, 1, 0, 1, 0, 4), 0.0020851163068865445, 0.0035067192952562554, 3
(1, 0, 0, 0, 1, 0, 0, 5, 0), 0.0012929417214596682, 0, 0
(1, 0, 0, 0, 1, 0, 0, 4, 1), 0.00234031149090953, 9.108549299145552e-05, 3
(1, 0, 0, 0, 1, 0, 0, 3, 2), 0.002503371341100887, 0.00040558389913184986, 3
(1, 0, 0, 0, 1, 0, 0, 2, 3), 0.002333241218418897, 0.0005558693348465316, 3
(1, 0, 0, 0, 1, 0, 0, 1, 4), 0.002085116306886545, 0.00023439749928113565, 3
(1, 0, 0, 0, 1, 0, 0, 0, 5), 0.001207876660118673, 0, 0
(1, 0, 0, 0, 0, 6, 0, 0, 0), 0.0004919303753436147, 0, 0
(1, 0, 0, 0, 0, 5, 1, 0, 0), 0.001233612707672947, 0, 0
(1, 0, 0, 0, 0, 5, 0, 1, 0), 0.0013003607236566224, 0, 0
(1, 0, 0, 0, 0, 5, 0, 0, 1), 0.0013067809112992544, 0, 0
(1, 0, 0, 0, 0, 4, 2, 0, 0), 0.0015217426667315504, 0, 0
(1, 0, 0, 0, 0, 4, 1, 1, 0), 0.002361492905177617, 1.4287633837190977e-05, 3
(1, 0, 0, 0, 0, 4, 1, 0, 1), 0.0022077384766220048, 0.00011928453611331664, 3
(1, 0, 0, 0, 0, 4, 0, 2, 0), 0.0017905333158140368, 0, 0
(1, 0, 0, 0, 0, 4, 0, 1, 1), 0.0024410253762685878, 1.0102039961047644e-05, 3
(1, 0, 0, 0, 0, 4, 0, 0, 2), 0.0017961234303302026, 0, 0
(1, 0, 0, 0, 0, 3, 3, 0, 0), 0.0015572405600573908, 0, 0
(1, 0, 0, 0, 0, 3, 2, 1, 0), 0.00251390697620368, 6.490575733716083e-05, 3
(1, 0, 0, 0, 0, 3, 2, 0, 1), 0.0020944851088984923, 0.00040539135386559574, 3
(1, 0, 0, 0, 0, 3, 1, 2, 0), 0.002921589412696868, 3.244673355427133e-05, 3
(1, 0, 0, 0, 0, 3, 1, 1, 1), 0.0030913983205794957, 0.0003392400955795863, 3
(1, 0, 0, 0, 0, 3, 1, 0, 2), 0.0024603261270300294, 0.0003607050503508452, 3
(1, 0, 0, 0, 0, 3, 0, 3, 0), 0.0019649229965505773, 0, 0
(1, 0, 0, 0, 0, 3, 0, 2, 1), 0.002767834984141254, 2.4528556381658613e-05, 3
(1, 0, 0, 0, 0, 3, 0, 1, 2), 0.0027259935657796023, 3.923513705649436e-05, 3
(1, 0, 0, 0, 0, 3, 0, 0, 3), 0.001923081578188928, 0, 0
(1, 0, 0, 0, 0, 2, 4, 0, 0), 0.0015145423948639367, 0, 0
(1, 0, 0, 0, 0, 2, 3, 1, 0), 0.0023119496600883084, 9.21627421961677e-05, 3
(1, 0, 0, 0, 0, 2, 3, 0, 1), 0.002040412505932735, 0.0004382231962969567, 3
(1, 0, 0, 0, 0, 2, 2, 2, 0), 0.002888703373775962, 0.00013537650280588494, 3
(1, 0, 0, 0, 0, 2, 2, 1, 1), 0.0031094953982852185, 0.0009148480563985616, 3
(1, 0, 0, 0, 0, 2, 2, 0, 2), 0.002250765999709178, 0.0010334988358983745, 3
(1, 0, 0, 0, 0, 2, 1, 3, 0), 0.00286751680973111, 3.4126169128157664e-05, 3
(1, 0, 0, 0, 0, 2, 1, 2, 1), 0.003729823626134002, 0.000377707931106235, 3
(1, 0, 0, 0, 0, 2, 1, 1, 2), 0.00326856034046716, 0.0007693678808889392, 3
(1, 0, 0, 0, 0, 2, 1, 0, 3), 0.0024062535240642713, 0.0003893639002037043, 3
(1, 0, 0, 0, 0, 2, 0, 4, 0), 0.0017923259696853361, 0, 0
(1, 0, 0, 0, 0, 2, 0, 3, 1), 0.0026607407337815156, 2.8322315426232067e-05, 3
(1, 0, 0, 0, 0, 2, 0, 2, 2), 0.0026580717309425406, 9.730804142461245e-05, 3
(1, 0, 0, 0, 0, 2, 0, 1, 3), 0.002471014602270252, 5.964777624570411e-05, 3
(1, 0, 0, 0, 0, 2, 0, 0, 4), 0.0016974629039297048, 0, 0
(1, 0, 0, 0, 0, 1, 5, 0, 0), 0.0012278524901788556, 0, 0
(1, 0, 0, 0, 0, 1, 4, 1, 0), 0.0020585569310045595, 4.042854932569062e-05, 3
(1, 0, 0, 0, 0, 1, 4, 0, 1), 0.0021266295721733683, 0.00015119566892910326, 3
(1, 0, 0, 0, 0, 1, 3, 2, 0), 0.002142561235705837, 0.00011513580689882718, 3
(1, 0, 0, 0, 0, 1, 3, 1, 1), 0.002644476265883042, 0.0005557326670257919, 3
(1, 0, 0, 0, 0, 1, 3, 0, 2), 0.0022728368026374538, 0.0004918310757027051, 3
(1, 0, 0, 0, 0, 1, 2, 3, 0), 0.002290445948855451, 8.462442701041015e-05, 3
(1, 0, 0, 0, 0, 1, 2, 2, 1), 0.0032216583529865953, 0.0005530943342299597, 3
(1, 0, 0, 0, 0, 1, 2, 1, 2), 0.003204049206768595, 0.0008891849698985484, 3
(1, 0, 0, 0, 0, 1, 2, 0, 3), 0.002272836802637454, 0.0004918310757024054, 3
(1, 0, 0, 0, 0, 1, 1, 4, 0), 0.002280384000728979, 1.6756058036052777e-05, 3
(1, 0, 0, 0, 0, 1, 1, 3, 1), 0.0029519851229942683, 0.00022766520535662683, 3
(1, 0, 0, 0, 0, 1, 1, 2, 2), 0.003221658352986596, 0.0005530943342294686, 3
(1, 0, 0, 0, 0, 1, 1, 1, 3), 0.002644476265883042, 0.000555732667026, 3
(1, 0, 0, 0, 0, 1, 1, 0, 4), 0.0021266295721733674, 0.00015119566892904244, 3
(1, 0, 0, 0, 0, 1, 0, 5, 0), 0.001301794846753662, 0, 0
(1, 0, 0, 0, 0, 1, 0, 4, 1), 0.0022803840007289793, 1.6756058035731745e-05, 3
(1, 0, 0, 0, 0, 1, 0, 3, 2), 0.002290445948855453, 8.462442701033721e-05, 3
(1, 0, 0, 0, 0, 1, 0, 2, 3), 0.0021425612357058406, 0.00011513580689913051, 3
(1, 0, 0, 0, 0, 1, 0, 1, 4), 0.00205855693100456, 4.042854932569062e-05, 3
(1, 0, 0, 0, 0, 1, 0, 0, 5), 0.0012278524901788556, 0, 0
(1, 0, 0, 0, 0, 0, 6, 0, 0), 0.0004904903209700921, 0, 0
(1, 0, 0, 0, 0, 0, 5, 1, 0), 0.0011993820655989372, 0, 0
(1, 0, 0, 0, 0, 0, 5, 0, 1), 0.0012797446098163755, 0, 0
(1, 0, 0, 0, 0, 0, 4, 2, 0), 0.0014010192273185217, 0, 0
(1, 0, 0, 0, 0, 0, 4, 1, 1), 0.0022175643489203618, 6.006314452751477e-07, 3
(1, 0, 0, 0, 0, 0, 4, 0, 2), 0.0017023787681339155, 0, 0
(1, 0, 0, 0, 0, 0, 3, 3, 0), 0.001387852135674919, 0, 0
(1, 0, 0, 0, 0, 0, 3, 2, 1), 0.002259669710993849, 1.9824447499497127e-06, 3
(1, 0, 0, 0, 0, 0, 3, 1, 2), 0.002661482432081038, 1.6889508508046102e-06, 3
(1, 0, 0, 0, 0, 0, 3, 0, 3), 0.0017896648567621103, 0, 0
(1, 0, 0, 0, 0, 0, 2, 4, 0), 0.0014100121530574356, 0, 0
(1, 0, 0, 0, 0, 0, 2, 3, 1), 0.002206648063599867, 2.3974321849665484e-06, 3
(1, 0, 0, 0, 0, 0, 2, 2, 2), 0.0028102834501342743, 4.715178624296548e-06, 3
(1, 0, 0, 0, 0, 0, 2, 1, 3), 0.0026084607846870583, 2.036399145668903e-06, 3
(1, 0, 0, 0, 0, 0, 2, 0, 4), 0.0016109185136010317, 0, 0
(1, 0, 0, 0, 0, 0, 1, 5, 0), 0.0012065764061900677, 0, 0
(1, 0, 0, 0, 0, 0, 1, 4, 1), 0.0021380318778293906, 1.1943331638259718e-06, 3
(1, 0, 0, 0, 0, 0, 1, 3, 2), 0.0024134241395494644, 4.039057477180269e-06, 3
(1, 0, 0, 0, 0, 0, 1, 2, 3), 0.002413424139549465, 4.039057477026255e-06, 3
(1, 0, 0, 0, 0, 0, 1, 1, 4), 0.0021380318778293915, 1.194333163592635e-06, 3
(1, 0, 0, 0, 0, 0, 1, 0, 5), 0.0012065764061900681, 0, 0
(1, 0, 0, 0, 0, 0, 0, 6, 0), 0.0004922889061178745, 0, 0
(1, 0, 0, 0, 0, 0, 0, 5, 1), 0.0012532337861193852, 0, 0
(1, 0, 0, 0, 0, 0, 0, 4, 2), 0.0015783496218681281, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 3), 0.0015946282116245166, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 4), 0.001477896441596331, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 5), 0.0011728712419019475, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 6), 0.000472198270063515, 0, 0
(0, 7, 0, 0, 0, 0, 0, 0, 0), 0.0001404985062625326, 0, 0
(0, 6, 1, 0, 0, 0, 0, 0, 0), 0.0004721982700635147, 0, 0
(0, 6, 0, 1, 0, 0, 0, 0, 0), 0.0004922889061178742, 0, 0
(0, 6, 0, 0, 1, 0, 0, 0, 0), 0.0004904903209700915, 0, 0
(0, 6, 0, 0, 0, 1, 0, 0, 0), 0.0004919303753436144, 0, 0
(0, 6, 0, 0, 0, 0, 1, 0, 0), 0.0004919303753436146, 0, 0
(0, 6, 0, 0, 0, 0, 0, 1, 0), 0.0004904903209700915, 0, 0
(0, 6, 0, 0, 0, 0, 0, 0, 1), 0.0004922889061178743, 0, 0
(0, 5, 2, 0, 0, 0, 0, 0, 0), 0.0007327140188107218, 0, 0
(0, 5, 1, 1, 0, 0, 0, 0, 0), 0.0012532337861193845, 0, 0
(0, 5, 1, 0, 1, 0, 0, 0, 0), 0.001199382065598937, 0, 0
(0, 5, 1, 0, 0, 1, 0, 0, 0), 0.0012336127076729463, 0, 0
(0, 5, 1, 0, 0, 0, 1, 0, 0), 0.001207876660118672, 0, 0
(0, 5, 1, 0, 0, 0, 0, 1, 0), 0.0012278524901788545, 0, 0
(0, 5, 1, 0, 0, 0, 0, 0, 1), 0.0012065764061900677, 0, 0
(0, 5, 0, 2, 0, 0, 0, 0, 0), 0.0008331671990825191, 0, 0
(0, 5, 0, 1, 1, 0, 0, 0, 0), 0.0012797446098163749, 0, 0
(0, 5, 0, 1, 0, 1, 0, 0, 0), 0.0013003607236566229, 0, 0
(0, 5, 0, 1, 0, 0, 1, 0, 0), 0.001298701938953759, 0, 0
(0, 5, 0, 1, 0, 0, 0, 1, 0), 0.0012929417214596669, 0, 0
(0, 5, 0, 1, 0, 0, 0, 0, 1), 0.0013017948467536622, 0, 0
(0, 5, 0, 0, 2, 0, 0, 0, 0), 0.0008241742733436063, 0, 0
(0, 5, 0, 0, 1, 1, 0, 0, 0), 0.0013067809112992535, 0, 0
(0, 5, 0, 0, 1, 0, 1, 0, 0), 0.0012915075983626287, 0, 0
(0, 5, 0, 0, 1, 0, 0, 1, 0), 0.0012964750555564952, 0, 0
(0, 5, 0, 0, 1, 0, 0, 0, 1), 0.0012929417214596673, 0, 0
(0, 5, 0, 0, 0, 2, 0, 0, 0), 0.0008313745452112206, 0, 0
(0, 5, 0, 0, 0, 1, 1, 0, 0), 0.0012868050812390708, 0, 0
(0, 5, 0, 0, 0, 1, 0, 1, 0), 0.0012915075983626274, 0, 0
(0, 5, 0, 0, 0, 1, 0, 0, 1), 0.0012987019389537587, 0, 0
(0, 5, 0, 0, 0, 0, 2, 0, 0), 0.0008313745452112212, 0, 0
(0, 5, 0, 0, 0, 0, 1, 1, 0), 0.0013067809112992537, 0, 0
(0, 5, 0, 0, 0, 0, 1, 0, 1), 0.0013003607236566237, 0, 0
(0, 5, 0, 0, 0, 0, 0, 2, 0), 0.0008241742733436062, 0, 0
(0, 5, 0, 0, 0, 0, 0, 1, 1), 0.0012797446098163747, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 2), 0.0008331671990825197, 0, 0
(0, 4, 3, 0, 0, 0, 0, 0, 0), 0.0008206402499523218, 0, 0
(0, 4, 2, 1, 0, 0, 0, 0, 0), 0.0015783496218681262, 0, 0
(0, 4, 2, 0, 1, 0, 0, 0, 0), 0.0014010192273185215, 0, 0
(0, 4, 2, 0, 0, 1, 0, 0, 0), 0.0015217426667315484, 0, 0
(0, 4, 2, 0, 0, 0, 1, 0, 0), 0.0014202385308879739, 0, 0
(0, 4, 2, 0, 0, 0, 0, 1, 0), 0.0015145423948639339, 0, 0
(0, 4, 2, 0, 0, 0, 0, 0, 1), 0.001410012153057435, 0, 0
(0, 4, 1, 2, 0, 0, 0, 0, 0), 0.0017792559824117212, 0, 0
(0, 4, 1, 1, 1, 0, 0, 0, 0), 0.002217564348920359, 6.006314452825175e-07, 3
(0, 4, 1, 1, 0, 1, 0, 0, 0), 0.0023614929051776153, 1.4287633837039148e-05, 3
(0, 4, 1, 1, 0, 0, 1, 0, 0), 0.0022803840007289793, 0.00010137257725145751, 3
(0, 4, 1, 1, 0, 0, 0, 1, 0), 0.002340311490909527, 9.10854929911855e-05, 3
(0, 4, 1, 1, 0, 0, 0, 0, 1), 0.0022803840007289793, 1.675605803545829e-05, 3
(0, 4, 1, 0, 2, 0, 0, 0, 0), 0.0015839397363842905, 0, 0
(0, 4, 1, 0, 1, 1, 0, 0, 0), 0.0022077384766220013, 0.00011928453611321581, 3
(0, 4, 1, 0, 1, 0, 1, 0, 0), 0.0020585569310045586, 0.004133565013200835, 3
(0, 4, 1, 0, 1, 0, 0, 1, 0), 0.0021854723827883513, 0.00542229169116934, 3
(0, 4, 1, 0, 1, 0, 0, 0, 1), 0.002050263007490236, 0.0022486390883869126, 3
(0, 4, 1, 0, 0, 2, 0, 0, 0), 0.0017190637195325454, 0, 0
(0, 4, 1, 0, 0, 1, 1, 0, 0), 0.0021614828715696708, 0.002043203103979805, 3
(0, 4, 1, 0, 0, 1, 0, 1, 0), 0.0022737240348384606, 0.006453273862531201, 3
(0, 4, 1, 0, 0, 1, 0, 0, 1), 0.002192153032980141, 0.004706082610640705, 3
(0, 4, 1, 0, 0, 0, 2, 0, 0), 0.0016175595836889721, 0, 0
(0, 4, 1, 0, 0, 0, 1, 1, 0), 0.002221410361750219, 0.0016817515559876801, 3
(0, 4, 1, 0, 0, 0, 1, 0, 1), 0.0020851163068865432, 0.0035067192952563664, 3
(0, 4, 1, 0, 0, 0, 0, 2, 0), 0.0016974629039297015, 0, 0
(0, 4, 1, 0, 0, 0, 0, 1, 1), 0.002126629572173364, 0.0001511956689288548, 3
(0, 4, 1, 0, 0, 0, 0, 0, 2), 0.0016109185136010298, 0, 0
(0, 4, 0, 3, 0, 0, 0, 0, 0), 0.0010215466104959168, 0, 0
(0, 4, 0, 2, 1, 0, 0, 0, 0), 0.0017023787681339137, 0, 0
(0, 4, 0, 2, 0, 1, 0, 0, 0), 0.0017905333158140374, 0, 0
(0, 4, 0, 2, 0, 0, 1, 0, 0), 0.0017820995918547975, 0, 0
(0, 4, 0, 2, 0, 0, 0, 1, 0), 0.0017748993199871827, 0, 0
(0, 4, 0, 2, 0, 0, 0, 0, 1), 0.0017923259696853364, 0, 0
(0, 4, 0, 1, 2, 0, 0, 0, 0), 0.0016843929166560879, 0, 0
(0, 4, 0, 1, 1, 1, 0, 0, 0), 0.002441025376268587, 1.010203996123503e-05, 3
(0, 4, 0, 1, 1, 0, 1, 0, 0), 0.002326639605781311, 0.0007085099808672906, 3
(0, 4, 0, 1, 1, 0, 0, 1, 0), 0.0023807400766307878, 0.0020687731929042155, 3
(0, 4, 0, 1, 1, 0, 0, 0, 1), 0.0023403114909095277, 0.001172751277645656, 3
(0, 4, 0, 1, 0, 2, 0, 0, 0), 0.0017869480080714398, 0, 0
(0, 4, 0, 1, 0, 1, 1, 0, 0), 0.0023614929051776166, 0.001103631845494878, 3
(0, 4, 0, 1, 0, 1, 0, 1, 0), 0.002400919087512092, 0.02970048982154349, 3
(0, 4, 0, 1, 0, 1, 0, 0, 1), 0.0024274784633940773, 0.022892432700239877, 3
(0, 4, 0, 1, 0, 0, 2, 0, 0), 0.0017785142841122007, 0, 0
(0, 4, 0, 1, 0, 0, 1, 1, 0), 0.0024689917286808997, 0.0027280979019300893, 3
(0, 4, 0, 1, 0, 0, 1, 0, 1), 0.002427478463394079, 0.022892432700239947, 3
(0, 4, 0, 1, 0, 0, 0, 2, 0), 0.0017569134685093562, 0, 0
(0, 4, 0, 1, 0, 0, 0, 1, 1), 0.002340311490909528, 0.0011727512776451411, 3
(0, 4, 0, 1, 0, 0, 0, 0, 2), 0.0017923259696853366, 0, 0
(0, 4, 0, 0, 3, 0, 0, 0, 0), 0.0010035607590180903, 0, 0
(0, 4, 0, 0, 2, 1, 0, 0, 0), 0.0017961234303302018, 0, 0
(0, 4, 0, 0, 2, 0, 1, 0, 0), 0.0017551208146380586, 0, 0
(0, 4, 0, 0, 2, 0, 0, 1, 0), 0.0017875926020009725, 0, 0
(0, 4, 0, 0, 2, 0, 0, 0, 1), 0.0017569134685093573, 0, 0
(0, 4, 0, 0, 1, 2, 0, 0, 0), 0.0018105239740654302, 0, 0
(0, 4, 0, 0, 1, 1, 1, 0, 0), 0.0024410253762685873, 5.956593696311626e-05, 3
(0, 4, 0, 0, 1, 1, 0, 1, 0), 0.002461848981079424, 0.0017876928798241216, 3
(0, 4, 0, 0, 1, 1, 0, 0, 1), 0.0024689917286809, 0.0027280979019300125, 3
(0, 4, 0, 0, 1, 0, 2, 0, 0), 0.0017695213583732883, 0, 0
(0, 4, 0, 0, 1, 0, 1, 1, 0), 0.002461848981079425, 0.0017876928798239617, 3
(0, 4, 0, 0, 1, 0, 1, 0, 1), 0.0024009190875120944, 0.02970048982154343, 3
(0, 4, 0, 0, 1, 0, 0, 2, 0), 0.0017875926020009725, 0, 0
(0, 4, 0, 0, 1, 0, 0, 1, 1), 0.0023807400766307878, 0.002068773192903954, 3
(0, 4, 0, 0, 1, 0, 0, 0, 2), 0.0017748993199871832, 0, 0
(0, 4, 0, 0, 0, 3, 0, 0, 0), 0.0010179613027533191, 0, 0
(0, 4, 0, 0, 0, 2, 1, 0, 0), 0.0017162201100894702, 0, 0
(0, 4, 0, 0, 0, 2, 0, 1, 0), 0.001769521358373285, 0, 0
(0, 4, 0, 0, 0, 2, 0, 0, 1), 0.0017785142841121996, 0, 0
(0, 4, 0, 0, 0, 1, 2, 0, 0), 0.0017162201100894708, 0, 0
(0, 4, 0, 0, 0, 1, 1, 1, 0), 0.0024410253762685856, 5.9565936963213684e-05, 3
(0, 4, 0, 0, 0, 1, 1, 0, 1), 0.0023614929051776166, 0.0011036318454949042, 3
(0, 4, 0, 0, 0, 1, 0, 2, 0), 0.0017551208146380564, 0, 0
(0, 4, 0, 0, 0, 1, 0, 1, 1), 0.0023266396057813085, 0.0007085099808671562, 3
(0, 4, 0, 0, 0, 1, 0, 0, 2), 0.001782099591854797, 0, 0
(0, 4, 0, 0, 0, 0, 3, 0, 0), 0.0010179613027533202, 0, 0
(0, 4, 0, 0, 0, 0, 2, 1, 0), 0.0018105239740654302, 0, 0
(0, 4, 0, 0, 0, 0, 2, 0, 1), 0.0017869480080714417, 0, 0
(0, 4, 0, 0, 0, 0, 1, 2, 0), 0.0017961234303302009, 0, 0
(0, 4, 0, 0, 0, 0, 1, 1, 1), 0.0024410253762685878, 1.0102039961494765e-05, 3
(0, 4, 0, 0, 0, 0, 1, 0, 2), 0.001790533315814039, 0, 0
(0, 4, 0, 0, 0, 0, 0, 3, 0), 0.00100356075901809, 0, 0
(0, 4, 0, 0, 0, 0, 0, 2, 1), 0.0016843929166560875, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 2), 0.001702378768133914, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 3), 0.0010215466104959172, 0, 0
(0, 3, 4, 0, 0, 0, 0, 0, 0), 0.000820640249952322, 0, 0
(0, 3, 3, 1, 0, 0, 0, 0, 0), 0.0015946282116245144, 0, 0
(0, 3, 3, 0, 1, 0, 0, 0, 0), 0.0013878521356749187, 0, 0
(0, 3, 3, 0, 0, 1, 0, 0, 0), 0.0015572405600573877, 0, 0
(0, 3, 3, 0, 0, 0, 1, 0, 0), 0.001408584492225833, 0, 0
(0, 3, 3, 0, 0, 0, 0, 1, 0), 0.001557240560057388, 0, 0
(0, 3, 3, 0, 0, 0, 0, 0, 1), 0.0013878521356749187, 0, 0
(0, 3, 2, 2, 0, 0, 0, 0, 0), 0.0020875840400565835, 0, 0
(0, 3, 2, 1, 1, 0, 0, 0, 0), 0.0022596697109938464, 1.982444750123185e-06, 3
(0, 3, 2, 1, 0, 1, 0, 0, 0), 0.0025139069762036784, 6.490575733720235e-05, 3
(0, 3, 2, 1, 0, 0, 1, 0, 0), 0.0023147636131489622, 0.00048720488585136506, 3
(0, 3, 2, 1, 0, 0, 0, 1, 0), 0.0025033713411008822, 0.00040558389913158163, 3
(0, 3, 2, 1, 0, 0, 0, 0, 1), 0.0022904459488554516, 8.462442701030152e-05, 3
(0, 3, 2, 0, 2, 0, 0, 0, 0), 0.0016560460366795671, 0, 0
(0, 3, 2, 0, 1, 1, 0, 0, 0), 0.0020944851088984884, 0.0004053913538659748, 3
(0, 3, 2, 0, 1, 0, 1, 0, 0), 0.0017591964635061596, 0.04255184798165039, 3
(0, 3, 2, 0, 1, 0, 0, 1, 0), 0.002108479290991472, 0.023649864136994336, 3
(0, 3, 2, 0, 1, 0, 0, 0, 1), 0.0017182909521840039, 0.021872834750948388, 3
(0, 3, 2, 0, 0, 2, 0, 0, 0), 0.0020092234291797344, 0, 0
(0, 3, 2, 0, 0, 1, 1, 0, 0), 0.0021026095755854717, 0.004641491298384832, 3
(0, 3, 2, 0, 0, 1, 0, 1, 0), 0.002395844649713878, 0.02576288182079193, 3
(0, 3, 2, 0, 0, 1, 0, 0, 1), 0.0021129330577859986, 0.022426650827398795, 3
(0, 3, 2, 0, 0, 0, 2, 0, 0), 0.0017119112935166255, 0, 0
(0, 3, 2, 0, 0, 0, 1, 1, 0), 0.002142561235705837, 0.004423037333464633, 3
(0, 3, 2, 0, 0, 0, 1, 0, 1), 0.0017769027140941494, 0.0381339722967247, 3
(0, 3, 2, 0, 0, 0, 0, 2, 0), 0.0019948228854445053, 0, 0
(0, 3, 2, 0, 0, 0, 0, 1, 1), 0.00204041250593273, 0.0004382231962969888, 3
(0, 3, 2, 0, 0, 0, 0, 0, 2), 0.001674031888157394, 0, 0
(0, 3, 1, 3, 0, 0, 0, 0, 0), 0.001996440932711704, 0, 0
(0, 3, 1, 2, 1, 0, 0, 0, 0), 0.002661482432081034, 1.6889508508250114e-06, 3
(0, 3, 1, 2, 0, 1, 0, 0, 0), 0.0029215894126968667, 3.2446733554273626e-05, 3
(0, 3, 1, 2, 0, 0, 1, 0, 0), 0.0028539550686653902, 0.0002141893228095783, 3
(0, 3, 1, 2, 0, 0, 0, 1, 0), 0.0028939067287857547, 0.00020693053570518908, 3
(0, 3, 1, 2, 0, 0, 0, 0, 1), 0.0028675168097311095, 3.412616912819556e-05, 3
(0, 3, 1, 1, 2, 0, 0, 0, 0), 0.002418734653175788, 1.2063240866191893e-06, 3
(0, 3, 1, 1, 1, 1, 0, 0, 0), 0.0030913983205794926, 0.00033924009557936423, 3
(0, 3, 1, 1, 1, 0, 1, 0, 0), 0.002566056342241348, 0.026530346079185575, 3
(0, 3, 1, 1, 1, 0, 0, 1, 0), 0.0029733620734747122, 0.02371368563531786, 3
(0, 3, 1, 1, 1, 0, 0, 0, 1), 0.0025660563422413487, 0.021084961327686766, 3
(0, 3, 1, 1, 0, 2, 0, 0, 0), 0.002877031145644547, 2.3485365212472294e-05, 3
(0, 3, 1, 1, 0, 1, 1, 0, 0), 0.002862809276124785, 0.009256383757232553, 3
(0, 3, 1, 1, 0, 1, 0, 1, 0), 0.003158019500644338, 0.09392896936844904, 3
(0, 3, 1, 1, 0, 1, 0, 0, 1), 0.0030186656158239563, 0.08555174487230434, 3
(0, 3, 1, 1, 0, 0, 2, 0, 0), 0.0026607407337815147, 0.0001656440224744064, 3
(0, 3, 1, 1, 0, 0, 1, 1, 0), 0.003139050141582304, 0.009426675768902642, 3
(0, 3, 1, 1, 0, 0, 1, 0, 1), 0.0027808040447404995, 0.10966868466793735, 3
(0, 3, 1, 1, 0, 0, 0, 2, 0), 0.002820547374262977, 0.00014588574044574866, 3
(0, 3, 1, 1, 0, 0, 0, 1, 1), 0.002793102677332173, 0.0064273331483842636, 3
(0, 3, 1, 1, 0, 0, 0, 0, 2), 0.002660740733781515, 2.8322315426345543e-05, 3
(0, 3, 1, 0, 3, 0, 0, 0, 0), 0.001753693153806457, 0, 0
(0, 3, 1, 0, 2, 1, 0, 0, 0), 0.0024603261270300246, 0.00036070505035079104, 3
(0, 3, 1, 0, 2, 0, 1, 0, 0), 0.0022624162160669353, 0.0077223463987099675, 3
(0, 3, 1, 0, 2, 0, 0, 1, 0), 0.0025144544657632224, 0.009599075480805868, 3
(0, 3, 1, 0, 2, 0, 0, 0, 1), 0.0022422430612956934, 0.004382386862613086, 3
(0, 3, 1, 0, 1, 2, 0, 0, 0), 0.0026585156388829506, 0.00028713285282123247, 3
(0, 3, 1, 0, 1, 1, 1, 0, 0), 0.0025553004190135573, 0.020922034759226202, 3
(0, 3, 1, 0, 1, 1, 0, 1, 0), 0.00282949868609236, 0.04844462382966998, 3
(0, 3, 1, 0, 1, 1, 0, 0, 1), 0.0025590799354961308, 0.04851354550328081, 3
(0, 3, 1, 0, 1, 0, 2, 0, 0), 0.002311949660088307, 0.007149575243503943, 3
(0, 3, 1, 0, 1, 0, 1, 1, 0), 0.0025382387623550996, 0.03447714104539134, 3
(0, 3, 1, 0, 1, 0, 1, 0, 1), 0.002048927799737449, 0.16245147417833466, 3
(0, 3, 1, 0, 1, 0, 0, 2, 0), 0.002683842890145691, 0.008220396161107025, 3
(0, 3, 1, 0, 1, 0, 0, 1, 1), 0.0023825766313959064, 0.054555548266758826, 3
(0, 3, 1, 0, 1, 0, 0, 0, 2), 0.0022782147642513464, 0.00439092617810752, 3
(0, 3, 1, 0, 0, 3, 0, 0, 0), 0.001951882665659383, 0, 0
(0, 3, 1, 0, 0, 2, 1, 0, 0), 0.002497251681187466, 0.00531123978209282, 3
(0, 3, 1, 0, 0, 2, 0, 1, 0), 0.002779209421913555, 0.010253353966459797, 3
(0, 3, 1, 0, 0, 2, 0, 0, 1), 0.002665686254368146, 0.007343410557728718, 3
(0, 3, 1, 0, 0, 1, 2, 0, 0), 0.002348595613355912, 0.006203169754188977, 3
(0, 3, 1, 0, 0, 1, 1, 1, 0), 0.002901247883263685, 0.01884701815067947, 3
(0, 3, 1, 0, 0, 1, 1, 0, 1), 0.002337526610551483, 0.033415667297287156, 3
(0, 3, 1, 0, 0, 1, 0, 2, 0), 0.0027504083344430975, 0.010138445375619127, 3
(0, 3, 1, 0, 0, 1, 0, 1, 1), 0.002559079935496128, 0.04851354550328085, 3
(0, 3, 1, 0, 0, 1, 0, 0, 2), 0.0025034684454708716, 0.008551361469836103, 3
(0, 3, 1, 0, 0, 0, 3, 0, 0), 0.0018032265978278293, 0, 0
(0, 3, 1, 0, 0, 0, 2, 1, 0), 0.0025372033413078314, 0.0050119478108315765, 3
(0, 3, 1, 0, 0, 0, 2, 0, 1), 0.002346802959484614, 0.006169834259177103, 3
(0, 3, 1, 0, 0, 0, 1, 2, 0), 0.0026570583216689275, 0.004236806189032348, 3
(0, 3, 1, 0, 0, 0, 1, 1, 1), 0.002555300419013556, 0.016760375239449107, 3
(0, 3, 1, 0, 0, 0, 1, 0, 2), 0.002333241218418894, 0.006685780135907384, 3
(0, 3, 1, 0, 0, 0, 0, 3, 0), 0.0019230815781889252, 0, 0
(0, 3, 1, 0, 0, 0, 0, 2, 1), 0.002406253524064265, 0.000389363900203814, 3
(0, 3, 1, 0, 0, 0, 0, 1, 2), 0.0022728368026374494, 0.0004918310757025272, 3
(0, 3, 1, 0, 0, 0, 0, 0, 3), 0.0017896648567621094, 0, 0
(0, 3, 0, 4, 0, 0, 0, 0, 0), 0.0010215466104959165, 0, 0
(0, 3, 0, 3, 1, 0, 0, 0, 0), 0.0017896648567621084, 0, 0
(0, 3, 0, 3, 0, 1, 0, 0, 0), 0.0019649229965505778, 0, 0
(0, 3, 0, 3, 0, 0, 1, 0, 0), 0.0019477759477422615, 0, 0
(0, 3, 0, 3, 0, 0, 0, 1, 0), 0.0019477759477422613, 0, 0
(0, 3, 0, 3, 0, 0, 0, 0, 1), 0.0019649229965505786, 0, 0
(0, 3, 0, 2, 2, 0, 0, 0, 0), 0.0018569523972231622, 0, 0
(0, 3, 0, 2, 1, 1, 0, 0, 0), 0.0027678349841412536, 2.4528556381617373e-05, 3
(0, 3, 0, 2, 1, 0, 1, 0, 0), 0.002462465829778728, 0.003083448938988073, 3
(0, 3, 0, 2, 1, 0, 0, 1, 0), 0.002629193141237968, 0.006856415766360739, 3
(0, 3, 0, 2, 1, 0, 0, 0, 1), 0.0025033713411008835, 0.004837423293280347, 3
(0, 3, 0, 2, 0, 2, 0, 0, 0), 0.002221869220535329, 0, 0
(0, 3, 0, 2, 0, 1, 1, 0, 0), 0.0026756033749264275, 0.002192654117824924, 3
(0, 3, 0, 2, 0, 1, 0, 1, 0), 0.002786282933028764, 0.05650203260127309, 3
(0, 3, 0, 2, 0, 1, 0, 0, 1), 0.002821136232425072, 0.04066054265584507, 3
(0, 3, 0, 2, 0, 0, 2, 0, 0), 0.002187575122918697, 0, 0
(0, 3, 0, 2, 0, 0, 1, 1, 0), 0.00290528116655806, 0.0047084568116732214, 3
(0, 3, 0, 2, 0, 0, 1, 0, 1), 0.0028039891836167544, 0.055170595904826376, 3
(0, 3, 0, 2, 0, 0, 0, 2, 0), 0.0021731745791834676, 0, 0
(0, 3, 0, 2, 0, 0, 0, 1, 1), 0.0026614824320810374, 0.002228391908842326, 3
(0, 3, 0, 2, 0, 0, 0, 0, 2), 0.0022254545282779283, 0, 0
(0, 3, 0, 1, 3, 0, 0, 0, 0), 0.0017536931538064558, 0, 0
(0, 3, 0, 1, 2, 1, 0, 0, 0), 0.0027259935657796, 3.923513705644578e-05, 3
(0, 3, 0, 1, 2, 0, 1, 0, 0), 0.002426494126823076, 0.0030892350478338715, 3
(0, 3, 0, 1, 2, 0, 0, 1, 0), 0.002644632928324846, 0.007384611517612115, 3
(0, 3, 0, 1, 2, 0, 0, 0, 1), 0.0024502525893369143, 0.005313170591142539, 3
(0, 3, 0, 1, 1, 2, 0, 0, 0), 0.002930052793038528, 2.1425156156838747e-05, 3
(0, 3, 0, 1, 1, 1, 1, 0, 0), 0.0030129783969378037, 0.008578049871114513, 3
(0, 3, 0, 1, 1, 1, 0, 1, 0), 0.0032193777676275716, 0.09528091395046417, 3
(0, 3, 0, 1, 1, 1, 0, 0, 1), 0.003158019500644341, 0.07671603831260544, 3
(0, 3, 0, 1, 1, 0, 2, 0, 0), 0.0026134063052736874, 0.0014360729965329222, 3
(0, 3, 0, 1, 1, 0, 1, 1, 0), 0.003067300944410976, 0.028100367684815813, 3
(0, 3, 0, 1, 1, 0, 1, 0, 1), 0.0027336521127525196, 0.12241559926918993, 3
(0, 3, 0, 1, 1, 0, 0, 2, 0), 0.0028027440193049984, 0.0035150405026604346, 3
(0, 3, 0, 1, 1, 0, 0, 1, 1), 0.0027760410206737153, 0.017608238692055172, 3
(0, 3, 0, 1, 1, 0, 0, 0, 2), 0.0026614824320810365, 0.0022283919088422607, 3
(0, 3, 0, 1, 0, 3, 0, 0, 0), 0.0019577523810653833, 0, 0
(0, 3, 0, 1, 0, 2, 1, 0, 0), 0.0025310540250119955, 0.004423551435959723, 3
(0, 3, 0, 1, 0, 2, 0, 1, 0), 0.002779112317543566, 0.05157997057742502, 3
(0, 3, 0, 1, 0, 2, 0, 0, 1), 0.002796818568131559, 0.05044971570756289, 3
(0, 3, 0, 1, 0, 1, 2, 0, 0), 0.0025139069762036793, 0.004853575041183052, 3
(0, 3, 0, 1, 0, 1, 1, 1, 0), 0.0031580195006443382, 0.09707229076940221, 3
(0, 3, 0, 1, 0, 1, 1, 0, 1), 0.0028033587115451324, 0.11591268977027397, 3
(0, 3, 0, 1, 0, 1, 0, 2, 0), 0.0027331641812647924, 0.05965260289648824, 3
(0, 3, 0, 1, 0, 1, 0, 1, 1), 0.0027336521127525157, 0.1224155992691902, 3
(0, 3, 0, 1, 0, 1, 0, 0, 2), 0.0028039891836167544, 0.055170595904826675, 3
(0, 3, 0, 1, 0, 0, 3, 0, 0), 0.001940605332257068, 0, 0
(0, 3, 0, 1, 0, 0, 2, 1, 0), 0.0029093878844751813, 0.008200739852703379, 3
(0, 3, 0, 1, 0, 0, 2, 0, 1), 0.0027968185681315613, 0.050449715707562987, 3
(0, 3, 0, 1, 0, 0, 1, 2, 0), 0.0028805867970047227, 0.008143416703347913, 3
(0, 3, 0, 1, 0, 0, 1, 1, 1), 0.003158019500644341, 0.07671603831260586, 3
(0, 3, 0, 1, 0, 0, 1, 0, 2), 0.0028211362324250724, 0.04066054265584424, 3
(0, 3, 0, 1, 0, 0, 0, 3, 0), 0.0019118042447866092, 0, 0
(0, 3, 0, 1, 0, 0, 0, 2, 1), 0.0024502525893369135, 0.005313170591142425, 3
(0, 3, 0, 1, 0, 0, 0, 1, 2), 0.002503371341100883, 0.004837423293280595, 3
(0, 3, 0, 1, 0, 0, 0, 0, 3), 0.001964922996550579, 0, 0
(0, 3, 0, 0, 4, 0, 0, 0, 0), 0.0010035607590180905, 0, 0
(0, 3, 0, 0, 3, 1, 0, 0, 0), 0.0019230815781889257, 0, 0
(0, 3, 0, 0, 3, 0, 1, 0, 0), 0.0019118042447866096, 0, 0
(0, 3, 0, 0, 3, 0, 0, 1, 0), 0.0019632157348291393, 0, 0
(0, 3, 0, 0, 3, 0, 0, 0, 1), 0.0019118042447866098, 0, 0
(0, 3, 0, 0, 2, 2, 0, 0, 0), 0.0021921439382455036, 0, 0
(0, 3, 0, 0, 2, 1, 1, 0, 0), 0.002887689964502352, 0.0001304610362100379, 3
(0, 3, 0, 0, 2, 1, 0, 1, 0), 0.002868093955673075, 0.006069326365812997, 3
(0, 3, 0, 0, 2, 1, 0, 0, 1), 0.0028805867970047266, 0.008143416703347886, 3
(0, 3, 0, 0, 2, 0, 2, 0, 0), 0.0021695892714408715, 0, 0
(0, 3, 0, 0, 2, 0, 1, 1, 0), 0.002856816622270759, 0.0033731345339088298, 3
(0, 3, 0, 0, 2, 0, 1, 0, 1), 0.002733164181264797, 0.059652602896488306, 3
(0, 3, 0, 0, 2, 0, 0, 2, 0), 0.0022580117077907027, 0, 0
(0, 3, 0, 0, 2, 0, 0, 1, 1), 0.002802744019305001, 0.0035150405026603444, 3
(0, 3, 0, 0, 2, 0, 0, 0, 2), 0.002173174579183469, 0, 0
(0, 3, 0, 0, 1, 3, 0, 0, 0), 0.0019518826656593834, 0, 0
(0, 3, 0, 0, 1, 2, 1, 0, 0), 0.002779112317543571, 0.00021939180375894554, 3
(0, 3, 0, 0, 1, 2, 0, 1, 0), 0.002845483553100999, 0.005654197051733007, 3
(0, 3, 0, 0, 1, 2, 0, 0, 1), 0.0029093878844751817, 0.008200739852703198, 3
(0, 3, 0, 0, 1, 1, 2, 0, 0), 0.002767834984141255, 0.00014296814129790723, 3
(0, 3, 0, 0, 1, 1, 1, 1, 0), 0.003420284128171166, 0.011445999728404847, 3
(0, 3, 0, 0, 1, 1, 1, 0, 1), 0.003158019500644342, 0.09707229076940203, 3
(0, 3, 0, 0, 1, 1, 0, 2, 0), 0.0028568166222707556, 0.0033731345339092006, 3
(0, 3, 0, 0, 1, 1, 0, 1, 1), 0.003067300944410976, 0.028100367684815494, 3
(0, 3, 0, 0, 1, 1, 0, 0, 2), 0.0029052811665580608, 0.004708456811673498, 3
(0, 3, 0, 0, 1, 0, 3, 0, 0), 0.0019406053322570688, 0, 0
(0, 3, 0, 0, 1, 0, 2, 1, 0), 0.0028454835531010027, 0.005654197051733063, 3
(0, 3, 0, 0, 1, 0, 2, 0, 1), 0.0027791123175435724, 0.05157997057742486, 3
(0, 3, 0, 0, 1, 0, 1, 2, 0), 0.002868093955673073, 0.006069326365812879, 3
(0, 3, 0, 0, 1, 0, 1, 1, 1), 0.0032193777676275737, 0.09528091395046435, 3
(0, 3, 0, 0, 1, 0, 1, 0, 2), 0.002786282933028766, 0.05650203260127333, 3
(0, 3, 0, 0, 1, 0, 0, 3, 0), 0.0019632157348291393, 0, 0
(0, 3, 0, 0, 1, 0, 0, 2, 1), 0.0026446329283248476, 0.007384611517612309, 3
(0, 3, 0, 0, 1, 0, 0, 1, 2), 0.0026291931412379694, 0.006856415766360892, 3
(0, 3, 0, 0, 1, 0, 0, 0, 3), 0.0019477759477422626, 0, 0
(0, 3, 0, 0, 0, 4, 0, 0, 0), 0.001017961302753319, 0, 0
(0, 3, 0, 0, 0, 3, 1, 0, 0), 0.001803226597827828, 0, 0
(0, 3, 0, 0, 0, 3, 0, 1, 0), 0.0019406053322570647, 0, 0
(0, 3, 0, 0, 0, 3, 0, 0, 1), 0.0019406053322570669, 0, 0
(0, 3, 0, 0, 0, 2, 2, 0, 0), 0.001909232346317622, 0, 0
(0, 3, 0, 0, 0, 2, 1, 1, 0), 0.002767834984141251, 0.00014296814129792046, 3
(0, 3, 0, 0, 0, 2, 1, 0, 1), 0.0025139069762036793, 0.004853575041182844, 3
(0, 3, 0, 0, 0, 2, 0, 2, 0), 0.0021695892714408676, 0, 0
(0, 3, 0, 0, 0, 2, 0, 1, 1), 0.0026134063052736843, 0.001436072996532596, 3
(0, 3, 0, 0, 0, 2, 0, 0, 2), 0.0021875751229186963, 0, 0
(0, 3, 0, 0, 0, 1, 3, 0, 0), 0.0018032265978278298, 0, 0
(0, 3, 0, 0, 0, 1, 2, 1, 0), 0.0027791123175435685, 0.00021939180375910527, 3
(0, 3, 0, 0, 0, 1, 2, 0, 1), 0.002531054025011997, 0.004423551435960267, 3
(0, 3, 0, 0, 0, 1, 1, 2, 0), 0.002887689964502346, 0.00013046103621025193, 3
(0, 3, 0, 0, 0, 1, 1, 1, 1), 0.003012978396937801, 0.008578049871114457, 3
(0, 3, 0, 0, 0, 1, 1, 0, 2), 0.002675603374926429, 0.002192654117825396, 3
(0, 3, 0, 0, 0, 1, 0, 3, 0), 0.001911804244786607, 0, 0
(0, 3, 0, 0, 0, 1, 0, 2, 1), 0.0024264941268230724, 0.0030892350478341673, 3
(0, 3, 0, 0, 0, 1, 0, 1, 2), 0.002462465829778727, 0.003083448938987712, 3
(0, 3, 0, 0, 0, 1, 0, 0, 3), 0.0019477759477422624, 0, 0
(0, 3, 0, 0, 0, 0, 4, 0, 0), 0.00101796130275332, 0, 0
(0, 3, 0, 0, 0, 0, 3, 1, 0), 0.0019518826656593834, 0, 0
(0, 3, 0, 0, 0, 0, 3, 0, 1), 0.001957752381065386, 0, 0
(0, 3, 0, 0, 0, 0, 2, 2, 0), 0.0021921439382455023, 0, 0
(0, 3, 0, 0, 0, 0, 2, 1, 1), 0.002930052793038529, 2.142515615693857e-05, 3
(0, 3, 0, 0, 0, 0, 2, 0, 2), 0.002221869220535332, 0, 0
(0, 3, 0, 0, 0, 0, 1, 3, 0), 0.0019230815781889246, 0, 0
(0, 3, 0, 0, 0, 0, 1, 2, 1), 0.0027259935657796, 3.923513705618774e-05, 3
(0, 3, 0, 0, 0, 0, 1, 1, 2), 0.0027678349841412544, 2.4528556381676746e-05, 3
(0, 3, 0, 0, 0, 0, 1, 0, 3), 0.0019649229965505795, 0, 0
(0, 3, 0, 0, 0, 0, 0, 4, 0), 0.00100356075901809, 0, 0
(0, 3, 0, 0, 0, 0, 0, 3, 1), 0.0017536931538064562, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 2), 0.0018569523972231626, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 3), 0.001789664856762109, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 4), 0.0010215466104959172, 0, 0
(0, 2, 5, 0, 0, 0, 0, 0, 0), 0.0007327140188107221, 0, 0
(0, 2, 4, 1, 0, 0, 0, 0, 0), 0.0014778964415963294, 0, 0
(0, 2, 4, 0, 1, 0, 0, 0, 0), 0.001410012153057435, 0, 0
(0, 2, 4, 0, 0, 1, 0, 0, 0), 0.0015145423948639345, 0, 0
(0, 2, 4, 0, 0, 0, 1, 0, 0), 0.0014202385308879737, 0, 0
(0, 2, 4, 0, 0, 0, 0, 1, 0), 0.0015217426667315486, 0, 0
(0, 2, 4, 0, 0, 0, 0, 0, 1), 0.0014010192273185217, 0, 0
(0, 2, 3, 2, 0, 0, 0, 0, 0), 0.0018866776795129889, 0, 0
(0, 2, 3, 1, 1, 0, 0, 0, 0), 0.002206648063599866, 2.397432184800015e-06, 3
(0, 2, 3, 1, 0, 1, 0, 0, 0), 0.0023119496600883063, 9.216274219588983e-05, 3
(0, 2, 3, 1, 0, 0, 1, 0, 0), 0.002184585150587337, 0.0006475347377121796, 3
(0, 2, 3, 1, 0, 0, 0, 1, 0), 0.0023332412184188934, 0.0005558693348466488, 3
(0, 2, 3, 1, 0, 0, 0, 0, 1), 0.0021425612357058375, 0.00011513580689897617, 3
(0, 2, 3, 0, 2, 0, 0, 0, 0), 0.0016740318881573936, 0, 0
(0, 2, 3, 0, 1, 1, 0, 0, 0), 0.00204041250593273, 0.0004382231962972664, 3
(0, 2, 3, 0, 1, 0, 1, 0, 0), 0.001776902714094148, 0.038133972296724536, 3
(0, 2, 3, 0, 1, 0, 0, 1, 0), 0.0021129330577859978, 0.022426650827399128, 3
(0, 2, 3, 0, 1, 0, 0, 0, 1), 0.0017182909521840037, 0.021872834750948637, 3
(0, 2, 3, 0, 0, 2, 0, 0, 0), 0.0019948228854445053, 0, 0
(0, 2, 3, 0, 0, 1, 1, 0, 0), 0.002142561235705838, 0.004423037333464133, 3
(0, 2, 3, 0, 0, 1, 0, 1, 0), 0.0023958446497138785, 0.02576288182079174, 3
(0, 2, 3, 0, 0, 1, 0, 0, 1), 0.0021084792909914717, 0.02364986413699382, 3
(0, 2, 3, 0, 0, 0, 2, 0, 0), 0.0017119112935166246, 0, 0
(0, 2, 3, 0, 0, 0, 1, 1, 0), 0.00210260957558547, 0.004641491298384749, 3
(0, 2, 3, 0, 0, 0, 1, 0, 1), 0.001759196463506159, 0.042551847981650556, 3
(0, 2, 3, 0, 0, 0, 0, 2, 0), 0.0020092234291797344, 0, 0
(0, 2, 3, 0, 0, 0, 0, 1, 1), 0.002094485108898488, 0.0004053913538659186, 3
(0, 2, 3, 0, 0, 0, 0, 0, 2), 0.001656046036679568, 0, 0
(0, 2, 2, 3, 0, 0, 0, 0, 0), 0.002087584040056584, 0, 0
(0, 2, 2, 2, 1, 0, 0, 0, 0), 0.00281028345013427, 4.715178624671248e-06, 3
(0, 2, 2, 2, 0, 1, 0, 0, 0), 0.002888703373775959, 0.00013537650280584534, 3
(0, 2, 2, 2, 0, 0, 1, 0, 0), 0.002899459297003751, 0.0008335082071037412, 3
(0, 2, 2, 2, 0, 0, 0, 1, 0), 0.002899459297003752, 0.0008335082071034515, 3
(0, 2, 2, 2, 0, 0, 0, 0, 1), 0.002888703373775961, 0.00013537650280578812, 3
(0, 2, 2, 1, 2, 0, 0, 0, 0), 0.002579651807300848, 2.869271050019478e-06, 3
(0, 2, 2, 1, 1, 1, 0, 0, 0), 0.0031094953982852146, 0.000914848056398777, 3
(0, 2, 2, 1, 1, 0, 1, 0, 0), 0.002545897309328015, 0.066260552057524, 3
(0, 2, 2, 1, 1, 0, 0, 1, 0), 0.003117098454797672, 0.040805588214234766, 3
(0, 2, 2, 1, 1, 0, 0, 0, 1), 0.002483700239675272, 0.0478487521133821, 3
(0, 2, 2, 1, 0, 2, 0, 0, 0), 0.00299326327196488, 7.649260346868371e-05, 3
(0, 2, 2, 1, 0, 1, 1, 0, 0), 0.0028810888503503565, 0.01765518416585364, 3
(0, 2, 2, 1, 0, 1, 0, 1, 0), 0.0032040492067685893, 0.13464953350212647, 3
(0, 2, 2, 1, 0, 1, 0, 0, 1), 0.0029725787612656603, 0.13199527797710156, 3
(0, 2, 2, 1, 0, 0, 2, 0, 0), 0.00272110760326479, 0.0005309699580197608, 3
(0, 2, 2, 1, 0, 0, 1, 1, 0), 0.003064818505703211, 0.014857306143334538, 3
(0, 2, 2, 1, 0, 0, 1, 0, 1), 0.00258510727114886, 0.17833746230547995, 3
(0, 2, 2, 1, 0, 0, 0, 2, 0), 0.003004019195192671, 0.00044776629010466137, 3
(0, 2, 2, 1, 0, 0, 0, 1, 1), 0.0028188917806976155, 0.012016194513824215, 3
(0, 2, 2, 1, 0, 0, 0, 0, 2), 0.0026580717309425397, 9.730804142477898e-05, 3
(0, 2, 2, 0, 3, 0, 0, 0, 0), 0.001856952397223163, 0, 0
(0, 2, 2, 0, 2, 1, 0, 0, 0), 0.0022507659997091736, 0.0010334988358984807, 3
(0, 2, 2, 0, 2, 0, 1, 0, 0), 0.002066108572539547, 0.040708717529516124, 3
(0, 2, 2, 0, 2, 0, 0, 1, 0), 0.002464335985884139, 0.028240505394319926, 3
(0, 2, 2, 0, 2, 0, 0, 0, 1), 0.0020047503055563146, 0.023521275473702193, 3
(0, 2, 2, 0, 1, 2, 0, 0, 0), 0.002585957540731515, 0.0007419115005922918, 3
(0, 2, 2, 0, 1, 1, 1, 0, 0), 0.0022607606225015717, 0.09943046597213828, 3
(0, 2, 2, 0, 1, 1, 0, 1, 0), 0.002632300571739387, 0.12475663115974775, 3
(0, 2, 2, 0, 1, 1, 0, 0, 1), 0.0021241352985919815, 0.19043512250747258, 3
(0, 2, 2, 0, 1, 0, 2, 0, 0), 0.002118388521634007, 0.03391817193487335, 3
(0, 2, 2, 0, 1, 0, 1, 1, 0), 0.0020846340236611704, 0.12270434752599214, 3
(0, 2, 2, 0, 1, 0, 1, 0, 1), 0.0013282279614623413, 0.38290113716169955, 3
(0, 2, 2, 0, 1, 0, 0, 2, 0), 0.00279952752690648, 0.023374912746998443, 3
(0, 2, 2, 0, 1, 0, 0, 1, 1), 0.002124135298591982, 0.19043512250747327, 3
(0, 2, 2, 0, 1, 0, 0, 0, 2), 0.0020047503055563146, 0.023521275473702384, 3
(0, 2, 2, 0, 0, 3, 0, 0, 0), 0.002192143938245503, 0, 0
(0, 2, 2, 0, 0, 2, 1, 0, 0), 0.0026580717309425397, 0.00914458408805912, 3
(0, 2, 2, 0, 0, 2, 0, 1, 0), 0.003021080851851125, 0.02675501639865339, 3
(0, 2, 2, 0, 0, 2, 0, 0, 1), 0.002799527526906479, 0.023374912746998735, 3
(0, 2, 2, 0, 0, 1, 2, 0, 0), 0.002375160139014659, 0.011044690267348695, 3
(0, 2, 2, 0, 0, 1, 1, 1, 0), 0.002952655551001833, 0.04969057564407959, 3
(0, 2, 2, 0, 0, 1, 1, 0, 1), 0.002084634023661173, 0.12270434752599248, 3
(0, 2, 2, 0, 0, 1, 0, 2, 0), 0.0030210808518511246, 0.026755016398653225, 3
(0, 2, 2, 0, 0, 1, 0, 1, 1), 0.002632300571739387, 0.12475663115974772, 3
(0, 2, 2, 0, 0, 1, 0, 0, 2), 0.002464335985884139, 0.028240505394320006, 3
(0, 2, 2, 0, 0, 0, 3, 0, 0), 0.0019092323463176222, 0, 0
(0, 2, 2, 0, 0, 0, 2, 1, 0), 0.002375160139014656, 0.011044690267348903, 3
(0, 2, 2, 0, 0, 0, 2, 0, 1), 0.0021183885216340065, 0.03391817193487331, 3
(0, 2, 2, 0, 0, 0, 1, 2, 0), 0.002658071730942537, 0.009144584088059314, 3
(0, 2, 2, 0, 0, 0, 1, 1, 1), 0.0022607606225015695, 0.09943046597213825, 3
(0, 2, 2, 0, 0, 0, 1, 0, 2), 0.0020661085725395467, 0.04070871752951574, 3
(0, 2, 2, 0, 0, 0, 0, 3, 0), 0.0021921439382455036, 0, 0
(0, 2, 2, 0, 0, 0, 0, 2, 1), 0.0025859575407315154, 0.0007419115005924634, 3
(0, 2, 2, 0, 0, 0, 0, 1, 2), 0.0022507659997091744, 0.0010334988358987203, 3
(0, 2, 2, 0, 0, 0, 0, 0, 3), 0.0018569523972231637, 0, 0
(0, 2, 1, 4, 0, 0, 0, 0, 0), 0.0017792559824117216, 0, 0
(0, 2, 1, 3, 1, 0, 0, 0, 0), 0.0026084607846870544, 2.036399145588189e-06, 3
(0, 2, 1, 3, 0, 1, 0, 0, 0), 0.00286751680973111, 3.412616912809647e-05, 3
(0, 2, 1, 3, 0, 0, 1, 0, 0), 0.0028939067287857556, 0.00020693053570511948, 3
(0, 2, 1, 3, 0, 0, 0, 1, 0), 0.002853955068665391, 0.0002141893228100085, 3
(0, 2, 1, 3, 0, 0, 0, 0, 1), 0.0029215894126968693, 3.244673355435783e-05, 3
(0, 2, 1, 2, 2, 0, 0, 0, 0), 0.0025796518073008478, 2.869271049839067e-06, 3
(0, 2, 1, 2, 1, 1, 0, 0, 0), 0.0037298236261339994, 0.00037770793110548906, 3
(0, 2, 1, 2, 1, 0, 1, 0, 0), 0.003047209359485211, 0.03099970041608728, 3
(0, 2, 1, 2, 1, 0, 0, 1, 0), 0.003507633842482546, 0.029030645918897226, 3
(0, 2, 1, 2, 1, 0, 0, 0, 1), 0.0030986505059101615, 0.028079155019540482, 3
(0, 2, 1, 2, 0, 2, 0, 0, 0), 0.0032238949147983, 4.1836013989849823e-05, 3
(0, 2, 1, 2, 0, 1, 1, 0, 0), 0.0034000100467255537, 0.01099312267573202, 3
(0, 2, 1, 2, 0, 1, 0, 1, 0), 0.003612193740671464, 0.13091968622430164, 3
(0, 2, 1, 2, 0, 1, 0, 0, 1), 0.00368523570269926, 0.1138817085090525, 3
(0, 2, 1, 2, 0, 0, 2, 0, 0), 0.0031823708889316326, 0.00025505559594100197, 3
(0, 2, 1, 2, 0, 0, 1, 1, 0), 0.0038674900966757996, 0.01199641470676885, 3
(0, 2, 1, 2, 0, 0, 1, 0, 1), 0.003612193740671465, 0.13091968622430136, 3
(0, 2, 1, 2, 0, 0, 0, 2, 0), 0.0031823708889316326, 0.0002550555959413142, 3
(0, 2, 1, 2, 0, 0, 0, 1, 1), 0.003400010046725556, 0.010993122675731645, 3
(0, 2, 1, 2, 0, 0, 0, 0, 2), 0.003223894914798302, 4.1836013990078265e-05, 3
(0, 2, 1, 1, 3, 0, 0, 0, 0), 0.0024187346531757883, 1.2063240865515429e-06, 3
(0, 2, 1, 1, 2, 1, 0, 0, 0), 0.003268560340467157, 0.0007693678808887727, 3
(0, 2, 1, 1, 2, 0, 1, 0, 0), 0.002603555220036369, 0.07711487996784935, 3
(0, 2, 1, 1, 2, 0, 0, 1, 0), 0.003298311702142002, 0.046874486525903515, 3
(0, 2, 1, 1, 2, 0, 0, 0, 1), 0.00260355522003637, 0.07711487996784905, 3
(0, 2, 1, 1, 1, 2, 0, 0, 0), 0.003779878480329896, 0.0005475767816403171, 3
(0, 2, 1, 1, 1, 1, 1, 0, 0), 0.003531626224365327, 0.10972599832864029, 3
(0, 2, 1, 1, 1, 1, 0, 1, 0), 0.0040713094336738585, 0.22708388798394072, 3
(0, 2, 1, 1, 1, 1, 0, 0, 1), 0.0036640037024404954, 0.31196080366709295, 3
(0, 2, 1, 1, 1, 0, 2, 0, 0), 0.0029526555510018355, 0.030613359669070864, 3
(0, 2, 1, 1, 1, 0, 1, 1, 0), 0.0034116822748569667, 0.14361150998695885, 3
(0, 2, 1, 1, 1, 0, 1, 0, 1), 0.002347699907559342, 0.43331558958978467, 3
(0, 2, 1, 1, 1, 0, 0, 2, 0), 0.0037672670134685643, 0.02646807497228966, 3
(0, 2, 1, 1, 1, 0, 0, 1, 1), 0.0030657348106068365, 0.18432622754415487, 3
(0, 2, 1, 1, 1, 0, 0, 0, 2), 0.002952655551001834, 0.02696940992282397, 3
(0, 2, 1, 1, 0, 3, 0, 0, 0), 0.0029300527930385283, 2.142515615694602e-05, 3
(0, 2, 1, 1, 0, 2, 1, 0, 0), 0.0030433066592476295, 0.023674085628201728, 3
(0, 2, 1, 1, 0, 2, 0, 1, 0), 0.0036676265564812532, 0.11843267315546338, 3
(0, 2, 1, 1, 0, 2, 0, 0, 1), 0.0036091298431033926, 0.1456434478247748, 3
(0, 2, 1, 1, 0, 1, 2, 0, 0), 0.002881088850350356, 0.030054501920641175, 3
(0, 2, 1, 1, 0, 1, 1, 1, 0), 0.003977505458712729, 0.23389959913257494, 3
(0, 2, 1, 1, 0, 1, 1, 0, 1), 0.0028504872190928555, 0.3791352129763633, 3
(0, 2, 1, 1, 0, 1, 0, 2, 0), 0.0036252637279450754, 0.1385149260493462, 3
(0, 2, 1, 1, 0, 1, 0, 1, 1), 0.0030720405440375007, 0.33271748756352787, 3
(0, 2, 1, 1, 0, 1, 0, 0, 2), 0.0034469120342061196, 0.1365200530083692, 3
(0, 2, 1, 1, 0, 0, 3, 0, 0), 0.0027678349841412557, 0.00014296814129789108, 3
(0, 2, 1, 1, 0, 0, 2, 1, 0), 0.0035107867091978746, 0.020943054846043432, 3
(0, 2, 1, 1, 0, 0, 2, 0, 1), 0.0032216583529865923, 0.17626487004449423, 3
(0, 2, 1, 1, 0, 0, 1, 2, 0), 0.003630641689558972, 0.020035026292381044, 3
(0, 2, 1, 1, 0, 0, 1, 1, 1), 0.0036315579944625987, 0.3292304498705533, 3
(0, 2, 1, 1, 0, 0, 1, 0, 2), 0.0032216583529865927, 0.1471815380861028, 3
(0, 2, 1, 1, 0, 0, 0, 3, 0), 0.00288768996450235, 0.00013046103621037683, 3
(0, 2, 1, 1, 0, 0, 0, 2, 1), 0.0029387467610587116, 0.02148170143560634, 3
(0, 2, 1, 1, 0, 0, 0, 1, 2), 0.002818891780697614, 0.019425209042429094, 3
(0, 2, 1, 1, 0, 0, 0, 0, 3), 0.002767834984141255, 2.4528556381796168e-05, 3
(0, 2, 1, 0, 4, 0, 0, 0, 0), 0.001684392916656088, 0, 0
(0, 2, 1, 0, 3, 1, 0, 0, 0), 0.002406253524064267, 0.0003893639002037238, 3
(0, 2, 1, 0, 3, 0, 1, 0, 0), 0.0024502525893369148, 0.0053131705911424534, 3
(0, 2, 1, 0, 3, 0, 0, 1, 0), 0.0026446329283248476, 0.007384611517612115, 3
(0, 2, 1, 0, 3, 0, 0, 0, 1), 0.0024264941268230767, 0.003089235047833925, 3
(0, 2, 1, 0, 2, 2, 0, 0, 0), 0.002585957540731516, 0.0007419115005922918, 3
(0, 2, 1, 0, 2, 1, 1, 0, 0), 0.0029387467610587116, 0.0214817014356059, 3
(0, 2, 1, 0, 2, 1, 0, 1, 0), 0.0029202988121712005, 0.08282736571011465, 3
(0, 2, 1, 0, 2, 1, 0, 0, 1), 0.0027660643420436104, 0.08163265306122447, 3
(0, 2, 1, 0, 2, 0, 2, 0, 0), 0.00257965180730085, 0.008210253756136156, 3
(0, 2, 1, 0, 2, 0, 1, 1, 0), 0.0027847684673806996, 0.04060658912012054, 3
(0, 2, 1, 0, 2, 0, 1, 0, 1), 0.002302195679220979, 0.22033728175942005, 3
(0, 2, 1, 0, 2, 0, 0, 2, 0), 0.003048315805517447, 0.009629091923501289, 3
(0, 2, 1, 0, 2, 0, 0, 1, 1), 0.0028864668119642518, 0.06371610231402972, 3
(0, 2, 1, 0, 2, 0, 0, 0, 2), 0.002518293540317617, 0.005256680089417316, 3
(0, 2, 1, 0, 1, 3, 0, 0, 0), 0.002658515638882952, 0.0002871328528212278, 3
(0, 2, 1, 0, 1, 2, 1, 0, 0), 0.00302569751302963, 0.023322859462678258, 3
(0, 2, 1, 0, 1, 2, 0, 1, 0), 0.0031850537683215333, 0.07135895698026105, 3
(0, 2, 1, 0, 1, 2, 0, 0, 1), 0.003185053768321536, 0.07135895698026141, 3
(0, 2, 1, 0, 1, 1, 2, 0, 0), 0.002881088850350356, 0.030054501920641324, 3
(0, 2, 1, 0, 1, 1, 1, 1, 0), 0.0034009263516291753, 0.1372002559304786, 3
(0, 2, 1, 0, 1, 1, 1, 0, 1), 0.00239090153876503, 0.42001515808926543, 3
(0, 2, 1, 0, 1, 1, 0, 2, 0), 0.0033946320851116554, 0.05626484287504572, 3
(0, 2, 1, 0, 1, 1, 0, 1, 1), 0.002709614049348842, 0.20166259447297297, 3
(0, 2, 1, 0, 1, 1, 0, 0, 2), 0.0029890039592173124, 0.06093221811686068, 3
(0, 2, 1, 0, 1, 0, 3, 0, 0), 0.0025139069762036797, 0.004853575041183205, 3
(0, 2, 1, 0, 1, 0, 2, 1, 0), 0.0026373872202433177, 0.05526967410529826, 3
(0, 2, 1, 0, 1, 0, 2, 0, 1), 0.002406755577409898, 0.20684178646047255, 3
(0, 2, 1, 0, 1, 0, 1, 2, 0), 0.0029915741997127124, 0.05058300019201603, 3
(0, 2, 1, 0, 1, 0, 1, 1, 1), 0.002452259805748262, 0.4078680613394539, 3
(0, 2, 1, 0, 1, 0, 1, 0, 2), 0.002355314430984948, 0.21368929765940695, 3
(0, 2, 1, 0, 1, 0, 0, 3, 0), 0.0028680939556730753, 0.006069326365812886, 3
(0, 2, 1, 0, 1, 0, 0, 2, 1), 0.002920298812171201, 0.08282736571011494, 3
(0, 2, 1, 0, 1, 0, 0, 1, 2), 0.0025146706862768536, 0.08907201476033005, 3
(0, 2, 1, 0, 1, 0, 0, 0, 3), 0.0024624658297787293, 0.003083448938987851, 3
(0, 2, 1, 0, 0, 4, 0, 0, 0), 0.0018105239740654302, 0, 0
(0, 2, 1, 0, 0, 3, 1, 0, 0), 0.0025372033413078323, 0.005011947810831566, 3
(0, 2, 1, 0, 0, 3, 0, 1, 0), 0.002909387884475179, 0.008200739852703837, 3
(0, 2, 1, 0, 0, 3, 0, 0, 1), 0.0028454835531010014, 0.005654197051733202, 3
(0, 2, 1, 0, 0, 2, 2, 0, 0), 0.002375160139014659, 0.011044690267348625, 3
(0, 2, 1, 0, 0, 2, 1, 1, 0), 0.003510786709197875, 0.020943054846043703, 3
(0, 2, 1, 0, 0, 2, 1, 0, 1), 0.0026373872202433207, 0.05526967410529851, 3
(0, 2, 1, 0, 0, 2, 0, 2, 0), 0.0031994325455900856, 0.01140812012602957, 3
(0, 2, 1, 0, 0, 2, 0, 1, 1), 0.003151221768114584, 0.05738087063528391, 3
(0, 2, 1, 0, 0, 2, 0, 0, 2), 0.0029778792206454413, 0.00911160147679287, 3
(0, 2, 1, 0, 0, 1, 3, 0, 0), 0.002348595613355913, 0.006203169754189285, 3
(0, 2, 1, 0, 0, 1, 2, 1, 0), 0.0030986505059101585, 0.0225023584199629, 3
(0, 2, 1, 0, 0, 1, 2, 0, 1), 0.002322957692154314, 0.06105823360291356, 3
(0, 2, 1, 0, 0, 1, 1, 2, 0), 0.0036306416895589702, 0.02003502629238074, 3
(0, 2, 1, 0, 0, 1, 1, 1, 1), 0.0029936206203958113, 0.17282299905418305, 3
(0, 2, 1, 0, 0, 1, 1, 0, 2), 0.0026035552200363707, 0.040063262194026096, 3
(0, 2, 1, 0, 0, 1, 0, 3, 0), 0.0028805867970047214, 0.008143416703347802, 3
(0, 2, 1, 0, 0, 1, 0, 2, 1), 0.0027660643420436065, 0.08163265306122461, 3
(0, 2, 1, 0, 0, 1, 0, 1, 2), 0.0025146706862768523, 0.08907201476032939, 3
(0, 2, 1, 0, 0, 1, 0, 0, 3), 0.0026291931412379703, 0.006856415766361114, 3
(0, 2, 1, 0, 0, 0, 4, 0, 0), 0.001716220110089471, 0, 0
(0, 2, 1, 0, 0, 0, 3, 1, 0), 0.0024972516811874648, 0.005311239782092712, 3
(0, 2, 1, 0, 0, 0, 3, 0, 1), 0.002531054025011997, 0.004423551435960293, 3
(0, 2, 1, 0, 0, 0, 2, 2, 0), 0.0026580717309425354, 0.009144584088059363, 3
(0, 2, 1, 0, 0, 0, 2, 1, 1), 0.003043306659247629, 0.023674085628201717, 3
(0, 2, 1, 0, 0, 0, 2, 0, 2), 0.002631931756395311, 0.007443576921309373, 3
(0, 2, 1, 0, 0, 0, 1, 3, 0), 0.0026570583216689266, 0.004236806189032405, 3
(0, 2, 1, 0, 0, 0, 1, 2, 1), 0.0029725787612656577, 0.02001791366115092, 3
(0, 2, 1, 0, 0, 0, 1, 1, 2), 0.0028188917806976125, 0.01942520904242904, 3
(0, 2, 1, 0, 0, 0, 1, 0, 3), 0.0025033713411008835, 0.004837423293280427, 3
(0, 2, 1, 0, 0, 0, 0, 4, 0), 0.001796123430330201, 0, 0
(0, 2, 1, 0, 0, 0, 0, 3, 1), 0.002460326127030024, 0.0003607050503509747, 3
(0, 2, 1, 0, 0, 0, 0, 2, 2), 0.002250765999709174, 0.0010334988358988075, 3
(0, 2, 1, 0, 0, 0, 0, 1, 3), 0.0022728368026374503, 0.0004918310757023367, 3
(0, 2, 1, 0, 0, 0, 0, 0, 4), 0.0017023787681339146, 0, 0
(0, 2, 0, 5, 0, 0, 0, 0, 0), 0.0008331671990825195, 0, 0
(0, 2, 0, 4, 1, 0, 0, 0, 0), 0.0016109185136010294, 0, 0
(0, 2, 0, 4, 0, 1, 0, 0, 0), 0.001792325969685336, 0, 0
(0, 2, 0, 4, 0, 0, 1, 0, 0), 0.0017748993199871827, 0, 0
(0, 2, 0, 4, 0, 0, 0, 1, 0), 0.0017820995918547977, 0, 0
(0, 2, 0, 4, 0, 0, 0, 0, 1), 0.0017905333158140383, 0, 0
(0, 2, 0, 3, 2, 0, 0, 0, 0), 0.001674031888157393, 0, 0
(0, 2, 0, 3, 1, 1, 0, 0, 0), 0.002660740733781514, 2.8322315426372905e-05, 3
(0, 2, 0, 3, 1, 0, 1, 0, 0), 0.0022782147642513447, 0.0043909261781071105, 3
(0, 2, 0, 3, 1, 0, 0, 1, 0), 0.0025034684454708707, 0.008551361469835742, 3
(0, 2, 0, 3, 1, 0, 0, 0, 1), 0.002333241218418893, 0.006685780135907169, 3
(0, 2, 0, 3, 0, 2, 0, 0, 0), 0.002225454528277928, 0, 0
(0, 2, 0, 3, 0, 1, 1, 0, 0), 0.0026614824320810356, 0.002228391908842335, 3
(0, 2, 0, 3, 0, 1, 0, 1, 0), 0.0028039891836167535, 0.05517059590482663, 3
(0, 2, 0, 3, 0, 1, 0, 0, 1), 0.002821136232425071, 0.04066054265584521, 3
(0, 2, 0, 3, 0, 0, 2, 0, 0), 0.002173174579183467, 0, 0
(0, 2, 0, 3, 0, 0, 1, 1, 0), 0.00290528116655806, 0.004708456811673166, 3
(0, 2, 0, 3, 0, 0, 1, 0, 1), 0.0027862829330287642, 0.0565020326012734, 3
(0, 2, 0, 3, 0, 0, 0, 2, 0), 0.002187575122918697, 0, 0
(0, 2, 0, 3, 0, 0, 0, 1, 1), 0.002675603374926429, 0.0021926541178248957, 3
(0, 2, 0, 3, 0, 0, 0, 0, 2), 0.002221869220535331, 0, 0
(0, 2, 0, 2, 3, 0, 0, 0, 0), 0.0016560460366795671, 0, 0
(0, 2, 0, 2, 2, 1, 0, 0, 0), 0.0026580717309425393, 9.730804142466796e-05, 3
(0, 2, 0, 2, 2, 0, 1, 0, 0), 0.0020047503055563133, 0.02352127547370251, 3
(0, 2, 0, 2, 2, 0, 0, 1, 0), 0.002464335985884139, 0.028240505394319944, 3
(0, 2, 0, 2, 2, 0, 0, 0, 1), 0.002066108572539547, 0.040708717529515895, 3
(0, 2, 0, 2, 1, 2, 0, 0, 0), 0.003223894914798301, 4.1836013990104286e-05, 3
(0, 2, 0, 2, 1, 1, 1, 0, 0), 0.002952655551001835, 0.026969409922824303, 3
(0, 2, 0, 2, 1, 1, 0, 1, 0), 0.0034469120342061166, 0.13652005300836992, 3
(0, 2, 0, 2, 1, 1, 0, 0, 1), 0.003221658352986593, 0.14718153808610254, 3
(0, 2, 0, 2, 1, 0, 2, 0, 0), 0.0025182935403176166, 0.005256680089417427, 3
(0, 2, 0, 2, 1, 0, 1, 1, 0), 0.002989003959217311, 0.060932218116860455, 3
(0, 2, 0, 2, 1, 0, 1, 0, 1), 0.002355314430984948, 0.21368929765940675, 3
(0, 2, 0, 2, 1, 0, 0, 2, 0), 0.0029778792206454413, 0.009111601476793092, 3
(0, 2, 0, 2, 1, 0, 0, 1, 1), 0.00260355522003637, 0.040063262194026436, 3
(0, 2, 0, 2, 1, 0, 0, 0, 2), 0.0026319317563953093, 0.0074435769213096505, 3
(0, 2, 0, 2, 0, 3, 0, 0, 0), 0.0022218692205353305, 0, 0
(0, 2, 0, 2, 0, 2, 1, 0, 0), 0.0026319317563953085, 0.007443576921309428, 3
(0, 2, 0, 2, 0, 2, 0, 1, 0), 0.0030562991442871284, 0.07745770269254161, 3
(0, 2, 0, 2, 0, 2, 0, 0, 1), 0.003056299144287131, 0.07745770269254133, 3
(0, 2, 0, 2, 0, 1, 2, 0, 0), 0.002579651807300849, 0.008210253756135823, 3
(0, 2, 0, 2, 0, 1, 1, 1, 0), 0.003466198785763135, 0.1537354085380923, 3
(0, 2, 0, 2, 0, 1, 1, 0, 1), 0.0028810888503503565, 0.1821532328862729, 3
(0, 2, 0, 2, 0, 1, 0, 2, 0), 0.0030040191951926686, 0.08967665979120884, 3
(0, 2, 0, 2, 0, 1, 0, 1, 1), 0.0028810888503503548, 0.18215323288627389, 3
(0, 2, 0, 2, 0, 1, 0, 0, 2), 0.003056299144287132, 0.07745770269254122, 3
(0, 2, 0, 2, 0, 0, 3, 0, 0), 0.002169589271440871, 0, 0
(0, 2, 0, 2, 0, 0, 2, 1, 0), 0.003199432545590088, 0.011408120126029686, 3
(0, 2, 0, 2, 0, 0, 2, 0, 1), 0.003004019195192671, 0.08967665979120862, 3
(0, 2, 0, 2, 0, 0, 1, 2, 0), 0.0031994325455900886, 0.011408120126029368, 3
(0, 2, 0, 2, 0, 0, 1, 1, 1), 0.003466198785763138, 0.15373540853809284, 3
(0, 2, 0, 2, 0, 0, 1, 0, 2), 0.0030562991442871323, 0.07745770269254122, 3
(0, 2, 0, 2, 0, 0, 0, 3, 0), 0.0021695892714408715, 0, 0
(0, 2, 0, 2, 0, 0, 0, 2, 1), 0.0025796518073008504, 0.008210253756136045, 3
(0, 2, 0, 2, 0, 0, 0, 1, 2), 0.002631931756395311, 0.007443576921309206, 3
(0, 2, 0, 2, 0, 0, 0, 0, 3), 0.002221869220535332, 0, 0
(0, 2, 0, 1, 4, 0, 0, 0, 0), 0.0015839397363842903, 0, 0
(0, 2, 0, 1, 3, 1, 0, 0, 0), 0.002471014602270248, 5.964777624527692e-05, 3
(0, 2, 0, 1, 3, 0, 1, 0, 0), 0.002242243061295694, 0.004382386862612692, 3
(0, 2, 0, 1, 3, 0, 0, 1, 0), 0.0025144544657632224, 0.009599075480805588, 3
(0, 2, 0, 1, 3, 0, 0, 0, 1), 0.0022624162160669345, 0.0077223463987099, 3
(0, 2, 0, 1, 2, 2, 0, 0, 0), 0.0029932632719648802, 7.649260346853269e-05, 3
(0, 2, 0, 1, 2, 1, 1, 0, 0), 0.003111720493183778, 0.016063705577012383, 3
(0, 2, 0, 1, 2, 1, 0, 1, 0), 0.003326765740735055, 0.1372877510063835, 3
(0, 2, 0, 1, 2, 1, 0, 0, 1), 0.0031509304550046227, 0.11607448689635982, 3
(0, 2, 0, 1, 2, 0, 2, 0, 0), 0.0025182935403176166, 0.005256680089417649, 3
(0, 2, 0, 1, 2, 0, 1, 1, 0), 0.0028864668119642505, 0.06371610231402866, 3
(0, 2, 0, 1, 2, 0, 1, 0, 1), 0.0023021956792209784, 0.22033728175942033, 3
(0, 2, 0, 1, 2, 0, 0, 2, 0), 0.003048315805517447, 0.00962909192350166, 3
(0, 2, 0, 1, 2, 0, 0, 1, 1), 0.002784768467380699, 0.040606589120120204, 3
(0, 2, 0, 1, 2, 0, 0, 0, 2), 0.0025796518073008495, 0.008210253756135879, 3
(0, 2, 0, 1, 1, 3, 0, 0, 0), 0.002877031145644548, 2.3485365211910738e-05, 3
(0, 2, 0, 1, 1, 2, 1, 0, 0), 0.003216280391372697, 0.016911540121972175, 3
(0, 2, 0, 1, 1, 2, 0, 1, 0), 0.003609129843103391, 0.1456434478247755, 3
(0, 2, 0, 1, 1, 2, 0, 0, 1), 0.0036676265564812576, 0.1184326731554632, 3
(0, 2, 0, 1, 1, 1, 2, 0, 0), 0.002952655551001835, 0.03061335966907142, 3
(0, 2, 0, 1, 1, 1, 1, 1, 0), 0.003992889510032167, 0.34628284295292244, 3
(0, 2, 0, 1, 1, 1, 1, 0, 1), 0.002939663065962336, 0.35225490385267266, 3
(0, 2, 0, 1, 1, 1, 0, 2, 0), 0.0035889153197296002, 0.1702284805101908, 3
(0, 2, 0, 1, 1, 1, 0, 1, 1), 0.003054978887379044, 0.36456696708314473, 3
(0, 2, 0, 1, 1, 1, 0, 0, 2), 0.0034661987857631388, 0.15373540853809253, 3
(0, 2, 0, 1, 1, 0, 3, 0, 0), 0.002613406305273687, 0.0014360729965325787, 3
(0, 2, 0, 1, 1, 0, 2, 1, 0), 0.003151221768114586, 0.05738087063528397, 3
(0, 2, 0, 1, 1, 0, 2, 0, 1), 0.0028188917806976138, 0.1893105060705809, 3
(0, 2, 0, 1, 1, 0, 1, 2, 0), 0.003394632085111656, 0.056264842875045684, 3
(0, 2, 0, 1, 1, 0, 1, 1, 1), 0.003054978887379045, 0.3645669670831449, 3
(0, 2, 0, 1, 1, 0, 1, 0, 2), 0.0028810888503503556, 0.18215323288627372, 3
(0, 2, 0, 1, 1, 0, 0, 3, 0), 0.0028568166222707587, 0.003373134533908806, 3
(0, 2, 0, 1, 1, 0, 0, 2, 1), 0.0027847684673806996, 0.04060658912012065, 3
(0, 2, 0, 1, 1, 0, 0, 1, 2), 0.0026035552200363707, 0.04006326219402643, 3
(0, 2, 0, 1, 1, 0, 0, 0, 3), 0.0026756033749264297, 0.0021926541178253897, 3
(0, 2, 0, 1, 0, 4, 0, 0, 0), 0.00178694800807144, 0, 0
(0, 2, 0, 1, 0, 3, 1, 0, 0), 0.002346802959484612, 0.006169834259177004, 3
(0, 2, 0, 1, 0, 3, 0, 1, 0), 0.0027968185681315565, 0.0504497157075631, 3
(0, 2, 0, 1, 0, 3, 0, 0, 1), 0.0027791123175435702, 0.0515799705774249, 3
(0, 2, 0, 1, 0, 2, 2, 0, 0), 0.0021183885216340065, 0.03391817193487326, 3
(0, 2, 0, 1, 0, 2, 1, 1, 0), 0.0032216583529865884, 0.17626487004449407, 3
(0, 2, 0, 1, 0, 2, 1, 0, 1), 0.002406755577409898, 0.20684178646047216, 3
(0, 2, 0, 1, 0, 2, 0, 2, 0), 0.003004019195192667, 0.08967665979120873, 3
(0, 2, 0, 1, 0, 2, 0, 1, 1), 0.002818891780697611, 0.18931050607058067, 3
(0, 2, 0, 1, 0, 2, 0, 0, 2), 0.0030040191951926716, 0.08967665979120834, 3
(0, 2, 0, 1, 0, 1, 3, 0, 0), 0.002311949660088307, 0.007149575243503873, 3
(0, 2, 0, 1, 0, 1, 2, 1, 0), 0.003204049206768587, 0.1423415482591526, 3
(0, 2, 0, 1, 0, 1, 2, 0, 1), 0.002406755577409898, 0.20684178646047227, 3
(0, 2, 0, 1, 0, 1, 1, 2, 0), 0.0036252637279450745, 0.13851492604934618, 3
(0, 2, 0, 1, 0, 1, 1, 1, 1), 0.0029396630659623327, 0.35225490385267266, 3
(0, 2, 0, 1, 0, 1, 1, 0, 2), 0.002881088850350356, 0.18215323288627344, 3
(0, 2, 0, 1, 0, 1, 0, 3, 0), 0.0027331641812647924, 0.05965260289648842, 3
(0, 2, 0, 1, 0, 1, 0, 2, 1), 0.002302195679220976, 0.22033728175942, 3
(0, 2, 0, 1, 0, 1, 0, 1, 2), 0.0023553144309849455, 0.21368929765940714, 3
(0, 2, 0, 1, 0, 1, 0, 0, 3), 0.0027862829330287655, 0.05650203260127339, 3
(0, 2, 0, 1, 0, 0, 4, 0, 0), 0.0017695213583732877, 0, 0
(0, 2, 0, 1, 0, 0, 3, 1, 0), 0.0027792094219135574, 0.01025335396645988, 3
(0, 2, 0, 1, 0, 0, 3, 0, 1), 0.002779112317543571, 0.05157997057742527, 3
(0, 2, 0, 1, 0, 0, 2, 2, 0), 0.003021080851851125, 0.026755016398653447, 3
(0, 2, 0, 1, 0, 0, 2, 1, 1), 0.0036676265564812576, 0.11843267315546353, 3
(0, 2, 0, 1, 0, 0, 2, 0, 2), 0.0030562991442871328, 0.07745770269254133, 3
(0, 2, 0, 1, 0, 0, 1, 3, 0), 0.002750408334443099, 0.010138445375618988, 3
(0, 2, 0, 1, 0, 0, 1, 2, 1), 0.003150930455004622, 0.11607448689635994, 3
(0, 2, 0, 1, 0, 0, 1, 1, 2), 0.003221658352986592, 0.1471815380861026, 3
(0, 2, 0, 1, 0, 0, 1, 0, 3), 0.002821136232425072, 0.040660542655845046, 3
(0, 2, 0, 1, 0, 0, 0, 4, 0), 0.001755120814638058, 0, 0
(0, 2, 0, 1, 0, 0, 0, 3, 1), 0.002262416216066935, 0.0077223463987099355, 3
(0, 2, 0, 1, 0, 0, 0, 2, 2), 0.002066108572539548, 0.04070871752951635, 3
(0, 2, 0, 1, 0, 0, 0, 1, 3), 0.0023332412184188943, 0.006685780135907446, 3
(0, 2, 0, 1, 0, 0, 0, 0, 4), 0.0017905333158140387, 0, 0
(0, 2, 0, 0, 5, 0, 0, 0, 0), 0.0008241742733436066, 0, 0
(0, 2, 0, 0, 4, 1, 0, 0, 0), 0.001697462903929703, 0, 0
(0, 2, 0, 0, 4, 0, 1, 0, 0), 0.0017569134685093573, 0, 0
(0, 2, 0, 0, 4, 0, 0, 1, 0), 0.0017875926020009738, 0, 0
(0, 2, 0, 0, 4, 0, 0, 0, 1), 0.0017551208146380588, 0, 0
(0, 2, 0, 0, 3, 2, 0, 0, 0), 0.0019948228854445066, 0, 0
(0, 2, 0, 0, 3, 1, 1, 0, 0), 0.0028205473742629788, 0.00014588574044586034, 3
(0, 2, 0, 0, 3, 1, 0, 1, 0), 0.0026838428901456916, 0.008220396161106511, 3
(0, 2, 0, 0, 3, 1, 0, 0, 1), 0.0027504083344431014, 0.010138445375619086, 3
(0, 2, 0, 0, 3, 0, 2, 0, 0), 0.002173174579183469, 0, 0
(0, 2, 0, 0, 3, 0, 1, 1, 0), 0.002802744019305001, 0.003515040502660126, 3
(0, 2, 0, 0, 3, 0, 1, 0, 1), 0.002733164181264796, 0.05965260289648867, 3
(0, 2, 0, 0, 3, 0, 0, 2, 0), 0.0022580117077907027, 0, 0
(0, 2, 0, 0, 3, 0, 0, 1, 1), 0.002856816622270759, 0.0033731345339089573, 3
(0, 2, 0, 0, 3, 0, 0, 0, 2), 0.0021695892714408715, 0, 0
(0, 2, 0, 0, 2, 3, 0, 0, 0), 0.0020092234291797357, 0, 0
(0, 2, 0, 0, 2, 2, 1, 0, 0), 0.003004019195192672, 0.00044776629010456385, 3
(0, 2, 0, 0, 2, 2, 0, 1, 0), 0.002799527526906478, 0.023374912746998513, 3
(0, 2, 0, 0, 2, 2, 0, 0, 1), 0.0030210808518511285, 0.026755016398653585, 3
(0, 2, 0, 0, 2, 1, 2, 0, 0), 0.0031823708889316344, 0.00025505559594110605, 3
(0, 2, 0, 0, 2, 1, 1, 1, 0), 0.0037672670134685634, 0.026468074972289667, 3
(0, 2, 0, 0, 2, 1, 1, 0, 1), 0.00362526372794508, 0.1385149260493461, 3
(0, 2, 0, 0, 2, 1, 0, 2, 0), 0.003048315805517445, 0.009629091923501566, 3
(0, 2, 0, 0, 2, 1, 0, 1, 1), 0.003394632085111658, 0.05626484287504606, 3
(0, 2, 0, 0, 2, 1, 0, 0, 2), 0.0031994325455900912, 0.011408120126029254, 3
(0, 2, 0, 0, 2, 0, 3, 0, 0), 0.0021875751229186993, 0, 0
(0, 2, 0, 0, 2, 0, 2, 1, 0), 0.0029778792206454417, 0.009111601476792758, 3
(0, 2, 0, 0, 2, 0, 2, 0, 1), 0.003004019195192674, 0.08967665979120862, 3
(0, 2, 0, 0, 2, 0, 1, 2, 0), 0.0030483158055174477, 0.009629091923501023, 3
(0, 2, 0, 0, 2, 0, 1, 1, 1), 0.0035889153197296046, 0.17022848051019077, 3
(0, 2, 0, 0, 2, 0, 1, 0, 2), 0.003004019195192673, 0.08967665979120829, 3
(0, 2, 0, 0, 2, 0, 0, 3, 0), 0.0022580117077907027, 0, 0
(0, 2, 0, 0, 2, 0, 0, 2, 1), 0.0030483158055174472, 0.009629091923501053, 3
(0, 2, 0, 0, 2, 0, 0, 1, 2), 0.002977879220645442, 0.009111601476792647, 3
(0, 2, 0, 0, 2, 0, 0, 0, 3), 0.002187575122918698, 0, 0
(0, 2, 0, 0, 1, 4, 0, 0, 0), 0.001719063719532546, 0, 0
(0, 2, 0, 0, 1, 3, 1, 0, 0), 0.0025418396046222066, 0.0003272668226160061, 3
(0, 2, 0, 0, 1, 3, 0, 1, 0), 0.0026656862543681433, 0.007343410557728052, 3
(0, 2, 0, 0, 1, 3, 0, 0, 1), 0.0027792094219135587, 0.010253353966460061, 3
(0, 2, 0, 0, 1, 2, 2, 0, 0), 0.0027211076032647914, 0.0005309699580196196, 3
(0, 2, 0, 0, 1, 2, 1, 1, 0), 0.003625263727945077, 0.01955313781941628, 3
(0, 2, 0, 0, 1, 2, 1, 0, 1), 0.003204049206768592, 0.1423415482591522, 3
(0, 2, 0, 0, 1, 2, 0, 2, 0), 0.002977879220645438, 0.009111601476792647, 3
(0, 2, 0, 0, 1, 2, 0, 1, 1), 0.003151221768114584, 0.05738087063528414, 3
(0, 2, 0, 0, 1, 2, 0, 0, 2), 0.00319943254559009, 0.011408120126029105, 3
(0, 2, 0, 0, 1, 1, 3, 0, 0), 0.0026607407337815164, 0.0001656440224741167, 3
(0, 2, 0, 0, 1, 1, 2, 1, 0), 0.0036252637279450776, 0.01955313781941639, 3
(0, 2, 0, 0, 1, 1, 2, 0, 1), 0.003221658352986593, 0.1762648700444939, 3
(0, 2, 0, 0, 1, 1, 1, 2, 0), 0.0037672670134685604, 0.026468074972289556, 3
(0, 2, 0, 0, 1, 1, 1, 1, 1), 0.0039928895100321705, 0.34628284295292294, 3
(0, 2, 0, 0, 1, 1, 1, 0, 2), 0.0034661987857631396, 0.15373540853809273, 3
(0, 2, 0, 0, 1, 1, 0, 3, 0), 0.0028027440193049975, 0.0035150405026603757, 3
(0, 2, 0, 0, 1, 1, 0, 2, 1), 0.002886466811964248, 0.0637161023140295, 3
(0, 2, 0, 0, 1, 1, 0, 1, 2), 0.002989003959217311, 0.060932218116860455, 3
(0, 2, 0, 0, 1, 1, 0, 0, 3), 0.0029052811665580616, 0.004708456811673387, 3
(0, 2, 0, 0, 1, 0, 4, 0, 0), 0.0017785142841122013, 0, 0
(0, 2, 0, 0, 1, 0, 3, 1, 0), 0.0026656862543681463, 0.007343410557728246, 3
(0, 2, 0, 0, 1, 0, 3, 0, 1), 0.0027968185681315626, 0.05044971570756286, 3
(0, 2, 0, 0, 1, 0, 2, 2, 0), 0.002799527526906478, 0.023374912746998166, 3
(0, 2, 0, 0, 1, 0, 2, 1, 1), 0.003609129843103394, 0.14564344782477456, 3
(0, 2, 0, 0, 1, 0, 2, 0, 2), 0.003056299144287133, 0.07745770269254161, 3
(0, 2, 0, 0, 1, 0, 1, 3, 0), 0.0026838428901456907, 0.008220396161106484, 3
(0, 2, 0, 0, 1, 0, 1, 2, 1), 0.0033267657407350555, 0.13728775100638288, 3
(0, 2, 0, 0, 1, 0, 1, 1, 2), 0.0034469120342061196, 0.13652005300836983, 3
(0, 2, 0, 0, 1, 0, 1, 0, 3), 0.002803989183616756, 0.05517059590482654, 3
(0, 2, 0, 0, 1, 0, 0, 4, 0), 0.0017875926020009736, 0, 0
(0, 2, 0, 0, 1, 0, 0, 3, 1), 0.0025144544657632224, 0.00959907548080584, 3
(0, 2, 0, 0, 1, 0, 0, 2, 2), 0.0024643359858841393, 0.028240505394319663, 3
(0, 2, 0, 0, 1, 0, 0, 1, 3), 0.0025034684454708724, 0.008551361469835603, 3
(0, 2, 0, 0, 1, 0, 0, 0, 4), 0.001782099591854798, 0, 0
(0, 2, 0, 0, 0, 5, 0, 0, 0), 0.0008313745452112206, 0, 0
(0, 2, 0, 0, 0, 4, 1, 0, 0), 0.001617559583688971, 0, 0
(0, 2, 0, 0, 0, 4, 0, 1, 0), 0.001778514284112198, 0, 0
(0, 2, 0, 0, 0, 4, 0, 0, 1), 0.0017695213583732872, 0, 0
(0, 2, 0, 0, 0, 3, 2, 0, 0), 0.001711911293516625, 0, 0
(0, 2, 0, 0, 0, 3, 1, 1, 0), 0.0026607407337815117, 0.00016564402247461803, 3
(0, 2, 0, 0, 0, 3, 1, 0, 1), 0.0023119496600883067, 0.007149575243503776, 3
(0, 2, 0, 0, 0, 3, 0, 2, 0), 0.0021875751229186928, 0, 0
(0, 2, 0, 0, 0, 3, 0, 1, 1), 0.002613406305273683, 0.0014360729965328077, 3
(0, 2, 0, 0, 0, 3, 0, 0, 2), 0.00216958927144087, 0, 0
(0, 2, 0, 0, 0, 2, 3, 0, 0), 0.001711911293516626, 0, 0
(0, 2, 0, 0, 0, 2, 2, 1, 0), 0.002721107603264788, 0.0005309699580197643, 3
(0, 2, 0, 0, 0, 2, 2, 0, 1), 0.0021183885216340074, 0.033918171934873086, 3
(0, 2, 0, 0, 0, 2, 1, 2, 0), 0.0031823708889316274, 0.0002550555959414738, 3
(0, 2, 0, 0, 0, 2, 1, 1, 1), 0.002952655551001833, 0.03061335966907142, 3
(0, 2, 0, 0, 0, 2, 1, 0, 2), 0.0025796518073008504, 0.008210253756135768, 3
(0, 2, 0, 0, 0, 2, 0, 3, 0), 0.002173174579183464, 0, 0
(0, 2, 0, 0, 0, 2, 0, 2, 1), 0.0025182935403176114, 0.005256680089417594, 3
(0, 2, 0, 0, 0, 2, 0, 1, 2), 0.002518293540317614, 0.005256680089417483, 3
(0, 2, 0, 0, 0, 2, 0, 0, 3), 0.002173174579183469, 0, 0
(0, 2, 0, 0, 0, 1, 4, 0, 0), 0.001617559583688972, 0, 0
(0, 2, 0, 0, 0, 1, 3, 1, 0), 0.0025418396046222053, 0.0003272668226161424, 3
(0, 2, 0, 0, 0, 1, 3, 0, 1), 0.0023468029594846153, 0.006169834259177156, 3
(0, 2, 0, 0, 0, 1, 2, 2, 0), 0.003004019195192667, 0.0004477662901046327, 3
(0, 2, 0, 0, 0, 1, 2, 1, 1), 0.0032162803913726953, 0.016911540121972074, 3
(0, 2, 0, 0, 0, 1, 2, 0, 2), 0.00263193175639531, 0.007443576921309428, 3
(0, 2, 0, 0, 0, 1, 1, 3, 0), 0.0028205473742629744, 0.0001458857404455831, 3
(0, 2, 0, 0, 0, 1, 1, 2, 1), 0.0031117204931837734, 0.016063705577012297, 3
(0, 2, 0, 0, 0, 1, 1, 1, 2), 0.0029526555510018338, 0.026969409922824414, 3
(0, 2, 0, 0, 0, 1, 1, 0, 3), 0.002661482432081037, 0.0022283919088423396, 3
(0, 2, 0, 0, 0, 1, 0, 4, 0), 0.001756913468509355, 0, 0
(0, 2, 0, 0, 0, 1, 0, 3, 1), 0.00224224306129569, 0.004382386862612864, 3
(0, 2, 0, 0, 0, 1, 0, 2, 2), 0.0020047503055563116, 0.023521275473702377, 3
(0, 2, 0, 0, 0, 1, 0, 1, 3), 0.002278214764251345, 0.004390926178107345, 3
(0, 2, 0, 0, 0, 1, 0, 0, 4), 0.0017748993199871832, 0, 0
(0, 2, 0, 0, 0, 0, 5, 0, 0), 0.0008313745452112214, 0, 0
(0, 2, 0, 0, 0, 0, 4, 1, 0), 0.0017190637195325462, 0, 0
(0, 2, 0, 0, 0, 0, 4, 0, 1), 0.0017869480080714415, 0, 0
(0, 2, 0, 0, 0, 0, 3, 2, 0), 0.0020092234291797326, 0, 0
(0, 2, 0, 0, 0, 0, 3, 1, 1), 0.0028770311456445485, 2.348536521249749e-05, 3
(0, 2, 0, 0, 0, 0, 3, 0, 2), 0.0022218692205353318, 0, 0
(0, 2, 0, 0, 0, 0, 2, 3, 0), 0.0019948228854445044, 0, 0
(0, 2, 0, 0, 0, 0, 2, 2, 1), 0.002993263271964878, 7.64926034686331e-05, 3
(0, 2, 0, 0, 0, 0, 2, 1, 2), 0.003223894914798302, 4.1836013989917695e-05, 3
(0, 2, 0, 0, 0, 0, 2, 0, 3), 0.0022254545282779288, 0, 0
(0, 2, 0, 0, 0, 0, 1, 4, 0), 0.0016974629039297013, 0, 0
(0, 2, 0, 0, 0, 0, 1, 3, 1), 0.0024710146022702464, 5.9647776245453e-05, 3
(0, 2, 0, 0, 0, 0, 1, 2, 2), 0.0026580717309425384, 9.730804142422387e-05, 3
(0, 2, 0, 0, 0, 0, 1, 1, 3), 0.002660740733781516, 2.8322315426393207e-05, 3
(0, 2, 0, 0, 0, 0, 1, 0, 4), 0.001792325969685337, 0, 0
(0, 2, 0, 0, 0, 0, 0, 5, 0), 0.000824174273343606, 0, 0
(0, 2, 0, 0, 0, 0, 0, 4, 1), 0.0015839397363842903, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 2), 0.0016560460366795678, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 3), 0.0016740318881573952, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 4), 0.0016109185136010298, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 5), 0.0008331671990825195, 0, 0
(0, 1, 6, 0, 0, 0, 0, 0, 0), 0.00047219827006351474, 0, 0
(0, 1, 5, 1, 0, 0, 0, 0, 0), 0.0011728712419019466, 0, 0
(0, 1, 5, 0, 1, 0, 0, 0, 0), 0.0012065764061900666, 0, 0
(0, 1, 5, 0, 0, 1, 0, 0, 0), 0.0012278524901788545, 0, 0
(0, 1, 5, 0, 0, 0, 1, 0, 0), 0.0012078766601186718, 0, 0
(0, 1, 5, 0, 0, 0, 0, 1, 0), 0.001233612707672946, 0, 0
(0, 1, 5, 0, 0, 0, 0, 0, 1), 0.0011993820655989372, 0, 0
(0, 1, 4, 2, 0, 0, 0, 0, 0), 0.0014778964415963296, 0, 0
(0, 1, 4, 1, 1, 0, 0, 0, 0), 0.0021380318778293898, 1.1943331637457425e-06, 3
(0, 1, 4, 1, 0, 1, 0, 0, 0), 0.0020585569310045577, 4.042854932580858e-05, 3
(0, 1, 4, 1, 0, 0, 1, 0, 0), 0.0020851163068865424, 0.0002343974992806128, 3
(0, 1, 4, 1, 0, 0, 0, 1, 0), 0.002085116306886543, 0.00023439749928057428, 3
(0, 1, 4, 1, 0, 0, 0, 0, 1), 0.0020585569310045586, 4.042854932557266e-05, 3
(0, 1, 4, 0, 2, 0, 0, 0, 0), 0.0016109185136010296, 0, 0
(0, 1, 4, 0, 1, 1, 0, 0, 0), 0.0021266295721733643, 0.0001511956689288495, 3
(0, 1, 4, 0, 1, 0, 1, 0, 0), 0.002085116306886542, 0.0035067192952562276, 3
(0, 1, 4, 0, 1, 0, 0, 1, 0), 0.002192153032980141, 0.004706082610641163, 3
(0, 1, 4, 0, 1, 0, 0, 0, 1), 0.002050263007490235, 0.0022486390883870583, 3
(0, 1, 4, 0, 0, 2, 0, 0, 0), 0.0016974629039297024, 0, 0
(0, 1, 4, 0, 0, 1, 1, 0, 0), 0.0022214103617502197, 0.001681751555987629, 3
(0, 1, 4, 0, 0, 1, 0, 1, 0), 0.002273724034838462, 0.0064532738625309675, 3
(0, 1, 4, 0, 0, 1, 0, 0, 1), 0.0021854723827883513, 0.0054222916911694325, 3
(0, 1, 4, 0, 0, 0, 2, 0, 0), 0.0016175595836889708, 0, 0
(0, 1, 4, 0, 0, 0, 1, 1, 0), 0.0021614828715696703, 0.002043203103979755, 3
(0, 1, 4, 0, 0, 0, 1, 0, 1), 0.0020585569310045573, 0.004133565013200814, 3
(0, 1, 4, 0, 0, 0, 0, 2, 0), 0.0017190637195325458, 0, 0
(0, 1, 4, 0, 0, 0, 0, 1, 1), 0.0022077384766220017, 0.00011928453611319705, 3
(0, 1, 4, 0, 0, 0, 0, 0, 2), 0.0015839397363842903, 0, 0
(0, 1, 3, 3, 0, 0, 0, 0, 0), 0.001594628211624515, 0, 0
(0, 1, 3, 2, 1, 0, 0, 0, 0), 0.0024134241395494613, 4.039057477223195e-06, 3
(0, 1, 3, 2, 0, 1, 0, 0, 0), 0.002142561235705837, 0.00011513580689874028, 3
(0, 1, 3, 2, 0, 0, 1, 0, 0), 0.002333241218418893, 0.0005558693348465879, 3
(0, 1, 3, 2, 0, 0, 0, 1, 0), 0.0021845851505873388, 0.0006475347377124446, 3
(0, 1, 3, 2, 0, 0, 0, 0, 1), 0.002311949660088307, 9.216274219605719e-05, 3
(0, 1, 3, 1, 2, 0, 0, 0, 0), 0.002608460784687054, 2.0363991456688785e-06, 3
(0, 1, 3, 1, 1, 1, 0, 0, 0), 0.0026444762658830376, 0.0005557326670258717, 3
(0, 1, 3, 1, 1, 0, 1, 0, 0), 0.00263576294103396, 0.01379651099853511, 3
(0, 1, 3, 1, 1, 0, 0, 1, 0), 0.002772649921671095, 0.01734395434418184, 3
(0, 1, 3, 1, 1, 0, 0, 0, 1), 0.002566056342241348, 0.012179841814479741, 3
(0, 1, 3, 1, 0, 2, 0, 0, 0), 0.0024710146022702477, 5.964777624547208e-05, 3
(0, 1, 3, 1, 0, 1, 1, 0, 0), 0.0025553004190135573, 0.009088680246471297, 3
(0, 1, 3, 1, 0, 1, 0, 1, 0), 0.0024732951876292684, 0.0969690746039581, 3
(0, 1, 3, 1, 0, 1, 0, 0, 1), 0.002534653454612503, 0.09872688180039184, 3
(0, 1, 3, 1, 0, 0, 2, 0, 0), 0.002541839604622207, 0.000327266822616285, 3
(0, 1, 3, 1, 0, 0, 1, 1, 0), 0.002524032427359846, 0.011405869120765116, 3
(0, 1, 3, 1, 0, 0, 1, 0, 1), 0.0024732951876292705, 0.09696907460395783, 3
(0, 1, 3, 1, 0, 0, 0, 2, 0), 0.002541839604622207, 0.00032726682261581444, 3
(0, 1, 3, 1, 0, 0, 0, 1, 1), 0.0025553004190135573, 0.009088680246471371, 3
(0, 1, 3, 1, 0, 0, 0, 0, 2), 0.0024710146022702494, 5.96477762457674e-05, 3
(0, 1, 3, 0, 3, 0, 0, 0, 0), 0.0017896648567621084, 0, 0
(0, 1, 3, 0, 2, 1, 0, 0, 0), 0.00227283680263745, 0.0004918310757021874, 3
(0, 1, 3, 0, 2, 0, 1, 0, 0), 0.0023332412184188926, 0.006685780135907167, 3
(0, 1, 3, 0, 2, 0, 0, 1, 0), 0.0025034684454708707, 0.00855136146983567, 3
(0, 1, 3, 0, 2, 0, 0, 0, 1), 0.0022782147642513447, 0.004390926178107469, 3
(0, 1, 3, 0, 1, 2, 0, 0, 0), 0.002406253524064266, 0.00038936390020378564, 3
(0, 1, 3, 0, 1, 1, 1, 0, 0), 0.0025553004190135564, 0.016760375239449243, 3
(0, 1, 3, 0, 1, 1, 0, 1, 0), 0.002559079935496128, 0.04851354550328092, 3
(0, 1, 3, 0, 1, 1, 0, 0, 1), 0.0023825766313959064, 0.05455554826675876, 3
(0, 1, 3, 0, 1, 0, 2, 0, 0), 0.0023468029594846123, 0.006169834259176939, 3
(0, 1, 3, 0, 1, 0, 1, 1, 0), 0.0023375266105514795, 0.03341566729728666, 3
(0, 1, 3, 0, 1, 0, 1, 0, 1), 0.002048927799737447, 0.16245147417833436, 3
(0, 1, 3, 0, 1, 0, 0, 2, 0), 0.002665686254368146, 0.007343410557727844, 3
(0, 1, 3, 0, 1, 0, 0, 1, 1), 0.00255907993549613, 0.04851354550328081, 3
(0, 1, 3, 0, 1, 0, 0, 0, 2), 0.002242243061295693, 0.004382386862612941, 3
(0, 1, 3, 0, 0, 3, 0, 0, 0), 0.0019230815781889257, 0, 0
(0, 1, 3, 0, 0, 2, 1, 0, 0), 0.00265705832166893, 0.00423680618903239, 3
(0, 1, 3, 0, 0, 2, 0, 1, 0), 0.002750408334443099, 0.010138445375619141, 3
(0, 1, 3, 0, 0, 2, 0, 0, 1), 0.0026838428901456916, 0.008220396161106421, 3
(0, 1, 3, 0, 0, 1, 2, 0, 0), 0.0025372033413078323, 0.00501194781083159, 3
(0, 1, 3, 0, 0, 1, 1, 1, 0), 0.0029012478832636866, 0.018847018150679316, 3
(0, 1, 3, 0, 0, 1, 1, 0, 1), 0.002538238762355099, 0.03447714104539142, 3
(0, 1, 3, 0, 0, 1, 0, 2, 0), 0.002779209421913556, 0.010253353966459797, 3
(0, 1, 3, 0, 0, 1, 0, 1, 1), 0.0028294986860923597, 0.04844462382967024, 3
(0, 1, 3, 0, 0, 1, 0, 0, 2), 0.0025144544657632233, 0.009599075480805953, 3
(0, 1, 3, 0, 0, 0, 3, 0, 0), 0.0018032265978278291, 0, 0
(0, 1, 3, 0, 0, 0, 2, 1, 0), 0.002348595613355909, 0.006203169754188789, 3
(0, 1, 3, 0, 0, 0, 2, 0, 1), 0.002311949660088306, 0.007149575243503998, 3
(0, 1, 3, 0, 0, 0, 1, 2, 0), 0.002497251681187464, 0.005311239782092931, 3
(0, 1, 3, 0, 0, 0, 1, 1, 1), 0.002555300419013554, 0.020922034759226053, 3
(0, 1, 3, 0, 0, 0, 1, 0, 2), 0.002262416216066934, 0.007722346398709719, 3
(0, 1, 3, 0, 0, 0, 0, 3, 0), 0.0019518826656593831, 0, 0
(0, 1, 3, 0, 0, 0, 0, 2, 1), 0.0026585156388829515, 0.00028713285282062033, 3
(0, 1, 3, 0, 0, 0, 0, 1, 2), 0.002460326127030025, 0.00036070505035084606, 3
(0, 1, 3, 0, 0, 0, 0, 0, 3), 0.001753693153806457, 0, 0
(0, 1, 2, 4, 0, 0, 0, 0, 0), 0.0015783496218681268, 0, 0
(0, 1, 2, 3, 1, 0, 0, 0, 0), 0.0024134241395494613, 4.039057477176504e-06, 3
(0, 1, 2, 3, 0, 1, 0, 0, 0), 0.0022904459488554507, 8.462442701017283e-05, 3
(0, 1, 2, 3, 0, 0, 1, 0, 0), 0.002503371341100883, 0.0004055838991316612, 3
(0, 1, 2, 3, 0, 0, 0, 1, 0), 0.0023147636131489627, 0.00048720488585161833, 3
(0, 1, 2, 3, 0, 0, 0, 0, 1), 0.0025139069762036797, 6.490575733719463e-05, 3
(0, 1, 2, 2, 2, 0, 0, 0, 0), 0.0028102834501342704, 4.715178624393692e-06, 3
(0, 1, 2, 2, 1, 1, 0, 0, 0), 0.003221658352986593, 0.0005530943342295172, 3
(0, 1, 2, 2, 1, 0, 1, 0, 0), 0.003098650505910162, 0.017743010811336113, 3
(0, 1, 2, 2, 1, 0, 0, 1, 0), 0.0031932043143935392, 0.023305135355027994, 3
(0, 1, 2, 2, 1, 0, 0, 0, 1), 0.0030986505059101624, 0.017743010811336057, 3
(0, 1, 2, 2, 0, 2, 0, 0, 0), 0.0026580717309425384, 9.730804142450143e-05, 3
(0, 1, 2, 2, 0, 1, 1, 0, 0), 0.0028188917806976138, 0.01201619451382434, 3
(0, 1, 2, 2, 0, 1, 0, 1, 0), 0.0025851072711488587, 0.17833746230548, 3
(0, 1, 2, 2, 0, 1, 0, 0, 1), 0.0029725787612656608, 0.13199527797710112, 3
(0, 1, 2, 2, 0, 0, 2, 0, 0), 0.003004019195192671, 0.00044776629010455095, 3
(0, 1, 2, 2, 0, 0, 1, 1, 0), 0.0030648185057032123, 0.014857306143334558, 3
(0, 1, 2, 2, 0, 0, 1, 0, 1), 0.0032040492067685906, 0.13464953350212644, 3
(0, 1, 2, 2, 0, 0, 0, 2, 0), 0.00272110760326479, 0.0005309699580194839, 3
(0, 1, 2, 2, 0, 0, 0, 1, 1), 0.0028810888503503574, 0.01765518416585383, 3
(0, 1, 2, 2, 0, 0, 0, 0, 2), 0.00299326327196488, 7.649260346856363e-05, 3
(0, 1, 2, 1, 3, 0, 0, 0, 0), 0.0026614824320810356, 1.6889508507872545e-06, 3
(0, 1, 2, 1, 2, 1, 0, 0, 0), 0.003204049206768591, 0.0008891849698982151, 3
(0, 1, 2, 1, 2, 0, 1, 0, 0), 0.0030986505059101615, 0.028079155019540267, 3
(0, 1, 2, 1, 2, 0, 0, 1, 0), 0.0035076338424825447, 0.029030645918897004, 3
(0, 1, 2, 1, 2, 0, 0, 0, 1), 0.00304720935948521, 0.03099970041608755, 3
(0, 1, 2, 1, 1, 2, 0, 0, 0), 0.0032685603404671564, 0.0007693678808885229, 3
(0, 1, 2, 1, 1, 1, 1, 0, 0), 0.0036100461480070172, 0.059762664166389076, 3
(0, 1, 2, 1, 1, 1, 0, 1, 0), 0.003417988008287633, 0.2532334527591293, 3
(0, 1, 2, 1, 1, 1, 0, 0, 1), 0.0034793462752708685, 0.24898952569768426, 3
(0, 1, 2, 1, 1, 0, 2, 0, 0), 0.0032162803913726957, 0.016911540121972157, 3
(0, 1, 2, 1, 1, 0, 1, 1, 0), 0.003207190606570775, 0.11714978427599097, 3
(0, 1, 2, 1, 1, 0, 1, 0, 1), 0.0027720672954511636, 0.36481933415126483, 3
(0, 1, 2, 1, 1, 0, 0, 2, 0), 0.0036252637279450806, 0.01955313781941628, 3
(0, 1, 2, 1, 1, 0, 0, 1, 1), 0.003428743931515426, 0.11865174986985494, 3
(0, 1, 2, 1, 1, 0, 0, 0, 2), 0.003111720493183777, 0.016063705577012425, 3
(0, 1, 2, 1, 0, 3, 0, 0, 0), 0.0027259935657796015, 3.923513705609059e-05, 3
(0, 1, 2, 1, 0, 2, 1, 0, 0), 0.00297257876126566, 0.02001791366115121, 3
(0, 1, 2, 1, 0, 2, 0, 1, 0), 0.003150930455004618, 0.11607448689635969, 3
(0, 1, 2, 1, 0, 2, 0, 0, 1), 0.003326765740735055, 0.13728775100638327, 3
(0, 1, 2, 1, 0, 1, 2, 0, 0), 0.0030256975130296296, 0.023322859462678064, 3
(0, 1, 2, 1, 0, 1, 1, 1, 0), 0.003374786377081945, 0.2433560286702163, 3
(0, 1, 2, 1, 0, 1, 1, 0, 1), 0.002876627193640084, 0.34356445023277765, 3
(0, 1, 2, 1, 0, 1, 0, 2, 0), 0.0032040492067685884, 0.1423415482591522, 3
(0, 1, 2, 1, 0, 1, 0, 1, 1), 0.0028766271936400824, 0.3435644502327781, 3
(0, 1, 2, 1, 0, 1, 0, 0, 2), 0.003326765740735057, 0.13728775100638346, 3
(0, 1, 2, 1, 0, 0, 3, 0, 0), 0.0027791123175435707, 0.00021939180375940434, 3
(0, 1, 2, 1, 0, 0, 2, 1, 0), 0.0030986505059101594, 0.022502358419962495, 3
(0, 1, 2, 1, 0, 0, 2, 0, 1), 0.003204049206768591, 0.14234154825915243, 3
(0, 1, 2, 1, 0, 0, 1, 2, 0), 0.0030986505059101585, 0.022502358419962454, 3
(0, 1, 2, 1, 0, 0, 1, 1, 1), 0.003374786377081947, 0.2433560286702169, 3
(0, 1, 2, 1, 0, 0, 1, 0, 2), 0.0031509304550046214, 0.11607448689636007, 3
(0, 1, 2, 1, 0, 0, 0, 3, 0), 0.0027791123175435707, 0.00021939180375930205, 3
(0, 1, 2, 1, 0, 0, 0, 2, 1), 0.0030256975130296304, 0.023322859462678387, 3
(0, 1, 2, 1, 0, 0, 0, 1, 2), 0.0029725787612656608, 0.02001791366115139, 3
(0, 1, 2, 1, 0, 0, 0, 0, 3), 0.0027259935657796023, 3.9235137055772276e-05, 3
(0, 1, 2, 0, 4, 0, 0, 0, 0), 0.0017023787681339144, 0, 0
(0, 1, 2, 0, 3, 1, 0, 0, 0), 0.00227283680263745, 0.00049183107570239, 3
(0, 1, 2, 0, 3, 0, 1, 0, 0), 0.0025033713411008835, 0.004837423293280455, 3
(0, 1, 2, 0, 3, 0, 0, 1, 0), 0.002629193141237969, 0.006856415766360406, 3
(0, 1, 2, 0, 3, 0, 0, 0, 1), 0.002462465829778728, 0.003083448938988198, 3
(0, 1, 2, 0, 2, 2, 0, 0, 0), 0.0022507659997091744, 0.0010334988358986533, 3
(0, 1, 2, 0, 2, 1, 1, 0, 0), 0.0028188917806976138, 0.019425209042428837, 3
(0, 1, 2, 0, 2, 1, 0, 1, 0), 0.002514670686276853, 0.08907201476032942, 3
(0, 1, 2, 0, 2, 1, 0, 0, 1), 0.0025146706862768545, 0.08907201476032978, 3
(0, 1, 2, 0, 2, 0, 2, 0, 0), 0.002631931756395308, 0.007443576921309373, 3
(0, 1, 2, 0, 2, 0, 1, 1, 0), 0.002603555220036369, 0.040063262194026096, 3
(0, 1, 2, 0, 2, 0, 1, 0, 1), 0.002355314430984947, 0.21368929765940695, 3
(0, 1, 2, 0, 2, 0, 0, 2, 0), 0.0029778792206454417, 0.00911160147679287, 3
(0, 1, 2, 0, 2, 0, 0, 1, 1), 0.0029890039592173124, 0.060932218116860455, 3
(0, 1, 2, 0, 2, 0, 0, 0, 2), 0.002518293540317617, 0.005256680089417538, 3
(0, 1, 2, 0, 1, 3, 0, 0, 0), 0.002460326127030026, 0.00036070505035060645, 3
(0, 1, 2, 0, 1, 2, 1, 0, 0), 0.002972578761265661, 0.020017913661150886, 3
(0, 1, 2, 0, 1, 2, 0, 1, 0), 0.002766064342043607, 0.08163265306122469, 3
(0, 1, 2, 0, 1, 2, 0, 0, 1), 0.0029202988121711996, 0.08282736571011497, 3
(0, 1, 2, 0, 1, 1, 2, 0, 0), 0.003043306659247631, 0.023674085628201745, 3
(0, 1, 2, 0, 1, 1, 1, 1, 0), 0.0029936206203958087, 0.1728229990541826, 3
(0, 1, 2, 0, 1, 1, 1, 0, 1), 0.0024522598057482616, 0.4078680613394538, 3
(0, 1, 2, 0, 1, 1, 0, 2, 0), 0.0031512217681145846, 0.05738087063528432, 3
(0, 1, 2, 0, 1, 1, 0, 1, 1), 0.0027096140493488414, 0.20166259447297352, 3
(0, 1, 2, 0, 1, 1, 0, 0, 2), 0.0028864668119642518, 0.0637161023140293, 3
(0, 1, 2, 0, 1, 0, 3, 0, 0), 0.0025310540250119955, 0.004423551435960039, 3
(0, 1, 2, 0, 1, 0, 2, 1, 0), 0.0023229576921543096, 0.061058233602913216, 3
(0, 1, 2, 0, 1, 0, 2, 0, 1), 0.002406755577409897, 0.20684178646047255, 3
(0, 1, 2, 0, 1, 0, 1, 2, 0), 0.002637387220243317, 0.05526967410529815, 3
(0, 1, 2, 0, 1, 0, 1, 1, 1), 0.002390901538765027, 0.42001515808926676, 3
(0, 1, 2, 0, 1, 0, 1, 0, 2), 0.0023021956792209776, 0.22033728175942033, 3
(0, 1, 2, 0, 1, 0, 0, 3, 0), 0.002845483553101003, 0.005654197051733188, 3
(0, 1, 2, 0, 1, 0, 0, 2, 1), 0.0031850537683215364, 0.07135895698026094, 3
(0, 1, 2, 0, 1, 0, 0, 1, 2), 0.00276606434204361, 0.08163265306122433, 3
(0, 1, 2, 0, 1, 0, 0, 0, 3), 0.0024264941268230767, 0.0030892350478339526, 3
(0, 1, 2, 0, 0, 4, 0, 0, 0), 0.001796123430330201, 0, 0
(0, 1, 2, 0, 0, 3, 1, 0, 0), 0.00265705832166893, 0.004236806189032334, 3
(0, 1, 2, 0, 0, 3, 0, 1, 0), 0.0028805867970047227, 0.008143416703347913, 3
(0, 1, 2, 0, 0, 3, 0, 0, 1), 0.0028680939556730745, 0.006069326365813004, 3
(0, 1, 2, 0, 0, 2, 2, 0, 0), 0.00265807173094254, 0.009144584088059321, 3
(0, 1, 2, 0, 0, 2, 1, 1, 0), 0.003630641689558972, 0.020035026292380867, 3
(0, 1, 2, 0, 0, 2, 1, 0, 1), 0.0029915741997127163, 0.05058300019201599, 3
(0, 1, 2, 0, 0, 2, 0, 2, 0), 0.003199432545590086, 0.011408120126029596, 3
(0, 1, 2, 0, 0, 2, 0, 1, 1), 0.0033946320851116563, 0.0562648428750462, 3
(0, 1, 2, 0, 0, 2, 0, 0, 2), 0.0030483158055174472, 0.00962909192350121, 3
(0, 1, 2, 0, 0, 1, 3, 0, 0), 0.0024972516811874674, 0.005311239782092678, 3
(0, 1, 2, 0, 0, 1, 2, 1, 0), 0.003098650505910159, 0.02250235841996226, 3
(0, 1, 2, 0, 0, 1, 2, 0, 1), 0.0026373872202433207, 0.05526967410529865, 3
(0, 1, 2, 0, 0, 1, 1, 2, 0), 0.003510786709197872, 0.020943054846044022, 3
(0, 1, 2, 0, 0, 1, 1, 1, 1), 0.003400926351629176, 0.13720025593047927, 3
(0, 1, 2, 0, 0, 1, 1, 0, 2), 0.0027847684673807, 0.04060658912012034, 3
(0, 1, 2, 0, 0, 1, 0, 3, 0), 0.00290938788447518, 0.00820073985270342, 3
(0, 1, 2, 0, 0, 1, 0, 2, 1), 0.003185053768321533, 0.07135895698026105, 3
(0, 1, 2, 0, 0, 1, 0, 1, 2), 0.0029202988121711988, 0.08282736571011469, 3
(0, 1, 2, 0, 0, 1, 0, 0, 3), 0.0026446329283248476, 0.007384611517612255, 3
(0, 1, 2, 0, 0, 0, 4, 0, 0), 0.00171622011008947, 0, 0
(0, 1, 2, 0, 0, 0, 3, 1, 0), 0.0023485956133559092, 0.006203169754189244, 3
(0, 1, 2, 0, 0, 0, 3, 0, 1), 0.002513906976203679, 0.004853575041183122, 3
(0, 1, 2, 0, 0, 0, 2, 2, 0), 0.0023751601390146534, 0.011044690267348584, 3
(0, 1, 2, 0, 0, 0, 2, 1, 1), 0.002881088850350353, 0.03005450192064152, 3
(0, 1, 2, 0, 0, 0, 2, 0, 2), 0.0025796518073008486, 0.008210253756136045, 3
(0, 1, 2, 0, 0, 0, 1, 3, 0), 0.0025372033413078297, 0.0050119478108316354, 3
(0, 1, 2, 0, 0, 0, 1, 2, 1), 0.003025697513029626, 0.02332285946267824, 3
(0, 1, 2, 0, 0, 0, 1, 1, 2), 0.0029387467610587094, 0.02148170143560589, 3
(0, 1, 2, 0, 0, 0, 1, 0, 3), 0.0024502525893369143, 0.005313170591142421, 3
(0, 1, 2, 0, 0, 0, 0, 4, 0), 0.0018105239740654304, 0, 0
(0, 1, 2, 0, 0, 0, 0, 3, 1), 0.0026585156388829524, 0.0002871328528210699, 3
(0, 1, 2, 0, 0, 0, 0, 2, 2), 0.002585957540731516, 0.0007419115005918765, 3
(0, 1, 2, 0, 0, 0, 0, 1, 3), 0.002406253524064267, 0.00038936390020360235, 3
(0, 1, 2, 0, 0, 0, 0, 0, 4), 0.0016843929166560885, 0, 0
(0, 1, 1, 5, 0, 0, 0, 0, 0), 0.0012532337861193843, 0, 0
(0, 1, 1, 4, 1, 0, 0, 0, 0), 0.002138031877829388, 1.1943331636793923e-06, 3
(0, 1, 1, 4, 0, 1, 0, 0, 0), 0.0022803840007289784, 1.675605803551866e-05, 3
(0, 1, 1, 4, 0, 0, 1, 0, 0), 0.002340311490909527, 9.108549299123716e-05, 3
(0, 1, 1, 4, 0, 0, 0, 1, 0), 0.0022803840007289793, 0.00010137257725119139, 3
(0, 1, 1, 4, 0, 0, 0, 0, 1), 0.002361492905177617, 1.4287633837115986e-05, 3
(0, 1, 1, 3, 2, 0, 0, 0, 0), 0.0022066480635998635, 2.3974321847791983e-06, 3
(0, 1, 1, 3, 1, 1, 0, 0, 0), 0.0029519851229942665, 0.00022766520535633236, 3
(0, 1, 1, 3, 1, 0, 1, 0, 0), 0.002566056342241346, 0.012179841814479796, 3
(0, 1, 1, 3, 1, 0, 0, 1, 0), 0.002772649921671094, 0.01734395434418201, 3
(0, 1, 1, 3, 1, 0, 0, 0, 1), 0.0026357629410339594, 0.013796510998535166, 3
(0, 1, 1, 3, 0, 2, 0, 0, 0), 0.0026607407337815143, 2.8322315426457717e-05, 3
(0, 1, 1, 3, 0, 1, 1, 0, 0), 0.0027931026773321713, 0.006427333148384208, 3
(0, 1, 1, 3, 0, 1, 0, 1, 0), 0.002780804044740498, 0.10966868466793735, 3
(0, 1, 1, 3, 0, 1, 0, 0, 1), 0.0030186656158239554, 0.08555174487230403, 3
(0, 1, 1, 3, 0, 0, 2, 0, 0), 0.0028205473742629775, 0.00014588574044586055, 3
(0, 1, 1, 3, 0, 0, 1, 1, 0), 0.0031390501415823036, 0.009426675768902973, 3
(0, 1, 1, 3, 0, 0, 1, 0, 1), 0.00315801950064434, 0.09392896936844912, 3
(0, 1, 1, 3, 0, 0, 0, 2, 0), 0.0026607407337815164, 0.00016564402247431012, 3
(0, 1, 1, 3, 0, 0, 0, 1, 1), 0.0028628092761247867, 0.009256383757232586, 3
(0, 1, 1, 3, 0, 0, 0, 0, 2), 0.002877031145644549, 2.3485365212344473e-05, 3
(0, 1, 1, 2, 3, 0, 0, 0, 0), 0.0022596697109938456, 1.9824447500399183e-06, 3
(0, 1, 1, 2, 2, 1, 0, 0, 0), 0.0032216583529865923, 0.0005530943342296315, 3
(0, 1, 1, 2, 2, 0, 1, 0, 0), 0.002483700239675271, 0.04784875211338229, 3
(0, 1, 1, 2, 2, 0, 0, 1, 0), 0.0031170984547976713, 0.040805588214234835, 3
(0, 1, 1, 2, 2, 0, 0, 0, 1), 0.0025458973093280134, 0.066260552057524, 3
(0, 1, 1, 2, 1, 2, 0, 0, 0), 0.003729823626133998, 0.0003777079311058568, 3
(0, 1, 1, 2, 1, 1, 1, 0, 0), 0.003620802071234808, 0.06301456991799487, 3
(0, 1, 1, 2, 1, 1, 0, 1, 0), 0.003877573688615458, 0.23523649384030737, 3
(0, 1, 1, 2, 1, 1, 0, 0, 1), 0.0038775736886154603, 0.23523649384030731, 3
(0, 1, 1, 2, 1, 0, 2, 0, 0), 0.003111720493183776, 0.016063705577012054, 3
(0, 1, 1, 2, 1, 0, 1, 1, 0), 0.0034287439315154244, 0.118651749869854, 3
(0, 1, 1, 2, 1, 0, 1, 0, 1), 0.002772067295451164, 0.36481933415126555, 3
(0, 1, 1, 2, 1, 0, 0, 2, 0), 0.00362526372794508, 0.0195531378194165, 3
(0, 1, 1, 2, 1, 0, 0, 1, 1), 0.003207190606570777, 0.11714978427599142, 3
(0, 1, 1, 2, 1, 0, 0, 0, 2), 0.0032162803913726957, 0.01691154012197204, 3
(0, 1, 1, 2, 0, 3, 0, 0, 0), 0.002767834984141254, 2.4528556381790533e-05, 3
(0, 1, 1, 2, 0, 2, 1, 0, 0), 0.0028188917806976138, 0.01942520904242891, 3
(0, 1, 1, 2, 0, 2, 0, 1, 0), 0.0032216583529865884, 0.14718153808610282, 3
(0, 1, 1, 2, 0, 2, 0, 0, 1), 0.003446912034206117, 0.1365200530083696, 3
(0, 1, 1, 2, 0, 1, 2, 0, 0), 0.002938746761058711, 0.02148170143560599, 3
(0, 1, 1, 2, 0, 1, 1, 1, 0), 0.0036315579944625953, 0.3292304498705531, 3
(0, 1, 1, 2, 0, 1, 1, 0, 1), 0.003072040544037502, 0.33271748756352776, 3
(0, 1, 1, 2, 0, 1, 0, 2, 0), 0.00322165835298659, 0.17626487004449432, 3
(0, 1, 1, 2, 0, 1, 0, 1, 1), 0.002850487219092853, 0.3791352129763633, 3
(0, 1, 1, 2, 0, 1, 0, 0, 2), 0.003609129843103393, 0.14564344782477498, 3
(0, 1, 1, 2, 0, 0, 3, 0, 0), 0.0028876899645023505, 0.00013046103621037791, 3
(0, 1, 1, 2, 0, 0, 2, 1, 0), 0.0036306416895589733, 0.020035026292380624, 3
(0, 1, 1, 2, 0, 0, 2, 0, 1), 0.0036252637279450793, 0.1385149260493461, 3
(0, 1, 1, 2, 0, 0, 1, 2, 0), 0.003510786709197876, 0.020943054846043366, 3
(0, 1, 1, 2, 0, 0, 1, 1, 1), 0.003977505458712732, 0.23389959913257508, 3
(0, 1, 1, 2, 0, 0, 1, 0, 2), 0.003667626556481257, 0.11843267315546356, 3
(0, 1, 1, 2, 0, 0, 0, 3, 0), 0.0027678349841412544, 0.00014296814129800231, 3
(0, 1, 1, 2, 0, 0, 0, 2, 1), 0.0028810888503503582, 0.03005450192064124, 3
(0, 1, 1, 2, 0, 0, 0, 1, 2), 0.003043306659247633, 0.023674085628201356, 3
(0, 1, 1, 2, 0, 0, 0, 0, 3), 0.00293005279303853, 2.1425156156765103e-05, 3
(0, 1, 1, 1, 4, 0, 0, 0, 0), 0.002217564348920359, 6.006314453126615e-07, 3
(0, 1, 1, 1, 3, 1, 0, 0, 0), 0.0026444762658830367, 0.0005557326670259602, 3
(0, 1, 1, 1, 3, 0, 1, 0, 0), 0.002566056342241347, 0.021084961327686943, 3
(0, 1, 1, 1, 3, 0, 0, 1, 0), 0.0029733620734747127, 0.023713685635317866, 3
(0, 1, 1, 1, 3, 0, 0, 0, 1), 0.0025660563422413465, 0.02653034607918555, 3
(0, 1, 1, 1, 2, 2, 0, 0, 0), 0.0031094953982852137, 0.0009148480563986663, 3
(0, 1, 1, 1, 2, 1, 1, 0, 0), 0.003620802071234808, 0.0630145699179944, 3
(0, 1, 1, 1, 2, 1, 0, 1, 0), 0.0034793462752708663, 0.2489895256976845, 3
(0, 1, 1, 1, 2, 1, 0, 0, 1), 0.003417988008287635, 0.25323345275912806, 3
(0, 1, 1, 1, 2, 0, 2, 0, 0), 0.0029526555510018338, 0.026969409922824303, 3
(0, 1, 1, 1, 2, 0, 1, 1, 0), 0.0030657348106068348, 0.18432622754415415, 3
(0, 1, 1, 1, 2, 0, 1, 0, 1), 0.002347699907559341, 0.43331558958978444, 3
(0, 1, 1, 1, 2, 0, 0, 2, 0), 0.0037672670134685634, 0.026468074972289334, 3
(0, 1, 1, 1, 2, 0, 0, 1, 1), 0.003411682274856968, 0.14361150998695907, 3
(0, 1, 1, 1, 2, 0, 0, 0, 2), 0.002952655551001834, 0.030613359669070975, 3
(0, 1, 1, 1, 1, 3, 0, 0, 0), 0.0030913983205794926, 0.0003392400955795863, 3
(0, 1, 1, 1, 1, 2, 1, 0, 0), 0.003610046148007017, 0.059762664166389076, 3
(0, 1, 1, 1, 1, 2, 0, 1, 0), 0.003664003702440493, 0.3119608036670934, 3
(0, 1, 1, 1, 1, 2, 0, 0, 1), 0.00407130943367386, 0.22708388798394072, 3
(0, 1, 1, 1, 1, 1, 2, 0, 0), 0.0035316262243653275, 0.10972599832863962, 3
(0, 1, 1, 1, 1, 1, 1, 1, 0), 0.005839347640755088, 0.3111886488341241, 3
(0, 1, 1, 1, 1, 1, 1, 0, 1), 0.004633909477493521, 0.04980682775976492, 3
(0, 1, 1, 1, 1, 1, 0, 2, 0), 0.003992889510032167, 0.3462828429529231, 3
(0, 1, 1, 1, 1, 1, 0, 1, 1), 0.004741824586360477, 0.07275543071430496, 3
(0, 1, 1, 1, 1, 1, 0, 0, 2), 0.0039928895100321705, 0.34628284295292266, 3
(0, 1, 1, 1, 1, 0, 3, 0, 0), 0.0030129783969378016, 0.00857804987111429, 3
(0, 1, 1, 1, 1, 0, 2, 1, 0), 0.0029936206203958096, 0.17282299905418194, 3
(0, 1, 1, 1, 1, 0, 2, 0, 1), 0.0029396630659623336, 0.3522549038526729, 3
(0, 1, 1, 1, 1, 0, 1, 2, 0), 0.003400926351629174, 0.13720025593047883, 3
(0, 1, 1, 1, 1, 0, 1, 1, 1), 0.004655421323949103, 0.05427568234208068, 3
(0, 1, 1, 1, 1, 0, 1, 0, 2), 0.0029396630659623336, 0.35225490385267333, 3
(0, 1, 1, 1, 1, 0, 0, 3, 0), 0.003420284128171168, 0.011445999728404458, 3
(0, 1, 1, 1, 1, 0, 0, 2, 1), 0.0034009263516291775, 0.13720025593047883, 3
(0, 1, 1, 1, 1, 0, 0, 1, 2), 0.0029936206203958135, 0.17282299905418283, 3
(0, 1, 1, 1, 1, 0, 0, 0, 3), 0.003012978396937803, 0.00857804987111418, 3
(0, 1, 1, 1, 0, 4, 0, 0, 0), 0.0024410253762685873, 1.0102039961568554e-05, 3
(0, 1, 1, 1, 0, 3, 1, 0, 0), 0.002555300419013556, 0.016760375239449257, 3
(0, 1, 1, 1, 0, 3, 0, 1, 0), 0.0031580195006443356, 0.07671603831260582, 3
(0, 1, 1, 1, 0, 3, 0, 0, 1), 0.0032193777676275724, 0.09528091395046477, 3
(0, 1, 1, 1, 0, 2, 2, 0, 0), 0.002260760622501571, 0.09943046597213856, 3
(0, 1, 1, 1, 0, 2, 1, 1, 0), 0.0036315579944625957, 0.3292304498705531, 3
(0, 1, 1, 1, 0, 2, 1, 0, 1), 0.0024522598057482624, 0.4078680613394539, 3
(0, 1, 1, 1, 0, 2, 0, 2, 0), 0.003466198785763133, 0.15373540853809303, 3
(0, 1, 1, 1, 0, 2, 0, 1, 1), 0.003054978887379044, 0.36456696708314434, 3
(0, 1, 1, 1, 0, 2, 0, 0, 2), 0.0035889153197296033, 0.17022848051019007, 3
(0, 1, 1, 1, 0, 1, 3, 0, 0), 0.0025553004190135573, 0.020922034759226056, 3
(0, 1, 1, 1, 0, 1, 2, 1, 0), 0.003374786377081945, 0.24335602867021647, 3
(0, 1, 1, 1, 0, 1, 2, 0, 1), 0.0023909015387650295, 0.42001515808926587, 3
(0, 1, 1, 1, 0, 1, 1, 2, 0), 0.003977505458712727, 0.23389959913257488, 3
(0, 1, 1, 1, 0, 1, 1, 1, 1), 0.004655421323949103, 0.05427568234208087, 3
(0, 1, 1, 1, 0, 1, 1, 0, 2), 0.003054978887379045, 0.3645669670831446, 3
(0, 1, 1, 1, 0, 1, 0, 3, 0), 0.0031580195006443374, 0.09707229076940219, 3
(0, 1, 1, 1, 0, 1, 0, 2, 1), 0.0023909015387650273, 0.4200151580892663, 3
(0, 1, 1, 1, 0, 1, 0, 1, 2), 0.0024522598057482616, 0.4078680613394539, 3
(0, 1, 1, 1, 0, 1, 0, 0, 3), 0.0032193777676275746, 0.09528091395046412, 3
(0, 1, 1, 1, 0, 0, 4, 0, 0), 0.002441025376268587, 5.956593696322003e-05, 3
(0, 1, 1, 1, 0, 0, 3, 1, 0), 0.0029012478832636857, 0.018847018150679497, 3
(0, 1, 1, 1, 0, 0, 3, 0, 1), 0.00315801950064434, 0.09707229076940235, 3
(0, 1, 1, 1, 0, 0, 2, 2, 0), 0.0029526555510018286, 0.049690575644079964, 3
(0, 1, 1, 1, 0, 0, 2, 1, 1), 0.00397750545871273, 0.2338995991325751, 3
(0, 1, 1, 1, 0, 0, 2, 0, 2), 0.003466198785763138, 0.15373540853809256, 3
(0, 1, 1, 1, 0, 0, 1, 3, 0), 0.0029012478832636866, 0.01884701815067958, 3
(0, 1, 1, 1, 0, 0, 1, 2, 1), 0.003374786377081947, 0.24335602867021697, 3
(0, 1, 1, 1, 0, 0, 1, 1, 2), 0.0036315579944625996, 0.3292304498705535, 3
(0, 1, 1, 1, 0, 0, 1, 0, 3), 0.003158019500644341, 0.07671603831260584, 3
(0, 1, 1, 1, 0, 0, 0, 4, 0), 0.0024410253762685878, 5.956593696322754e-05, 3
(0, 1, 1, 1, 0, 0, 0, 3, 1), 0.0025553004190135573, 0.020922034759226046, 3
(0, 1, 1, 1, 0, 0, 0, 2, 2), 0.0022607606225015725, 0.09943046597213877, 3
(0, 1, 1, 1, 0, 0, 0, 1, 3), 0.002555300419013558, 0.016760375239449045, 3
(0, 1, 1, 1, 0, 0, 0, 0, 4), 0.0024410253762685878, 1.0102039961362093e-05, 3
(0, 1, 1, 0, 5, 0, 0, 0, 0), 0.0012797446098163747, 0, 0
(0, 1, 1, 0, 4, 1, 0, 0, 0), 0.0021266295721733643, 0.0001511956689286244, 3
(0, 1, 1, 0, 4, 0, 1, 0, 0), 0.0023403114909095273, 0.0011727512776447198, 3
(0, 1, 1, 0, 4, 0, 0, 1, 0), 0.002380740076630788, 0.0020687731929041587, 3
(0, 1, 1, 0, 4, 0, 0, 0, 1), 0.00232663960578131, 0.000708509980867306, 3
(0, 1, 1, 0, 3, 2, 0, 0, 0), 0.0020404125059327294, 0.0004382231962968596, 3
(0, 1, 1, 0, 3, 1, 1, 0, 0), 0.0027931026773321726, 0.006427333148384097, 3
(0, 1, 1, 0, 3, 1, 0, 1, 0), 0.002382576631395906, 0.05455554826675904, 3
(0, 1, 1, 0, 3, 1, 0, 0, 1), 0.00255907993549613, 0.04851354550328073, 3
(0, 1, 1, 0, 3, 0, 2, 0, 0), 0.0026614824320810365, 0.0022283919088422997, 3
(0, 1, 1, 0, 3, 0, 1, 1, 0), 0.002776041020673715, 0.017608238692055172, 3
(0, 1, 1, 0, 3, 0, 1, 0, 1), 0.0027336521127525187, 0.1224155992691898, 3
(0, 1, 1, 0, 3, 0, 0, 2, 0), 0.002802744019305, 0.0035150405026604173, 3
(0, 1, 1, 0, 3, 0, 0, 1, 1), 0.0030673009444109776, 0.028100367684815563, 3
(0, 1, 1, 0, 3, 0, 0, 0, 2), 0.002613406305273686, 0.001436072996532728, 3
(0, 1, 1, 0, 2, 3, 0, 0, 0), 0.002094485108898489, 0.0004053913538658451, 3
(0, 1, 1, 0, 2, 2, 1, 0, 0), 0.0028188917806976133, 0.012016194513824047, 3
(0, 1, 1, 0, 2, 2, 0, 1, 0), 0.00212413529859198, 0.19043512250747313, 3
(0, 1, 1, 0, 2, 2, 0, 0, 1), 0.002632300571739388, 0.12475663115974778, 3
(0, 1, 1, 0, 2, 1, 2, 0, 0), 0.003400010046725554, 0.010993122675731784, 3
(0, 1, 1, 0, 2, 1, 1, 1, 0), 0.0030657348106068343, 0.18432622754415398, 3
(0, 1, 1, 0, 2, 1, 1, 0, 1), 0.003072040544037501, 0.3327174875635277, 3
(0, 1, 1, 0, 2, 1, 0, 2, 0), 0.002886466811964249, 0.06371610231402969, 3
(0, 1, 1, 0, 2, 1, 0, 1, 1), 0.002709614049348841, 0.20166259447297286, 3
(0, 1, 1, 0, 2, 1, 0, 0, 2), 0.0031512217681145867, 0.05738087063528408, 3
(0, 1, 1, 0, 2, 0, 3, 0, 0), 0.0026756033749264297, 0.0021926541178250297, 3
(0, 1, 1, 0, 2, 0, 2, 1, 0), 0.002603555220036369, 0.04006326219402632, 3
(0, 1, 1, 0, 2, 0, 2, 0, 1), 0.0028810888503503556, 0.1821532328862734, 3
(0, 1, 1, 0, 2, 0, 1, 2, 0), 0.0027847684673806988, 0.040606589120120176, 3
(0, 1, 1, 0, 2, 0, 1, 1, 1), 0.0030549788873790442, 0.3645669670831447, 3
(0, 1, 1, 0, 2, 0, 1, 0, 2), 0.0028188917806976133, 0.18931050607058103, 3
(0, 1, 1, 0, 2, 0, 0, 3, 0), 0.0028568166222707595, 0.0033731345339091797, 3
(0, 1, 1, 0, 2, 0, 0, 2, 1), 0.003394632085111658, 0.05626484287504554, 3
(0, 1, 1, 0, 2, 0, 0, 1, 2), 0.003151221768114587, 0.057380870635284006, 3
(0, 1, 1, 0, 2, 0, 0, 0, 3), 0.0026134063052736874, 0.001436072996533002, 3
(0, 1, 1, 0, 1, 4, 0, 0, 0), 0.002207738476622002, 0.00011928453611325327, 3
(0, 1, 1, 0, 1, 3, 1, 0, 0), 0.002555300419013556, 0.00908868024647116, 3
(0, 1, 1, 0, 1, 3, 0, 1, 0), 0.002559079935496127, 0.048513545503280686, 3
(0, 1, 1, 0, 1, 3, 0, 0, 1), 0.002829498686092361, 0.04844462382967006, 3
(0, 1, 1, 0, 1, 2, 2, 0, 0), 0.0028810888503503565, 0.0176551841658534, 3
(0, 1, 1, 0, 1, 2, 1, 1, 0), 0.0034287439315154235, 0.11865174986985477, 3
(0, 1, 1, 0, 1, 2, 1, 0, 1), 0.0028766271936400837, 0.3435644502327773, 3
(0, 1, 1, 0, 1, 2, 0, 2, 0), 0.002989003959217308, 0.060932218116860566, 3
(0, 1, 1, 0, 1, 2, 0, 1, 1), 0.00270961404934884, 0.20166259447297324, 3
(0, 1, 1, 0, 1, 2, 0, 0, 2), 0.003394632085111658, 0.05626484287504596, 3
(0, 1, 1, 0, 1, 1, 3, 0, 0), 0.0028628092761247854, 0.009256383757232197, 3
(0, 1, 1, 0, 1, 1, 2, 1, 0), 0.003207190606570775, 0.11714978427599099, 3
(0, 1, 1, 0, 1, 1, 2, 0, 1), 0.0028504872190928537, 0.37913521297636327, 3
(0, 1, 1, 0, 1, 1, 1, 2, 0), 0.003411682274856965, 0.14361150998695885, 3
(0, 1, 1, 0, 1, 1, 1, 1, 1), 0.004741824586360477, 0.07275543071430511, 3
(0, 1, 1, 0, 1, 1, 1, 0, 2), 0.0030549788873790447, 0.3645669670831441, 3
(0, 1, 1, 0, 1, 1, 0, 3, 0), 0.003067300944410975, 0.028100367684815216, 3
(0, 1, 1, 0, 1, 1, 0, 2, 1), 0.002709614049348841, 0.20166259447297322, 3
(0, 1, 1, 0, 1, 1, 0, 1, 2), 0.002709614049348841, 0.2016625944729729, 3
(0, 1, 1, 0, 1, 1, 0, 0, 3), 0.0030673009444109776, 0.028100367684815438, 3
(0, 1, 1, 0, 1, 0, 4, 0, 0), 0.0023614929051776166, 0.0011036318454947386, 3
(0, 1, 1, 0, 1, 0, 3, 1, 0), 0.002337526610551479, 0.03341566729728682, 3
(0, 1, 1, 0, 1, 0, 3, 0, 1), 0.0028033587115451324, 0.11591268977027411, 3
(0, 1, 1, 0, 1, 0, 2, 2, 0), 0.0020846340236611673, 0.12270434752599192, 3
(0, 1, 1, 0, 1, 0, 2, 1, 1), 0.0028504872190928524, 0.37913521297636343, 3
(0, 1, 1, 0, 1, 0, 2, 0, 2), 0.002881088850350355, 0.1821532328862734, 3
(0, 1, 1, 0, 1, 0, 1, 3, 0), 0.002538238762355097, 0.034477141045391575, 3
(0, 1, 1, 0, 1, 0, 1, 2, 1), 0.0028766271936400832, 0.3435644502327778, 3
(0, 1, 1, 0, 1, 0, 1, 1, 2), 0.0030720405440375024, 0.3327174875635279, 3
(0, 1, 1, 0, 1, 0, 1, 0, 3), 0.002733652112752518, 0.12241559926919016, 3
(0, 1, 1, 0, 1, 0, 0, 4, 0), 0.002461848981079425, 0.0017876928798240517, 3
(0, 1, 1, 0, 1, 0, 0, 3, 1), 0.002829498686092361, 0.04844462382967011, 3
(0, 1, 1, 0, 1, 0, 0, 2, 2), 0.0026323005717393886, 0.12475663115974786, 3
(0, 1, 1, 0, 1, 0, 0, 1, 3), 0.00255907993549613, 0.04851354550328073, 3
(0, 1, 1, 0, 1, 0, 0, 0, 4), 0.00232663960578131, 0.0007085099808673547, 3
(0, 1, 1, 0, 0, 5, 0, 0, 0), 0.0013067809112992535, 0, 0
(0, 1, 1, 0, 0, 4, 1, 0, 0), 0.0022214103617502192, 0.0016817515559877972, 3
(0, 1, 1, 0, 0, 4, 0, 1, 0), 0.002468991728680897, 0.002728097901930048, 3
(0, 1, 1, 0, 0, 4, 0, 0, 1), 0.002461848981079425, 0.0017876928798241983, 3
(0, 1, 1, 0, 0, 3, 2, 0, 0), 0.002142561235705838, 0.00442303733346455, 3
(0, 1, 1, 0, 0, 3, 1, 1, 0), 0.003139050141582301, 0.009426675768902808, 3
(0, 1, 1, 0, 0, 3, 1, 0, 1), 0.0025382387623551, 0.0344771410453916, 3
(0, 1, 1, 0, 0, 3, 0, 2, 0), 0.0029052811665580556, 0.004708456811672999, 3
(0, 1, 1, 0, 0, 3, 0, 1, 1), 0.003067300944410973, 0.028100367684815605, 3
(0, 1, 1, 0, 0, 3, 0, 0, 2), 0.0028568166222707582, 0.00337313453390914, 3
(0, 1, 1, 0, 0, 2, 3, 0, 0), 0.002102609575585472, 0.004641491298384902, 3
(0, 1, 1, 0, 0, 2, 2, 1, 0), 0.00306481850570321, 0.01485730614333435, 3
(0, 1, 1, 0, 0, 2, 2, 0, 1), 0.002084634023661173, 0.1227043475259925, 3
(0, 1, 1, 0, 0, 2, 1, 2, 0), 0.003867490096675796, 0.01199641470676848, 3
(0, 1, 1, 0, 0, 2, 1, 1, 1), 0.003411682274856967, 0.14361150998695907, 3
(0, 1, 1, 0, 0, 2, 1, 0, 2), 0.0027847684673807, 0.04060658912012037, 3
(0, 1, 1, 0, 0, 2, 0, 3, 0), 0.0029052811665580556, 0.004708456811673054, 3
(0, 1, 1, 0, 0, 2, 0, 2, 1), 0.0029890039592173076, 0.06093221811686068, 3
(0, 1, 1, 0, 0, 2, 0, 1, 2), 0.0028864668119642487, 0.06371610231402988, 3
(0, 1, 1, 0, 0, 2, 0, 0, 3), 0.0028027440193050005, 0.0035150405026600426, 3
(0, 1, 1, 0, 0, 1, 4, 0, 0), 0.0021614828715696716, 0.002043203103979597, 3
(0, 1, 1, 0, 0, 1, 3, 1, 0), 0.0025240324273598435, 0.011405869120764894, 3
(0, 1, 1, 0, 0, 1, 3, 0, 1), 0.0023375266105514826, 0.03341566729728685, 3
(0, 1, 1, 0, 0, 1, 2, 2, 0), 0.0030648185057032063, 0.014857306143334368, 3
(0, 1, 1, 0, 0, 1, 2, 1, 1), 0.0032071906065707753, 0.11714978427599164, 3
(0, 1, 1, 0, 0, 1, 2, 0, 2), 0.0026035552200363702, 0.040063262194026214, 3
(0, 1, 1, 0, 0, 1, 1, 3, 0), 0.003139050141582298, 0.00942667576890303, 3
(0, 1, 1, 0, 0, 1, 1, 2, 1), 0.0034287439315154235, 0.11865174986985483, 3
(0, 1, 1, 0, 0, 1, 1, 1, 2), 0.003065734810606836, 0.1843262275441551, 3
(0, 1, 1, 0, 0, 1, 1, 0, 3), 0.0027760410206737157, 0.01760823869205495, 3
(0, 1, 1, 0, 0, 1, 0, 4, 0), 0.002468991728680897, 0.002728097901930111, 3
(0, 1, 1, 0, 0, 1, 0, 3, 1), 0.002559079935496127, 0.04851354550328095, 3
(0, 1, 1, 0, 0, 1, 0, 2, 2), 0.002124135298591979, 0.1904351225074726, 3
(0, 1, 1, 0, 0, 1, 0, 1, 3), 0.0023825766313959056, 0.054555548266759006, 3
(0, 1, 1, 0, 0, 1, 0, 0, 4), 0.0023807400766307878, 0.0020687731929041296, 3
(0, 1, 1, 0, 0, 0, 5, 0, 0), 0.001286805081239071, 0, 0
(0, 1, 1, 0, 0, 0, 4, 1, 0), 0.0021614828715696695, 0.002043203103979642, 3
(0, 1, 1, 0, 0, 0, 4, 0, 1), 0.0023614929051776166, 0.0011036318454947331, 3
(0, 1, 1, 0, 0, 0, 3, 2, 0), 0.0021026095755854665, 0.004641491298384916, 3
(0, 1, 1, 0, 0, 0, 3, 1, 1), 0.0028628092761247828, 0.00925638375723233, 3
(0, 1, 1, 0, 0, 0, 3, 0, 2), 0.002675603374926428, 0.0021926541178250865, 3
(0, 1, 1, 0, 0, 0, 2, 3, 0), 0.0021425612357058336, 0.004423037333464508, 3
(0, 1, 1, 0, 0, 0, 2, 2, 1), 0.0028810888503503513, 0.017655184165853672, 3
(0, 1, 1, 0, 0, 0, 2, 1, 2), 0.003400010046725552, 0.010993122675731555, 3
(0, 1, 1, 0, 0, 0, 2, 0, 3), 0.0026614824320810356, 0.0022283919088420872, 3
(0, 1, 1, 0, 0, 0, 1, 4, 0), 0.002221410361750217, 0.0016817515559877047, 3
(0, 1, 1, 0, 0, 0, 1, 3, 1), 0.002555300419013554, 0.009088680246471283, 3
(0, 1, 1, 0, 0, 0, 1, 2, 2), 0.002818891780697613, 0.012016194513824144, 3
(0, 1, 1, 0, 0, 0, 1, 1, 3), 0.0027931026773321726, 0.00642733314838418, 3
(0, 1, 1, 0, 0, 0, 1, 0, 4), 0.0023403114909095277, 0.0011727512776453163, 3
(0, 1, 1, 0, 0, 0, 0, 5, 0), 0.0013067809112992533, 0, 0
(0, 1, 1, 0, 0, 0, 0, 4, 1), 0.0022077384766220013, 0.00011928453611359463, 3
(0, 1, 1, 0, 0, 0, 0, 3, 2), 0.002094485108898488, 0.0004053913538660431, 3
(0, 1, 1, 0, 0, 0, 0, 2, 3), 0.0020404125059327303, 0.00043822319629721693, 3
(0, 1, 1, 0, 0, 0, 0, 1, 4), 0.002126629572173365, 0.00015119566892887713, 3
(0, 1, 1, 0, 0, 0, 0, 0, 5), 0.0012797446098163749, 0, 0
(0, 1, 0, 6, 0, 0, 0, 0, 0), 0.0004922889061178743, 0, 0
(0, 1, 0, 5, 1, 0, 0, 0, 0), 0.0012065764061900664, 0, 0
(0, 1, 0, 5, 0, 1, 0, 0, 0), 0.0013017948467536611, 0, 0
(0, 1, 0, 5, 0, 0, 1, 0, 0), 0.0012929417214596662, 0, 0
(0, 1, 0, 5, 0, 0, 0, 1, 0), 0.0012987019389537585, 0, 0
(0, 1, 0, 5, 0, 0, 0, 0, 1), 0.0013003607236566229, 0, 0
(0, 1, 0, 4, 2, 0, 0, 0, 0), 0.0014100121530574341, 0, 0
(0, 1, 0, 4, 1, 1, 0, 0, 0), 0.002280384000728978, 1.6756058036036948e-05, 3
(0, 1, 0, 4, 1, 0, 1, 0, 0), 0.002050263007490234, 0.0022486390883871277, 3
(0, 1, 0, 4, 1, 0, 0, 1, 0), 0.0021921530329801404, 0.004706082610641468, 3
(0, 1, 0, 4, 1, 0, 0, 0, 1), 0.0020851163068865415, 0.0035067192952561235, 3
(0, 1, 0, 4, 0, 2, 0, 0, 0), 0.0017923259696853357, 0, 0
(0, 1, 0, 4, 0, 1, 1, 0, 0), 0.002340311490909527, 0.0011727512776453263, 3
(0, 1, 0, 4, 0, 1, 0, 1, 0), 0.0024274784633940773, 0.022892432700239256, 3
(0, 1, 0, 4, 0, 1, 0, 0, 1), 0.0024274784633940777, 0.022892432700240387, 3
(0, 1, 0, 4, 0, 0, 2, 0, 0), 0.0017569134685093556, 0, 0
(0, 1, 0, 4, 0, 0, 1, 1, 0), 0.002468991728680899, 0.0027280979019298855, 3
(0, 1, 0, 4, 0, 0, 1, 0, 1), 0.0024009190875120922, 0.029700489821543417, 3
(0, 1, 0, 4, 0, 0, 0, 2, 0), 0.001778514284112201, 0, 0
(0, 1, 0, 4, 0, 0, 0, 1, 1), 0.002361492905177617, 0.0011036318454947266, 3
(0, 1, 0, 4, 0, 0, 0, 0, 2), 0.0017869480080714407, 0, 0
(0, 1, 0, 3, 3, 0, 0, 0, 0), 0.0013878521356749179, 0, 0
(0, 1, 0, 3, 2, 1, 0, 0, 0), 0.002290445948855451, 8.462442701038741e-05, 3
(0, 1, 0, 3, 2, 0, 1, 0, 0), 0.0017182909521840017, 0.02187283475094872, 3
(0, 1, 0, 3, 2, 0, 0, 1, 0), 0.0021129330577859973, 0.022426650827399128, 3
(0, 1, 0, 3, 2, 0, 0, 0, 1), 0.0017769027140941466, 0.03813397229672466, 3
(0, 1, 0, 3, 1, 2, 0, 0, 0), 0.002867516809731109, 3.4126169128291014e-05, 3
(0, 1, 0, 3, 1, 1, 1, 0, 0), 0.0025660563422413465, 0.02108496132768719, 3
(0, 1, 0, 3, 1, 1, 0, 1, 0), 0.0030186656158239546, 0.08555174487230474, 3
(0, 1, 0, 3, 1, 1, 0, 0, 1), 0.0027808040447404978, 0.10966868466793771, 3
(0, 1, 0, 3, 1, 0, 2, 0, 0), 0.002242243061295692, 0.0043823868626128365, 3
(0, 1, 0, 3, 1, 0, 1, 1, 0), 0.0025590799354961277, 0.048513545503280485, 3
(0, 1, 0, 3, 1, 0, 1, 0, 1), 0.0020489277997374454, 0.16245147417833486, 3
(0, 1, 0, 3, 1, 0, 0, 2, 0), 0.0026656862543681463, 0.007343410557728205, 3
(0, 1, 0, 3, 1, 0, 0, 1, 1), 0.002337526610551481, 0.03341566729728702, 3
(0, 1, 0, 3, 1, 0, 0, 0, 2), 0.002346802959484612, 0.006169834259177116, 3
(0, 1, 0, 3, 0, 3, 0, 0, 0), 0.0019649229965505786, 0, 0
(0, 1, 0, 3, 0, 2, 1, 0, 0), 0.002503371341100882, 0.004837423293280789, 3
(0, 1, 0, 3, 0, 2, 0, 1, 0), 0.0028211362324250685, 0.04066054265584519, 3
(0, 1, 0, 3, 0, 2, 0, 0, 1), 0.0028039891836167544, 0.05517059590482674, 3
(0, 1, 0, 3, 0, 1, 2, 0, 0), 0.0024502525893369126, 0.005313170591142556, 3
(0, 1, 0, 3, 0, 1, 1, 1, 0), 0.003158019500644338, 0.07671603831260593, 3
(0, 1, 0, 3, 0, 1, 1, 0, 1), 0.0027336521127525174, 0.12241559926918953, 3
(0, 1, 0, 3, 0, 1, 0, 2, 0), 0.002796818568131559, 0.05044971570756284, 3
(0, 1, 0, 3, 0, 1, 0, 1, 1), 0.0028033587115451316, 0.11591268977027408, 3
(0, 1, 0, 3, 0, 1, 0, 0, 2), 0.0027968185681315604, 0.050449715707562896, 3
(0, 1, 0, 3, 0, 0, 3, 0, 0), 0.0019118042447866083, 0, 0
(0, 1, 0, 3, 0, 0, 2, 1, 0), 0.0028805867970047223, 0.00814341670334815, 3
(0, 1, 0, 3, 0, 0, 2, 0, 1), 0.002733164181264794, 0.059652602896488424, 3
(0, 1, 0, 3, 0, 0, 1, 2, 0), 0.0029093878844751813, 0.008200739852703753, 3
(0, 1, 0, 3, 0, 0, 1, 1, 1), 0.0031580195006443395, 0.09707229076940235, 3
(0, 1, 0, 3, 0, 0, 1, 0, 2), 0.00277911231754357, 0.05157997057742521, 3
(0, 1, 0, 3, 0, 0, 0, 3, 0), 0.0019406053322570684, 0, 0
(0, 1, 0, 3, 0, 0, 0, 2, 1), 0.0025139069762036797, 0.0048535750411830385, 3
(0, 1, 0, 3, 0, 0, 0, 1, 2), 0.0025310540250119964, 0.004423551435960259, 3
(0, 1, 0, 3, 0, 0, 0, 0, 3), 0.001957752381065385, 0, 0
(0, 1, 0, 2, 4, 0, 0, 0, 0), 0.0014010192273185215, 0, 0
(0, 1, 0, 2, 3, 1, 0, 0, 0), 0.0021425612357058367, 0.00011513580689859417, 3
(0, 1, 0, 2, 3, 0, 1, 0, 0), 0.001718290952184002, 0.021872834750948887, 3
(0, 1, 0, 2, 3, 0, 0, 1, 0), 0.002108479290991471, 0.02364986413699371, 3
(0, 1, 0, 2, 3, 0, 0, 0, 1), 0.0017591964635061573, 0.042551847981650584, 3
(0, 1, 0, 2, 2, 2, 0, 0, 0), 0.002888703373775961, 0.00013537650280599463, 3
(0, 1, 0, 2, 2, 1, 1, 0, 0), 0.002483700239675272, 0.04784875211338223, 3
(0, 1, 0, 2, 2, 1, 0, 1, 0), 0.00297257876126566, 0.13199527797710092, 3
(0, 1, 0, 2, 2, 1, 0, 0, 1), 0.00258510727114886, 0.17833746230548023, 3
(0, 1, 0, 2, 2, 0, 2, 0, 0), 0.0020047503055563125, 0.023521275473702603, 3
(0, 1, 0, 2, 2, 0, 1, 1, 0), 0.0021241352985919794, 0.1904351225074726, 3
(0, 1, 0, 2, 2, 0, 1, 0, 1), 0.0013282279614623398, 0.3829011371617004, 3
(0, 1, 0, 2, 2, 0, 0, 2, 0), 0.0027995275269064794, 0.023374912746998485, 3
(0, 1, 0, 2, 2, 0, 0, 1, 1), 0.0020846340236611704, 0.12270434752599228, 3
(0, 1, 0, 2, 2, 0, 0, 0, 2), 0.0021183885216340057, 0.03391817193487281, 3
(0, 1, 0, 2, 1, 3, 0, 0, 0), 0.0029215894126968698, 3.2446733554199765e-05, 3
(0, 1, 0, 2, 1, 2, 1, 0, 0), 0.0030986505059101615, 0.028079155019540558, 3
(0, 1, 0, 2, 1, 2, 0, 1, 0), 0.0036852357026992567, 0.11388170850905285, 3
(0, 1, 0, 2, 1, 2, 0, 0, 1), 0.0036121937406714657, 0.1309196862243013, 3
(0, 1, 0, 2, 1, 1, 2, 0, 0), 0.002603555220036369, 0.0771148799678492, 3
(0, 1, 0, 2, 1, 1, 1, 1, 0), 0.003664003702440491, 0.3119608036670937, 3
(0, 1, 0, 2, 1, 1, 1, 0, 1), 0.002347699907559341, 0.4333155895897849, 3
(0, 1, 0, 2, 1, 1, 0, 2, 0), 0.0036091298431033913, 0.14564344782477467, 3
(0, 1, 0, 2, 1, 1, 0, 1, 1), 0.0028504872190928533, 0.3791352129763637, 3
(0, 1, 0, 2, 1, 1, 0, 0, 2), 0.0032216583529865923, 0.17626487004449418, 3
(0, 1, 0, 2, 1, 0, 3, 0, 0), 0.002426494126823075, 0.003089235047834108, 3
(0, 1, 0, 2, 1, 0, 2, 1, 0), 0.0027660643420436073, 0.08163265306122447, 3
(0, 1, 0, 2, 1, 0, 2, 0, 1), 0.0023021956792209767, 0.22033728175942077, 3
(0, 1, 0, 2, 1, 0, 1, 2, 0), 0.003185053768321533, 0.07135895698026047, 3
(0, 1, 0, 2, 1, 0, 1, 1, 1), 0.0023909015387650273, 0.4200151580892673, 3
(0, 1, 0, 2, 1, 0, 1, 0, 2), 0.0024067555774098964, 0.20684178646047283, 3
(0, 1, 0, 2, 1, 0, 0, 3, 0), 0.0028454835531010036, 0.005654197051732945, 3
(0, 1, 0, 2, 1, 0, 0, 2, 1), 0.00263738722024332, 0.0552696741052984, 3
(0, 1, 0, 2, 1, 0, 0, 1, 2), 0.002322957692154312, 0.061058233602913556, 3
(0, 1, 0, 2, 1, 0, 0, 0, 3), 0.0025310540250119955, 0.004423551435959971, 3
(0, 1, 0, 2, 0, 4, 0, 0, 0), 0.0017905333158140377, 0, 0
(0, 1, 0, 2, 0, 3, 1, 0, 0), 0.002333241218418893, 0.00668578013590751, 3
(0, 1, 0, 2, 0, 3, 0, 1, 0), 0.0028211362324250698, 0.04066054265584463, 3
(0, 1, 0, 2, 0, 3, 0, 0, 1), 0.0027862829330287647, 0.05650203260127321, 3
(0, 1, 0, 2, 0, 2, 2, 0, 0), 0.0020661085725395467, 0.040708717529516165, 3
(0, 1, 0, 2, 0, 2, 1, 1, 0), 0.003221658352986588, 0.14718153808610288, 3
(0, 1, 0, 2, 0, 2, 1, 0, 1), 0.002355314430984946, 0.2136892976594071, 3
(0, 1, 0, 2, 0, 2, 0, 2, 0), 0.0030562991442871284, 0.07745770269254133, 3
(0, 1, 0, 2, 0, 2, 0, 1, 1), 0.002881088850350354, 0.1821532328862736, 3
(0, 1, 0, 2, 0, 2, 0, 0, 2), 0.0030040191951926716, 0.08967665979120851, 3
(0, 1, 0, 2, 0, 1, 3, 0, 0), 0.0022624162160669345, 0.007722346398709908, 3
(0, 1, 0, 2, 0, 1, 2, 1, 0), 0.0031509304550046188, 0.11607448689635966, 3
(0, 1, 0, 2, 0, 1, 2, 0, 1), 0.002302195679220977, 0.22033728175942105, 3
(0, 1, 0, 2, 0, 1, 1, 2, 0), 0.003667626556481253, 0.1184326731554632, 3
(0, 1, 0, 2, 0, 1, 1, 1, 1), 0.0029396630659623323, 0.35225490385267266, 3
(0, 1, 0, 2, 0, 1, 1, 0, 2), 0.0028188917806976125, 0.18931050607058122, 3
(0, 1, 0, 2, 0, 1, 0, 3, 0), 0.0027791123175435694, 0.05157997057742496, 3
(0, 1, 0, 2, 0, 1, 0, 2, 1), 0.002406755577409897, 0.20684178646047272, 3
(0, 1, 0, 2, 0, 1, 0, 1, 2), 0.0024067555774098972, 0.2068417864604726, 3
(0, 1, 0, 2, 0, 1, 0, 0, 3), 0.002779112317543572, 0.051579970577424875, 3
(0, 1, 0, 2, 0, 0, 4, 0, 0), 0.0017551208146380582, 0, 0
(0, 1, 0, 2, 0, 0, 3, 1, 0), 0.0027504083344430993, 0.010138445375618988, 3
(0, 1, 0, 2, 0, 0, 3, 0, 1), 0.002733164181264795, 0.05965260289648842, 3
(0, 1, 0, 2, 0, 0, 2, 2, 0), 0.003021080851851125, 0.02675501639865292, 3
(0, 1, 0, 2, 0, 0, 2, 1, 1), 0.0036252637279450784, 0.13851492604934665, 3
(0, 1, 0, 2, 0, 0, 2, 0, 2), 0.0030040191951926708, 0.0896766597912089, 3
(0, 1, 0, 2, 0, 0, 1, 3, 0), 0.002779209421913557, 0.010253353966459895, 3
(0, 1, 0, 2, 0, 0, 1, 2, 1), 0.0032040492067685897, 0.14234154825915252, 3
(0, 1, 0, 2, 0, 0, 1, 1, 2), 0.0032216583529865923, 0.17626487004449434, 3
(0, 1, 0, 2, 0, 0, 1, 0, 3), 0.0027968185681315604, 0.05044971570756295, 3
(0, 1, 0, 2, 0, 0, 0, 4, 0), 0.001769521358373288, 0, 0
(0, 1, 0, 2, 0, 0, 0, 3, 1), 0.0023119496600883076, 0.007149575243503873, 3
(0, 1, 0, 2, 0, 0, 0, 2, 2), 0.0021183885216340074, 0.03391817193487319, 3
(0, 1, 0, 2, 0, 0, 0, 1, 3), 0.0023468029594846144, 0.006169834259176757, 3
(0, 1, 0, 2, 0, 0, 0, 0, 4), 0.001786948008071441, 0, 0
(0, 1, 0, 1, 5, 0, 0, 0, 0), 0.0011993820655989364, 0, 0
(0, 1, 0, 1, 4, 1, 0, 0, 0), 0.0020585569310045573, 4.042854932593348e-05, 3
(0, 1, 0, 1, 4, 0, 1, 0, 0), 0.002050263007490235, 0.002248639088386767, 3
(0, 1, 0, 1, 4, 0, 0, 1, 0), 0.0021854723827883513, 0.005422291691169782, 3
(0, 1, 0, 1, 4, 0, 0, 0, 1), 0.002058556931004557, 0.004133565013200856, 3
(0, 1, 0, 1, 3, 2, 0, 0, 0), 0.0023119496600883067, 9.2162742195927e-05, 3
(0, 1, 0, 1, 3, 1, 1, 0, 0), 0.0025660563422413474, 0.012179841814480015, 3
(0, 1, 0, 1, 3, 1, 0, 1, 0), 0.0025346534546125013, 0.09872688180039177, 3
(0, 1, 0, 1, 3, 1, 0, 0, 1), 0.0024732951876292692, 0.09696907460395786, 3
(0, 1, 0, 1, 3, 0, 2, 0, 0), 0.0022782147642513447, 0.004390926178107068, 3
(0, 1, 0, 1, 3, 0, 1, 1, 0), 0.002382576631395906, 0.054555548266758444, 3
(0, 1, 0, 1, 3, 0, 1, 0, 1), 0.0020489277997374467, 0.16245147417833464, 3
(0, 1, 0, 1, 3, 0, 0, 2, 0), 0.0026838428901456916, 0.008220396161106754, 3
(0, 1, 0, 1, 3, 0, 0, 1, 1), 0.002538238762355098, 0.034477141045391714, 3
(0, 1, 0, 1, 3, 0, 0, 0, 2), 0.002311949660088306, 0.007149575243503832, 3
(0, 1, 0, 1, 2, 3, 0, 0, 0), 0.0025139069762036797, 6.490575733740509e-05, 3
(0, 1, 0, 1, 2, 2, 1, 0, 0), 0.003098650505910161, 0.01774301081133648, 3
(0, 1, 0, 1, 2, 2, 0, 1, 0), 0.0029725787612656577, 0.13199527797710112, 3
(0, 1, 0, 1, 2, 2, 0, 0, 1), 0.0032040492067685914, 0.13464953350212652, 3
(0, 1, 0, 1, 2, 1, 2, 0, 0), 0.00304720935948521, 0.03099970041608758, 3
(0, 1, 0, 1, 2, 1, 1, 1, 0), 0.003479346275270865, 0.24898952569768493, 3
(0, 1, 0, 1, 2, 1, 1, 0, 1), 0.0027720672954511627, 0.3648193341512657, 3
(0, 1, 0, 1, 2, 1, 0, 2, 0), 0.003326765740735054, 0.1372877510063837, 3
(0, 1, 0, 1, 2, 1, 0, 1, 1), 0.0028766271936400824, 0.34356445023277765, 3
(0, 1, 0, 1, 2, 1, 0, 0, 2), 0.0032040492067685906, 0.14234154825915246, 3
(0, 1, 0, 1, 2, 0, 3, 0, 0), 0.0024624658297787284, 0.0030834489389881007, 3
(0, 1, 0, 1, 2, 0, 2, 1, 0), 0.0025146706862768523, 0.08907201476032947, 3
(0, 1, 0, 1, 2, 0, 2, 0, 1), 0.0023553144309849472, 0.213689297659407, 3
(0, 1, 0, 1, 2, 0, 1, 2, 0), 0.002920298812171199, 0.08282736571011465, 3
(0, 1, 0, 1, 2, 0, 1, 1, 1), 0.0024522598057482602, 0.40786806133945464, 3
(0, 1, 0, 1, 2, 0, 1, 0, 2), 0.002406755577409897, 0.20684178646047266, 3
(0, 1, 0, 1, 2, 0, 0, 3, 0), 0.0028680939556730758, 0.0060693263658128304, 3
(0, 1, 0, 1, 2, 0, 0, 2, 1), 0.0029915741997127146, 0.05058300019201603, 3
(0, 1, 0, 1, 2, 0, 0, 1, 2), 0.002637387220243318, 0.055269674105298566, 3
(0, 1, 0, 1, 2, 0, 0, 0, 3), 0.002513906976203679, 0.004853575041183122, 3
(0, 1, 0, 1, 1, 4, 0, 0, 0), 0.002361492905177616, 1.4287633837185241e-05, 3
(0, 1, 0, 1, 1, 3, 1, 0, 0), 0.0026357629410339607, 0.01379651099853518, 3
(0, 1, 0, 1, 1, 3, 0, 1, 0), 0.003018665615823953, 0.08555174487230435, 3
(0, 1, 0, 1, 1, 3, 0, 0, 1), 0.0031580195006443413, 0.09392896936844865, 3
(0, 1, 0, 1, 1, 2, 2, 0, 0), 0.002545897309328014, 0.0662605520575243, 3
(0, 1, 0, 1, 1, 2, 1, 1, 0), 0.0038775736886154564, 0.23523649384030718, 3
(0, 1, 0, 1, 1, 2, 1, 0, 1), 0.0027720672954511636, 0.3648193341512654, 3
(0, 1, 0, 1, 1, 2, 0, 2, 0), 0.003446912034206115, 0.13652005300836928, 3
(0, 1, 0, 1, 1, 2, 0, 1, 1), 0.003072040544037501, 0.3327174875635274, 3
(0, 1, 0, 1, 1, 2, 0, 0, 2), 0.003625263727945079, 0.13851492604934604, 3
(0, 1, 0, 1, 1, 1, 3, 0, 0), 0.002566056342241347, 0.026530346079185127, 3
(0, 1, 0, 1, 1, 1, 2, 1, 0), 0.003417988008287632, 0.25323345275912973, 3
(0, 1, 0, 1, 1, 1, 2, 0, 1), 0.002347699907559341, 0.433315589589785, 3
(0, 1, 0, 1, 1, 1, 1, 2, 0), 0.004071309433673855, 0.22708388798394094, 3
(0, 1, 0, 1, 1, 1, 1, 1, 1), 0.004633909477493521, 0.049806827759764444, 3
(0, 1, 0, 1, 1, 1, 1, 0, 2), 0.002939663065962333, 0.3522549038526729, 3
(0, 1, 0, 1, 1, 1, 0, 3, 0), 0.003219377767627571, 0.09528091395046409, 3
(0, 1, 0, 1, 1, 1, 0, 2, 1), 0.0024522598057482594, 0.40786806133945425, 3
(0, 1, 0, 1, 1, 1, 0, 1, 2), 0.0023909015387650273, 0.42001515808926676, 3
(0, 1, 0, 1, 1, 1, 0, 0, 3), 0.0031580195006443413, 0.09707229076940191, 3
(0, 1, 0, 1, 1, 0, 4, 0, 0), 0.0023266396057813094, 0.0007085099808675214, 3
(0, 1, 0, 1, 1, 0, 3, 1, 0), 0.0025590799354961286, 0.04851354550328049, 3
(0, 1, 0, 1, 1, 0, 3, 0, 1), 0.0027336521127525183, 0.12241559926919005, 3
(0, 1, 0, 1, 1, 0, 2, 2, 0), 0.0026323005717393847, 0.12475663115974753, 3
(0, 1, 0, 1, 1, 0, 2, 1, 1), 0.003072040544037501, 0.3327174875635278, 3
(0, 1, 0, 1, 1, 0, 2, 0, 2), 0.0028810888503503548, 0.18215323288627328, 3
(0, 1, 0, 1, 1, 0, 1, 3, 0), 0.002829498686092359, 0.04844462382967006, 3
(0, 1, 0, 1, 1, 0, 1, 2, 1), 0.0028766271936400824, 0.34356445023277815, 3
(0, 1, 0, 1, 1, 0, 1, 1, 2), 0.0028504872190928546, 0.37913521297636293, 3
(0, 1, 0, 1, 1, 0, 1, 0, 3), 0.002803358711545131, 0.11591268977027412, 3
(0, 1, 0, 1, 1, 0, 0, 4, 0), 0.002461848981079426, 0.0017876928798240231, 3
(0, 1, 0, 1, 1, 0, 0, 3, 1), 0.0025382387623550996, 0.0344771410453913, 3
(0, 1, 0, 1, 1, 0, 0, 2, 2), 0.0020846340236611717, 0.12270434752599267, 3
(0, 1, 0, 1, 1, 0, 0, 1, 3), 0.002337526610551482, 0.033415667297286934, 3
(0, 1, 0, 1, 1, 0, 0, 0, 4), 0.002361492905177616, 0.0011036318454951055, 3
(0, 1, 0, 1, 0, 5, 0, 0, 0), 0.0013003607236566229, 0, 0
(0, 1, 0, 1, 0, 4, 1, 0, 0), 0.002085116306886542, 0.0035067192952559986, 3
(0, 1, 0, 1, 0, 4, 0, 1, 0), 0.0024274784633940756, 0.022892432700239652, 3
(0, 1, 0, 1, 0, 4, 0, 0, 1), 0.0024009190875120935, 0.02970048982154364, 3
(0, 1, 0, 1, 0, 3, 2, 0, 0), 0.0017769027140941472, 0.03813397229672487, 3
(0, 1, 0, 1, 0, 3, 1, 1, 0), 0.0027808040447404947, 0.10966868466793726, 3
(0, 1, 0, 1, 0, 3, 1, 0, 1), 0.0020489277997374476, 0.1624514741783346, 3
(0, 1, 0, 1, 0, 3, 0, 2, 0), 0.0028039891836167496, 0.05517059590482754, 3
(0, 1, 0, 1, 0, 3, 0, 1, 1), 0.0027336521127525153, 0.12241559926918998, 3
(0, 1, 0, 1, 0, 3, 0, 0, 2), 0.0027331641812647946, 0.059652602896488376, 3
(0, 1, 0, 1, 0, 2, 3, 0, 0), 0.0017591964635061583, 0.042551847981650376, 3
(0, 1, 0, 1, 0, 2, 2, 1, 0), 0.0025851072711488557, 0.1783374623054797, 3
(0, 1, 0, 1, 0, 2, 2, 0, 1), 0.0013282279614623407, 0.3829011371616998, 3
(0, 1, 0, 1, 0, 2, 1, 2, 0), 0.0036121937406714596, 0.13091968622430097, 3
(0, 1, 0, 1, 0, 2, 1, 1, 1), 0.0023476999075593397, 0.4333155895897852, 3
(0, 1, 0, 1, 0, 2, 1, 0, 2), 0.0023021956792209776, 0.22033728175942077, 3
(0, 1, 0, 1, 0, 2, 0, 3, 0), 0.0027862829330287608, 0.056502032601273074, 3
(0, 1, 0, 1, 0, 2, 0, 2, 1), 0.0023553144309849438, 0.21368929765940733, 3
(0, 1, 0, 1, 0, 2, 0, 1, 2), 0.0023021956792209763, 0.22033728175942022, 3
(0, 1, 0, 1, 0, 2, 0, 0, 3), 0.0027331641812647976, 0.05965260289648826, 3
(0, 1, 0, 1, 0, 1, 4, 0, 0), 0.0020585569310045577, 0.00413356501320087, 3
(0, 1, 0, 1, 0, 1, 3, 1, 0), 0.002473295187629266, 0.09696907460395811, 3
(0, 1, 0, 1, 0, 1, 3, 0, 1), 0.0020489277997374476, 0.16245147417833453, 3
(0, 1, 0, 1, 0, 1, 2, 2, 0), 0.0032040492067685845, 0.13464953350212633, 3
(0, 1, 0, 1, 0, 1, 2, 1, 1), 0.0027720672954511623, 0.36481933415126616, 3
(0, 1, 0, 1, 0, 1, 2, 0, 2), 0.002355314430984946, 0.21368929765940675, 3
(0, 1, 0, 1, 0, 1, 1, 3, 0), 0.0031580195006443343, 0.09392896936844904, 3
(0, 1, 0, 1, 0, 1, 1, 2, 1), 0.0027720672954511614, 0.36481933415126544, 3
(0, 1, 0, 1, 0, 1, 1, 1, 2), 0.0023476999075593414, 0.43331558958978456, 3
(0, 1, 0, 1, 0, 1, 1, 0, 3), 0.0027336521127525187, 0.12241559926918971, 3
(0, 1, 0, 1, 0, 1, 0, 4, 0), 0.0024009190875120914, 0.029700489821543573, 3
(0, 1, 0, 1, 0, 1, 0, 3, 1), 0.0020489277997374454, 0.16245147417833447, 3
(0, 1, 0, 1, 0, 1, 0, 2, 2), 0.0013282279614623407, 0.3829011371617005, 3
(0, 1, 0, 1, 0, 1, 0, 1, 3), 0.0020489277997374476, 0.16245147417833453, 3
(0, 1, 0, 1, 0, 1, 0, 0, 4), 0.0024009190875120935, 0.02970048982154345, 3
(0, 1, 0, 1, 0, 0, 5, 0, 0), 0.0012915075983626282, 0, 0
(0, 1, 0, 1, 0, 0, 4, 1, 0), 0.0022737240348384615, 0.006453273862530933, 3
(0, 1, 0, 1, 0, 0, 4, 0, 1), 0.0024009190875120927, 0.029700489821543552, 3
(0, 1, 0, 1, 0, 0, 3, 2, 0), 0.0023958446497138754, 0.025762881820791964, 3
(0, 1, 0, 1, 0, 0, 3, 1, 1), 0.0031580195006443382, 0.09392896936844931, 3
(0, 1, 0, 1, 0, 0, 3, 0, 2), 0.002786282933028764, 0.056502032601273434, 3
(0, 1, 0, 1, 0, 0, 2, 3, 0), 0.0023958446497138767, 0.025762881820791894, 3
(0, 1, 0, 1, 0, 0, 2, 2, 1), 0.003204049206768588, 0.13464953350212683, 3
(0, 1, 0, 1, 0, 0, 2, 1, 2), 0.003612193740671464, 0.13091968622430153, 3
(0, 1, 0, 1, 0, 0, 2, 0, 3), 0.0028039891836167544, 0.05517059590482677, 3
(0, 1, 0, 1, 0, 0, 1, 4, 0), 0.0022737240348384615, 0.006453273862530862, 3
(0, 1, 0, 1, 0, 0, 1, 3, 1), 0.0024732951876292684, 0.09696907460395822, 3
(0, 1, 0, 1, 0, 0, 1, 2, 2), 0.00258510727114886, 0.17833746230548034, 3
(0, 1, 0, 1, 0, 0, 1, 1, 3), 0.002780804044740499, 0.10966868466793735, 3
(0, 1, 0, 1, 0, 0, 1, 0, 4), 0.002427478463394078, 0.02289243270024011, 3
(0, 1, 0, 1, 0, 0, 0, 5, 0), 0.0012915075983626282, 0, 0
(0, 1, 0, 1, 0, 0, 0, 4, 1), 0.002058556931004558, 0.004133565013200863, 3
(0, 1, 0, 1, 0, 0, 0, 3, 2), 0.0017591964635061599, 0.042551847981650306, 3
(0, 1, 0, 1, 0, 0, 0, 2, 3), 0.0017769027140941498, 0.03813397229672484, 3
(0, 1, 0, 1, 0, 0, 0, 1, 4), 0.0020851163068865432, 0.00350671929525586, 3
(0, 1, 0, 1, 0, 0, 0, 0, 5), 0.001300360723656623, 0, 0
(0, 1, 0, 0, 6, 0, 0, 0, 0), 0.0004904903209700915, 0, 0
(0, 1, 0, 0, 5, 1, 0, 0, 0), 0.0012278524901788547, 0, 0
(0, 1, 0, 0, 5, 0, 1, 0, 0), 0.001292941721459667, 0, 0
(0, 1, 0, 0, 5, 0, 0, 1, 0), 0.0012964750555564954, 0, 0
(0, 1, 0, 0, 5, 0, 0, 0, 1), 0.001291507598362628, 0, 0
(0, 1, 0, 0, 4, 2, 0, 0, 0), 0.0015145423948639343, 0, 0
(0, 1, 0, 0, 4, 1, 1, 0, 0), 0.0023403114909095286, 9.108549299111199e-05, 3
(0, 1, 0, 0, 4, 1, 0, 1, 0), 0.002185472382788352, 0.0054222916911703, 3
(0, 1, 0, 0, 4, 1, 0, 0, 1), 0.0022737240348384637, 0.00645327386253087, 3
(0, 1, 0, 0, 4, 0, 2, 0, 0), 0.0017748993199871827, 0, 0
(0, 1, 0, 0, 4, 0, 1, 1, 0), 0.002380740076630788, 0.002068773192904259, 3
(0, 1, 0, 0, 4, 0, 1, 0, 1), 0.002400919087512094, 0.029700489821543538, 3
(0, 1, 0, 0, 4, 0, 0, 2, 0), 0.0017875926020009733, 0, 0
(0, 1, 0, 0, 4, 0, 0, 1, 1), 0.0024618489810794265, 0.0017876928798241352, 3
(0, 1, 0, 0, 4, 0, 0, 0, 2), 0.0017695213583732866, 0, 0
(0, 1, 0, 0, 3, 3, 0, 0, 0), 0.0015572405600573888, 0, 0
(0, 1, 0, 0, 3, 2, 1, 0, 0), 0.0025033713411008835, 0.0004055838991322557, 3
(0, 1, 0, 0, 3, 2, 0, 1, 0), 0.0021084792909914704, 0.023649864136994863, 3
(0, 1, 0, 0, 3, 2, 0, 0, 1), 0.0023958446497138806, 0.025762881820791478, 3
(0, 1, 0, 0, 3, 1, 2, 0, 0), 0.002893906728785756, 0.00020693053570499783, 3
(0, 1, 0, 0, 3, 1, 1, 1, 0), 0.0029733620734747122, 0.023713685635318598, 3
(0, 1, 0, 0, 3, 1, 1, 0, 1), 0.0031580195006443413, 0.09392896936844904, 3
(0, 1, 0, 0, 3, 1, 0, 2, 0), 0.002514454465763223, 0.00959907548080563, 3
(0, 1, 0, 0, 3, 1, 0, 1, 1), 0.002829498686092361, 0.04844462382967007, 3
(0, 1, 0, 0, 3, 1, 0, 0, 2), 0.002779209421913559, 0.010253353966460144, 3
(0, 1, 0, 0, 3, 0, 3, 0, 0), 0.0019477759477422617, 0, 0
(0, 1, 0, 0, 3, 0, 2, 1, 0), 0.0026291931412379694, 0.0068564157663610166, 3
(0, 1, 0, 0, 3, 0, 2, 0, 1), 0.0027862829330287647, 0.056502032601273657, 3
(0, 1, 0, 0, 3, 0, 1, 2, 0), 0.002644632928324848, 0.007384611517612087, 3
(0, 1, 0, 0, 3, 0, 1, 1, 1), 0.0032193777676275737, 0.095280913950464, 3
(0, 1, 0, 0, 3, 0, 1, 0, 2), 0.0027791123175435702, 0.051579970577424854, 3
(0, 1, 0, 0, 3, 0, 0, 3, 0), 0.0019632157348291406, 0, 0
(0, 1, 0, 0, 3, 0, 0, 2, 1), 0.0028680939556730766, 0.006069326365812955, 3
(0, 1, 0, 0, 3, 0, 0, 1, 2), 0.0028454835531010027, 0.005654197051733202, 3
(0, 1, 0, 0, 3, 0, 0, 0, 3), 0.0019406053322570678, 0, 0
(0, 1, 0, 0, 2, 4, 0, 0, 0), 0.0015217426667315493, 0, 0
(0, 1, 0, 0, 2, 3, 1, 0, 0), 0.0023332412184188934, 0.0005558693348469981, 3
(0, 1, 0, 0, 2, 3, 0, 1, 0), 0.002112933057785997, 0.022426650827398753, 3
(0, 1, 0, 0, 2, 3, 0, 0, 1), 0.0023958446497138806, 0.025762881820791894, 3
(0, 1, 0, 0, 2, 2, 2, 0, 0), 0.002899459297003752, 0.0008335082071038666, 3
(0, 1, 0, 0, 2, 2, 1, 1, 0), 0.0031170984547976704, 0.04080558821423482, 3
(0, 1, 0, 0, 2, 2, 1, 0, 1), 0.0032040492067685914, 0.13464953350212627, 3
(0, 1, 0, 0, 2, 2, 0, 2, 0), 0.002464335985884137, 0.028240505394320634, 3
(0, 1, 0, 0, 2, 2, 0, 1, 1), 0.0026323005717393878, 0.12475663115974758, 3
(0, 1, 0, 0, 2, 2, 0, 0, 2), 0.003021080851851129, 0.026755016398653266, 3
(0, 1, 0, 0, 2, 1, 3, 0, 0), 0.002853955068665391, 0.00021418932281006402, 3
(0, 1, 0, 0, 2, 1, 2, 1, 0), 0.003507633842482544, 0.02903064591889706, 3
(0, 1, 0, 0, 2, 1, 2, 0, 1), 0.003612193740671464, 0.13091968622430097, 3
(0, 1, 0, 0, 2, 1, 1, 2, 0), 0.0032983117021420003, 0.0468744865259027, 3
(0, 1, 0, 0, 2, 1, 1, 1, 1), 0.004071309433673859, 0.2270838879839405, 3
(0, 1, 0, 0, 2, 1, 1, 0, 2), 0.0036676265564812576, 0.1184326731554634, 3
(0, 1, 0, 0, 2, 1, 0, 3, 0), 0.002644632928324847, 0.007384611517612533, 3
(0, 1, 0, 0, 2, 1, 0, 2, 1), 0.002920298812171199, 0.08282736571011445, 3
(0, 1, 0, 0, 2, 1, 0, 1, 2), 0.003185053768321535, 0.07135895698026097, 3
(0, 1, 0, 0, 2, 1, 0, 0, 3), 0.002909387884475184, 0.008200739852703684, 3
(0, 1, 0, 0, 2, 0, 4, 0, 0), 0.0017820995918547983, 0, 0
(0, 1, 0, 0, 2, 0, 3, 1, 0), 0.0025034684454708716, 0.008551361469835992, 3
(0, 1, 0, 0, 2, 0, 3, 0, 1), 0.0028039891836167557, 0.05517059590482622, 3
(0, 1, 0, 0, 2, 0, 2, 2, 0), 0.002464335985884138, 0.02824050539431948, 3
(0, 1, 0, 0, 2, 0, 2, 1, 1), 0.0034469120342061187, 0.13652005300837008, 3
(0, 1, 0, 0, 2, 0, 2, 0, 2), 0.0030562991442871323, 0.07745770269254122, 3
(0, 1, 0, 0, 2, 0, 1, 3, 0), 0.002514454465763223, 0.009599075480805908, 3
(0, 1, 0, 0, 2, 0, 1, 2, 1), 0.003326765740735056, 0.13728775100638316, 3
(0, 1, 0, 0, 2, 0, 1, 1, 2), 0.003609129843103394, 0.14564344782477456, 3
(0, 1, 0, 0, 2, 0, 1, 0, 3), 0.002796818568131561, 0.05044971570756311, 3
(0, 1, 0, 0, 2, 0, 0, 4, 0), 0.001787592602000974, 0, 0
(0, 1, 0, 0, 2, 0, 0, 3, 1), 0.002683842890145694, 0.008220396161107247, 3
(0, 1, 0, 0, 2, 0, 0, 2, 2), 0.0027995275269064803, 0.023374912746998485, 3
(0, 1, 0, 0, 2, 0, 0, 1, 3), 0.002665686254368147, 0.007343410557728205, 3
(0, 1, 0, 0, 2, 0, 0, 0, 4), 0.0017785142841122007, 0, 0
(0, 1, 0, 0, 1, 5, 0, 0, 0), 0.0012336127076729463, 0, 0
(0, 1, 0, 0, 1, 4, 1, 0, 0), 0.0020851163068865424, 0.00023439749928075092, 3
(0, 1, 0, 0, 1, 4, 0, 1, 0), 0.002192153032980139, 0.004706082610640816, 3
(0, 1, 0, 0, 1, 4, 0, 0, 1), 0.0022737240348384632, 0.006453273862531016, 3
(0, 1, 0, 0, 1, 3, 2, 0, 0), 0.0021845851505873383, 0.0006475347377125118, 3
(0, 1, 0, 0, 1, 3, 1, 1, 0), 0.002772649921671092, 0.017343954344181664, 3
(0, 1, 0, 0, 1, 3, 1, 0, 1), 0.0024732951876292697, 0.09696907460395815, 3
(0, 1, 0, 0, 1, 3, 0, 2, 0), 0.0025034684454708677, 0.008551361469835199, 3
(0, 1, 0, 0, 1, 3, 0, 1, 1), 0.0025590799354961273, 0.04851354550328081, 3
(0, 1, 0, 0, 1, 3, 0, 0, 2), 0.002750408334443101, 0.010138445375619086, 3
(0, 1, 0, 0, 1, 2, 3, 0, 0), 0.002314763613148963, 0.00048720488585105454, 3
(0, 1, 0, 0, 1, 2, 2, 1, 0), 0.0031932043143935358, 0.023305135355027828, 3
(0, 1, 0, 0, 1, 2, 2, 0, 1), 0.002585107271148859, 0.17833746230548017, 3
(0, 1, 0, 0, 1, 2, 1, 2, 0), 0.003507633842482541, 0.029030645918897143, 3
(0, 1, 0, 0, 1, 2, 1, 1, 1), 0.0034179880082876326, 0.25323345275912906, 3
(0, 1, 0, 0, 1, 2, 1, 0, 2), 0.003150930455004621, 0.11607448689635969, 3
(0, 1, 0, 0, 1, 2, 0, 3, 0), 0.002629193141237965, 0.006856415766360614, 3
(0, 1, 0, 0, 1, 2, 0, 2, 1), 0.002514670686276851, 0.08907201476032986, 3
(0, 1, 0, 0, 1, 2, 0, 1, 2), 0.0027660643420436078, 0.08163265306122464, 3
(0, 1, 0, 0, 1, 2, 0, 0, 3), 0.0028805867970047253, 0.008143416703347789, 3
(0, 1, 0, 0, 1, 1, 4, 0, 0), 0.0022803840007289797, 0.00010137257725120267, 3
(0, 1, 0, 0, 1, 1, 3, 1, 0), 0.002772649921671093, 0.01734395434418195, 3
(0, 1, 0, 0, 1, 1, 3, 0, 1), 0.0027808040447404986, 0.10966868466793749, 3
(0, 1, 0, 0, 1, 1, 2, 2, 0), 0.0031170984547976687, 0.04080558821423349, 3
(0, 1, 0, 0, 1, 1, 2, 1, 1), 0.0038775736886154594, 0.2352364938403075, 3
(0, 1, 0, 0, 1, 1, 2, 0, 2), 0.0032216583529865923, 0.14718153808610276, 3
(0, 1, 0, 0, 1, 1, 1, 3, 0), 0.0029733620734747087, 0.02371368563531767, 3
(0, 1, 0, 0, 1, 1, 1, 2, 1), 0.0034793462752708655, 0.2489895256976844, 3
(0, 1, 0, 0, 1, 1, 1, 1, 2), 0.003664003702440494, 0.31196080366709367, 3
(0, 1, 0, 0, 1, 1, 1, 0, 3), 0.003158019500644341, 0.07671603831260566, 3
(0, 1, 0, 0, 1, 1, 0, 4, 0), 0.002380740076630786, 0.0020687731929044445, 3
(0, 1, 0, 0, 1, 1, 0, 3, 1), 0.002382576631395904, 0.054555548266759096, 3
(0, 1, 0, 0, 1, 1, 0, 2, 2), 0.00212413529859198, 0.1904351225074728, 3
(0, 1, 0, 0, 1, 1, 0, 1, 3), 0.00255907993549613, 0.0485135455032807, 3
(0, 1, 0, 0, 1, 1, 0, 0, 4), 0.0024689917286809, 0.002728097901929996, 3
(0, 1, 0, 0, 1, 0, 5, 0, 0), 0.001298701938953759, 0, 0
(0, 1, 0, 0, 1, 0, 4, 1, 0), 0.0021921530329801404, 0.004706082610641732, 3
(0, 1, 0, 0, 1, 0, 4, 0, 1), 0.0024274784633940786, 0.022892432700239943, 3
(0, 1, 0, 0, 1, 0, 3, 2, 0), 0.002112933057785996, 0.022426650827398795, 3
(0, 1, 0, 0, 1, 0, 3, 1, 1), 0.003018665615823955, 0.08555174487230391, 3
(0, 1, 0, 0, 1, 0, 3, 0, 2), 0.002821136232425071, 0.04066054265584484, 3
(0, 1, 0, 0, 1, 0, 2, 3, 0), 0.00210847929099147, 0.023649864136994034, 3
(0, 1, 0, 0, 1, 0, 2, 2, 1), 0.0029725787612656595, 0.131995277977101, 3
(0, 1, 0, 0, 1, 0, 2, 1, 2), 0.0036852357026992584, 0.11388170850905244, 3
(0, 1, 0, 0, 1, 0, 2, 0, 3), 0.002821136232425072, 0.0406605426558449, 3
(0, 1, 0, 0, 1, 0, 1, 4, 0), 0.0021854723827883504, 0.00542229169116955, 3
(0, 1, 0, 0, 1, 0, 1, 3, 1), 0.0025346534546125013, 0.09872688180039135, 3
(0, 1, 0, 0, 1, 0, 1, 2, 2), 0.0029725787612656616, 0.13199527797710145, 3
(0, 1, 0, 0, 1, 0, 1, 1, 3), 0.003018665615823956, 0.08555174487230482, 3
(0, 1, 0, 0, 1, 0, 1, 0, 4), 0.0024274784633940773, 0.022892432700239794, 3
(0, 1, 0, 0, 1, 0, 0, 5, 0), 0.0012964750555564954, 0, 0
(0, 1, 0, 0, 1, 0, 0, 4, 1), 0.0021854723827883517, 0.005422291691169706, 3
(0, 1, 0, 0, 1, 0, 0, 3, 2), 0.0021084792909914713, 0.023649864136994075, 3
(0, 1, 0, 0, 1, 0, 0, 2, 3), 0.002112933057786, 0.022426650827398364, 3
(0, 1, 0, 0, 1, 0, 0, 1, 4), 0.0021921530329801413, 0.0047060826106409825, 3
(0, 1, 0, 0, 1, 0, 0, 0, 5), 0.0012987019389537591, 0, 0
(0, 1, 0, 0, 0, 6, 0, 0, 0), 0.0004919303753436144, 0, 0
(0, 1, 0, 0, 0, 5, 1, 0, 0), 0.0012078766601186716, 0, 0
(0, 1, 0, 0, 0, 5, 0, 1, 0), 0.001298701938953757, 0, 0
(0, 1, 0, 0, 0, 5, 0, 0, 1), 0.0012915075983626278, 0, 0
(0, 1, 0, 0, 0, 4, 2, 0, 0), 0.0014202385308879737, 0, 0
(0, 1, 0, 0, 0, 4, 1, 1, 0), 0.002280384000728976, 0.00010137257725097161, 3
(0, 1, 0, 0, 0, 4, 1, 0, 1), 0.0020585569310045577, 0.004133565013200946, 3
(0, 1, 0, 0, 0, 4, 0, 2, 0), 0.0017820995918547942, 0, 0
(0, 1, 0, 0, 0, 4, 0, 1, 1), 0.002326639605781307, 0.0007085099808674727, 3
(0, 1, 0, 0, 0, 4, 0, 0, 2), 0.0017551208146380584, 0, 0
(0, 1, 0, 0, 0, 3, 3, 0, 0), 0.0014085844922258337, 0, 0
(0, 1, 0, 0, 0, 3, 2, 1, 0), 0.0023147636131489596, 0.00048720488585152465, 3
(0, 1, 0, 0, 0, 3, 2, 0, 1), 0.0017591964635061592, 0.04255184798165085, 3
(0, 1, 0, 0, 0, 3, 1, 2, 0), 0.002853955068665385, 0.0002141893228094534, 3
(0, 1, 0, 0, 0, 3, 1, 1, 1), 0.0025660563422413452, 0.026530346079185585, 3
(0, 1, 0, 0, 0, 3, 1, 0, 2), 0.002262416216066935, 0.007722346398710126, 3
(0, 1, 0, 0, 0, 3, 0, 3, 0), 0.0019477759477422576, 0, 0
(0, 1, 0, 0, 0, 3, 0, 2, 1), 0.0024624658297787236, 0.003083448938987851, 3
(0, 1, 0, 0, 0, 3, 0, 1, 2), 0.0024264941268230737, 0.003089235047834008, 3
(0, 1, 0, 0, 0, 3, 0, 0, 3), 0.0019118042447866098, 0, 0
(0, 1, 0, 0, 0, 2, 4, 0, 0), 0.0014202385308879743, 0, 0
(0, 1, 0, 0, 0, 2, 3, 1, 0), 0.0021845851505873357, 0.0006475347377120681, 3
(0, 1, 0, 0, 0, 2, 3, 0, 1), 0.0017769027140941496, 0.03813397229672476, 3
(0, 1, 0, 0, 0, 2, 2, 2, 0), 0.002899459297003746, 0.0008335082071032473, 3
(0, 1, 0, 0, 0, 2, 2, 1, 1), 0.0025458973093280134, 0.06626055205752455, 3
(0, 1, 0, 0, 0, 2, 2, 0, 2), 0.0020661085725395475, 0.040708717529516096, 3
(0, 1, 0, 0, 0, 2, 1, 3, 0), 0.002893906728785751, 0.00020693053570469382, 3
(0, 1, 0, 0, 0, 2, 1, 2, 1), 0.003047209359485207, 0.03099970041608788, 3
(0, 1, 0, 0, 0, 2, 1, 1, 2), 0.0026035552200363676, 0.07711487996784921, 3
(0, 1, 0, 0, 0, 2, 1, 0, 3), 0.0024502525893369148, 0.0053131705911425384, 3
(0, 1, 0, 0, 0, 2, 0, 4, 0), 0.0017748993199871803, 0, 0
(0, 1, 0, 0, 0, 2, 0, 3, 1), 0.0022782147642513412, 0.0043909261781069275, 3
(0, 1, 0, 0, 0, 2, 0, 2, 2), 0.002004750305556311, 0.02352127547370239, 3
(0, 1, 0, 0, 0, 2, 0, 1, 3), 0.0022422430612956917, 0.004382386862612568, 3
(0, 1, 0, 0, 0, 2, 0, 0, 4), 0.001756913468509357, 0, 0
(0, 1, 0, 0, 0, 1, 5, 0, 0), 0.001207876660118672, 0, 0
(0, 1, 0, 0, 0, 1, 4, 1, 0), 0.00208511630688654, 0.00023439749928080386, 3
(0, 1, 0, 0, 0, 1, 4, 0, 1), 0.002085116306886543, 0.0035067192952561166, 3
(0, 1, 0, 0, 0, 1, 3, 2, 0), 0.0023332412184188887, 0.0005558693348466014, 3
(0, 1, 0, 0, 0, 1, 3, 1, 1), 0.002635762941033959, 0.01379651099853533, 3
(0, 1, 0, 0, 0, 1, 3, 0, 2), 0.0023332412184188934, 0.00668578013590743, 3
(0, 1, 0, 0, 0, 1, 2, 3, 0), 0.0025033713411008788, 0.00040558389913182655, 3
(0, 1, 0, 0, 0, 1, 2, 2, 1), 0.003098650505910158, 0.017743010811335953, 3
(0, 1, 0, 0, 0, 1, 2, 1, 2), 0.0030986505059101607, 0.028079155019540444, 3
(0, 1, 0, 0, 0, 1, 2, 0, 3), 0.0025033713411008835, 0.0048374232932806, 3
(0, 1, 0, 0, 0, 1, 1, 4, 0), 0.0023403114909095234, 9.108549299133181e-05, 3
(0, 1, 0, 0, 0, 1, 1, 3, 1), 0.0025660563422413426, 0.012179841814480017, 3
(0, 1, 0, 0, 0, 1, 1, 2, 2), 0.0024837002396752707, 0.04784875211338233, 3
(0, 1, 0, 0, 0, 1, 1, 1, 3), 0.0025660563422413465, 0.02108496132768701, 3
(0, 1, 0, 0, 0, 1, 1, 0, 4), 0.0023403114909095277, 0.0011727512776458053, 3
(0, 1, 0, 0, 0, 1, 0, 5, 0), 0.0012929417214596654, 0, 0
(0, 1, 0, 0, 0, 1, 0, 4, 1), 0.002050263007490233, 0.0022486390883865795, 3
(0, 1, 0, 0, 0, 1, 0, 3, 2), 0.0017182909521840008, 0.02187283475094865, 3
(0, 1, 0, 0, 0, 1, 0, 2, 3), 0.0017182909521840021, 0.021872834750948762, 3
(0, 1, 0, 0, 0, 1, 0, 1, 4), 0.002050263007490235, 0.002248639088386767, 3
(0, 1, 0, 0, 0, 1, 0, 0, 5), 0.0012929417214596669, 0, 0
(0, 1, 0, 0, 0, 0, 6, 0, 0), 0.0004919303753436147, 0, 0
(0, 1, 0, 0, 0, 0, 5, 1, 0), 0.0012336127076729457, 0, 0
(0, 1, 0, 0, 0, 0, 5, 0, 1), 0.0013003607236566229, 0, 0
(0, 1, 0, 0, 0, 0, 4, 2, 0), 0.001521742666731547, 0, 0
(0, 1, 0, 0, 0, 0, 4, 1, 1), 0.0023614929051776158, 1.4287633836823461e-05, 3
(0, 1, 0, 0, 0, 0, 4, 0, 2), 0.0017905333158140379, 0, 0
(0, 1, 0, 0, 0, 0, 3, 3, 0), 0.0015572405600573862, 0, 0
(0, 1, 0, 0, 0, 0, 3, 2, 1), 0.002513906976203676, 6.490575733722862e-05, 3
(0, 1, 0, 0, 0, 0, 3, 1, 2), 0.002921589412696868, 3.244673355434748e-05, 3
(0, 1, 0, 0, 0, 0, 3, 0, 3), 0.001964922996550579, 0, 0
(0, 1, 0, 0, 0, 0, 2, 4, 0), 0.0015145423948639321, 0, 0
(0, 1, 0, 0, 0, 0, 2, 3, 1), 0.0023119496600883032, 9.216274219591482e-05, 3
(0, 1, 0, 0, 0, 0, 2, 2, 2), 0.0028887033737759592, 0.0001353765028058255, 3
(0, 1, 0, 0, 0, 0, 2, 1, 3), 0.002867516809731111, 3.412616912836165e-05, 3
(0, 1, 0, 0, 0, 0, 2, 0, 4), 0.001792325969685337, 0, 0
(0, 1, 0, 0, 0, 0, 1, 5, 0), 0.0012278524901788539, 0, 0
(0, 1, 0, 0, 0, 0, 1, 4, 1), 0.002058556931004556, 4.042854932561429e-05, 3
(0, 1, 0, 0, 0, 0, 1, 3, 2), 0.0021425612357058362, 0.00011513580689876448, 3
(0, 1, 0, 0, 0, 0, 1, 2, 3), 0.0022904459488554516, 8.462442701034697e-05, 3
(0, 1, 0, 0, 0, 0, 1, 1, 4), 0.0022803840007289784, 1.675605803617495e-05, 3
(0, 1, 0, 0, 0, 0, 1, 0, 5), 0.0013017948467536618, 0, 0
(0, 1, 0, 0, 0, 0, 0, 6, 0), 0.0004904903209700917, 0, 0
(0, 1, 0, 0, 0, 0, 0, 5, 1), 0.0011993820655989366, 0, 0
(0, 1, 0, 0, 0, 0, 0, 4, 2), 0.0014010192273185222, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 3), 0.0013878521356749192, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 4), 0.0014100121530574356, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 5), 0.0012065764061900673, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 6), 0.0004922889061178743, 0, 0
(0, 0, 7, 0, 0, 0, 0, 0, 0), 0.00014049850626253262, 0, 0
(0, 0, 6, 1, 0, 0, 0, 0, 0), 0.00047219827006351485, 0, 0
(0, 0, 6, 0, 1, 0, 0, 0, 0), 0.0004922889061178743, 0, 0
(0, 0, 6, 0, 0, 1, 0, 0, 0), 0.0004904903209700917, 0, 0
(0, 0, 6, 0, 0, 0, 1, 0, 0), 0.0004919303753436146, 0, 0
(0, 0, 6, 0, 0, 0, 0, 1, 0), 0.0004919303753436146, 0, 0
(0, 0, 6, 0, 0, 0, 0, 0, 1), 0.0004904903209700917, 0, 0
(0, 0, 5, 2, 0, 0, 0, 0, 0), 0.0007327140188107224, 0, 0
(0, 0, 5, 1, 1, 0, 0, 0, 0), 0.0012532337861193845, 0, 0
(0, 0, 5, 1, 0, 1, 0, 0, 0), 0.0011993820655989372, 0, 0
(0, 0, 5, 1, 0, 0, 1, 0, 0), 0.0012336127076729468, 0, 0
(0, 0, 5, 1, 0, 0, 0, 1, 0), 0.0012078766601186725, 0, 0
(0, 0, 5, 1, 0, 0, 0, 0, 1), 0.0012278524901788552, 0, 0
(0, 0, 5, 0, 2, 0, 0, 0, 0), 0.0008331671990825192, 0, 0
(0, 0, 5, 0, 1, 1, 0, 0, 0), 0.0012797446098163749, 0, 0
(0, 0, 5, 0, 1, 0, 1, 0, 0), 0.001300360723656623, 0, 0
(0, 0, 5, 0, 1, 0, 0, 1, 0), 0.001298701938953759, 0, 0
(0, 0, 5, 0, 1, 0, 0, 0, 1), 0.0012929417214596673, 0, 0
(0, 0, 5, 0, 0, 2, 0, 0, 0), 0.0008241742733436063, 0, 0
(0, 0, 5, 0, 0, 1, 1, 0, 0), 0.001306780911299254, 0, 0
(0, 0, 5, 0, 0, 1, 0, 1, 0), 0.0012915075983626282, 0, 0
(0, 0, 5, 0, 0, 1, 0, 0, 1), 0.0012964750555564959, 0, 0
(0, 0, 5, 0, 0, 0, 2, 0, 0), 0.0008313745452112207, 0, 0
(0, 0, 5, 0, 0, 0, 1, 1, 0), 0.0012868050812390706, 0, 0
(0, 0, 5, 0, 0, 0, 1, 0, 1), 0.0012915075983626284, 0, 0
(0, 0, 5, 0, 0, 0, 0, 2, 0), 0.0008313745452112209, 0, 0
(0, 0, 5, 0, 0, 0, 0, 1, 1), 0.001306780911299254, 0, 0
(0, 0, 5, 0, 0, 0, 0, 0, 2), 0.0008241742733436064, 0, 0
(0, 0, 4, 3, 0, 0, 0, 0, 0), 0.0008206402499523224, 0, 0
(0, 0, 4, 2, 1, 0, 0, 0, 0), 0.0015783496218681266, 0, 0
(0, 0, 4, 2, 0, 1, 0, 0, 0), 0.0014010192273185224, 0, 0
(0, 0, 4, 2, 0, 0, 1, 0, 0), 0.0015217426667315486, 0, 0
(0, 0, 4, 2, 0, 0, 0, 1, 0), 0.0014202385308879745, 0, 0
(0, 0, 4, 2, 0, 0, 0, 0, 1), 0.0015145423948639345, 0, 0
(0, 0, 4, 1, 2, 0, 0, 0, 0), 0.0017792559824117214, 0, 0
(0, 0, 4, 1, 1, 1, 0, 0, 0), 0.0022175643489203596, 6.006314451521975e-07, 3
(0, 0, 4, 1, 1, 0, 1, 0, 0), 0.002361492905177616, 1.4287633837100277e-05, 3
(0, 0, 4, 1, 1, 0, 0, 1, 0), 0.0022803840007289793, 0.00010137257725149475, 3
(0, 0, 4, 1, 1, 0, 0, 0, 1), 0.0023403114909095273, 9.108549299084376e-05, 3
(0, 0, 4, 1, 0, 2, 0, 0, 0), 0.001583939736384291, 0, 0
(0, 0, 4, 1, 0, 1, 1, 0, 0), 0.0022077384766220017, 0.0001192845361133766, 3
(0, 0, 4, 1, 0, 1, 0, 1, 0), 0.0020585569310045586, 0.004133565013200995, 3
(0, 0, 4, 1, 0, 1, 0, 0, 1), 0.0021854723827883526, 0.005422291691169588, 3
(0, 0, 4, 1, 0, 0, 2, 0, 0), 0.0017190637195325462, 0, 0
(0, 0, 4, 1, 0, 0, 1, 1, 0), 0.0021614828715696703, 0.002043203103979689, 3
(0, 0, 4, 1, 0, 0, 1, 0, 1), 0.0022737240348384637, 0.006453273862530884, 3
(0, 0, 4, 1, 0, 0, 0, 2, 0), 0.0016175595836889715, 0, 0
(0, 0, 4, 1, 0, 0, 0, 1, 1), 0.0022214103617502205, 0.0016817515559875071, 3
(0, 0, 4, 1, 0, 0, 0, 0, 2), 0.0016974629039297028, 0, 0
(0, 0, 4, 0, 3, 0, 0, 0, 0), 0.0010215466104959165, 0, 0
(0, 0, 4, 0, 2, 1, 0, 0, 0), 0.0017023787681339142, 0, 0
(0, 0, 4, 0, 2, 0, 1, 0, 0), 0.0017905333158140372, 0, 0
(0, 0, 4, 0, 2, 0, 0, 1, 0), 0.0017820995918547975, 0, 0
(0, 0, 4, 0, 2, 0, 0, 0, 1), 0.0017748993199871825, 0, 0
(0, 0, 4, 0, 1, 2, 0, 0, 0), 0.0016843929166560879, 0, 0
(0, 0, 4, 0, 1, 1, 1, 0, 0), 0.002441025376268587, 1.0102039961311737e-05, 3
(0, 0, 4, 0, 1, 1, 0, 1, 0), 0.0023266396057813094, 0.0007085099808674042, 3
(0, 0, 4, 0, 1, 1, 0, 0, 1), 0.002380740076630788, 0.0020687731929043265, 3
(0, 0, 4, 0, 1, 0, 2, 0, 0), 0.0017869480080714402, 0, 0
(0, 0, 4, 0, 1, 0, 1, 1, 0), 0.0023614929051776158, 0.0011036318454948914, 3
(0, 0, 4, 0, 1, 0, 1, 0, 1), 0.0024009190875120927, 0.029700489821543392, 3
(0, 0, 4, 0, 1, 0, 0, 2, 0), 0.0017785142841122003, 0, 0
(0, 0, 4, 0, 1, 0, 0, 1, 1), 0.0024689917286808997, 0.0027280979019301734, 3
(0, 0, 4, 0, 1, 0, 0, 0, 2), 0.0017569134685093567, 0, 0
(0, 0, 4, 0, 0, 3, 0, 0, 0), 0.0010035607590180905, 0, 0
(0, 0, 4, 0, 0, 2, 1, 0, 0), 0.0017961234303302022, 0, 0
(0, 0, 4, 0, 0, 2, 0, 1, 0), 0.0017551208146380577, 0, 0
(0, 0, 4, 0, 0, 2, 0, 0, 1), 0.001787592602000973, 0, 0
(0, 0, 4, 0, 0, 1, 2, 0, 0), 0.001810523974065431, 0, 0
(0, 0, 4, 0, 0, 1, 1, 1, 0), 0.002441025376268587, 5.956593696326224e-05, 3
(0, 0, 4, 0, 0, 1, 1, 0, 1), 0.002461848981079425, 0.0017876928798242113, 3
(0, 0, 4, 0, 0, 1, 0, 2, 0), 0.0017695213583732864, 0, 0
(0, 0, 4, 0, 0, 1, 0, 1, 1), 0.002461848981079425, 0.0017876928798241495, 3
(0, 0, 4, 0, 0, 1, 0, 0, 2), 0.0017875926020009731, 0, 0
(0, 0, 4, 0, 0, 0, 3, 0, 0), 0.0010179613027533191, 0, 0
(0, 0, 4, 0, 0, 0, 2, 1, 0), 0.0017162201100894693, 0, 0
(0, 0, 4, 0, 0, 0, 2, 0, 1), 0.0017695213583732866, 0, 0
(0, 0, 4, 0, 0, 0, 1, 2, 0), 0.0017162201100894695, 0, 0
(0, 0, 4, 0, 0, 0, 1, 1, 1), 0.0024410253762685865, 5.956593696299847e-05, 3
(0, 0, 4, 0, 0, 0, 1, 0, 2), 0.0017551208146380577, 0, 0
(0, 0, 4, 0, 0, 0, 0, 3, 0), 0.0010179613027533195, 0, 0
(0, 0, 4, 0, 0, 0, 0, 2, 1), 0.0018105239740654302, 0, 0
(0, 0, 4, 0, 0, 0, 0, 1, 2), 0.0017961234303302015, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 3), 0.0010035607590180903, 0, 0
(0, 0, 3, 4, 0, 0, 0, 0, 0), 0.0008206402499523222, 0, 0
(0, 0, 3, 3, 1, 0, 0, 0, 0), 0.0015946282116245148, 0, 0
(0, 0, 3, 3, 0, 1, 0, 0, 0), 0.00138785213567492, 0, 0
(0, 0, 3, 3, 0, 0, 1, 0, 0), 0.0015572405600573886, 0, 0
(0, 0, 3, 3, 0, 0, 0, 1, 0), 0.001408584492225834, 0, 0
(0, 0, 3, 3, 0, 0, 0, 0, 1), 0.0015572405600573897, 0, 0
(0, 0, 3, 2, 2, 0, 0, 0, 0), 0.0020875840400565835, 0, 0
(0, 0, 3, 2, 1, 1, 0, 0, 0), 0.0022596697109938473, 1.982444750067674e-06, 3
(0, 0, 3, 2, 1, 0, 1, 0, 0), 0.002513906976203678, 6.490575733720792e-05, 3
(0, 0, 3, 2, 1, 0, 0, 1, 0), 0.002314763613148963, 0.0004872048858515958, 3
(0, 0, 3, 2, 1, 0, 0, 0, 1), 0.0025033713411008835, 0.00040558389913173906, 3
(0, 0, 3, 2, 0, 2, 0, 0, 0), 0.0016560460366795684, 0, 0
(0, 0, 3, 2, 0, 1, 1, 0, 0), 0.002094485108898489, 0.00040539135386610163, 3
(0, 0, 3, 2, 0, 1, 0, 1, 0), 0.0017591964635061599, 0.042551847981650404, 3
(0, 0, 3, 2, 0, 1, 0, 0, 1), 0.002108479290991473, 0.023649864136993923, 3
(0, 0, 3, 2, 0, 0, 2, 0, 0), 0.0020092234291797344, 0, 0
(0, 0, 3, 2, 0, 0, 1, 1, 0), 0.0021026095755854713, 0.004641491298384888, 3
(0, 0, 3, 2, 0, 0, 1, 0, 1), 0.00239584464971388, 0.025762881820791866, 3
(0, 0, 3, 2, 0, 0, 0, 2, 0), 0.0017119112935166257, 0, 0
(0, 0, 3, 2, 0, 0, 0, 1, 1), 0.0021425612357058397, 0.004423037333464508, 3
(0, 0, 3, 2, 0, 0, 0, 0, 2), 0.0019948228854445066, 0, 0
(0, 0, 3, 1, 3, 0, 0, 0, 0), 0.0019964409327117034, 0, 0
(0, 0, 3, 1, 2, 1, 0, 0, 0), 0.0026614824320810356, 1.688950850929953e-06, 3
(0, 0, 3, 1, 2, 0, 1, 0, 0), 0.0029215894126968676, 3.244673355438657e-05, 3
(0, 0, 3, 1, 2, 0, 0, 1, 0), 0.00285395506866539, 0.00021418932280964768, 3
(0, 0, 3, 1, 2, 0, 0, 0, 1), 0.002893906728785755, 0.00020693053570472613, 3
(0, 0, 3, 1, 1, 2, 0, 0, 0), 0.0024187346531757887, 1.2063240865080534e-06, 3
(0, 0, 3, 1, 1, 1, 1, 0, 0), 0.0030913983205794935, 0.0003392400955792532, 3
(0, 0, 3, 1, 1, 1, 0, 1, 0), 0.0025660563422413483, 0.026530346079185415, 3
(0, 0, 3, 1, 1, 1, 0, 0, 1), 0.0029733620734747135, 0.02371368563531822, 3
(0, 0, 3, 1, 1, 0, 2, 0, 0), 0.0028770311456445467, 2.3485365212514388e-05, 3
(0, 0, 3, 1, 1, 0, 1, 1, 0), 0.002862809276124785, 0.009256383757232497, 3
(0, 0, 3, 1, 1, 0, 1, 0, 1), 0.0031580195006443404, 0.09392896936844898, 3
(0, 0, 3, 1, 1, 0, 0, 2, 0), 0.0026607407337815156, 0.00016564402247438471, 3
(0, 0, 3, 1, 1, 0, 0, 1, 1), 0.0031390501415823058, 0.009426675768902918, 3
(0, 0, 3, 1, 1, 0, 0, 0, 2), 0.0028205473742629775, 0.00014588574044577252, 3
(0, 0, 3, 1, 0, 3, 0, 0, 0), 0.0017536931538064571, 0, 0
(0, 0, 3, 1, 0, 2, 1, 0, 0), 0.002460326127030026, 0.00036070505035086997, 3
(0, 0, 3, 1, 0, 2, 0, 1, 0), 0.0022624162160669336, 0.007722346398709879, 3
(0, 0, 3, 1, 0, 2, 0, 0, 1), 0.0025144544657632233, 0.009599075480805856, 3
(0, 0, 3, 1, 0, 1, 2, 0, 0), 0.002658515638882952, 0.00028713285282115354, 3
(0, 0, 3, 1, 0, 1, 1, 1, 0), 0.0025553004190135547, 0.020922034759226018, 3
(0, 0, 3, 1, 0, 1, 1, 0, 1), 0.002829498686092362, 0.04844462382966992, 3
(0, 0, 3, 1, 0, 1, 0, 2, 0), 0.0023119496600883054, 0.00714957524350404, 3
(0, 0, 3, 1, 0, 1, 0, 1, 1), 0.0025382387623551, 0.034477141045391575, 3
(0, 0, 3, 1, 0, 1, 0, 0, 2), 0.0026838428901456925, 0.008220396161106622, 3
(0, 0, 3, 1, 0, 0, 3, 0, 0), 0.0019518826656593834, 0, 0
(0, 0, 3, 1, 0, 0, 2, 1, 0), 0.002497251681187464, 0.005311239782092872, 3
(0, 0, 3, 1, 0, 0, 2, 0, 1), 0.0027792094219135574, 0.010253353966459964, 3
(0, 0, 3, 1, 0, 0, 1, 2, 0), 0.002348595613355909, 0.006203169754188997, 3
(0, 0, 3, 1, 0, 0, 1, 1, 1), 0.0029012478832636875, 0.01884701815067919, 3
(0, 0, 3, 1, 0, 0, 1, 0, 2), 0.0027504083344431006, 0.010138445375618947, 3
(0, 0, 3, 1, 0, 0, 0, 3, 0), 0.0018032265978278291, 0, 0
(0, 0, 3, 1, 0, 0, 0, 2, 1), 0.0025372033413078336, 0.005011947810831514, 3
(0, 0, 3, 1, 0, 0, 0, 1, 2), 0.0026570583216689305, 0.004236806189032464, 3
(0, 0, 3, 1, 0, 0, 0, 0, 3), 0.0019230815781889263, 0, 0
(0, 0, 3, 0, 4, 0, 0, 0, 0), 0.0010215466104959165, 0, 0
(0, 0, 3, 0, 3, 1, 0, 0, 0), 0.001789664856762109, 0, 0
(0, 0, 3, 0, 3, 0, 1, 0, 0), 0.001964922996550578, 0, 0
(0, 0, 3, 0, 3, 0, 0, 1, 0), 0.0019477759477422617, 0, 0
(0, 0, 3, 0, 3, 0, 0, 0, 1), 0.001947775947742261, 0, 0
(0, 0, 3, 0, 2, 2, 0, 0, 0), 0.0018569523972231626, 0, 0
(0, 0, 3, 0, 2, 1, 1, 0, 0), 0.0027678349841412544, 2.4528556381991463e-05, 3
(0, 0, 3, 0, 2, 1, 0, 1, 0), 0.002462465829778728, 0.0030834489389880036, 3
(0, 0, 3, 0, 2, 1, 0, 0, 1), 0.0026291931412379694, 0.006856415766360961, 3
(0, 0, 3, 0, 2, 0, 2, 0, 0), 0.0022218692205353296, 0, 0
(0, 0, 3, 0, 2, 0, 1, 1, 0), 0.002675603374926428, 0.002192654117825176, 3
(0, 0, 3, 0, 2, 0, 1, 0, 1), 0.0027862829330287647, 0.05650203260127297, 3
(0, 0, 3, 0, 2, 0, 0, 2, 0), 0.002187575122918697, 0, 0
(0, 0, 3, 0, 2, 0, 0, 1, 1), 0.0029052811665580608, 0.0047084568116732214, 3
(0, 0, 3, 0, 2, 0, 0, 0, 2), 0.002173174579183467, 0, 0
(0, 0, 3, 0, 1, 3, 0, 0, 0), 0.001753693153806457, 0, 0
(0, 0, 3, 0, 1, 2, 1, 0, 0), 0.002725993565779601, 3.923513705623676e-05, 3
(0, 0, 3, 0, 1, 2, 0, 1, 0), 0.002426494126823074, 0.0030892350478340797, 3
(0, 0, 3, 0, 1, 2, 0, 0, 1), 0.002644632928324847, 0.007384611517612171, 3
(0, 0, 3, 0, 1, 1, 2, 0, 0), 0.002930052793038529, 2.1425156156966886e-05, 3
(0, 0, 3, 0, 1, 1, 1, 1, 0), 0.0030129783969378007, 0.008578049871114235, 3
(0, 0, 3, 0, 1, 1, 1, 0, 1), 0.0032193777676275733, 0.09528091395046417, 3
(0, 0, 3, 0, 1, 1, 0, 2, 0), 0.002613406305273685, 0.0014360729965327383, 3
(0, 0, 3, 0, 1, 1, 0, 1, 1), 0.0030673009444109754, 0.028100367684815466, 3
(0, 0, 3, 0, 1, 1, 0, 0, 2), 0.0028027440193049997, 0.003515040502660438, 3
(0, 0, 3, 0, 1, 0, 3, 0, 0), 0.0019577523810653838, 0, 0
(0, 0, 3, 0, 1, 0, 2, 1, 0), 0.0025310540250119934, 0.004423551435960097, 3
(0, 0, 3, 0, 1, 0, 2, 0, 1), 0.002779112317543569, 0.051579970577424895, 3
(0, 0, 3, 0, 1, 0, 1, 2, 0), 0.0025139069762036767, 0.004853575041183191, 3
(0, 0, 3, 0, 1, 0, 1, 1, 1), 0.003158019500644339, 0.09707229076940234, 3
(0, 0, 3, 0, 1, 0, 1, 0, 2), 0.0027331641812647937, 0.05965260289648815, 3
(0, 0, 3, 0, 1, 0, 0, 3, 0), 0.0019406053322570678, 0, 0
(0, 0, 3, 0, 1, 0, 0, 2, 1), 0.0029093878844751835, 0.008200739852703656, 3
(0, 0, 3, 0, 1, 0, 0, 1, 2), 0.002880586797004724, 0.008143416703348094, 3
(0, 0, 3, 0, 1, 0, 0, 0, 3), 0.0019118042447866092, 0, 0
(0, 0, 3, 0, 0, 4, 0, 0, 0), 0.0010035607590180907, 0, 0
(0, 0, 3, 0, 0, 3, 1, 0, 0), 0.0019230815781889265, 0, 0
(0, 0, 3, 0, 0, 3, 0, 1, 0), 0.0019118042447866085, 0, 0
(0, 0, 3, 0, 0, 3, 0, 0, 1), 0.00196321573482914, 0, 0
(0, 0, 3, 0, 0, 2, 2, 0, 0), 0.0021921439382455044, 0, 0
(0, 0, 3, 0, 0, 2, 1, 1, 0), 0.0028876899645023497, 0.00013046103621006588, 3
(0, 0, 3, 0, 0, 2, 1, 0, 1), 0.0028680939556730753, 0.006069326365812719, 3
(0, 0, 3, 0, 0, 2, 0, 2, 0), 0.002169589271440869, 0, 0
(0, 0, 3, 0, 0, 2, 0, 1, 1), 0.002856816622270758, 0.0033731345339087413, 3
(0, 0, 3, 0, 0, 2, 0, 0, 2), 0.0022580117077907027, 0, 0
(0, 0, 3, 0, 0, 1, 3, 0, 0), 0.0019518826656593844, 0, 0
(0, 0, 3, 0, 0, 1, 2, 1, 0), 0.0027791123175435685, 0.00021939180375921472, 3
(0, 0, 3, 0, 0, 1, 2, 0, 1), 0.002845483553101002, 0.005654197051733132, 3
(0, 0, 3, 0, 0, 1, 1, 2, 0), 0.002767834984141251, 0.00014296814129812125, 3
(0, 0, 3, 0, 0, 1, 1, 1, 1), 0.003420284128171165, 0.01144599972840457, 3
(0, 0, 3, 0, 0, 1, 1, 0, 2), 0.0028568166222707574, 0.0033731345339086953, 3
(0, 0, 3, 0, 0, 1, 0, 3, 0), 0.0019406053322570667, 0, 0
(0, 0, 3, 0, 0, 1, 0, 2, 1), 0.002845483553101001, 0.005654197051732612, 3
(0, 0, 3, 0, 0, 1, 0, 1, 2), 0.0028680939556730736, 0.00606932636581274, 3
(0, 0, 3, 0, 0, 1, 0, 0, 3), 0.0019632157348291397, 0, 0
(0, 0, 3, 0, 0, 0, 4, 0, 0), 0.0010179613027533195, 0, 0
(0, 0, 3, 0, 0, 0, 3, 1, 0), 0.0018032265978278276, 0, 0
(0, 0, 3, 0, 0, 0, 3, 0, 1), 0.0019406053322570665, 0, 0
(0, 0, 3, 0, 0, 0, 2, 2, 0), 0.0019092323463176198, 0, 0
(0, 0, 3, 0, 0, 0, 2, 1, 1), 0.0027678349841412527, 0.00014296814129791048, 3
(0, 0, 3, 0, 0, 0, 2, 0, 2), 0.0021695892714408698, 0, 0
(0, 0, 3, 0, 0, 0, 1, 3, 0), 0.0018032265978278274, 0, 0
(0, 0, 3, 0, 0, 0, 1, 2, 1), 0.0027791123175435676, 0.00021939180375958934, 3
(0, 0, 3, 0, 0, 0, 1, 1, 2), 0.002887689964502349, 0.00013046103621009168, 3
(0, 0, 3, 0, 0, 0, 1, 0, 3), 0.0019118042447866092, 0, 0
(0, 0, 3, 0, 0, 0, 0, 4, 0), 0.0010179613027533198, 0, 0
(0, 0, 3, 0, 0, 0, 0, 3, 1), 0.0019518826656593836, 0, 0
(0, 0, 3, 0, 0, 0, 0, 2, 2), 0.0021921439382455036, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 3), 0.001923081578188926, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 4), 0.0010035607590180905, 0, 0
(0, 0, 2, 5, 0, 0, 0, 0, 0), 0.0007327140188107223, 0, 0
(0, 0, 2, 4, 1, 0, 0, 0, 0), 0.0014778964415963292, 0, 0
(0, 0, 2, 4, 0, 1, 0, 0, 0), 0.0014100121530574356, 0, 0
(0, 0, 2, 4, 0, 0, 1, 0, 0), 0.0015145423948639343, 0, 0
(0, 0, 2, 4, 0, 0, 0, 1, 0), 0.001420238530887975, 0, 0
(0, 0, 2, 4, 0, 0, 0, 0, 1), 0.0015217426667315495, 0, 0
(0, 0, 2, 3, 2, 0, 0, 0, 0), 0.0018866776795129884, 0, 0
(0, 0, 2, 3, 1, 1, 0, 0, 0), 0.002206648063599867, 2.397432184432253e-06, 3
(0, 0, 2, 3, 1, 0, 1, 0, 0), 0.002311949660088306, 9.216274219597672e-05, 3
(0, 0, 2, 3, 1, 0, 0, 1, 0), 0.0021845851505873388, 0.0006475347377127516, 3
(0, 0, 2, 3, 1, 0, 0, 0, 1), 0.0023332412184188934, 0.0005558693348463174, 3
(0, 0, 2, 3, 0, 2, 0, 0, 0), 0.0016740318881573943, 0, 0
(0, 0, 2, 3, 0, 1, 1, 0, 0), 0.0020404125059327303, 0.0004382231962966163, 3
(0, 0, 2, 3, 0, 1, 0, 1, 0), 0.0017769027140941492, 0.03813397229672466, 3
(0, 0, 2, 3, 0, 1, 0, 0, 1), 0.002112933057786, 0.022426650827398406, 3
(0, 0, 2, 3, 0, 0, 2, 0, 0), 0.0019948228854445053, 0, 0
(0, 0, 2, 3, 0, 0, 1, 1, 0), 0.0021425612357058367, 0.0044230373334645775, 3
(0, 0, 2, 3, 0, 0, 1, 0, 1), 0.0023958446497138798, 0.025762881820791936, 3
(0, 0, 2, 3, 0, 0, 0, 2, 0), 0.0017119112935166261, 0, 0
(0, 0, 2, 3, 0, 0, 0, 1, 1), 0.0021026095755854735, 0.004641491298384902, 3
(0, 0, 2, 3, 0, 0, 0, 0, 2), 0.0020092234291797357, 0, 0
(0, 0, 2, 2, 3, 0, 0, 0, 0), 0.0020875840400565835, 0, 0
(0, 0, 2, 2, 2, 1, 0, 0, 0), 0.0028102834501342704, 4.715178624358998e-06, 3
(0, 0, 2, 2, 2, 0, 1, 0, 0), 0.002888703373775959, 0.00013537650280603982, 3
(0, 0, 2, 2, 2, 0, 0, 1, 0), 0.002899459297003752, 0.0008335082071037681, 3
(0, 0, 2, 2, 2, 0, 0, 0, 1), 0.002899459297003751, 0.0008335082071032438, 3
(0, 0, 2, 2, 1, 2, 0, 0, 0), 0.0025796518073008495, 2.8692710499500916e-06, 3
(0, 0, 2, 2, 1, 1, 1, 0, 0), 0.0031094953982852137, 0.0009148480563985554, 3
(0, 0, 2, 2, 1, 1, 0, 1, 0), 0.0025458973093280147, 0.0662605520575241, 3
(0, 0, 2, 2, 1, 1, 0, 0, 1), 0.0031170984547976735, 0.040805588214234446, 3
(0, 0, 2, 2, 1, 0, 2, 0, 0), 0.0029932632719648793, 7.649260346880127e-05, 3
(0, 0, 2, 2, 1, 0, 1, 1, 0), 0.0028810888503503543, 0.017655184165853977, 3
(0, 0, 2, 2, 1, 0, 1, 0, 1), 0.0032040492067685893, 0.13464953350212652, 3
(0, 0, 2, 2, 1, 0, 0, 2, 0), 0.0027211076032647922, 0.000530969958019763, 3
(0, 0, 2, 2, 1, 0, 0, 1, 1), 0.0030648185057032145, 0.014857306143334489, 3
(0, 0, 2, 2, 1, 0, 0, 0, 2), 0.0030040191951926708, 0.0004477662901046152, 3
(0, 0, 2, 2, 0, 3, 0, 0, 0), 0.001856952397223164, 0, 0
(0, 0, 2, 2, 0, 2, 1, 0, 0), 0.002250765999709175, 0.0010334988358984974, 3
(0, 0, 2, 2, 0, 2, 0, 1, 0), 0.0020661085725395462, 0.04070871752951596, 3
(0, 0, 2, 2, 0, 2, 0, 0, 1), 0.002464335985884139, 0.02824050539432012, 3
(0, 0, 2, 2, 0, 1, 2, 0, 0), 0.0025859575407315154, 0.0007419115005918538, 3
(0, 0, 2, 2, 0, 1, 1, 1, 0), 0.0022607606225015695, 0.09943046597213827, 3
(0, 0, 2, 2, 0, 1, 1, 0, 1), 0.002632300571739388, 0.12475663115974764, 3
(0, 0, 2, 2, 0, 1, 0, 2, 0), 0.002118388521634007, 0.03391817193487311, 3
(0, 0, 2, 2, 0, 1, 0, 1, 1), 0.0020846340236611726, 0.1227043475259922, 3
(0, 0, 2, 2, 0, 1, 0, 0, 2), 0.0027995275269064807, 0.023374912746998277, 3
(0, 0, 2, 2, 0, 0, 3, 0, 0), 0.0021921439382455036, 0, 0
(0, 0, 2, 2, 0, 0, 2, 1, 0), 0.002658071730942537, 0.009144584088059474, 3
(0, 0, 2, 2, 0, 0, 2, 0, 1), 0.0030210808518511267, 0.026755016398653197, 3
(0, 0, 2, 2, 0, 0, 1, 2, 0), 0.0023751601390146573, 0.011044690267349083, 3
(0, 0, 2, 2, 0, 0, 1, 1, 1), 0.0029526555510018346, 0.049690575644079575, 3
(0, 0, 2, 2, 0, 0, 1, 0, 2), 0.003021080851851127, 0.026755016398653377, 3
(0, 0, 2, 2, 0, 0, 0, 3, 0), 0.0019092323463176242, 0, 0
(0, 0, 2, 2, 0, 0, 0, 2, 1), 0.0023751601390146603, 0.011044690267348556, 3
(0, 0, 2, 2, 0, 0, 0, 1, 2), 0.0026580717309425406, 0.00914458408805953, 3
(0, 0, 2, 2, 0, 0, 0, 0, 3), 0.002192143938245504, 0, 0
(0, 0, 2, 1, 4, 0, 0, 0, 0), 0.001779255982411721, 0, 0
(0, 0, 2, 1, 3, 1, 0, 0, 0), 0.0026084607846870553, 2.036399145588182e-06, 3
(0, 0, 2, 1, 3, 0, 1, 0, 0), 0.002867516809731109, 3.4126169128178474e-05, 3
(0, 0, 2, 1, 3, 0, 0, 1, 0), 0.0028939067287857556, 0.00020693053570473057, 3
(0, 0, 2, 1, 3, 0, 0, 0, 1), 0.0028539550686653894, 0.00021418932280989055, 3
(0, 0, 2, 1, 2, 2, 0, 0, 0), 0.0025796518073008495, 2.8692710499500907e-06, 3
(0, 0, 2, 1, 2, 1, 1, 0, 0), 0.0037298236261339994, 0.00037770793110537544, 3
(0, 0, 2, 1, 2, 1, 0, 1, 0), 0.0030472093594852115, 0.030999700416087236, 3
(0, 0, 2, 1, 2, 1, 0, 0, 1), 0.003507633842482546, 0.02903064591889717, 3
(0, 0, 2, 1, 2, 0, 2, 0, 0), 0.0032238949147982993, 4.183601399015199e-05, 3
(0, 0, 2, 1, 2, 0, 1, 1, 0), 0.0034000100467255533, 0.010993122675731982, 3
(0, 0, 2, 1, 2, 0, 1, 0, 1), 0.003612193740671464, 0.13091968622430092, 3
(0, 0, 2, 1, 2, 0, 0, 2, 0), 0.0031823708889316344, 0.00025505559594121013, 3
(0, 0, 2, 1, 2, 0, 0, 1, 1), 0.0038674900966758022, 0.011996414706768562, 3
(0, 0, 2, 1, 2, 0, 0, 0, 2), 0.0031823708889316305, 0.0002550555959413489, 3
(0, 0, 2, 1, 1, 3, 0, 0, 0), 0.0024187346531757896, 1.2063240861662259e-06, 3
(0, 0, 2, 1, 1, 2, 1, 0, 0), 0.0032685603404671573, 0.0007693678808884674, 3
(0, 0, 2, 1, 1, 2, 0, 1, 0), 0.002603555220036369, 0.07711487996784891, 3
(0, 0, 2, 1, 1, 2, 0, 0, 1), 0.003298311702142002, 0.04687448652590289, 3
(0, 0, 2, 1, 1, 1, 2, 0, 0), 0.003779878480329896, 0.0005475767816395954, 3
(0, 0, 2, 1, 1, 1, 1, 1, 0), 0.0035316262243653253, 0.10972599832863918, 3
(0, 0, 2, 1, 1, 1, 1, 0, 1), 0.0040713094336738585, 0.22708388798394072, 3
(0, 0, 2, 1, 1, 1, 0, 2, 0), 0.0029526555510018346, 0.030613359669070975, 3
(0, 0, 2, 1, 1, 1, 0, 1, 1), 0.0034116822748569676, 0.14361150998695907, 3
(0, 0, 2, 1, 1, 1, 0, 0, 2), 0.0037672670134685643, 0.026468074972289438, 3
(0, 0, 2, 1, 1, 0, 3, 0, 0), 0.0029300527930385283, 2.1425156156998376e-05, 3
(0, 0, 2, 1, 1, 0, 2, 1, 0), 0.0030433066592476274, 0.023674085628201565, 3
(0, 0, 2, 1, 1, 0, 2, 0, 1), 0.0036676265564812554, 0.11843267315546317, 3
(0, 0, 2, 1, 1, 0, 1, 2, 0), 0.0028810888503503535, 0.030054501920641182, 3
(0, 0, 2, 1, 1, 0, 1, 1, 1), 0.00397750545871273, 0.23389959913257502, 3
(0, 0, 2, 1, 1, 0, 1, 0, 2), 0.0036252637279450767, 0.1385149260493465, 3
(0, 0, 2, 1, 1, 0, 0, 3, 0), 0.0027678349841412557, 0.00014296814129797347, 3
(0, 0, 2, 1, 1, 0, 0, 2, 1), 0.003510786709197879, 0.02094305484604373, 3
(0, 0, 2, 1, 1, 0, 0, 1, 2), 0.0036306416895589754, 0.020035026292381027, 3
(0, 0, 2, 1, 1, 0, 0, 0, 3), 0.00288768996450235, 0.00013046103621041543, 3
(0, 0, 2, 1, 0, 4, 0, 0, 0), 0.0016843929166560888, 0, 0
(0, 0, 2, 1, 0, 3, 1, 0, 0), 0.0024062535240642674, 0.0003893639002040317, 3
(0, 0, 2, 1, 0, 3, 0, 1, 0), 0.002450252589336913, 0.0053131705911423615, 3
(0, 0, 2, 1, 0, 3, 0, 0, 1), 0.0026446329283248485, 0.007384611517611934, 3
(0, 0, 2, 1, 0, 2, 2, 0, 0), 0.0025859575407315163, 0.0007419115005923215, 3
(0, 0, 2, 1, 0, 2, 1, 1, 0), 0.0029387467610587086, 0.02148170143560631, 3
(0, 0, 2, 1, 0, 2, 1, 0, 1), 0.0029202988121712014, 0.0828273657101145, 3
(0, 0, 2, 1, 0, 2, 0, 2, 0), 0.0025796518073008473, 0.008210253756135768, 3
(0, 0, 2, 1, 0, 2, 0, 1, 1), 0.002784768467380699, 0.04060658912012037, 3
(0, 0, 2, 1, 0, 2, 0, 0, 2), 0.0030483158055174464, 0.00962909192350107, 3
(0, 0, 2, 1, 0, 1, 3, 0, 0), 0.002658515638882953, 0.0002871328528208691, 3
(0, 0, 2, 1, 0, 1, 2, 1, 0), 0.0030256975130296265, 0.02332285946267827, 3
(0, 0, 2, 1, 0, 1, 2, 0, 1), 0.003185053768321535, 0.07135895698026055, 3
(0, 0, 2, 1, 0, 1, 1, 2, 0), 0.002881088850350351, 0.030054501920641033, 3
(0, 0, 2, 1, 0, 1, 1, 1, 1), 0.0034009263516291753, 0.13720025593047927, 3
(0, 0, 2, 1, 0, 1, 1, 0, 2), 0.003394632085111657, 0.056264842875046066, 3
(0, 0, 2, 1, 0, 1, 0, 3, 0), 0.0025139069762036784, 0.004853575041182969, 3
(0, 0, 2, 1, 0, 1, 0, 2, 1), 0.0026373872202433185, 0.055269674105298566, 3
(0, 0, 2, 1, 0, 1, 0, 1, 2), 0.002991574199712714, 0.05058300019201581, 3
(0, 0, 2, 1, 0, 1, 0, 0, 3), 0.002868093955673076, 0.006069326365812893, 3
(0, 0, 2, 1, 0, 0, 4, 0, 0), 0.0018105239740654304, 0, 0
(0, 0, 2, 1, 0, 0, 3, 1, 0), 0.0025372033413078297, 0.005011947810831445, 3
(0, 0, 2, 1, 0, 0, 3, 0, 1), 0.0029093878844751817, 0.008200739852703254, 3
(0, 0, 2, 1, 0, 0, 2, 2, 0), 0.0023751601390146534, 0.011044690267348722, 3
(0, 0, 2, 1, 0, 0, 2, 1, 1), 0.0035107867091978755, 0.02094305484604357, 3
(0, 0, 2, 1, 0, 0, 2, 0, 2), 0.003199432545590088, 0.011408120126029916, 3
(0, 0, 2, 1, 0, 0, 1, 3, 0), 0.0023485956133559105, 0.006203169754188633, 3
(0, 0, 2, 1, 0, 0, 1, 2, 1), 0.003098650505910161, 0.022502358419963342, 3
(0, 0, 2, 1, 0, 0, 1, 1, 2), 0.003630641689558974, 0.020035026292381047, 3
(0, 0, 2, 1, 0, 0, 1, 0, 3), 0.002880586797004724, 0.008143416703347941, 3
(0, 0, 2, 1, 0, 0, 0, 4, 0), 0.0017162201100894708, 0, 0
(0, 0, 2, 1, 0, 0, 0, 3, 1), 0.002497251681187468, 0.005311239782092882, 3
(0, 0, 2, 1, 0, 0, 0, 2, 2), 0.0026580717309425406, 0.00914458408805948, 3
(0, 0, 2, 1, 0, 0, 0, 1, 3), 0.002657058321668931, 0.0042368061890324, 3
(0, 0, 2, 1, 0, 0, 0, 0, 4), 0.0017961234303302018, 0, 0
(0, 0, 2, 0, 5, 0, 0, 0, 0), 0.0008331671990825192, 0, 0
(0, 0, 2, 0, 4, 1, 0, 0, 0), 0.00161091851360103, 0, 0
(0, 0, 2, 0, 4, 0, 1, 0, 0), 0.0017923259696853361, 0, 0
(0, 0, 2, 0, 4, 0, 0, 1, 0), 0.0017748993199871836, 0, 0
(0, 0, 2, 0, 4, 0, 0, 0, 1), 0.001782099591854797, 0, 0
(0, 0, 2, 0, 3, 2, 0, 0, 0), 0.0016740318881573945, 0, 0
(0, 0, 2, 0, 3, 1, 1, 0, 0), 0.0026607407337815156, 2.832231542626668e-05, 3
(0, 0, 2, 0, 3, 1, 0, 1, 0), 0.002278214764251345, 0.0043909261781075485, 3
(0, 0, 2, 0, 3, 1, 0, 0, 1), 0.002503468445470871, 0.008551361469835464, 3
(0, 0, 2, 0, 3, 0, 2, 0, 0), 0.002225454528277927, 0, 0
(0, 0, 2, 0, 3, 0, 1, 1, 0), 0.0026614824320810356, 0.002228391908842337, 3
(0, 0, 2, 0, 3, 0, 1, 0, 1), 0.0028039891836167535, 0.05517059590482694, 3
(0, 0, 2, 0, 3, 0, 0, 2, 0), 0.0021731745791834685, 0, 0
(0, 0, 2, 0, 3, 0, 0, 1, 1), 0.0029052811665580608, 0.004708456811673276, 3
(0, 0, 2, 0, 3, 0, 0, 0, 2), 0.0021875751229186963, 0, 0
(0, 0, 2, 0, 2, 3, 0, 0, 0), 0.001656046036679569, 0, 0
(0, 0, 2, 0, 2, 2, 1, 0, 0), 0.0026580717309425397, 9.730804142511205e-05, 3
(0, 0, 2, 0, 2, 2, 0, 1, 0), 0.0020047503055563138, 0.02352127547370225, 3
(0, 0, 2, 0, 2, 2, 0, 0, 1), 0.002464335985884139, 0.028240505394320003, 3
(0, 0, 2, 0, 2, 1, 2, 0, 0), 0.0032238949147983015, 4.183601398993699e-05, 3
(0, 0, 2, 0, 2, 1, 1, 1, 0), 0.002952655551001832, 0.02696940992282397, 3
(0, 0, 2, 0, 2, 1, 1, 0, 1), 0.003446912034206118, 0.1365200530083696, 3
(0, 0, 2, 0, 2, 1, 0, 2, 0), 0.0025182935403176166, 0.005256680089417316, 3
(0, 0, 2, 0, 2, 1, 0, 1, 1), 0.002989003959217311, 0.060932218116860455, 3
(0, 0, 2, 0, 2, 1, 0, 0, 2), 0.002977879220645441, 0.00911160147679287, 3
(0, 0, 2, 0, 2, 0, 3, 0, 0), 0.0022218692205353305, 0, 0
(0, 0, 2, 0, 2, 0, 2, 1, 0), 0.002631931756395307, 0.007443576921309317, 3
(0, 0, 2, 0, 2, 0, 2, 0, 1), 0.00305629914428713, 0.07745770269254144, 3
(0, 0, 2, 0, 2, 0, 1, 2, 0), 0.0025796518073008486, 0.008210253756136267, 3
(0, 0, 2, 0, 2, 0, 1, 1, 1), 0.003466198785763136, 0.1537354085380928, 3
(0, 0, 2, 0, 2, 0, 1, 0, 2), 0.003004019195192669, 0.08967665979120878, 3
(0, 0, 2, 0, 2, 0, 0, 3, 0), 0.0021695892714408724, 0, 0
(0, 0, 2, 0, 2, 0, 0, 2, 1), 0.00319943254559009, 0.01140812012602948, 3
(0, 0, 2, 0, 2, 0, 0, 1, 2), 0.003199432545590089, 0.011408120126029899, 3
(0, 0, 2, 0, 2, 0, 0, 0, 3), 0.002169589271440871, 0, 0
(0, 0, 2, 0, 1, 4, 0, 0, 0), 0.0015839397363842914, 0, 0
(0, 0, 2, 0, 1, 3, 1, 0, 0), 0.0024710146022702485, 5.964777624583985e-05, 3
(0, 0, 2, 0, 1, 3, 0, 1, 0), 0.0022422430612956917, 0.0043823868626127254, 3
(0, 0, 2, 0, 1, 3, 0, 0, 1), 0.0025144544657632233, 0.009599075480805602, 3
(0, 0, 2, 0, 1, 2, 2, 0, 0), 0.0029932632719648807, 7.649260346881717e-05, 3
(0, 0, 2, 0, 1, 2, 1, 1, 0), 0.0031117204931837743, 0.016063705577012394, 3
(0, 0, 2, 0, 1, 2, 1, 0, 1), 0.003326765740735056, 0.1372877510063827, 3
(0, 0, 2, 0, 1, 2, 0, 2, 0), 0.002518293540317615, 0.005256680089417649, 3
(0, 0, 2, 0, 1, 2, 0, 1, 1), 0.0028864668119642487, 0.06371610231402969, 3
(0, 0, 2, 0, 1, 2, 0, 0, 2), 0.003048315805517447, 0.00962909192350133, 3
(0, 0, 2, 0, 1, 1, 3, 0, 0), 0.0028770311456445485, 2.3485365212160823e-05, 3
(0, 0, 2, 0, 1, 1, 2, 1, 0), 0.0032162803913726944, 0.016911540121972105, 3
(0, 0, 2, 0, 1, 1, 2, 0, 1), 0.0036091298431033918, 0.14564344782477473, 3
(0, 0, 2, 0, 1, 1, 1, 2, 0), 0.0029526555510018316, 0.030613359669070864, 3
(0, 0, 2, 0, 1, 1, 1, 1, 1), 0.003992889510032168, 0.3462828429529229, 3
(0, 0, 2, 0, 1, 1, 1, 0, 2), 0.003588915319729601, 0.1702284805101904, 3
(0, 0, 2, 0, 1, 1, 0, 3, 0), 0.002613406305273685, 0.0014360729965325614, 3
(0, 0, 2, 0, 1, 1, 0, 2, 1), 0.0031512217681145854, 0.05738087063528415, 3
(0, 0, 2, 0, 1, 1, 0, 1, 2), 0.003394632085111657, 0.056264842875045525, 3
(0, 0, 2, 0, 1, 1, 0, 0, 3), 0.0028568166222707582, 0.0033731345339089633, 3
(0, 0, 2, 0, 1, 0, 4, 0, 0), 0.0017869480080714402, 0, 0
(0, 0, 2, 0, 1, 0, 3, 1, 0), 0.002346802959484611, 0.006169834259177061, 3
(0, 0, 2, 0, 1, 0, 3, 0, 1), 0.002796818568131559, 0.05044971570756307, 3
(0, 0, 2, 0, 1, 0, 2, 2, 0), 0.0021183885216340035, 0.03391817193487293, 3
(0, 0, 2, 0, 1, 0, 2, 1, 1), 0.0032216583529865897, 0.1762648700444942, 3
(0, 0, 2, 0, 1, 0, 2, 0, 2), 0.0030040191951926695, 0.08967665979120845, 3
(0, 0, 2, 0, 1, 0, 1, 3, 0), 0.002311949660088305, 0.0071495752435040815, 3
(0, 0, 2, 0, 1, 0, 1, 2, 1), 0.003204049206768589, 0.1423415482591526, 3
(0, 0, 2, 0, 1, 0, 1, 1, 2), 0.003625263727945078, 0.1385149260493466, 3
(0, 0, 2, 0, 1, 0, 1, 0, 3), 0.002733164181264794, 0.05965260289648884, 3
(0, 0, 2, 0, 1, 0, 0, 4, 0), 0.001769521358373288, 0, 0
(0, 0, 2, 0, 1, 0, 0, 3, 1), 0.002779209421913559, 0.010253353966460033, 3
(0, 0, 2, 0, 1, 0, 0, 2, 2), 0.0030210808518511285, 0.02675501639865335, 3
(0, 0, 2, 0, 1, 0, 0, 1, 3), 0.0027504083344431006, 0.010138445375618891, 3
(0, 0, 2, 0, 1, 0, 0, 0, 4), 0.0017551208146380577, 0, 0
(0, 0, 2, 0, 0, 5, 0, 0, 0), 0.0008241742733436066, 0, 0
(0, 0, 2, 0, 0, 4, 1, 0, 0), 0.0016974629039297033, 0, 0
(0, 0, 2, 0, 0, 4, 0, 1, 0), 0.0017569134685093556, 0, 0
(0, 0, 2, 0, 0, 4, 0, 0, 1), 0.0017875926020009738, 0, 0
(0, 0, 2, 0, 0, 3, 2, 0, 0), 0.0019948228854445066, 0, 0
(0, 0, 2, 0, 0, 3, 1, 1, 0), 0.0028205473742629757, 0.00014588574044576092, 3
(0, 0, 2, 0, 0, 3, 1, 0, 1), 0.002683842890145693, 0.008220396161106733, 3
(0, 0, 2, 0, 0, 3, 0, 2, 0), 0.0021731745791834654, 0, 0
(0, 0, 2, 0, 0, 3, 0, 1, 1), 0.002802744019304998, 0.0035150405026605214, 3
(0, 0, 2, 0, 0, 3, 0, 0, 2), 0.0022580117077907027, 0, 0
(0, 0, 2, 0, 0, 2, 3, 0, 0), 0.0020092234291797357, 0, 0
(0, 0, 2, 0, 0, 2, 2, 1, 0), 0.003004019195192669, 0.000447766290104255, 3
(0, 0, 2, 0, 0, 2, 2, 0, 1), 0.00279952752690648, 0.023374912746998277, 3
(0, 0, 2, 0, 0, 2, 1, 2, 0), 0.003182370888931629, 0.0002550555959415571, 3
(0, 0, 2, 0, 0, 2, 1, 1, 1), 0.0037672670134685626, 0.026468074972289556, 3
(0, 0, 2, 0, 0, 2, 1, 0, 2), 0.003048315805517447, 0.00962909192350127, 3
(0, 0, 2, 0, 0, 2, 0, 3, 0), 0.0021875751229186945, 0, 0
(0, 0, 2, 0, 0, 2, 0, 2, 1), 0.0029778792206454382, 0.00911160147679287, 3
(0, 0, 2, 0, 0, 2, 0, 1, 2), 0.0030483158055174455, 0.009629091923501708, 3
(0, 0, 2, 0, 0, 2, 0, 0, 3), 0.002258011707790703, 0, 0
(0, 0, 2, 0, 0, 1, 4, 0, 0), 0.0017190637195325469, 0, 0
(0, 0, 2, 0, 0, 1, 3, 1, 0), 0.0025418396046222053, 0.0003272668226161043, 3
(0, 0, 2, 0, 0, 1, 3, 0, 1), 0.0026656862543681468, 0.007343410557728232, 3
(0, 0, 2, 0, 0, 1, 2, 2, 0), 0.002721107603264785, 0.0005309699580194332, 3
(0, 0, 2, 0, 0, 1, 2, 1, 1), 0.003625263727945077, 0.0195531378194165, 3
(0, 0, 2, 0, 0, 1, 2, 0, 2), 0.0029778792206454404, 0.009111601476792758, 3
(0, 0, 2, 0, 0, 1, 1, 3, 0), 0.0026607407337815112, 0.00016564402247493115, 3
(0, 0, 2, 0, 0, 1, 1, 2, 1), 0.003625263727945076, 0.019553137819416724, 3
(0, 0, 2, 0, 0, 1, 1, 1, 2), 0.0037672670134685617, 0.02646807497228988, 3
(0, 0, 2, 0, 0, 1, 1, 0, 3), 0.0028027440193049997, 0.003515040502660473, 3
(0, 0, 2, 0, 0, 1, 0, 4, 0), 0.0017785142841121992, 0, 0
(0, 0, 2, 0, 0, 1, 0, 3, 1), 0.002665686254368144, 0.007343410557727941, 3
(0, 0, 2, 0, 0, 1, 0, 2, 2), 0.0027995275269064777, 0.023374912746998305, 3
(0, 0, 2, 0, 0, 1, 0, 1, 3), 0.002683842890145691, 0.008220396161106962, 3
(0, 0, 2, 0, 0, 1, 0, 0, 4), 0.0017875926020009733, 0, 0
(0, 0, 2, 0, 0, 0, 5, 0, 0), 0.0008313745452112209, 0, 0
(0, 0, 2, 0, 0, 0, 4, 1, 0), 0.00161755958368897, 0, 0
(0, 0, 2, 0, 0, 0, 4, 0, 1), 0.0017785142841121998, 0, 0
(0, 0, 2, 0, 0, 0, 3, 2, 0), 0.0017119112935166214, 0, 0
(0, 0, 2, 0, 0, 0, 3, 1, 1), 0.0026607407337815125, 0.00016564402247440987, 3
(0, 0, 2, 0, 0, 0, 3, 0, 2), 0.002187575122918696, 0, 0
(0, 0, 2, 0, 0, 0, 2, 3, 0), 0.0017119112935166222, 0, 0
(0, 0, 2, 0, 0, 0, 2, 2, 1), 0.0027211076032647853, 0.000530969958019673, 3
(0, 0, 2, 0, 0, 0, 2, 1, 2), 0.0031823708889316305, 0.000255055595941564, 3
(0, 0, 2, 0, 0, 0, 2, 0, 3), 0.002173174579183467, 0, 0
(0, 0, 2, 0, 0, 0, 1, 4, 0), 0.0016175595836889708, 0, 0
(0, 0, 2, 0, 0, 0, 1, 3, 1), 0.0025418396046222045, 0.0003272668226157131, 3
(0, 0, 2, 0, 0, 0, 1, 2, 2), 0.003004019195192669, 0.00044776629010429995, 3
(0, 0, 2, 0, 0, 0, 1, 1, 3), 0.0028205473742629766, 0.0001458857404458213, 3
(0, 0, 2, 0, 0, 0, 1, 0, 4), 0.0017569134685093564, 0, 0
(0, 0, 2, 0, 0, 0, 0, 5, 0), 0.0008313745452112209, 0, 0
(0, 0, 2, 0, 0, 0, 0, 4, 1), 0.0017190637195325465, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 2), 0.0020092234291797352, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 3), 0.0019948228854445057, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 4), 0.0016974629039297026, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 5), 0.0008241742733436062, 0, 0
(0, 0, 1, 6, 0, 0, 0, 0, 0), 0.0004721982700635149, 0, 0
(0, 0, 1, 5, 1, 0, 0, 0, 0), 0.0011728712419019458, 0, 0
(0, 0, 1, 5, 0, 1, 0, 0, 0), 0.0012065764061900673, 0, 0
(0, 0, 1, 5, 0, 0, 1, 0, 0), 0.0012278524901788543, 0, 0
(0, 0, 1, 5, 0, 0, 0, 1, 0), 0.001207876660118672, 0, 0
(0, 0, 1, 5, 0, 0, 0, 0, 1), 0.0012336127076729468, 0, 0
(0, 0, 1, 4, 2, 0, 0, 0, 0), 0.001477896441596328, 0, 0
(0, 0, 1, 4, 1, 1, 0, 0, 0), 0.0021380318778293885, 1.194333163784999e-06, 3
(0, 0, 1, 4, 1, 0, 1, 0, 0), 0.002058556931004556, 4.042854932563511e-05, 3
(0, 0, 1, 4, 1, 0, 0, 1, 0), 0.002085116306886543, 0.0002343974992805324, 3
(0, 0, 1, 4, 1, 0, 0, 0, 1), 0.0020851163068865424, 0.0002343974992806184, 3
(0, 0, 1, 4, 0, 2, 0, 0, 0), 0.0016109185136010296, 0, 0
(0, 0, 1, 4, 0, 1, 1, 0, 0), 0.0021266295721733635, 0.00015119566892908543, 3
(0, 0, 1, 4, 0, 1, 0, 1, 0), 0.0020851163068865432, 0.003506719295256193, 3
(0, 0, 1, 4, 0, 1, 0, 0, 1), 0.002192153032980142, 0.0047060826106415515, 3
(0, 0, 1, 4, 0, 0, 2, 0, 0), 0.0016974629039297015, 0, 0
(0, 0, 1, 4, 0, 0, 1, 1, 0), 0.0022214103617502192, 0.0016817515559874737, 3
(0, 0, 1, 4, 0, 0, 1, 0, 1), 0.0022737240348384624, 0.0064532738625308434, 3
(0, 0, 1, 4, 0, 0, 0, 2, 0), 0.0016175595836889723, 0, 0
(0, 0, 1, 4, 0, 0, 0, 1, 1), 0.002161482871569672, 0.002043203103979656, 3
(0, 0, 1, 4, 0, 0, 0, 0, 2), 0.0017190637195325465, 0, 0
(0, 0, 1, 3, 3, 0, 0, 0, 0), 0.0015946282116245138, 0, 0
(0, 0, 1, 3, 2, 1, 0, 0, 0), 0.0024134241395494613, 4.039057477075362e-06, 3
(0, 0, 1, 3, 2, 0, 1, 0, 0), 0.002142561235705835, 0.0001151358068987825, 3
(0, 0, 1, 3, 2, 0, 0, 1, 0), 0.002333241218418893, 0.0005558693348465358, 3
(0, 0, 1, 3, 2, 0, 0, 0, 1), 0.002184585150587336, 0.0006475347377125322, 3
(0, 0, 1, 3, 1, 2, 0, 0, 0), 0.0026084607846870553, 2.0363991459239536e-06, 3
(0, 0, 1, 3, 1, 1, 1, 0, 0), 0.002644476265883036, 0.0005557326670256878, 3
(0, 0, 1, 3, 1, 1, 0, 1, 0), 0.002635762941033961, 0.013796510998535192, 3
(0, 0, 1, 3, 1, 1, 0, 0, 1), 0.0027726499216710948, 0.017343954344181525, 3
(0, 0, 1, 3, 1, 0, 2, 0, 0), 0.002471014602270247, 5.964777624542915e-05, 3
(0, 0, 1, 3, 1, 0, 1, 1, 0), 0.0025553004190135543, 0.009088680246471295, 3
(0, 0, 1, 3, 1, 0, 1, 0, 1), 0.0024732951876292675, 0.09696907460395783, 3
(0, 0, 1, 3, 1, 0, 0, 2, 0), 0.0025418396046222075, 0.00032726682261617054, 3
(0, 0, 1, 3, 1, 0, 0, 1, 1), 0.002524032427359847, 0.011405869120764727, 3
(0, 0, 1, 3, 1, 0, 0, 0, 2), 0.002541839604622206, 0.00032726682261613655, 3
(0, 0, 1, 3, 0, 3, 0, 0, 0), 0.0017896648567621097, 0, 0
(0, 0, 1, 3, 0, 2, 1, 0, 0), 0.0022728368026374494, 0.0004918310757025367, 3
(0, 0, 1, 3, 0, 2, 0, 1, 0), 0.0023332412184188926, 0.006685780135907389, 3
(0, 0, 1, 3, 0, 2, 0, 0, 1), 0.0025034684454708716, 0.008551361469836172, 3
(0, 0, 1, 3, 0, 1, 2, 0, 0), 0.002406253524064266, 0.00038936390020377203, 3
(0, 0, 1, 3, 0, 1, 1, 1, 0), 0.002555300419013555, 0.016760375239449215, 3
(0, 0, 1, 3, 0, 1, 1, 0, 1), 0.00255907993549613, 0.04851354550328077, 3
(0, 0, 1, 3, 0, 1, 0, 2, 0), 0.002346802959484613, 0.006169834259176866, 3
(0, 0, 1, 3, 0, 1, 0, 1, 1), 0.002337526610551483, 0.03341566729728674, 3
(0, 0, 1, 3, 0, 1, 0, 0, 2), 0.0026656862543681463, 0.007343410557727566, 3
(0, 0, 1, 3, 0, 0, 3, 0, 0), 0.001923081578188925, 0, 0
(0, 0, 1, 3, 0, 0, 2, 1, 0), 0.0026570583216689275, 0.004236806189032487, 3
(0, 0, 1, 3, 0, 0, 2, 0, 1), 0.0027504083344430984, 0.010138445375619072, 3
(0, 0, 1, 3, 0, 0, 1, 2, 0), 0.002537203341307832, 0.005011947810831431, 3
(0, 0, 1, 3, 0, 0, 1, 1, 1), 0.002901247883263688, 0.01884701815067915, 3
(0, 0, 1, 3, 0, 0, 1, 0, 2), 0.002779209421913558, 0.010253353966459839, 3
(0, 0, 1, 3, 0, 0, 0, 3, 0), 0.0018032265978278302, 0, 0
(0, 0, 1, 3, 0, 0, 0, 2, 1), 0.002348595613355914, 0.0062031697541888, 3
(0, 0, 1, 3, 0, 0, 0, 1, 2), 0.002497251681187467, 0.005311239782092931, 3
(0, 0, 1, 3, 0, 0, 0, 0, 3), 0.0019518826656593844, 0, 0
(0, 0, 1, 2, 4, 0, 0, 0, 0), 0.0015783496218681262, 0, 0
(0, 0, 1, 2, 3, 1, 0, 0, 0), 0.00241342413954946, 4.039057477289236e-06, 3
(0, 0, 1, 2, 3, 0, 1, 0, 0), 0.00229044594885545, 8.4624427010282e-05, 3
(0, 0, 1, 2, 3, 0, 0, 1, 0), 0.002503371341100883, 0.00040558389913140425, 3
(0, 0, 1, 2, 3, 0, 0, 0, 1), 0.0023147636131489605, 0.00048720488585165476, 3
(0, 0, 1, 2, 2, 2, 0, 0, 0), 0.0028102834501342712, 4.715178624400631e-06, 3
(0, 0, 1, 2, 2, 1, 1, 0, 0), 0.0032216583529865923, 0.0005530943342299098, 3
(0, 0, 1, 2, 2, 1, 0, 1, 0), 0.0030986505059101624, 0.017743010811335537, 3
(0, 0, 1, 2, 2, 1, 0, 0, 1), 0.0031932043143935392, 0.023305135355027828, 3
(0, 0, 1, 2, 2, 0, 2, 0, 0), 0.0026580717309425362, 9.730804142455694e-05, 3
(0, 0, 1, 2, 2, 0, 1, 1, 0), 0.0028188917806976116, 0.012016194513824024, 3
(0, 0, 1, 2, 2, 0, 1, 0, 1), 0.0025851072711488574, 0.17833746230548073, 3
(0, 0, 1, 2, 2, 0, 0, 2, 0), 0.003004019195192672, 0.0004477662901039771, 3
(0, 0, 1, 2, 2, 0, 0, 1, 1), 0.0030648185057032123, 0.014857306143334347, 3
(0, 0, 1, 2, 2, 0, 0, 0, 2), 0.0027211076032647875, 0.0005309699580200546, 3
(0, 0, 1, 2, 1, 3, 0, 0, 0), 0.0026614824320810365, 1.6889508506770896e-06, 3
(0, 0, 1, 2, 1, 2, 1, 0, 0), 0.0032040492067685906, 0.0008891849698982152, 3
(0, 0, 1, 2, 1, 2, 0, 1, 0), 0.0030986505059101615, 0.02807915501954047, 3
(0, 0, 1, 2, 1, 2, 0, 0, 1), 0.003507633842482545, 0.029030645918896588, 3
(0, 0, 1, 2, 1, 1, 2, 0, 0), 0.003268560340467155, 0.0007693678808888213, 3
(0, 0, 1, 2, 1, 1, 1, 1, 0), 0.003610046148007015, 0.059762664166388854, 3
(0, 0, 1, 2, 1, 1, 1, 0, 1), 0.003417988008287634, 0.25323345275912873, 3
(0, 0, 1, 2, 1, 1, 0, 2, 0), 0.003216280391372696, 0.016911540121972053, 3
(0, 0, 1, 2, 1, 1, 0, 1, 1), 0.0032071906065707766, 0.1171497842759912, 3
(0, 0, 1, 2, 1, 1, 0, 0, 2), 0.0036252637279450793, 0.019553137819416613, 3
(0, 0, 1, 2, 1, 0, 3, 0, 0), 0.0027259935657795997, 3.923513705609319e-05, 3
(0, 0, 1, 2, 1, 0, 2, 1, 0), 0.002972578761265657, 0.02001791366115115, 3
(0, 0, 1, 2, 1, 0, 2, 0, 1), 0.0031509304550046196, 0.11607448689635999, 3
(0, 0, 1, 2, 1, 0, 1, 2, 0), 0.0030256975130296257, 0.023322859462678425, 3
(0, 0, 1, 2, 1, 0, 1, 1, 1), 0.003374786377081946, 0.24335602867021644, 3
(0, 0, 1, 2, 1, 0, 1, 0, 2), 0.003204049206768588, 0.14234154825915282, 3
(0, 0, 1, 2, 1, 0, 0, 3, 0), 0.002779112317543572, 0.00021939180375926188, 3
(0, 0, 1, 2, 1, 0, 0, 2, 1), 0.0030986505059101624, 0.022502358419962787, 3
(0, 0, 1, 2, 1, 0, 0, 1, 2), 0.0030986505059101624, 0.02250235841996299, 3
(0, 0, 1, 2, 1, 0, 0, 0, 3), 0.0027791123175435707, 0.00021939180375894093, 3
(0, 0, 1, 2, 0, 4, 0, 0, 0), 0.0017023787681339144, 0, 0
(0, 0, 1, 2, 0, 3, 1, 0, 0), 0.0022728368026374503, 0.000491831075702778, 3
(0, 0, 1, 2, 0, 3, 0, 1, 0), 0.0025033713411008827, 0.00483742329328036, 3
(0, 0, 1, 2, 0, 3, 0, 0, 1), 0.00262919314123797, 0.006856415766361211, 3
(0, 0, 1, 2, 0, 2, 2, 0, 0), 0.002250765999709174, 0.0010334988358985757, 3
(0, 0, 1, 2, 0, 2, 1, 1, 0), 0.0028188917806976116, 0.01942520904242892, 3
(0, 0, 1, 2, 0, 2, 1, 0, 1), 0.002514670686276854, 0.08907201476032953, 3
(0, 0, 1, 2, 0, 2, 0, 2, 0), 0.002631931756395308, 0.007443576921309317, 3
(0, 0, 1, 2, 0, 2, 0, 1, 1), 0.002603555220036369, 0.04006326219402621, 3
(0, 0, 1, 2, 0, 2, 0, 0, 2), 0.0029778792206454413, 0.009111601476793203, 3
(0, 0, 1, 2, 0, 1, 3, 0, 0), 0.002460326127030024, 0.0003607050503504941, 3
(0, 0, 1, 2, 0, 1, 2, 1, 0), 0.0029725787612656573, 0.02001791366115119, 3
(0, 0, 1, 2, 0, 1, 2, 0, 1), 0.002766064342043608, 0.08163265306122441, 3
(0, 0, 1, 2, 0, 1, 1, 2, 0), 0.003043306659247628, 0.023674085628201565, 3
(0, 0, 1, 2, 0, 1, 1, 1, 1), 0.0029936206203958113, 0.1728229990541826, 3
(0, 0, 1, 2, 0, 1, 1, 0, 2), 0.0031512217681145854, 0.05738087063528391, 3
(0, 0, 1, 2, 0, 1, 0, 3, 0), 0.0025310540250119964, 0.004423551435960288, 3
(0, 0, 1, 2, 0, 1, 0, 2, 1), 0.0023229576921543122, 0.0610582336029134, 3
(0, 0, 1, 2, 0, 1, 0, 1, 2), 0.00263738722024332, 0.055269674105298344, 3
(0, 0, 1, 2, 0, 1, 0, 0, 3), 0.002845483553101003, 0.005654197051733091, 3
(0, 0, 1, 2, 0, 0, 4, 0, 0), 0.001796123430330201, 0, 0
(0, 0, 1, 2, 0, 0, 3, 1, 0), 0.002657058321668927, 0.004236806189032396, 3
(0, 0, 1, 2, 0, 0, 3, 0, 1), 0.0028805867970047236, 0.008143416703347858, 3
(0, 0, 1, 2, 0, 0, 2, 2, 0), 0.0026580717309425354, 0.009144584088059453, 3
(0, 0, 1, 2, 0, 0, 2, 1, 1), 0.0036306416895589737, 0.02003502629238104, 3
(0, 0, 1, 2, 0, 0, 2, 0, 2), 0.0031994325455900873, 0.011408120126029566, 3
(0, 0, 1, 2, 0, 0, 1, 3, 0), 0.0024972516811874656, 0.005311239782092442, 3
(0, 0, 1, 2, 0, 0, 1, 2, 1), 0.003098650505910161, 0.022502358419962645, 3
(0, 0, 1, 2, 0, 0, 1, 1, 2), 0.0035107867091978768, 0.020943054846043443, 3
(0, 0, 1, 2, 0, 0, 1, 0, 3), 0.002909387884475182, 0.008200739852703448, 3
(0, 0, 1, 2, 0, 0, 0, 4, 0), 0.0017162201100894715, 0, 0
(0, 0, 1, 2, 0, 0, 0, 3, 1), 0.002348595613355913, 0.006203169754188886, 3
(0, 0, 1, 2, 0, 0, 0, 2, 2), 0.0023751601390146595, 0.011044690267348264, 3
(0, 0, 1, 2, 0, 0, 0, 1, 3), 0.002537203341307833, 0.005011947810831601, 3
(0, 0, 1, 2, 0, 0, 0, 0, 4), 0.0018105239740654308, 0, 0
(0, 0, 1, 1, 5, 0, 0, 0, 0), 0.0012532337861193836, 0, 0
(0, 0, 1, 1, 4, 1, 0, 0, 0), 0.002138031877829389, 1.194333163881727e-06, 3
(0, 0, 1, 1, 4, 0, 1, 0, 0), 0.002280384000728978, 1.675605803640876e-05, 3
(0, 0, 1, 1, 4, 0, 0, 1, 0), 0.0023403114909095273, 9.108549299153781e-05, 3
(0, 0, 1, 1, 4, 0, 0, 0, 1), 0.002280384000728978, 0.0001013725772512617, 3
(0, 0, 1, 1, 3, 2, 0, 0, 0), 0.002206648063599866, 2.3974321846404204e-06, 3
(0, 0, 1, 1, 3, 1, 1, 0, 0), 0.0029519851229942652, 0.00022766520535658563, 3
(0, 0, 1, 1, 3, 1, 0, 1, 0), 0.0025660563422413483, 0.012179841814480294, 3
(0, 0, 1, 1, 3, 1, 0, 0, 1), 0.002772649921671094, 0.01734395434418189, 3
(0, 0, 1, 1, 3, 0, 2, 0, 0), 0.002660740733781514, 2.8322315426290126e-05, 3
(0, 0, 1, 1, 3, 0, 1, 1, 0), 0.002793102677332171, 0.0064273331483840415, 3
(0, 0, 1, 1, 3, 0, 1, 0, 1), 0.0027808040447404965, 0.10966868466793661, 3
(0, 0, 1, 1, 3, 0, 0, 2, 0), 0.0028205473742629788, 0.00014588574044587443, 3
(0, 0, 1, 1, 3, 0, 0, 1, 1), 0.0031390501415823036, 0.009426675768902753, 3
(0, 0, 1, 1, 3, 0, 0, 0, 2), 0.0026607407337815134, 0.00016564402247401609, 3
(0, 0, 1, 1, 2, 3, 0, 0, 0), 0.002259669710993848, 1.9824447501648184e-06, 3
(0, 0, 1, 1, 2, 2, 1, 0, 0), 0.003221658352986591, 0.0005530943342294069, 3
(0, 0, 1, 1, 2, 2, 0, 1, 0), 0.002483700239675272, 0.047848752113382, 3
(0, 0, 1, 1, 2, 2, 0, 0, 1), 0.0031170984547976726, 0.04080558821423411, 3
(0, 0, 1, 1, 2, 1, 2, 0, 0), 0.003729823626133998, 0.0003777079311054622, 3
(0, 0, 1, 1, 2, 1, 1, 1, 0), 0.003620802071234805, 0.06301456991799388, 3
(0, 0, 1, 1, 2, 1, 1, 0, 1), 0.0038775736886154572, 0.23523649384030731, 3
(0, 0, 1, 1, 2, 1, 0, 2, 0), 0.003111720493183776, 0.016063705577011738, 3
(0, 0, 1, 1, 2, 1, 0, 1, 1), 0.0034287439315154244, 0.11865174986985494, 3
(0, 0, 1, 1, 2, 1, 0, 0, 2), 0.0036252637279450793, 0.0195531378194165, 3
(0, 0, 1, 1, 2, 0, 3, 0, 0), 0.0027678349841412527, 2.452855638177393e-05, 3
(0, 0, 1, 1, 2, 0, 2, 1, 0), 0.0028188917806976103, 0.01942520904242865, 3
(0, 0, 1, 1, 2, 0, 2, 0, 1), 0.00322165835298659, 0.1471815380861028, 3
(0, 0, 1, 1, 2, 0, 1, 2, 0), 0.002938746761058708, 0.021481701435605797, 3
(0, 0, 1, 1, 2, 0, 1, 1, 1), 0.003631557994462598, 0.32923044987055344, 3
(0, 0, 1, 1, 2, 0, 1, 0, 2), 0.0032216583529865884, 0.17626487004449423, 3
(0, 0, 1, 1, 2, 0, 0, 3, 0), 0.0028876899645023536, 0.00013046103621008475, 3
(0, 0, 1, 1, 2, 0, 0, 2, 1), 0.0036306416895589754, 0.020035026292380704, 3
(0, 0, 1, 1, 2, 0, 0, 1, 2), 0.003510786709197877, 0.02094305484604385, 3
(0, 0, 1, 1, 2, 0, 0, 0, 3), 0.0027678349841412527, 0.00014296814129758696, 3
(0, 0, 1, 1, 1, 4, 0, 0, 0), 0.002217564348920361, 6.006314452183378e-07, 3
(0, 0, 1, 1, 1, 3, 1, 0, 0), 0.0026444762658830376, 0.0005557326670258127, 3
(0, 0, 1, 1, 1, 3, 0, 1, 0), 0.002566056342241346, 0.021084961327686867, 3
(0, 0, 1, 1, 1, 3, 0, 0, 1), 0.002973362073474714, 0.023713685635317616, 3
(0, 0, 1, 1, 1, 2, 2, 0, 0), 0.0031094953982852133, 0.0009148480563983346, 3
(0, 0, 1, 1, 1, 2, 1, 1, 0), 0.003620802071234805, 0.06301456991799433, 3
(0, 0, 1, 1, 1, 2, 1, 0, 1), 0.0034793462752708663, 0.2489895256976836, 3
(0, 0, 1, 1, 1, 2, 0, 2, 0), 0.0029526555510018338, 0.026969409922824192, 3
(0, 0, 1, 1, 1, 2, 0, 1, 1), 0.0030657348106068356, 0.1843262275441544, 3
(0, 0, 1, 1, 1, 2, 0, 0, 2), 0.0037672670134685643, 0.026468074972288994, 3
(0, 0, 1, 1, 1, 1, 3, 0, 0), 0.0030913983205794917, 0.0003392400955795863, 3
(0, 0, 1, 1, 1, 1, 2, 1, 0), 0.0036100461480070133, 0.05976266416638907, 3
(0, 0, 1, 1, 1, 1, 2, 0, 1), 0.0036640037024404924, 0.31196080366709344, 3
(0, 0, 1, 1, 1, 1, 1, 2, 0), 0.0035316262243653236, 0.10972599832863986, 3
(0, 0, 1, 1, 1, 1, 1, 1, 1), 0.005839347640755088, 0.3111886488341248, 3
(0, 0, 1, 1, 1, 1, 1, 0, 2), 0.003992889510032168, 0.3462828429529222, 3
(0, 0, 1, 1, 1, 1, 0, 3, 0), 0.0030129783969378016, 0.008578049871114124, 3
(0, 0, 1, 1, 1, 1, 0, 2, 1), 0.0029936206203958113, 0.17282299905418283, 3
(0, 0, 1, 1, 1, 1, 0, 1, 2), 0.0034009263516291757, 0.13720025593047905, 3
(0, 0, 1, 1, 1, 1, 0, 0, 3), 0.0034202841281711677, 0.011445999728404902, 3
(0, 0, 1, 1, 1, 0, 4, 0, 0), 0.002441025376268586, 1.0102039961302687e-05, 3
(0, 0, 1, 1, 1, 0, 3, 1, 0), 0.0025553004190135525, 0.016760375239449062, 3
(0, 0, 1, 1, 1, 0, 3, 0, 1), 0.0031580195006443387, 0.07671603831260591, 3
(0, 0, 1, 1, 1, 0, 2, 2, 0), 0.002260760622501566, 0.09943046597213812, 3
(0, 0, 1, 1, 1, 0, 2, 1, 1), 0.0036315579944625966, 0.32923044987055383, 3
(0, 0, 1, 1, 1, 0, 2, 0, 2), 0.003466198785763133, 0.1537354085380928, 3
(0, 0, 1, 1, 1, 0, 1, 3, 0), 0.0025553004190135543, 0.020922034759226098, 3
(0, 0, 1, 1, 1, 0, 1, 2, 1), 0.003374786377081945, 0.2433560286702162, 3
(0, 0, 1, 1, 1, 0, 1, 1, 2), 0.003977505458712729, 0.23389959913257496, 3
(0, 0, 1, 1, 1, 0, 1, 0, 3), 0.003158019500644338, 0.09707229076940294, 3
(0, 0, 1, 1, 1, 0, 0, 4, 0), 0.0024410253762685886, 5.956593696301798e-05, 3
(0, 0, 1, 1, 1, 0, 0, 3, 1), 0.002901247883263691, 0.018847018150679302, 3
(0, 0, 1, 1, 1, 0, 0, 2, 2), 0.002952655551001835, 0.049690575644079964, 3
(0, 0, 1, 1, 1, 0, 0, 1, 3), 0.0029012478832636888, 0.018847018150679566, 3
(0, 0, 1, 1, 1, 0, 0, 0, 4), 0.0024410253762685865, 5.9565936963172186e-05, 3
(0, 0, 1, 1, 0, 5, 0, 0, 0), 0.0012797446098163749, 0, 0
(0, 0, 1, 1, 0, 4, 1, 0, 0), 0.002126629572173365, 0.0001511956689287496, 3
(0, 0, 1, 1, 0, 4, 0, 1, 0), 0.002340311490909526, 0.0011727512776452467, 3
(0, 0, 1, 1, 0, 4, 0, 0, 1), 0.002380740076630789, 0.0020687731929042935, 3
(0, 0, 1, 1, 0, 3, 2, 0, 0), 0.0020404125059327303, 0.00043822319629696106, 3
(0, 0, 1, 1, 0, 3, 1, 1, 0), 0.002793102677332169, 0.0064273331483840415, 3
(0, 0, 1, 1, 0, 3, 1, 0, 1), 0.0023825766313959064, 0.054555548266758895, 3
(0, 0, 1, 1, 0, 3, 0, 2, 0), 0.002661482432081033, 0.0022283919088423158, 3
(0, 0, 1, 1, 0, 3, 0, 1, 1), 0.0027760410206737135, 0.017608238692055005, 3
(0, 0, 1, 1, 0, 3, 0, 0, 2), 0.002802744019305, 0.0035150405026604555, 3
(0, 0, 1, 1, 0, 2, 3, 0, 0), 0.002094485108898488, 0.0004053913538659982, 3
(0, 0, 1, 1, 0, 2, 2, 1, 0), 0.0028188917806976116, 0.012016194513824258, 3
(0, 0, 1, 1, 0, 2, 2, 0, 1), 0.002124135298591981, 0.1904351225074725, 3
(0, 0, 1, 1, 0, 2, 1, 2, 0), 0.00340001004672555, 0.01099312267573175, 3
(0, 0, 1, 1, 0, 2, 1, 1, 1), 0.003065734810606834, 0.18432622754415456, 3
(0, 0, 1, 1, 0, 2, 1, 0, 2), 0.0028864668119642505, 0.06371610231402938, 3
(0, 0, 1, 1, 0, 2, 0, 3, 0), 0.0026756033749264258, 0.002192654117824931, 3
(0, 0, 1, 1, 0, 2, 0, 2, 1), 0.0026035552200363676, 0.04006326219402621, 3
(0, 0, 1, 1, 0, 2, 0, 1, 2), 0.0027847684673806983, 0.040606589120120565, 3
(0, 0, 1, 1, 0, 2, 0, 0, 3), 0.0028568166222707595, 0.003373134533908873, 3
(0, 0, 1, 1, 0, 1, 4, 0, 0), 0.0022077384766220013, 0.00011928453611357802, 3
(0, 0, 1, 1, 0, 1, 3, 1, 0), 0.0025553004190135525, 0.009088680246471298, 3
(0, 0, 1, 1, 0, 1, 3, 0, 1), 0.002559079935496129, 0.048513545503280575, 3
(0, 0, 1, 1, 0, 1, 2, 2, 0), 0.002881088850350349, 0.017655184165853686, 3
(0, 0, 1, 1, 0, 1, 2, 1, 1), 0.0034287439315154235, 0.11865174986985483, 3
(0, 0, 1, 1, 0, 1, 2, 0, 2), 0.0029890039592173102, 0.06093221811686001, 3
(0, 0, 1, 1, 0, 1, 1, 3, 0), 0.0028628092761247806, 0.00925638375723238, 3
(0, 0, 1, 1, 0, 1, 1, 2, 1), 0.0032071906065707753, 0.1171497842759912, 3
(0, 0, 1, 1, 0, 1, 1, 1, 2), 0.0034116822748569676, 0.14361150998695907, 3
(0, 0, 1, 1, 0, 1, 1, 0, 3), 0.0030673009444109767, 0.02810036768481534, 3
(0, 0, 1, 1, 0, 1, 0, 4, 0), 0.0023614929051776158, 0.0011036318454947782, 3
(0, 0, 1, 1, 0, 1, 0, 3, 1), 0.002337526610551481, 0.03341566729728666, 3
(0, 0, 1, 1, 0, 1, 0, 2, 2), 0.002084634023661171, 0.12270434752599237, 3
(0, 0, 1, 1, 0, 1, 0, 1, 3), 0.0025382387623551, 0.03447714104539159, 3
(0, 0, 1, 1, 0, 1, 0, 0, 4), 0.0024618489810794256, 0.001787692879824148, 3
(0, 0, 1, 1, 0, 0, 5, 0, 0), 0.0013067809112992533, 0, 0
(0, 0, 1, 1, 0, 0, 4, 1, 0), 0.002221410361750217, 0.0016817515559874876, 3
(0, 0, 1, 1, 0, 0, 4, 0, 1), 0.0024689917286808984, 0.002728097901929713, 3
(0, 0, 1, 1, 0, 0, 3, 2, 0), 0.0021425612357058314, 0.004423037333464425, 3
(0, 0, 1, 1, 0, 0, 3, 1, 1), 0.003139050141582301, 0.009426675768903141, 3
(0, 0, 1, 1, 0, 0, 3, 0, 2), 0.002905281166558058, 0.00470845681167311, 3
(0, 0, 1, 1, 0, 0, 2, 3, 0), 0.0021026095755854683, 0.004641491298384985, 3
(0, 0, 1, 1, 0, 0, 2, 2, 1), 0.0030648185057032084, 0.014857306143334017, 3
(0, 0, 1, 1, 0, 0, 2, 1, 2), 0.0038674900966757988, 0.011996414706768677, 3
(0, 0, 1, 1, 0, 0, 2, 0, 3), 0.002905281166558059, 0.0047084568116733325, 3
(0, 0, 1, 1, 0, 0, 1, 4, 0), 0.0021614828715696695, 0.0020432031039797306, 3
(0, 0, 1, 1, 0, 0, 1, 3, 1), 0.002524032427359845, 0.01140586912076495, 3
(0, 0, 1, 1, 0, 0, 1, 2, 2), 0.003064818505703213, 0.014857306143334652, 3
(0, 0, 1, 1, 0, 0, 1, 1, 3), 0.003139050141582304, 0.009426675768903029, 3
(0, 0, 1, 1, 0, 0, 1, 0, 4), 0.0024689917286808993, 0.002728097901930048, 3
(0, 0, 1, 1, 0, 0, 0, 5, 0), 0.001286805081239071, 0, 0
(0, 0, 1, 1, 0, 0, 0, 4, 1), 0.002161482871569672, 0.0020432031039798156, 3
(0, 0, 1, 1, 0, 0, 0, 3, 2), 0.002102609575585472, 0.004641491298385166, 3
(0, 0, 1, 1, 0, 0, 0, 2, 3), 0.0021425612357058384, 0.004423037333464411, 3
(0, 0, 1, 1, 0, 0, 0, 1, 4), 0.0022214103617502197, 0.0016817515559881435, 3
(0, 0, 1, 1, 0, 0, 0, 0, 5), 0.0013067809112992537, 0, 0
(0, 0, 1, 0, 6, 0, 0, 0, 0), 0.0004922889061178742, 0, 0
(0, 0, 1, 0, 5, 1, 0, 0, 0), 0.001206576406190067, 0, 0
(0, 0, 1, 0, 5, 0, 1, 0, 0), 0.0013017948467536618, 0, 0
(0, 0, 1, 0, 5, 0, 0, 1, 0), 0.001292941721459667, 0, 0
(0, 0, 1, 0, 5, 0, 0, 0, 1), 0.0012987019389537583, 0, 0
(0, 0, 1, 0, 4, 2, 0, 0, 0), 0.0014100121530574352, 0, 0
(0, 0, 1, 0, 4, 1, 1, 0, 0), 0.002280384000728979, 1.6756058036019966e-05, 3
(0, 0, 1, 0, 4, 1, 0, 1, 0), 0.002050263007490236, 0.0022486390883865726, 3
(0, 0, 1, 0, 4, 1, 0, 0, 1), 0.0021921530329801413, 0.004706082610641579, 3
(0, 0, 1, 0, 4, 0, 2, 0, 0), 0.0017923259696853355, 0, 0
(0, 0, 1, 0, 4, 0, 1, 1, 0), 0.0023403114909095273, 0.0011727512776448909, 3
(0, 0, 1, 0, 4, 0, 1, 0, 1), 0.0024274784633940773, 0.02289243270023934, 3
(0, 0, 1, 0, 4, 0, 0, 2, 0), 0.0017569134685093569, 0, 0
(0, 0, 1, 0, 4, 0, 0, 1, 1), 0.0024689917286809, 0.0027280979019302615, 3
(0, 0, 1, 0, 4, 0, 0, 0, 2), 0.0017785142841122, 0, 0
(0, 0, 1, 0, 3, 3, 0, 0, 0), 0.0013878521356749194, 0, 0
(0, 0, 1, 0, 3, 2, 1, 0, 0), 0.0022904459488554516, 8.462442701057761e-05, 3
(0, 0, 1, 0, 3, 2, 0, 1, 0), 0.0017182909521840028, 0.021872834750948762, 3
(0, 0, 1, 0, 3, 2, 0, 0, 1), 0.002112933057785998, 0.022426650827398933, 3
(0, 0, 1, 0, 3, 1, 2, 0, 0), 0.00286751680973111, 3.412616912804787e-05, 3
(0, 0, 1, 0, 3, 1, 1, 1, 0), 0.002566056342241347, 0.021084961327686932, 3
(0, 0, 1, 0, 3, 1, 1, 0, 1), 0.0030186656158239546, 0.08555174487230426, 3
(0, 0, 1, 0, 3, 1, 0, 2, 0), 0.002242243061295694, 0.004382386862612954, 3
(0, 0, 1, 0, 3, 1, 0, 1, 1), 0.002559079935496129, 0.04851354550328032, 3
(0, 0, 1, 0, 3, 1, 0, 0, 2), 0.002665686254368146, 0.007343410557728302, 3
(0, 0, 1, 0, 3, 0, 3, 0, 0), 0.001964922996550578, 0, 0
(0, 0, 1, 0, 3, 0, 2, 1, 0), 0.002503371341100882, 0.004837423293280441, 3
(0, 0, 1, 0, 3, 0, 2, 0, 1), 0.0028211362324250693, 0.04066054265584423, 3
(0, 0, 1, 0, 3, 0, 1, 2, 0), 0.0024502525893369148, 0.005313170591142575, 3
(0, 0, 1, 0, 3, 0, 1, 1, 1), 0.003158019500644339, 0.07671603831260562, 3
(0, 0, 1, 0, 3, 0, 1, 0, 2), 0.0027968185681315583, 0.0504497157075632, 3
(0, 0, 1, 0, 3, 0, 0, 3, 0), 0.0019118042447866105, 0, 0
(0, 0, 1, 0, 3, 0, 0, 2, 1), 0.0028805867970047258, 0.008143416703348038, 3
(0, 0, 1, 0, 3, 0, 0, 1, 2), 0.002909387884475183, 0.008200739852703254, 3
(0, 0, 1, 0, 3, 0, 0, 0, 3), 0.001940605332257067, 0, 0
(0, 0, 1, 0, 2, 4, 0, 0, 0), 0.001401019227318523, 0, 0
(0, 0, 1, 0, 2, 3, 1, 0, 0), 0.002142561235705837, 0.00011513580689870898, 3
(0, 0, 1, 0, 2, 3, 0, 1, 0), 0.0017182909521840026, 0.021872834750948707, 3
(0, 0, 1, 0, 2, 3, 0, 0, 1), 0.0021084792909914726, 0.023649864136994526, 3
(0, 0, 1, 0, 2, 2, 2, 0, 0), 0.0028887033737759605, 0.00013537650280591858, 3
(0, 0, 1, 0, 2, 2, 1, 1, 0), 0.0024837002396752715, 0.04784875211338182, 3
(0, 0, 1, 0, 2, 2, 1, 0, 1), 0.0029725787612656586, 0.13199527797710145, 3
(0, 0, 1, 0, 2, 2, 0, 2, 0), 0.002004750305556313, 0.02352127547370241, 3
(0, 0, 1, 0, 2, 2, 0, 1, 1), 0.0021241352985919807, 0.19043512250747244, 3
(0, 0, 1, 0, 2, 2, 0, 0, 2), 0.002799527526906479, 0.02337491274699832, 3
(0, 0, 1, 0, 2, 1, 3, 0, 0), 0.0029215894126968685, 3.244673355403244e-05, 3
(0, 0, 1, 0, 2, 1, 2, 1, 0), 0.0030986505059101607, 0.028079155019540152, 3
(0, 0, 1, 0, 2, 1, 2, 0, 1), 0.0036852357026992567, 0.11388170850905292, 3
(0, 0, 1, 0, 2, 1, 1, 2, 0), 0.002603555220036367, 0.07711487996784863, 3
(0, 0, 1, 0, 2, 1, 1, 1, 1), 0.003664003702440493, 0.311960803667094, 3
(0, 0, 1, 0, 2, 1, 1, 0, 2), 0.0036091298431033913, 0.1456434478247747, 3
(0, 0, 1, 0, 2, 1, 0, 3, 0), 0.0024264941268230767, 0.003089235047833966, 3
(0, 0, 1, 0, 2, 1, 0, 2, 1), 0.0027660643420436078, 0.08163265306122466, 3
(0, 0, 1, 0, 2, 1, 0, 1, 2), 0.0031850537683215355, 0.07135895698026129, 3
(0, 0, 1, 0, 2, 1, 0, 0, 3), 0.002845483553101002, 0.005654197051732855, 3
(0, 0, 1, 0, 2, 0, 4, 0, 0), 0.0017905333158140379, 0, 0
(0, 0, 1, 0, 2, 0, 3, 1, 0), 0.0023332412184188913, 0.00668578013590751, 3
(0, 0, 1, 0, 2, 0, 3, 0, 1), 0.00282113623242507, 0.040660542655844734, 3
(0, 0, 1, 0, 2, 0, 2, 2, 0), 0.002066108572539545, 0.040708717529515874, 3
(0, 0, 1, 0, 2, 0, 2, 1, 1), 0.0032216583529865906, 0.14718153808610288, 3
(0, 0, 1, 0, 2, 0, 2, 0, 2), 0.0030562991442871297, 0.07745770269254122, 3
(0, 0, 1, 0, 2, 0, 1, 3, 0), 0.0022624162160669345, 0.0077223463987097, 3
(0, 0, 1, 0, 2, 0, 1, 2, 1), 0.0031509304550046205, 0.11607448689635955, 3
(0, 0, 1, 0, 2, 0, 1, 1, 2), 0.0036676265564812563, 0.11843267315546328, 3
(0, 0, 1, 0, 2, 0, 1, 0, 3), 0.0027791123175435694, 0.05157997057742509, 3
(0, 0, 1, 0, 2, 0, 0, 4, 0), 0.001755120814638059, 0, 0
(0, 0, 1, 0, 2, 0, 0, 3, 1), 0.002750408334443102, 0.010138445375618988, 3
(0, 0, 1, 0, 2, 0, 0, 2, 2), 0.003021080851851129, 0.026755016398653502, 3
(0, 0, 1, 0, 2, 0, 0, 1, 3), 0.0027792094219135583, 0.010253353966459839, 3
(0, 0, 1, 0, 2, 0, 0, 0, 4), 0.0017695213583732868, 0, 0
(0, 0, 1, 0, 1, 5, 0, 0, 0), 0.001199382065598937, 0, 0
(0, 0, 1, 0, 1, 4, 1, 0, 0), 0.002058556931004558, 4.042854932539225e-05, 3
(0, 0, 1, 0, 1, 4, 0, 1, 0), 0.002050263007490234, 0.0022486390883861146, 3
(0, 0, 1, 0, 1, 4, 0, 0, 1), 0.0021854723827883526, 0.0054222916911699365, 3
(0, 0, 1, 0, 1, 3, 2, 0, 0), 0.0023119496600883067, 9.216274219583897e-05, 3
(0, 0, 1, 0, 1, 3, 1, 1, 0), 0.0025660563422413452, 0.012179841814479894, 3
(0, 0, 1, 0, 1, 3, 1, 0, 1), 0.0025346534546125026, 0.09872688180039037, 3
(0, 0, 1, 0, 1, 3, 0, 2, 0), 0.0022782147642513434, 0.00439092617810782, 3
(0, 0, 1, 0, 1, 3, 0, 1, 1), 0.0023825766313959047, 0.05455554826675881, 3
(0, 0, 1, 0, 1, 3, 0, 0, 2), 0.002683842890145692, 0.008220396161106525, 3
(0, 0, 1, 0, 1, 2, 3, 0, 0), 0.002513906976203679, 6.490575733752627e-05, 3
(0, 0, 1, 0, 1, 2, 2, 1, 0), 0.003098650505910159, 0.017743010811335756, 3
(0, 0, 1, 0, 1, 2, 2, 0, 1), 0.0029725787612656595, 0.13199527797710123, 3
(0, 0, 1, 0, 1, 2, 1, 2, 0), 0.0030472093594852085, 0.03099970041608698, 3
(0, 0, 1, 0, 1, 2, 1, 1, 1), 0.0034793462752708646, 0.24898952569768465, 3
(0, 0, 1, 0, 1, 2, 1, 0, 2), 0.003326765740735055, 0.13728775100638327, 3
(0, 0, 1, 0, 1, 2, 0, 3, 0), 0.002462465829778726, 0.003083448938988073, 3
(0, 0, 1, 0, 1, 2, 0, 2, 1), 0.0025146706862768523, 0.08907201476032969, 3
(0, 0, 1, 0, 1, 2, 0, 1, 2), 0.002920298812171198, 0.08282736571011472, 3
(0, 0, 1, 0, 1, 2, 0, 0, 3), 0.002868093955673075, 0.006069326365812955, 3
(0, 0, 1, 0, 1, 1, 4, 0, 0), 0.002361492905177616, 1.4287633837199508e-05, 3
(0, 0, 1, 0, 1, 1, 3, 1, 0), 0.002635762941033957, 0.013796510998535053, 3
(0, 0, 1, 0, 1, 1, 3, 0, 1), 0.003018665615823954, 0.08555174487230438, 3
(0, 0, 1, 0, 1, 1, 2, 2, 0), 0.0025458973093280103, 0.06626055205752387, 3
(0, 0, 1, 0, 1, 1, 2, 1, 1), 0.0038775736886154572, 0.23523649384030773, 3
(0, 0, 1, 0, 1, 1, 2, 0, 2), 0.003446912034206116, 0.13652005300836928, 3
(0, 0, 1, 0, 1, 1, 1, 3, 0), 0.002566056342241344, 0.026530346079185283, 3
(0, 0, 1, 0, 1, 1, 1, 2, 1), 0.003417988008287632, 0.25323345275912895, 3
(0, 0, 1, 0, 1, 1, 1, 1, 2), 0.004071309433673858, 0.22708388798393983, 3
(0, 0, 1, 0, 1, 1, 1, 0, 3), 0.0032193777676275724, 0.09528091395046405, 3
(0, 0, 1, 0, 1, 1, 0, 4, 0), 0.002326639605781308, 0.0007085099808674254, 3
(0, 0, 1, 0, 1, 1, 0, 3, 1), 0.0025590799354961286, 0.0485135455032808, 3
(0, 0, 1, 0, 1, 1, 0, 2, 2), 0.002632300571739387, 0.12475663115974805, 3
(0, 0, 1, 0, 1, 1, 0, 1, 3), 0.00282949868609236, 0.048444623829670214, 3
(0, 0, 1, 0, 1, 1, 0, 0, 4), 0.002461848981079425, 0.0017876928798240656, 3
(0, 0, 1, 0, 1, 0, 5, 0, 0), 0.0013003607236566227, 0, 0
(0, 0, 1, 0, 1, 0, 4, 1, 0), 0.00208511630688654, 0.003506719295256408, 3
(0, 0, 1, 0, 1, 0, 4, 0, 1), 0.002427478463394077, 0.02289243270024064, 3
(0, 0, 1, 0, 1, 0, 3, 2, 0), 0.0017769027140941442, 0.03813397229672483, 3
(0, 0, 1, 0, 1, 0, 3, 1, 1), 0.0027808040447404956, 0.10966868466793718, 3
(0, 0, 1, 0, 1, 0, 3, 0, 2), 0.0028039891836167522, 0.05517059590482648, 3
(0, 0, 1, 0, 1, 0, 2, 3, 0), 0.0017591964635061553, 0.04255184798165042, 3
(0, 0, 1, 0, 1, 0, 2, 2, 1), 0.002585107271148856, 0.1783374623054806, 3
(0, 0, 1, 0, 1, 0, 2, 1, 2), 0.003612193740671462, 0.13091968622430147, 3
(0, 0, 1, 0, 1, 0, 2, 0, 3), 0.002786282933028763, 0.0565020326012736, 3
(0, 0, 1, 0, 1, 0, 1, 4, 0), 0.002058556931004557, 0.004133565013200745, 3
(0, 0, 1, 0, 1, 0, 1, 3, 1), 0.0024732951876292675, 0.09696907460395789, 3
(0, 0, 1, 0, 1, 0, 1, 2, 2), 0.0032040492067685897, 0.1346495335021264, 3
(0, 0, 1, 0, 1, 0, 1, 1, 3), 0.0031580195006443382, 0.09392896936844926, 3
(0, 0, 1, 0, 1, 0, 1, 0, 4), 0.0024009190875120922, 0.029700489821543417, 3
(0, 0, 1, 0, 1, 0, 0, 5, 0), 0.0012915075983626284, 0, 0
(0, 0, 1, 0, 1, 0, 0, 4, 1), 0.0022737240348384637, 0.006453273862531125, 3
(0, 0, 1, 0, 1, 0, 0, 3, 2), 0.00239584464971388, 0.025762881820791915, 3
(0, 0, 1, 0, 1, 0, 0, 2, 3), 0.0023958446497138806, 0.02576288182079181, 3
(0, 0, 1, 0, 1, 0, 0, 1, 4), 0.002273724034838463, 0.006453273862530869, 3
(0, 0, 1, 0, 1, 0, 0, 0, 5), 0.0012915075983626276, 0, 0
(0, 0, 1, 0, 0, 6, 0, 0, 0), 0.0004904903209700917, 0, 0
(0, 0, 1, 0, 0, 5, 1, 0, 0), 0.0012278524901788545, 0, 0
(0, 0, 1, 0, 0, 5, 0, 1, 0), 0.0012929417214596658, 0, 0
(0, 0, 1, 0, 0, 5, 0, 0, 1), 0.0012964750555564954, 0, 0
(0, 0, 1, 0, 0, 4, 2, 0, 0), 0.0015145423948639348, 0, 0
(0, 0, 1, 0, 0, 4, 1, 1, 0), 0.0023403114909095256, 9.108549299131598e-05, 3
(0, 0, 1, 0, 0, 4, 1, 0, 1), 0.002185472382788352, 0.005422291691170041, 3
(0, 0, 1, 0, 0, 4, 0, 2, 0), 0.0017748993199871803, 0, 0
(0, 0, 1, 0, 0, 4, 0, 1, 1), 0.002380740076630786, 0.0020687731929039965, 3
(0, 0, 1, 0, 0, 4, 0, 0, 2), 0.0017875926020009738, 0, 0
(0, 0, 1, 0, 0, 3, 3, 0, 0), 0.0015572405600573895, 0, 0
(0, 0, 1, 0, 0, 3, 2, 1, 0), 0.002503371341100881, 0.00040558389913204654, 3
(0, 0, 1, 0, 0, 3, 2, 0, 1), 0.0021084792909914726, 0.023649864136993982, 3
(0, 0, 1, 0, 0, 3, 1, 2, 0), 0.0028939067287857513, 0.0002069305357053504, 3
(0, 0, 1, 0, 0, 3, 1, 1, 1), 0.0029733620734747105, 0.023713685635317998, 3
(0, 0, 1, 0, 0, 3, 1, 0, 2), 0.0025144544657632237, 0.00959907548080595, 3
(0, 0, 1, 0, 0, 3, 0, 3, 0), 0.001947775947742259, 0, 0
(0, 0, 1, 0, 0, 3, 0, 2, 1), 0.0026291931412379655, 0.006856415766360933, 3
(0, 0, 1, 0, 0, 3, 0, 1, 2), 0.0026446329283248454, 0.007384611517612561, 3
(0, 0, 1, 0, 0, 3, 0, 0, 3), 0.0019632157348291397, 0, 0
(0, 0, 1, 0, 0, 2, 4, 0, 0), 0.0015217426667315495, 0, 0
(0, 0, 1, 0, 0, 2, 3, 1, 0), 0.0023332412184188913, 0.0005558693348463726, 3
(0, 0, 1, 0, 0, 2, 3, 0, 1), 0.0021129330577859995, 0.02242665082739906, 3
(0, 0, 1, 0, 0, 2, 2, 2, 0), 0.0028994592970037463, 0.0008335082071036471, 3
(0, 0, 1, 0, 0, 2, 2, 1, 1), 0.003117098454797671, 0.040805588214234044, 3
(0, 0, 1, 0, 0, 2, 2, 0, 2), 0.002464335985884138, 0.028240505394320235, 3
(0, 0, 1, 0, 0, 2, 1, 3, 0), 0.0028539550686653863, 0.00021418932280960605, 3
(0, 0, 1, 0, 0, 2, 1, 2, 1), 0.0035076338424825416, 0.029030645918896755, 3
(0, 0, 1, 0, 0, 2, 1, 1, 2), 0.0032983117021420003, 0.04687448652590344, 3
(0, 0, 1, 0, 0, 2, 1, 0, 3), 0.0026446329283248476, 0.007384611517612005, 3
(0, 0, 1, 0, 0, 2, 0, 4, 0), 0.0017820995918547955, 0, 0
(0, 0, 1, 0, 0, 2, 0, 3, 1), 0.0025034684454708685, 0.008551361469835506, 3
(0, 0, 1, 0, 0, 2, 0, 2, 2), 0.0024643359858841363, 0.028240505394320017, 3
(0, 0, 1, 0, 0, 2, 0, 1, 3), 0.002514454465763223, 0.009599075480805673, 3
(0, 0, 1, 0, 0, 2, 0, 0, 4), 0.0017875926020009736, 0, 0
(0, 0, 1, 0, 0, 1, 5, 0, 0), 0.0012336127076729463, 0, 0
(0, 0, 1, 0, 0, 1, 4, 1, 0), 0.00208511630688654, 0.00023439749928109993, 3
(0, 0, 1, 0, 0, 1, 4, 0, 1), 0.0021921530329801413, 0.0047060826106411074, 3
(0, 0, 1, 0, 0, 1, 3, 2, 0), 0.0021845851505873327, 0.0006475347377124637, 3
(0, 0, 1, 0, 0, 1, 3, 1, 1), 0.0027726499216710917, 0.017343954344182226, 3
(0, 0, 1, 0, 0, 1, 3, 0, 2), 0.00250346844547087, 0.008551361469835754, 3
(0, 0, 1, 0, 0, 1, 2, 3, 0), 0.0023147636131489575, 0.0004872048858519939, 3
(0, 0, 1, 0, 0, 1, 2, 2, 1), 0.0031932043143935327, 0.023305135355028327, 3
(0, 0, 1, 0, 0, 1, 2, 1, 2), 0.0035076338424825434, 0.029030645918896977, 3
(0, 0, 1, 0, 0, 1, 2, 0, 3), 0.002629193141237968, 0.006856415766360753, 3
(0, 0, 1, 0, 0, 1, 1, 4, 0), 0.0022803840007289754, 0.00010137257725075266, 3
(0, 0, 1, 0, 0, 1, 1, 3, 1), 0.0027726499216710896, 0.017343954344181754, 3
(0, 0, 1, 0, 0, 1, 1, 2, 2), 0.0031170984547976696, 0.04080558821423493, 3
(0, 0, 1, 0, 0, 1, 1, 1, 3), 0.0029733620734747105, 0.02371368563531796, 3
(0, 0, 1, 0, 0, 1, 1, 0, 4), 0.0023807400766307878, 0.0020687731929040225, 3
(0, 0, 1, 0, 0, 1, 0, 5, 0), 0.0012987019389537576, 0, 0
(0, 0, 1, 0, 0, 1, 0, 4, 1), 0.002192153032980139, 0.004706082610641205, 3
(0, 0, 1, 0, 0, 1, 0, 3, 2), 0.0021129330577859965, 0.022426650827398878, 3
(0, 0, 1, 0, 0, 1, 0, 2, 3), 0.0021084792909914704, 0.023649864136994186, 3
(0, 0, 1, 0, 0, 1, 0, 1, 4), 0.0021854723827883513, 0.005422291691169446, 3
(0, 0, 1, 0, 0, 1, 0, 0, 5), 0.001296475055556495, 0, 0
(0, 0, 1, 0, 0, 0, 6, 0, 0), 0.0004919303753436146, 0, 0
(0, 0, 1, 0, 0, 0, 5, 1, 0), 0.001207876660118671, 0, 0
(0, 0, 1, 0, 0, 0, 5, 0, 1), 0.001298701938953758, 0, 0
(0, 0, 1, 0, 0, 0, 4, 2, 0), 0.001420238530887971, 0, 0
(0, 0, 1, 0, 0, 0, 4, 1, 1), 0.0022803840007289762, 0.00010137257725133104, 3
(0, 0, 1, 0, 0, 0, 4, 0, 2), 0.0017820995918547968, 0, 0
(0, 0, 1, 0, 0, 0, 3, 3, 0), 0.0014085844922258302, 0, 0
(0, 0, 1, 0, 0, 0, 3, 2, 1), 0.002314763613148957, 0.0004872048858515186, 3
(0, 0, 1, 0, 0, 0, 3, 1, 2), 0.002853955068665387, 0.0002141893228098489, 3
(0, 0, 1, 0, 0, 0, 3, 0, 3), 0.0019477759477422607, 0, 0
(0, 0, 1, 0, 0, 0, 2, 4, 0), 0.0014202385308879715, 0, 0
(0, 0, 1, 0, 0, 0, 2, 3, 1), 0.0021845851505873353, 0.0006475347377126332, 3
(0, 0, 1, 0, 0, 0, 2, 2, 2), 0.002899459297003749, 0.0008335082071037499, 3
(0, 0, 1, 0, 0, 0, 2, 1, 3), 0.0028939067287857547, 0.00020693053570504488, 3
(0, 0, 1, 0, 0, 0, 2, 0, 4), 0.0017748993199871827, 0, 0
(0, 0, 1, 0, 0, 0, 1, 5, 0), 0.001207876660118671, 0, 0
(0, 0, 1, 0, 0, 0, 1, 4, 1), 0.00208511630688654, 0.0002343974992806186, 3
(0, 0, 1, 0, 0, 0, 1, 3, 2), 0.0023332412184188917, 0.0005558693348466663, 3
(0, 0, 1, 0, 0, 0, 1, 2, 3), 0.0025033713411008822, 0.00040558389913138604, 3
(0, 0, 1, 0, 0, 0, 1, 1, 4), 0.002340311490909527, 9.10854929913742e-05, 3
(0, 0, 1, 0, 0, 0, 1, 0, 5), 0.0012929417214596667, 0, 0
(0, 0, 1, 0, 0, 0, 0, 6, 0), 0.0004919303753436146, 0, 0
(0, 0, 1, 0, 0, 0, 0, 5, 1), 0.001233612707672946, 0, 0
(0, 0, 1, 0, 0, 0, 0, 4, 2), 0.0015217426667315484, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 3), 0.0015572405600573888, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 4), 0.001514542394863934, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 5), 0.0012278524901788545, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 6), 0.0004904903209700915, 0, 0
(0, 0, 0, 7, 0, 0, 0, 0, 0), 0.00014049850626253262, 0, 0
(0, 0, 0, 6, 1, 0, 0, 0, 0), 0.0004721982700635147, 0, 0
(0, 0, 0, 6, 0, 1, 0, 0, 0), 0.0004922889061178744, 0, 0
(0, 0, 0, 6, 0, 0, 1, 0, 0), 0.0004904903209700914, 0, 0
(0, 0, 0, 6, 0, 0, 0, 1, 0), 0.0004919303753436146, 0, 0
(0, 0, 0, 6, 0, 0, 0, 0, 1), 0.0004919303753436145, 0, 0
(0, 0, 0, 5, 2, 0, 0, 0, 0), 0.0007327140188107215, 0, 0
(0, 0, 0, 5, 1, 1, 0, 0, 0), 0.0012532337861193845, 0, 0
(0, 0, 0, 5, 1, 0, 1, 0, 0), 0.0011993820655989364, 0, 0
(0, 0, 0, 5, 1, 0, 0, 1, 0), 0.0012336127076729465, 0, 0
(0, 0, 0, 5, 1, 0, 0, 0, 1), 0.0012078766601186714, 0, 0
(0, 0, 0, 5, 0, 2, 0, 0, 0), 0.0008331671990825194, 0, 0
(0, 0, 0, 5, 0, 1, 1, 0, 0), 0.0012797446098163745, 0, 0
(0, 0, 0, 5, 0, 1, 0, 1, 0), 0.0013003607236566233, 0, 0
(0, 0, 0, 5, 0, 1, 0, 0, 1), 0.0012987019389537587, 0, 0
(0, 0, 0, 5, 0, 0, 2, 0, 0), 0.000824174273343606, 0, 0
(0, 0, 0, 5, 0, 0, 1, 1, 0), 0.0013067809112992537, 0, 0
(0, 0, 0, 5, 0, 0, 1, 0, 1), 0.001291507598362628, 0, 0
(0, 0, 0, 5, 0, 0, 0, 2, 0), 0.0008313745452112213, 0, 0
(0, 0, 0, 5, 0, 0, 0, 1, 1), 0.0012868050812390713, 0, 0
(0, 0, 0, 5, 0, 0, 0, 0, 2), 0.0008313745452112209, 0, 0
(0, 0, 0, 4, 3, 0, 0, 0, 0), 0.0008206402499523214, 0, 0
(0, 0, 0, 4, 2, 1, 0, 0, 0), 0.0015783496218681262, 0, 0
(0, 0, 0, 4, 2, 0, 1, 0, 0), 0.0014010192273185202, 0, 0
(0, 0, 0, 4, 2, 0, 0, 1, 0), 0.001521742666731548, 0, 0
(0, 0, 0, 4, 2, 0, 0, 0, 1), 0.0014202385308879724, 0, 0
(0, 0, 0, 4, 1, 2, 0, 0, 0), 0.0017792559824117205, 0, 0
(0, 0, 0, 4, 1, 1, 1, 0, 0), 0.002217564348920358, 6.006314452480406e-07, 3
(0, 0, 0, 4, 1, 1, 0, 1, 0), 0.0023614929051776153, 1.4287633837480327e-05, 3
(0, 0, 0, 4, 1, 1, 0, 0, 1), 0.002280384000728978, 0.0001013725772514364, 3
(0, 0, 0, 4, 1, 0, 2, 0, 0), 0.0015839397363842888, 0, 0
(0, 0, 0, 4, 1, 0, 1, 1, 0), 0.0022077384766220004, 0.0001192845361135279, 3
(0, 0, 0, 4, 1, 0, 1, 0, 1), 0.002058556931004556, 0.004133565013200571, 3
(0, 0, 0, 4, 1, 0, 0, 2, 0), 0.0017190637195325467, 0, 0
(0, 0, 0, 4, 1, 0, 0, 1, 1), 0.0021614828715696708, 0.0020432031039798624, 3
(0, 0, 0, 4, 1, 0, 0, 0, 2), 0.0016175595836889708, 0, 0
(0, 0, 0, 4, 0, 3, 0, 0, 0), 0.0010215466104959168, 0, 0
(0, 0, 0, 4, 0, 2, 1, 0, 0), 0.001702378768133913, 0, 0
(0, 0, 0, 4, 0, 2, 0, 1, 0), 0.0017905333158140377, 0, 0
(0, 0, 0, 4, 0, 2, 0, 0, 1), 0.0017820995918547975, 0, 0
(0, 0, 0, 4, 0, 1, 2, 0, 0), 0.0016843929166560868, 0, 0
(0, 0, 0, 4, 0, 1, 1, 1, 0), 0.002441025376268586, 1.0102039961310476e-05, 3
(0, 0, 0, 4, 0, 1, 1, 0, 1), 0.002326639605781309, 0.0007085099808673062, 3
(0, 0, 0, 4, 0, 1, 0, 2, 0), 0.0017869480080714409, 0, 0
(0, 0, 0, 4, 0, 1, 0, 1, 1), 0.002361492905177617, 0.0011036318454945926, 3
(0, 0, 0, 4, 0, 1, 0, 0, 2), 0.0017785142841122007, 0, 0
(0, 0, 0, 4, 0, 0, 3, 0, 0), 0.0010035607590180898, 0, 0
(0, 0, 0, 4, 0, 0, 2, 1, 0), 0.0017961234303302, 0, 0
(0, 0, 0, 4, 0, 0, 2, 0, 1), 0.0017551208146380569, 0, 0
(0, 0, 0, 4, 0, 0, 1, 2, 0), 0.0018105239740654302, 0, 0
(0, 0, 0, 4, 0, 0, 1, 1, 1), 0.002441025376268587, 5.956593696316462e-05, 3
(0, 0, 0, 4, 0, 0, 1, 0, 2), 0.0017695213583732866, 0, 0
(0, 0, 0, 4, 0, 0, 0, 3, 0), 0.0010179613027533202, 0, 0
(0, 0, 0, 4, 0, 0, 0, 2, 1), 0.001716220110089471, 0, 0
(0, 0, 0, 4, 0, 0, 0, 1, 2), 0.0017162201100894704, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 3), 0.0010179613027533198, 0, 0
(0, 0, 0, 3, 4, 0, 0, 0, 0), 0.0008206402499523217, 0, 0
(0, 0, 0, 3, 3, 1, 0, 0, 0), 0.0015946282116245142, 0, 0
(0, 0, 0, 3, 3, 0, 1, 0, 0), 0.0013878521356749177, 0, 0
(0, 0, 0, 3, 3, 0, 0, 1, 0), 0.0015572405600573877, 0, 0
(0, 0, 0, 3, 3, 0, 0, 0, 1), 0.001408584492225832, 0, 0
(0, 0, 0, 3, 2, 2, 0, 0, 0), 0.0020875840400565835, 0, 0
(0, 0, 0, 3, 2, 1, 1, 0, 0), 0.0022596697109938456, 1.982444750053796e-06, 3
(0, 0, 0, 3, 2, 1, 0, 1, 0), 0.002513906976203679, 6.490575733719318e-05, 3
(0, 0, 0, 3, 2, 1, 0, 0, 1), 0.002314763613148962, 0.0004872048858513607, 3
(0, 0, 0, 3, 2, 0, 2, 0, 0), 0.001656046036679566, 0, 0
(0, 0, 0, 3, 2, 0, 1, 1, 0), 0.0020944851088984854, 0.00040539135386570655, 3
(0, 0, 0, 3, 2, 0, 1, 0, 1), 0.0017591964635061566, 0.04255184798165022, 3
(0, 0, 0, 3, 2, 0, 0, 2, 0), 0.0020092234291797352, 0, 0
(0, 0, 0, 3, 2, 0, 0, 1, 1), 0.0021026095755854713, 0.004641491298384624, 3
(0, 0, 0, 3, 2, 0, 0, 0, 2), 0.001711911293516623, 0, 0
(0, 0, 0, 3, 1, 3, 0, 0, 0), 0.001996440932711705, 0, 0
(0, 0, 0, 3, 1, 2, 1, 0, 0), 0.0026614824320810343, 1.688950851383611e-06, 3
(0, 0, 0, 3, 1, 2, 0, 1, 0), 0.0029215894126968676, 3.2446733554387386e-05, 3
(0, 0, 0, 3, 1, 2, 0, 0, 1), 0.0028539550686653902, 0.00021418932280993218, 3
(0, 0, 0, 3, 1, 1, 2, 0, 0), 0.002418734653175786, 1.2063240864126447e-06, 3
(0, 0, 0, 3, 1, 1, 1, 1, 0), 0.00309139832057949, 0.00033924009557936423, 3
(0, 0, 0, 3, 1, 1, 1, 0, 1), 0.002566056342241346, 0.026530346079185644, 3
(0, 0, 0, 3, 1, 1, 0, 2, 0), 0.002877031145644548, 2.348536521252481e-05, 3
(0, 0, 0, 3, 1, 1, 0, 1, 1), 0.002862809276124786, 0.009256383757232211, 3
(0, 0, 0, 3, 1, 1, 0, 0, 2), 0.0026607407337815134, 0.00016564402247397272, 3
(0, 0, 0, 3, 1, 0, 3, 0, 0), 0.0017536931538064552, 0, 0
(0, 0, 0, 3, 1, 0, 2, 1, 0), 0.002460326127030022, 0.00036070505035090396, 3
(0, 0, 0, 3, 1, 0, 2, 0, 1), 0.0022624162160669314, 0.00772234639870966, 3
(0, 0, 0, 3, 1, 0, 1, 2, 0), 0.00265851563888295, 0.000287132852820891, 3
(0, 0, 0, 3, 1, 0, 1, 1, 1), 0.002555300419013554, 0.020922034759226316, 3
(0, 0, 0, 3, 1, 0, 1, 0, 2), 0.002311949660088304, 0.007149575243503651, 3
(0, 0, 0, 3, 1, 0, 0, 3, 0), 0.0019518826656593844, 0, 0
(0, 0, 0, 3, 1, 0, 0, 2, 1), 0.002497251681187467, 0.005311239782092556, 3
(0, 0, 0, 3, 1, 0, 0, 1, 2), 0.002348595613355912, 0.006203169754189053, 3
(0, 0, 0, 3, 1, 0, 0, 0, 3), 0.0018032265978278285, 0, 0
(0, 0, 0, 3, 0, 4, 0, 0, 0), 0.001021546610495917, 0, 0
(0, 0, 0, 3, 0, 3, 1, 0, 0), 0.0017896648567621081, 0, 0
(0, 0, 0, 3, 0, 3, 0, 1, 0), 0.0019649229965505778, 0, 0
(0, 0, 0, 3, 0, 3, 0, 0, 1), 0.0019477759477422622, 0, 0
(0, 0, 0, 3, 0, 2, 2, 0, 0), 0.001856952397223162, 0, 0
(0, 0, 0, 3, 0, 2, 1, 1, 0), 0.0027678349841412514, 2.4528556381917676e-05, 3
(0, 0, 0, 3, 0, 2, 1, 0, 1), 0.0024624658297787284, 0.003083448938987726, 3
(0, 0, 0, 3, 0, 2, 0, 2, 0), 0.0022218692205353305, 0, 0
(0, 0, 0, 3, 0, 2, 0, 1, 1), 0.0026756033749264292, 0.0021926541178250145, 3
(0, 0, 0, 3, 0, 2, 0, 0, 2), 0.002187575122918697, 0, 0
(0, 0, 0, 3, 0, 1, 3, 0, 0), 0.0017536931538064558, 0, 0
(0, 0, 0, 3, 0, 1, 2, 1, 0), 0.0027259935657795984, 3.9235137056282264e-05, 3
(0, 0, 0, 3, 0, 1, 2, 0, 1), 0.002426494126823074, 0.0030892350478339426, 3
(0, 0, 0, 3, 0, 1, 1, 2, 0), 0.0029300527930385257, 2.1425156156931877e-05, 3
(0, 0, 0, 3, 0, 1, 1, 1, 1), 0.0030129783969378003, 0.008578049871114457, 3
(0, 0, 0, 3, 0, 1, 1, 0, 2), 0.002613406305273685, 0.0014360729965331442, 3
(0, 0, 0, 3, 0, 1, 0, 3, 0), 0.0019577523810653846, 0, 0
(0, 0, 0, 3, 0, 1, 0, 2, 1), 0.0025310540250119955, 0.004423551435959921, 3
(0, 0, 0, 3, 0, 1, 0, 1, 2), 0.002513906976203679, 0.004853575041183163, 3
(0, 0, 0, 3, 0, 1, 0, 0, 3), 0.0019406053322570682, 0, 0
(0, 0, 0, 3, 0, 0, 4, 0, 0), 0.00100356075901809, 0, 0
(0, 0, 0, 3, 0, 0, 3, 1, 0), 0.0019230815781889244, 0, 0
(0, 0, 0, 3, 0, 0, 3, 0, 1), 0.0019118042447866077, 0, 0
(0, 0, 0, 3, 0, 0, 2, 2, 0), 0.002192143938245502, 0, 0
(0, 0, 0, 3, 0, 0, 2, 1, 1), 0.0028876899645023492, 0.0001304610362100726, 3
(0, 0, 0, 3, 0, 0, 2, 0, 2), 0.0021695892714408685, 0, 0
(0, 0, 0, 3, 0, 0, 1, 3, 0), 0.001951882665659384, 0, 0
(0, 0, 0, 3, 0, 0, 1, 2, 1), 0.0027791123175435694, 0.00021939180375910575, 3
(0, 0, 0, 3, 0, 0, 1, 1, 2), 0.002767834984141253, 0.00014296814129765006, 3
(0, 0, 0, 3, 0, 0, 1, 0, 3), 0.0019406053322570669, 0, 0
(0, 0, 0, 3, 0, 0, 0, 4, 0), 0.0010179613027533202, 0, 0
(0, 0, 0, 3, 0, 0, 0, 3, 1), 0.0018032265978278296, 0, 0
(0, 0, 0, 3, 0, 0, 0, 2, 2), 0.0019092323463176235, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 3), 0.0018032265978278296, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 4), 0.0010179613027533198, 0, 0
(0, 0, 0, 2, 5, 0, 0, 0, 0), 0.0007327140188107217, 0, 0
(0, 0, 0, 2, 4, 1, 0, 0, 0), 0.0014778964415963288, 0, 0
(0, 0, 0, 2, 4, 0, 1, 0, 0), 0.0014100121530574337, 0, 0
(0, 0, 0, 2, 4, 0, 0, 1, 0), 0.0015145423948639343, 0, 0
(0, 0, 0, 2, 4, 0, 0, 0, 1), 0.0014202385308879726, 0, 0
(0, 0, 0, 2, 3, 2, 0, 0, 0), 0.0018866776795129895, 0, 0
(0, 0, 0, 2, 3, 1, 1, 0, 0), 0.0022066480635998652, 2.397432184522459e-06, 3
(0, 0, 0, 2, 3, 1, 0, 1, 0), 0.002311949660088307, 9.216274219625522e-05, 3
(0, 0, 0, 2, 3, 1, 0, 0, 1), 0.0021845851505873375, 0.0006475347377125521, 3
(0, 0, 0, 2, 3, 0, 2, 0, 0), 0.0016740318881573926, 0, 0
(0, 0, 0, 2, 3, 0, 1, 1, 0), 0.0020404125059327273, 0.0004382231962969012, 3
(0, 0, 0, 2, 3, 0, 1, 0, 1), 0.0017769027140941461, 0.038133972296724494, 3
(0, 0, 0, 2, 3, 0, 0, 2, 0), 0.0019948228854445057, 0, 0
(0, 0, 0, 2, 3, 0, 0, 1, 1), 0.002142561235705836, 0.0044230373334643415, 3
(0, 0, 0, 2, 3, 0, 0, 0, 2), 0.0017119112935166235, 0, 0
(0, 0, 0, 2, 2, 3, 0, 0, 0), 0.0020875840400565856, 0, 0
(0, 0, 0, 2, 2, 2, 1, 0, 0), 0.0028102834501342695, 4.715178624414509e-06, 3
(0, 0, 0, 2, 2, 2, 0, 1, 0), 0.0028887033737759605, 0.0001353765028056942, 3
(0, 0, 0, 2, 2, 2, 0, 0, 1), 0.0028994592970037524, 0.0008335082071039494, 3
(0, 0, 0, 2, 2, 1, 2, 0, 0), 0.0025796518073008478, 2.86927105001948e-06, 3
(0, 0, 0, 2, 2, 1, 1, 1, 0), 0.0031094953982852115, 0.0009148480563985528, 3
(0, 0, 0, 2, 2, 1, 1, 0, 1), 0.002545897309328013, 0.06626055205752392, 3
(0, 0, 0, 2, 2, 1, 0, 2, 0), 0.00299326327196488, 7.64926034687283e-05, 3
(0, 0, 0, 2, 2, 1, 0, 1, 1), 0.0028810888503503556, 0.017655184165853637, 3
(0, 0, 0, 2, 2, 1, 0, 0, 2), 0.00272110760326479, 0.0005309699580196105, 3
(0, 0, 0, 2, 2, 0, 3, 0, 0), 0.0018569523972231615, 0, 0
(0, 0, 0, 2, 2, 0, 2, 1, 0), 0.0022507659997091714, 0.0010334988358981407, 3
(0, 0, 0, 2, 2, 0, 2, 0, 1), 0.0020661085725395436, 0.04070871752951612, 3
(0, 0, 0, 2, 2, 0, 1, 2, 0), 0.0025859575407315137, 0.0007419115005923645, 3
(0, 0, 0, 2, 2, 0, 1, 1, 1), 0.0022607606225015673, 0.09943046597213824, 3
(0, 0, 0, 2, 2, 0, 1, 0, 2), 0.0021183885216340035, 0.03391817193487331, 3
(0, 0, 0, 2, 2, 0, 0, 3, 0), 0.0021921439382455044, 0, 0
(0, 0, 0, 2, 2, 0, 0, 2, 1), 0.0026580717309425397, 0.009144584088059134, 3
(0, 0, 0, 2, 2, 0, 0, 1, 2), 0.0023751601390146564, 0.011044690267348889, 3
(0, 0, 0, 2, 2, 0, 0, 0, 3), 0.0019092323463176216, 0, 0
(0, 0, 0, 2, 1, 4, 0, 0, 0), 0.0017792559824117218, 0, 0
(0, 0, 0, 2, 1, 3, 1, 0, 0), 0.002608460784687055, 2.036399146037571e-06, 3
(0, 0, 0, 2, 1, 3, 0, 1, 0), 0.002867516809731109, 3.41261691282071e-05, 3
(0, 0, 0, 2, 1, 3, 0, 0, 1), 0.002893906728785757, 0.00020693053570490285, 3
(0, 0, 0, 2, 1, 2, 2, 0, 0), 0.0025796518073008486, 2.8692710501166246e-06, 3
(0, 0, 0, 2, 1, 2, 1, 1, 0), 0.0037298236261339972, 0.00037770793110559575, 3
(0, 0, 0, 2, 1, 2, 1, 0, 1), 0.00304720935948521, 0.03099970041608716, 3
(0, 0, 0, 2, 1, 2, 0, 2, 0), 0.0032238949147983015, 4.1836013990030126e-05, 3
(0, 0, 0, 2, 1, 2, 0, 1, 1), 0.003400010046725554, 0.010993122675731874, 3
(0, 0, 0, 2, 1, 2, 0, 0, 2), 0.003182370888931633, 0.00025505559594145993, 3
(0, 0, 0, 2, 1, 1, 3, 0, 0), 0.002418734653175787, 1.2063240865030087e-06, 3
(0, 0, 0, 2, 1, 1, 2, 1, 0), 0.003268560340467153, 0.0007693678808885507, 3
(0, 0, 0, 2, 1, 1, 2, 0, 1), 0.0026035552200363663, 0.07711487996784927, 3
(0, 0, 0, 2, 1, 1, 1, 2, 0), 0.003779878480329892, 0.0005475767816401505, 3
(0, 0, 0, 2, 1, 1, 1, 1, 1), 0.0035316262243653253, 0.10972599832863962, 3
(0, 0, 0, 2, 1, 1, 1, 0, 2), 0.002952655551001832, 0.030613359669071197, 3
(0, 0, 0, 2, 1, 1, 0, 3, 0), 0.002930052793038529, 2.1425156156546792e-05, 3
(0, 0, 0, 2, 1, 1, 0, 2, 1), 0.00304330665924763, 0.023674085628201526, 3
(0, 0, 0, 2, 1, 1, 0, 1, 2), 0.002881088850350355, 0.030054501920641574, 3
(0, 0, 0, 2, 1, 1, 0, 0, 3), 0.0027678349841412544, 0.0001429681412977728, 3
(0, 0, 0, 2, 1, 0, 4, 0, 0), 0.001684392916656087, 0, 0
(0, 0, 0, 2, 1, 0, 3, 1, 0), 0.0024062535240642643, 0.0003893639002038282, 3
(0, 0, 0, 2, 1, 0, 3, 0, 1), 0.0024502525893369113, 0.005313170591142594, 3
(0, 0, 0, 2, 1, 0, 2, 2, 0), 0.002585957540731512, 0.0007419115005920478, 3
(0, 0, 0, 2, 1, 0, 2, 1, 1), 0.0029387467610587077, 0.021481701435606425, 3
(0, 0, 0, 2, 1, 0, 2, 0, 2), 0.002579651807300847, 0.008210253756135879, 3
(0, 0, 0, 2, 1, 0, 1, 3, 0), 0.002658515638882951, 0.00028713285282100007, 3
(0, 0, 0, 2, 1, 0, 1, 2, 1), 0.003025697513029627, 0.02332285946267804, 3
(0, 0, 0, 2, 1, 0, 1, 1, 2), 0.0028810888503503535, 0.030054501920641595, 3
(0, 0, 0, 2, 1, 0, 1, 0, 3), 0.0025139069762036776, 0.0048535750411829275, 3
(0, 0, 0, 2, 1, 0, 0, 4, 0), 0.0018105239740654317, 0, 0
(0, 0, 0, 2, 1, 0, 0, 3, 1), 0.002537203341307834, 0.005011947810831708, 3
(0, 0, 0, 2, 1, 0, 0, 2, 2), 0.0023751601390146577, 0.011044690267348653, 3
(0, 0, 0, 2, 1, 0, 0, 1, 3), 0.0023485956133559114, 0.006203169754189192, 3
(0, 0, 0, 2, 1, 0, 0, 0, 4), 0.0017162201100894702, 0, 0
(0, 0, 0, 2, 0, 5, 0, 0, 0), 0.0008331671990825197, 0, 0
(0, 0, 0, 2, 0, 4, 1, 0, 0), 0.00161091851360103, 0, 0
(0, 0, 0, 2, 0, 4, 0, 1, 0), 0.0017923259696853357, 0, 0
(0, 0, 0, 2, 0, 4, 0, 0, 1), 0.0017748993199871834, 0, 0
(0, 0, 0, 2, 0, 3, 2, 0, 0), 0.001674031888157393, 0, 0
(0, 0, 0, 2, 0, 3, 1, 1, 0), 0.0026607407337815134, 2.8322315426548898e-05, 3
(0, 0, 0, 2, 0, 3, 1, 0, 1), 0.0022782147642513447, 0.0043909261781077905, 3
(0, 0, 0, 2, 0, 3, 0, 2, 0), 0.0022254545282779266, 0, 0
(0, 0, 0, 2, 0, 3, 0, 1, 1), 0.002661482432081036, 0.0022283919088419164, 3
(0, 0, 0, 2, 0, 3, 0, 0, 2), 0.0021731745791834685, 0, 0
(0, 0, 0, 2, 0, 2, 3, 0, 0), 0.001656046036679568, 0, 0
(0, 0, 0, 2, 0, 2, 2, 1, 0), 0.0026580717309425362, 9.730804142466796e-05, 3
(0, 0, 0, 2, 0, 2, 2, 0, 1), 0.0020047503055563133, 0.023521275473702113, 3
(0, 0, 0, 2, 0, 2, 1, 2, 0), 0.0032238949147982985, 4.183601398987064e-05, 3
(0, 0, 0, 2, 0, 2, 1, 1, 1), 0.002952655551001833, 0.02696940992282408, 3
(0, 0, 0, 2, 0, 2, 1, 0, 2), 0.0025182935403176153, 0.00525668008941776, 3
(0, 0, 0, 2, 0, 2, 0, 3, 0), 0.00222186922053533, 0, 0
(0, 0, 0, 2, 0, 2, 0, 2, 1), 0.0026319317563953076, 0.007443576921309595, 3
(0, 0, 0, 2, 0, 2, 0, 1, 2), 0.0025796518073008495, 0.008210253756135879, 3
(0, 0, 0, 2, 0, 2, 0, 0, 3), 0.002169589271440872, 0, 0
(0, 0, 0, 2, 0, 1, 4, 0, 0), 0.0015839397363842903, 0, 0
(0, 0, 0, 2, 0, 1, 3, 1, 0), 0.0024710146022702446, 5.9647776245465136e-05, 3
(0, 0, 0, 2, 0, 1, 3, 0, 1), 0.0022422430612956917, 0.004382386862613048, 3
(0, 0, 0, 2, 0, 1, 2, 2, 0), 0.0029932632719648767, 7.649260346857908e-05, 3
(0, 0, 0, 2, 0, 1, 2, 1, 1), 0.003111720493183774, 0.016063705577011814, 3
(0, 0, 0, 2, 0, 1, 2, 0, 2), 0.0025182935403176144, 0.005256680089417594, 3
(0, 0, 0, 2, 0, 1, 1, 3, 0), 0.0028770311456445454, 2.3485365212496356e-05, 3
(0, 0, 0, 2, 0, 1, 1, 2, 1), 0.0032162803913726953, 0.01691154012197204, 3
(0, 0, 0, 2, 0, 1, 1, 1, 2), 0.0029526555510018333, 0.030613359669071086, 3
(0, 0, 0, 2, 0, 1, 1, 0, 3), 0.0026134063052736856, 0.0014360729965328702, 3
(0, 0, 0, 2, 0, 1, 0, 4, 0), 0.0017869480080714404, 0, 0
(0, 0, 0, 2, 0, 1, 0, 3, 1), 0.002346802959484613, 0.0061698342591771085, 3
(0, 0, 0, 2, 0, 1, 0, 2, 2), 0.0021183885216340065, 0.03391817193487322, 3
(0, 0, 0, 2, 0, 1, 0, 1, 3), 0.002311949660088307, 0.007149575243503818, 3
(0, 0, 0, 2, 0, 1, 0, 0, 4), 0.0017695213583732877, 0, 0
(0, 0, 0, 2, 0, 0, 5, 0, 0), 0.000824174273343606, 0, 0
(0, 0, 0, 2, 0, 0, 4, 1, 0), 0.0016974629039297011, 0, 0
(0, 0, 0, 2, 0, 0, 4, 0, 1), 0.0017569134685093558, 0, 0
(0, 0, 0, 2, 0, 0, 3, 2, 0), 0.001994822885444503, 0, 0
(0, 0, 0, 2, 0, 0, 3, 1, 1), 0.002820547374262976, 0.00014588574044560674, 3
(0, 0, 0, 2, 0, 0, 3, 0, 2), 0.002173174579183466, 0, 0
(0, 0, 0, 2, 0, 0, 2, 3, 0), 0.002009223429179733, 0, 0
(0, 0, 0, 2, 0, 0, 2, 2, 1), 0.0030040191951926677, 0.0004477662901046478, 3
(0, 0, 0, 2, 0, 0, 2, 1, 2), 0.0031823708889316313, 0.0002550555959416889, 3
(0, 0, 0, 2, 0, 0, 2, 0, 3), 0.002187575122918696, 0, 0
(0, 0, 0, 2, 0, 0, 1, 4, 0), 0.0017190637195325462, 0, 0
(0, 0, 0, 2, 0, 0, 1, 3, 1), 0.0025418396046222066, 0.00032726682261612164, 3
(0, 0, 0, 2, 0, 0, 1, 2, 2), 0.00272110760326479, 0.0005309699580196437, 3
(0, 0, 0, 2, 0, 0, 1, 1, 3), 0.0026607407337815147, 0.00016564402247430405, 3
(0, 0, 0, 2, 0, 0, 1, 0, 4), 0.0017785142841122, 0, 0
(0, 0, 0, 2, 0, 0, 0, 5, 0), 0.0008313745452112211, 0, 0
(0, 0, 0, 2, 0, 0, 0, 4, 1), 0.0016175595836889721, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 2), 0.0017119112935166261, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 3), 0.0017119112935166266, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 4), 0.0016175595836889721, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 5), 0.0008313745452112207, 0, 0
(0, 0, 0, 1, 6, 0, 0, 0, 0), 0.0004721982700635147, 0, 0
(0, 0, 0, 1, 5, 1, 0, 0, 0), 0.0011728712419019462, 0, 0
(0, 0, 0, 1, 5, 0, 1, 0, 0), 0.0012065764061900668, 0, 0
(0, 0, 0, 1, 5, 0, 0, 1, 0), 0.001227852490178855, 0, 0
(0, 0, 0, 1, 5, 0, 0, 0, 1), 0.0012078766601186712, 0, 0
(0, 0, 0, 1, 4, 2, 0, 0, 0), 0.0014778964415963292, 0, 0
(0, 0, 0, 1, 4, 1, 1, 0, 0), 0.0021380318778293876, 1.1943331637661265e-06, 3
(0, 0, 0, 1, 4, 1, 0, 1, 0), 0.0020585569310045577, 4.042854932589185e-05, 3
(0, 0, 0, 1, 4, 1, 0, 0, 1), 0.0020851163068865424, 0.00023439749928078272, 3
(0, 0, 0, 1, 4, 0, 2, 0, 0), 0.0016109185136010287, 0, 0
(0, 0, 0, 1, 4, 0, 1, 1, 0), 0.002126629572173364, 0.00015119566892854774, 3
(0, 0, 0, 1, 4, 0, 1, 0, 1), 0.002085116306886541, 0.003506719295255971, 3
(0, 0, 0, 1, 4, 0, 0, 2, 0), 0.0016974629039297026, 0, 0
(0, 0, 0, 1, 4, 0, 0, 1, 1), 0.0022214103617502192, 0.0016817515559874648, 3
(0, 0, 0, 1, 4, 0, 0, 0, 2), 0.0016175595836889706, 0, 0
(0, 0, 0, 1, 3, 3, 0, 0, 0), 0.0015946282116245153, 0, 0
(0, 0, 0, 1, 3, 2, 1, 0, 0), 0.0024134241395494605, 4.039057477323779e-06, 3
(0, 0, 0, 1, 3, 2, 0, 1, 0), 0.0021425612357058367, 0.0001151358068985841, 3
(0, 0, 0, 1, 3, 2, 0, 0, 1), 0.0023332412184188934, 0.0005558693348466148, 3
(0, 0, 0, 1, 3, 1, 2, 0, 0), 0.002608460784687054, 2.036399145505766e-06, 3
(0, 0, 0, 1, 3, 1, 1, 1, 0), 0.0026444762658830363, 0.0005557326670258058, 3
(0, 0, 0, 1, 3, 1, 1, 0, 1), 0.0026357629410339594, 0.013796510998535062, 3
(0, 0, 0, 1, 3, 1, 0, 2, 0), 0.002471014602270248, 5.964777624602676e-05, 3
(0, 0, 0, 1, 3, 1, 0, 1, 1), 0.002555300419013556, 0.009088680246471406, 3
(0, 0, 0, 1, 3, 1, 0, 0, 2), 0.002541839604622205, 0.00032726682261614176, 3
(0, 0, 0, 1, 3, 0, 3, 0, 0), 0.0017896648567621077, 0, 0
(0, 0, 0, 1, 3, 0, 2, 1, 0), 0.002272836802637448, 0.000491831075702632, 3
(0, 0, 0, 1, 3, 0, 2, 0, 1), 0.0023332412184188913, 0.006685780135907374, 3
(0, 0, 0, 1, 3, 0, 1, 2, 0), 0.002406253524064266, 0.00038936390020386067, 3
(0, 0, 0, 1, 3, 0, 1, 1, 1), 0.0025553004190135547, 0.016760375239449083, 3
(0, 0, 0, 1, 3, 0, 1, 0, 2), 0.0023468029594846105, 0.00616983425917726, 3
(0, 0, 0, 1, 3, 0, 0, 3, 0), 0.0019230815781889272, 0, 0
(0, 0, 0, 1, 3, 0, 0, 2, 1), 0.0026570583216689297, 0.00423680618903257, 3
(0, 0, 0, 1, 3, 0, 0, 1, 2), 0.002537203341307832, 0.005011947810831594, 3
(0, 0, 0, 1, 3, 0, 0, 0, 3), 0.0018032265978278276, 0, 0
(0, 0, 0, 1, 2, 4, 0, 0, 0), 0.0015783496218681275, 0, 0
(0, 0, 0, 1, 2, 3, 1, 0, 0), 0.002413424139549461, 4.03905747709771e-06, 3
(0, 0, 0, 1, 2, 3, 0, 1, 0), 0.0022904459488554507, 8.462442701013963e-05, 3
(0, 0, 0, 1, 2, 3, 0, 0, 1), 0.002503371341100884, 0.00040558389913235293, 3
(0, 0, 0, 1, 2, 2, 2, 0, 0), 0.0028102834501342695, 4.715178624317364e-06, 3
(0, 0, 0, 1, 2, 2, 1, 1, 0), 0.003221658352986591, 0.0005530943342296295, 3
(0, 0, 0, 1, 2, 2, 1, 0, 1), 0.003098650505910162, 0.01774301081133538, 3
(0, 0, 0, 1, 2, 2, 0, 2, 0), 0.002658071730942539, 9.730804142477898e-05, 3
(0, 0, 0, 1, 2, 2, 0, 1, 1), 0.0028188917806976133, 0.012016194513824137, 3
(0, 0, 0, 1, 2, 2, 0, 0, 2), 0.003004019195192671, 0.0004477662901040311, 3
(0, 0, 0, 1, 2, 1, 3, 0, 0), 0.002661482432081035, 1.6889508508822334e-06, 3
(0, 0, 0, 1, 2, 1, 2, 1, 0), 0.003204049206768588, 0.0008891849698981595, 3
(0, 0, 0, 1, 2, 1, 2, 0, 1), 0.0030986505059101594, 0.02807915501954067, 3
(0, 0, 0, 1, 2, 1, 1, 2, 0), 0.0032685603404671534, 0.0007693678808887519, 3
(0, 0, 0, 1, 2, 1, 1, 1, 1), 0.003610046148007014, 0.059762664166389076, 3
(0, 0, 0, 1, 2, 1, 1, 0, 2), 0.003216280391372695, 0.016911540121972053, 3
(0, 0, 0, 1, 2, 1, 0, 3, 0), 0.0027259935657796015, 3.923513705622547e-05, 3
(0, 0, 0, 1, 2, 1, 0, 2, 1), 0.0029725787612656586, 0.020017913661150966, 3
(0, 0, 0, 1, 2, 1, 0, 1, 2), 0.0030256975130296283, 0.023322859462678345, 3
(0, 0, 0, 1, 2, 1, 0, 0, 3), 0.0027791123175435702, 0.00021939180375917406, 3
(0, 0, 0, 1, 2, 0, 4, 0, 0), 0.0017023787681339135, 0, 0
(0, 0, 0, 1, 2, 0, 3, 1, 0), 0.002272836802637448, 0.0004918310757026982, 3
(0, 0, 0, 1, 2, 0, 3, 0, 1), 0.0025033713411008814, 0.0048374232932803666, 3
(0, 0, 0, 1, 2, 0, 2, 2, 0), 0.0022507659997091714, 0.0010334988358984482, 3
(0, 0, 0, 1, 2, 0, 2, 1, 1), 0.002818891780697612, 0.01942520904242887, 3
(0, 0, 0, 1, 2, 0, 2, 0, 2), 0.0026319317563953063, 0.007443576921309373, 3
(0, 0, 0, 1, 2, 0, 1, 3, 0), 0.002460326127030025, 0.00036070505035111337, 3
(0, 0, 0, 1, 2, 0, 1, 2, 1), 0.0029725787612656586, 0.02001791366115111, 3
(0, 0, 0, 1, 2, 0, 1, 1, 2), 0.0030433066592476282, 0.02367408562820147, 3
(0, 0, 0, 1, 2, 0, 1, 0, 3), 0.002531054025011994, 0.0044235514359601946, 3
(0, 0, 0, 1, 2, 0, 0, 4, 0), 0.0017961234303302028, 0, 0
(0, 0, 0, 1, 2, 0, 0, 3, 1), 0.002657058321668931, 0.004236806189032722, 3
(0, 0, 0, 1, 2, 0, 0, 2, 2), 0.002658071730942539, 0.00914458408805955, 3
(0, 0, 0, 1, 2, 0, 0, 1, 3), 0.002497251681187465, 0.0053112397820928615, 3
(0, 0, 0, 1, 2, 0, 0, 0, 4), 0.00171622011008947, 0, 0
(0, 0, 0, 1, 1, 5, 0, 0, 0), 0.0012532337861193847, 0, 0
(0, 0, 0, 1, 1, 4, 1, 0, 0), 0.0021380318778293885, 1.1943331635039398e-06, 3
(0, 0, 0, 1, 1, 4, 0, 1, 0), 0.002280384000728978, 1.675605803628374e-05, 3
(0, 0, 0, 1, 1, 4, 0, 0, 1), 0.002340311490909528, 9.108549299081752e-05, 3
(0, 0, 0, 1, 1, 3, 2, 0, 0), 0.002206648063599866, 2.397432184723687e-06, 3
(0, 0, 0, 1, 1, 3, 1, 1, 0), 0.0029519851229942652, 0.000227665205356338, 3
(0, 0, 0, 1, 1, 3, 1, 0, 1), 0.002566056342241347, 0.012179841814479701, 3
(0, 0, 0, 1, 1, 3, 0, 2, 0), 0.0026607407337815125, 2.832231542675232e-05, 3
(0, 0, 0, 1, 1, 3, 0, 1, 1), 0.0027931026773321717, 0.006427333148384347, 3
(0, 0, 0, 1, 1, 3, 0, 0, 2), 0.0028205473742629783, 0.00014588574044565455, 3
(0, 0, 0, 1, 1, 2, 3, 0, 0), 0.0022596697109938447, 1.982444749977468e-06, 3
(0, 0, 0, 1, 1, 2, 2, 1, 0), 0.003221658352986588, 0.0005530943342299063, 3
(0, 0, 0, 1, 1, 2, 2, 0, 1), 0.00248370023967527, 0.04784875211338203, 3
(0, 0, 0, 1, 1, 2, 1, 2, 0), 0.0037298236261339964, 0.00037770793110569376, 3
(0, 0, 0, 1, 1, 2, 1, 1, 1), 0.003620802071234806, 0.06301456991799474, 3
(0, 0, 0, 1, 1, 2, 1, 0, 2), 0.0031117204931837743, 0.0160637055770123, 3
(0, 0, 0, 1, 1, 2, 0, 3, 0), 0.0027678349841412527, 2.4528556381622767e-05, 3
(0, 0, 0, 1, 1, 2, 0, 2, 1), 0.0028188917806976125, 0.01942520904242878, 3
(0, 0, 0, 1, 1, 2, 0, 1, 2), 0.0029387467610587094, 0.021481701435605974, 3
(0, 0, 0, 1, 1, 2, 0, 0, 3), 0.002887689964502352, 0.0001304610362102786, 3
(0, 0, 0, 1, 1, 1, 4, 0, 0), 0.0022175643489203587, 6.006314450017104e-07, 3
(0, 0, 0, 1, 1, 1, 3, 1, 0), 0.0026444762658830332, 0.0005557326670259567, 3
(0, 0, 0, 1, 1, 1, 3, 0, 1), 0.0025660563422413452, 0.02108496132768723, 3
(0, 0, 0, 1, 1, 1, 2, 2, 0), 0.003109495398285209, 0.0009148480563981035, 3
(0, 0, 0, 1, 1, 1, 2, 1, 1), 0.0036208020712348056, 0.06301456991799406, 3
(0, 0, 0, 1, 1, 1, 2, 0, 2), 0.002952655551001832, 0.026969409922824303, 3
(0, 0, 0, 1, 1, 1, 1, 3, 0), 0.0030913983205794887, 0.00033924009557947525, 3
(0, 0, 0, 1, 1, 1, 1, 2, 1), 0.0036100461480070146, 0.05976266416638929, 3
(0, 0, 0, 1, 1, 1, 1, 1, 2), 0.0035316262243653244, 0.10972599832863963, 3
(0, 0, 0, 1, 1, 1, 1, 0, 3), 0.003012978396937801, 0.008578049871114235, 3
(0, 0, 0, 1, 1, 1, 0, 4, 0), 0.002441025376268587, 1.010203996151562e-05, 3
(0, 0, 0, 1, 1, 1, 0, 3, 1), 0.002555300419013556, 0.016760375239449007, 3
(0, 0, 0, 1, 1, 1, 0, 2, 2), 0.002260760622501569, 0.09943046597213849, 3
(0, 0, 0, 1, 1, 1, 0, 1, 3), 0.0025553004190135564, 0.020922034759226153, 3
(0, 0, 0, 1, 1, 1, 0, 0, 4), 0.0024410253762685865, 5.9565936962963924e-05, 3
(0, 0, 0, 1, 1, 0, 5, 0, 0), 0.0012797446098163742, 0, 0
(0, 0, 0, 1, 1, 0, 4, 1, 0), 0.002126629572173362, 0.0001511956689289479, 3
(0, 0, 0, 1, 1, 0, 4, 0, 1), 0.002340311490909526, 0.0011727512776451246, 3
(0, 0, 0, 1, 1, 0, 3, 2, 0), 0.0020404125059327255, 0.00043822319629700963, 3
(0, 0, 0, 1, 1, 0, 3, 1, 1), 0.0027931026773321695, 0.0064273331483842636, 3
(0, 0, 0, 1, 1, 0, 3, 0, 2), 0.0026614824320810334, 0.002228391908842485, 3
(0, 0, 0, 1, 1, 0, 2, 3, 0), 0.0020944851088984854, 0.00040539135386616625, 3
(0, 0, 0, 1, 1, 0, 2, 2, 1), 0.0028188917806976116, 0.012016194513824196, 3
(0, 0, 0, 1, 1, 0, 2, 1, 2), 0.0034000100467255507, 0.010993122675731486, 3
(0, 0, 0, 1, 1, 0, 2, 0, 3), 0.0026756033749264266, 0.0021926541178247357, 3
(0, 0, 0, 1, 1, 0, 1, 4, 0), 0.002207738476622001, 0.00011928453611345154, 3
(0, 0, 0, 1, 1, 0, 1, 3, 1), 0.002555300419013555, 0.009088680246471385, 3
(0, 0, 0, 1, 1, 0, 1, 2, 2), 0.0028810888503503556, 0.017655184165853703, 3
(0, 0, 0, 1, 1, 0, 1, 1, 3), 0.002862809276124783, 0.009256383757232426, 3
(0, 0, 0, 1, 1, 0, 1, 0, 4), 0.0023614929051776153, 0.0011036318454946976, 3
(0, 0, 0, 1, 1, 0, 0, 5, 0), 0.0013067809112992544, 0, 0
(0, 0, 0, 1, 1, 0, 0, 4, 1), 0.0022214103617502205, 0.001681751555987468, 3
(0, 0, 0, 1, 1, 0, 0, 3, 2), 0.0021425612357058375, 0.0044230373334643415, 3
(0, 0, 0, 1, 1, 0, 0, 2, 3), 0.002102609575585472, 0.004641491298384735, 3
(0, 0, 0, 1, 1, 0, 0, 1, 4), 0.0021614828715696708, 0.002043203103979519, 3
(0, 0, 0, 1, 1, 0, 0, 0, 5), 0.0012868050812390702, 0, 0
(0, 0, 0, 1, 0, 6, 0, 0, 0), 0.0004922889061178743, 0, 0
(0, 0, 0, 1, 0, 5, 1, 0, 0), 0.001206576406190067, 0, 0
(0, 0, 0, 1, 0, 5, 0, 1, 0), 0.001301794846753661, 0, 0
(0, 0, 0, 1, 0, 5, 0, 0, 1), 0.0012929417214596669, 0, 0
(0, 0, 0, 1, 0, 4, 2, 0, 0), 0.001410012153057435, 0, 0
(0, 0, 0, 1, 0, 4, 1, 1, 0), 0.002280384000728977, 1.6756058036275737e-05, 3
(0, 0, 0, 1, 0, 4, 1, 0, 1), 0.002050263007490236, 0.0022486390883863297, 3
(0, 0, 0, 1, 0, 4, 0, 2, 0), 0.0017923259696853346, 0, 0
(0, 0, 0, 1, 0, 4, 0, 1, 1), 0.002340311490909526, 0.00117275127764533, 3
(0, 0, 0, 1, 0, 4, 0, 0, 2), 0.0017569134685093569, 0, 0
(0, 0, 0, 1, 0, 3, 3, 0, 0), 0.0013878521356749192, 0, 0
(0, 0, 0, 1, 0, 3, 2, 1, 0), 0.0022904459488554485, 8.462442701076566e-05, 3
(0, 0, 0, 1, 0, 3, 2, 0, 1), 0.001718290952184003, 0.02187283475094879, 3
(0, 0, 0, 1, 0, 3, 1, 2, 0), 0.002867516809731106, 3.4126169128409104e-05, 3
(0, 0, 0, 1, 0, 3, 1, 1, 1), 0.002566056342241346, 0.021084961327687245, 3
(0, 0, 0, 1, 0, 3, 1, 0, 2), 0.002242243061295693, 0.004382386862613124, 3
(0, 0, 0, 1, 0, 3, 0, 3, 0), 0.0019649229965505765, 0, 0
(0, 0, 0, 1, 0, 3, 0, 2, 1), 0.002503371341100881, 0.0048374232932802816, 3
(0, 0, 0, 1, 0, 3, 0, 1, 2), 0.0024502525893369135, 0.005313170591142494, 3
(0, 0, 0, 1, 0, 3, 0, 0, 3), 0.0019118042447866096, 0, 0
(0, 0, 0, 1, 0, 2, 4, 0, 0), 0.0014010192273185215, 0, 0
(0, 0, 0, 1, 0, 2, 3, 1, 0), 0.002142561235705834, 0.00011513580689862547, 3
(0, 0, 0, 1, 0, 2, 3, 0, 1), 0.0017182909521840032, 0.021872834750948415, 3
(0, 0, 0, 1, 0, 2, 2, 2, 0), 0.0028887033737759558, 0.00013537650280564793, 3
(0, 0, 0, 1, 0, 2, 2, 1, 1), 0.0024837002396752694, 0.04784875211338208, 3
(0, 0, 0, 1, 0, 2, 2, 0, 2), 0.0020047503055563133, 0.023521275473702273, 3
(0, 0, 0, 1, 0, 2, 1, 3, 0), 0.002921589412696864, 3.244673355446453e-05, 3
(0, 0, 0, 1, 0, 2, 1, 2, 1), 0.0030986505059101594, 0.028079155019540385, 3
(0, 0, 0, 1, 0, 2, 1, 1, 2), 0.002603555220036367, 0.0771148799678493, 3
(0, 0, 0, 1, 0, 2, 1, 0, 3), 0.002426494126823076, 0.0030892350478341967, 3
(0, 0, 0, 1, 0, 2, 0, 4, 0), 0.0017905333158140361, 0, 0
(0, 0, 0, 1, 0, 2, 0, 3, 1), 0.002333241218418891, 0.006685780135907411, 3
(0, 0, 0, 1, 0, 2, 0, 2, 2), 0.002066108572539545, 0.04070871752951594, 3
(0, 0, 0, 1, 0, 2, 0, 1, 3), 0.002262416216066935, 0.0077223463987098045, 3
(0, 0, 0, 1, 0, 2, 0, 0, 4), 0.0017551208146380588, 0, 0
(0, 0, 0, 1, 0, 1, 5, 0, 0), 0.0011993820655989366, 0, 0
(0, 0, 0, 1, 0, 1, 4, 1, 0), 0.0020585569310045543, 4.042854932555878e-05, 3
(0, 0, 0, 1, 0, 1, 4, 0, 1), 0.002050263007490235, 0.002248639088386774, 3
(0, 0, 0, 1, 0, 1, 3, 2, 0), 0.002311949660088301, 9.216274219593658e-05, 3
(0, 0, 0, 1, 0, 1, 3, 1, 1), 0.002566056342241344, 0.01217984181448015, 3
(0, 0, 0, 1, 0, 1, 3, 0, 2), 0.002278214764251344, 0.004390926178107142, 3
(0, 0, 0, 1, 0, 1, 2, 3, 0), 0.0025139069762036745, 6.490575733721917e-05, 3
(0, 0, 0, 1, 0, 1, 2, 2, 1), 0.0030986505059101576, 0.01774301081133585, 3
(0, 0, 0, 1, 0, 1, 2, 1, 2), 0.0030472093594852093, 0.030999700416087517, 3
(0, 0, 0, 1, 0, 1, 2, 0, 3), 0.002462465829778727, 0.0030834489389875873, 3
(0, 0, 0, 1, 0, 1, 1, 4, 0), 0.002361492905177613, 1.4287633837168599e-05, 3
(0, 0, 0, 1, 0, 1, 1, 3, 1), 0.0026357629410339576, 0.0137965109985352, 3
(0, 0, 0, 1, 0, 1, 1, 2, 2), 0.0025458973093280125, 0.066260552057524, 3
(0, 0, 0, 1, 0, 1, 1, 1, 3), 0.002566056342241346, 0.026530346079185602, 3
(0, 0, 0, 1, 0, 1, 1, 0, 4), 0.00232663960578131, 0.0007085099808674175, 3
(0, 0, 0, 1, 0, 1, 0, 5, 0), 0.001300360723656622, 0, 0
(0, 0, 0, 1, 0, 1, 0, 4, 1), 0.002085116306886541, 0.003506719295256186, 3
(0, 0, 0, 1, 0, 1, 0, 3, 2), 0.0017769027140941472, 0.03813397229672458, 3
(0, 0, 0, 1, 0, 1, 0, 2, 3), 0.0017591964635061583, 0.04255184798165039, 3
(0, 0, 0, 1, 0, 1, 0, 1, 4), 0.0020585569310045577, 0.004133565013201022, 3
(0, 0, 0, 1, 0, 1, 0, 0, 5), 0.001291507598362628, 0, 0
(0, 0, 0, 1, 0, 0, 6, 0, 0), 0.0004904903209700915, 0, 0
(0, 0, 0, 1, 0, 0, 5, 1, 0), 0.0012278524901788537, 0, 0
(0, 0, 0, 1, 0, 0, 5, 0, 1), 0.0012929417214596662, 0, 0
(0, 0, 0, 1, 0, 0, 4, 2, 0), 0.0015145423948639315, 0, 0
(0, 0, 0, 1, 0, 0, 4, 1, 1), 0.0023403114909095247, 9.108549299133821e-05, 3
(0, 0, 0, 1, 0, 0, 4, 0, 2), 0.0017748993199871816, 0, 0
(0, 0, 0, 1, 0, 0, 3, 3, 0), 0.0015572405600573858, 0, 0
(0, 0, 0, 1, 0, 0, 3, 2, 1), 0.002503371341100879, 0.0004055838991320654, 3
(0, 0, 0, 1, 0, 0, 3, 1, 2), 0.0028939067287857534, 0.00020693053570497604, 3
(0, 0, 0, 1, 0, 0, 3, 0, 3), 0.0019477759477422602, 0, 0
(0, 0, 0, 1, 0, 0, 2, 4, 0), 0.0015217426667315473, 0, 0
(0, 0, 0, 1, 0, 0, 2, 3, 1), 0.0023332412184188904, 0.0005558693348465092, 3
(0, 0, 0, 1, 0, 0, 2, 2, 2), 0.0028994592970037498, 0.0008335082071034927, 3
(0, 0, 0, 1, 0, 0, 2, 1, 3), 0.0028539550686653894, 0.0002141893228097379, 3
(0, 0, 0, 1, 0, 0, 2, 0, 4), 0.0017820995918547973, 0, 0
(0, 0, 0, 1, 0, 0, 1, 5, 0), 0.0012336127076729459, 0, 0
(0, 0, 0, 1, 0, 0, 1, 4, 1), 0.0020851163068865415, 0.00023439749928098842, 3
(0, 0, 0, 1, 0, 0, 1, 3, 2), 0.002184585150587338, 0.0006475347377127347, 3
(0, 0, 0, 1, 0, 0, 1, 2, 3), 0.002314763613148963, 0.00048720488585151425, 3
(0, 0, 0, 1, 0, 0, 1, 1, 4), 0.002280384000728978, 0.00010137257725097675, 3
(0, 0, 0, 1, 0, 0, 1, 0, 5), 0.0012987019389537585, 0, 0
(0, 0, 0, 1, 0, 0, 0, 6, 0), 0.0004919303753436147, 0, 0
(0, 0, 0, 1, 0, 0, 0, 5, 1), 0.001207876660118672, 0, 0
(0, 0, 0, 1, 0, 0, 0, 4, 2), 0.001420238530887974, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 3), 0.0014085844922258335, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 4), 0.0014202385308879739, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 5), 0.0012078766601186718, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 6), 0.0004919303753436146, 0, 0
(0, 0, 0, 0, 7, 0, 0, 0, 0), 0.0001404985062625326, 0, 0
(0, 0, 0, 0, 6, 1, 0, 0, 0), 0.0004721982700635148, 0, 0
(0, 0, 0, 0, 6, 0, 1, 0, 0), 0.0004922889061178742, 0, 0
(0, 0, 0, 0, 6, 0, 0, 1, 0), 0.0004904903209700918, 0, 0
(0, 0, 0, 0, 6, 0, 0, 0, 1), 0.0004919303753436145, 0, 0
(0, 0, 0, 0, 5, 2, 0, 0, 0), 0.0007327140188107222, 0, 0
(0, 0, 0, 0, 5, 1, 1, 0, 0), 0.0012532337861193845, 0, 0
(0, 0, 0, 0, 5, 1, 0, 1, 0), 0.001199382065598937, 0, 0
(0, 0, 0, 0, 5, 1, 0, 0, 1), 0.0012336127076729463, 0, 0
(0, 0, 0, 0, 5, 0, 2, 0, 0), 0.0008331671990825192, 0, 0
(0, 0, 0, 0, 5, 0, 1, 1, 0), 0.001279744609816375, 0, 0
(0, 0, 0, 0, 5, 0, 1, 0, 1), 0.0013003607236566229, 0, 0
(0, 0, 0, 0, 5, 0, 0, 2, 0), 0.0008241742733436069, 0, 0
(0, 0, 0, 0, 5, 0, 0, 1, 1), 0.001306780911299254, 0, 0
(0, 0, 0, 0, 5, 0, 0, 0, 2), 0.0008313745452112203, 0, 0
(0, 0, 0, 0, 4, 3, 0, 0, 0), 0.0008206402499523224, 0, 0
(0, 0, 0, 0, 4, 2, 1, 0, 0), 0.0015783496218681275, 0, 0
(0, 0, 0, 0, 4, 2, 0, 1, 0), 0.0014010192273185222, 0, 0
(0, 0, 0, 0, 4, 2, 0, 0, 1), 0.0015217426667315493, 0, 0
(0, 0, 0, 0, 4, 1, 2, 0, 0), 0.0017792559824117205, 0, 0
(0, 0, 0, 0, 4, 1, 1, 1, 0), 0.00221756434892036, 6.006314453475717e-07, 3
(0, 0, 0, 0, 4, 1, 1, 0, 1), 0.0023614929051776158, 1.4287633837281198e-05, 3
(0, 0, 0, 0, 4, 1, 0, 2, 0), 0.0015839397363842911, 0, 0
(0, 0, 0, 0, 4, 1, 0, 1, 1), 0.002207738476622002, 0.00011928453611339926, 3
(0, 0, 0, 0, 4, 1, 0, 0, 2), 0.001719063719532546, 0, 0
(0, 0, 0, 0, 4, 0, 3, 0, 0), 0.0010215466104959168, 0, 0
(0, 0, 0, 0, 4, 0, 2, 1, 0), 0.0017023787681339142, 0, 0
(0, 0, 0, 0, 4, 0, 2, 0, 1), 0.0017905333158140372, 0, 0
(0, 0, 0, 0, 4, 0, 1, 2, 0), 0.0016843929166560885, 0, 0
(0, 0, 0, 0, 4, 0, 1, 1, 1), 0.0024410253762685878, 1.0102039961241148e-05, 3
(0, 0, 0, 0, 4, 0, 1, 0, 2), 0.00178694800807144, 0, 0
(0, 0, 0, 0, 4, 0, 0, 3, 0), 0.0010035607590180913, 0, 0
(0, 0, 0, 0, 4, 0, 0, 2, 1), 0.001796123430330203, 0, 0
(0, 0, 0, 0, 4, 0, 0, 1, 2), 0.0018105239740654308, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 3), 0.0010179613027533195, 0, 0
(0, 0, 0, 0, 3, 4, 0, 0, 0), 0.0008206402499523225, 0, 0
(0, 0, 0, 0, 3, 3, 1, 0, 0), 0.001594628211624515, 0, 0
(0, 0, 0, 0, 3, 3, 0, 1, 0), 0.001387852135674919, 0, 0
(0, 0, 0, 0, 3, 3, 0, 0, 1), 0.0015572405600573892, 0, 0
(0, 0, 0, 0, 3, 2, 2, 0, 0), 0.0020875840400565835, 0, 0
(0, 0, 0, 0, 3, 2, 1, 1, 0), 0.0022596697109938473, 1.9824447499497127e-06, 3
(0, 0, 0, 0, 3, 2, 1, 0, 1), 0.0025139069762036793, 6.490575733753588e-05, 3
(0, 0, 0, 0, 3, 2, 0, 2, 0), 0.0016560460366795678, 0, 0
(0, 0, 0, 0, 3, 2, 0, 1, 1), 0.0020944851088984884, 0.00040539135386593835, 3
(0, 0, 0, 0, 3, 2, 0, 0, 2), 0.0020092234291797352, 0, 0
(0, 0, 0, 0, 3, 1, 3, 0, 0), 0.0019964409327117042, 0, 0
(0, 0, 0, 0, 3, 1, 2, 1, 0), 0.002661482432081035, 1.6889508508293326e-06, 3
(0, 0, 0, 0, 3, 1, 2, 0, 1), 0.0029215894126968667, 3.244673355453749e-05, 3
(0, 0, 0, 0, 3, 1, 1, 2, 0), 0.002418734653175788, 1.206324086259884e-06, 3
(0, 0, 0, 0, 3, 1, 1, 1, 1), 0.003091398320579492, 0.00033924009557947525, 3
(0, 0, 0, 0, 3, 1, 1, 0, 2), 0.0028770311456445476, 2.348536521224367e-05, 3
(0, 0, 0, 0, 3, 1, 0, 3, 0), 0.0017536931538064571, 0, 0
(0, 0, 0, 0, 3, 1, 0, 2, 1), 0.0024603261270300255, 0.00036070505035089805, 3
(0, 0, 0, 0, 3, 1, 0, 1, 2), 0.0026585156388829515, 0.0002871328528211127, 3
(0, 0, 0, 0, 3, 1, 0, 0, 3), 0.001951882665659384, 0, 0
(0, 0, 0, 0, 3, 0, 4, 0, 0), 0.0010215466104959165, 0, 0
(0, 0, 0, 0, 3, 0, 3, 1, 0), 0.0017896648567621086, 0, 0
(0, 0, 0, 0, 3, 0, 3, 0, 1), 0.001964922996550578, 0, 0
(0, 0, 0, 0, 3, 0, 2, 2, 0), 0.0018569523972231626, 0, 0
(0, 0, 0, 0, 3, 0, 2, 1, 1), 0.0027678349841412553, 2.4528556381817933e-05, 3
(0, 0, 0, 0, 3, 0, 2, 0, 2), 0.0022218692205353296, 0, 0
(0, 0, 0, 0, 3, 0, 1, 3, 0), 0.0017536931538064571, 0, 0
(0, 0, 0, 0, 3, 0, 1, 2, 1), 0.0027259935657796015, 3.923513705628663e-05, 3
(0, 0, 0, 0, 3, 0, 1, 1, 2), 0.002930052793038529, 2.142515615657875e-05, 3
(0, 0, 0, 0, 3, 0, 1, 0, 3), 0.0019577523810653838, 0, 0
(0, 0, 0, 0, 3, 0, 0, 4, 0), 0.0010035607590180913, 0, 0
(0, 0, 0, 0, 3, 0, 0, 3, 1), 0.0019230815781889267, 0, 0
(0, 0, 0, 0, 3, 0, 0, 2, 2), 0.002192143938245504, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 3), 0.0019518826656593842, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 4), 0.0010179613027533195, 0, 0
(0, 0, 0, 0, 2, 5, 0, 0, 0), 0.0007327140188107223, 0, 0
(0, 0, 0, 0, 2, 4, 1, 0, 0), 0.0014778964415963298, 0, 0
(0, 0, 0, 0, 2, 4, 0, 1, 0), 0.001410012153057435, 0, 0
(0, 0, 0, 0, 2, 4, 0, 0, 1), 0.001514542394863935, 0, 0
(0, 0, 0, 0, 2, 3, 2, 0, 0), 0.0018866776795129893, 0, 0
(0, 0, 0, 0, 2, 3, 1, 1, 0), 0.002206648063599865, 2.397432184612665e-06, 3
(0, 0, 0, 0, 2, 3, 1, 0, 1), 0.0023119496600883067, 9.216274219614661e-05, 3
(0, 0, 0, 0, 2, 3, 0, 2, 0), 0.0016740318881573939, 0, 0
(0, 0, 0, 0, 2, 3, 0, 1, 1), 0.002040412505932729, 0.0004382231962972308, 3
(0, 0, 0, 0, 2, 3, 0, 0, 2), 0.001994822885444507, 0, 0
(0, 0, 0, 0, 2, 2, 3, 0, 0), 0.0020875840400565843, 0, 0
(0, 0, 0, 0, 2, 2, 2, 1, 0), 0.0028102834501342686, 4.715178624476959e-06, 3
(0, 0, 0, 0, 2, 2, 2, 0, 1), 0.00288870337377596, 0.00013537650280559074, 3
(0, 0, 0, 0, 2, 2, 1, 2, 0), 0.0025796518073008473, 2.8692710501860156e-06, 3
(0, 0, 0, 0, 2, 2, 1, 1, 1), 0.0031094953982852115, 0.000914848056398665, 3
(0, 0, 0, 0, 2, 2, 1, 0, 2), 0.002993263271964879, 7.649260346865738e-05, 3
(0, 0, 0, 0, 2, 2, 0, 3, 0), 0.0018569523972231624, 0, 0
(0, 0, 0, 0, 2, 2, 0, 2, 1), 0.002250765999709173, 0.001033498835898384, 3
(0, 0, 0, 0, 2, 2, 0, 1, 2), 0.0025859575407315145, 0.0007419115005922413, 3
(0, 0, 0, 0, 2, 2, 0, 0, 3), 0.0021921439382455044, 0, 0
(0, 0, 0, 0, 2, 1, 4, 0, 0), 0.0017792559824117212, 0, 0
(0, 0, 0, 0, 2, 1, 3, 1, 0), 0.0026084607846870536, 2.0363991455231532e-06, 3
(0, 0, 0, 0, 2, 1, 3, 0, 1), 0.0028675168097311104, 3.412616912803997e-05, 3
(0, 0, 0, 0, 2, 1, 2, 2, 0), 0.0025796518073008478, 2.869271050005604e-06, 3
(0, 0, 0, 0, 2, 1, 2, 1, 1), 0.003729823626133998, 0.00037770793110569897, 3
(0, 0, 0, 0, 2, 1, 2, 0, 2), 0.0032238949147983, 4.1836013989960846e-05, 3
(0, 0, 0, 0, 2, 1, 1, 3, 0), 0.002418734653175788, 1.2063240865634375e-06, 3
(0, 0, 0, 0, 2, 1, 1, 2, 1), 0.0032685603404671556, 0.0007693678808885784, 3
(0, 0, 0, 0, 2, 1, 1, 1, 2), 0.0037798784803298948, 0.0005475767816395399, 3
(0, 0, 0, 0, 2, 1, 1, 0, 3), 0.0029300527930385296, 2.1425156156856298e-05, 3
(0, 0, 0, 0, 2, 1, 0, 4, 0), 0.001684392916656088, 0, 0
(0, 0, 0, 0, 2, 1, 0, 3, 1), 0.0024062535240642665, 0.00038936390020364735, 3
(0, 0, 0, 0, 2, 1, 0, 2, 2), 0.002585957540731514, 0.0007419115005922614, 3
(0, 0, 0, 0, 2, 1, 0, 1, 3), 0.002658515638882952, 0.0002871328528212961, 3
(0, 0, 0, 0, 2, 1, 0, 0, 4), 0.0018105239740654313, 0, 0
(0, 0, 0, 0, 2, 0, 5, 0, 0), 0.0008331671990825192, 0, 0
(0, 0, 0, 0, 2, 0, 4, 1, 0), 0.0016109185136010291, 0, 0
(0, 0, 0, 0, 2, 0, 4, 0, 1), 0.0017923259696853364, 0, 0
(0, 0, 0, 0, 2, 0, 3, 2, 0), 0.0016740318881573926, 0, 0
(0, 0, 0, 0, 2, 0, 3, 1, 1), 0.0026607407337815143, 2.8322315426392258e-05, 3
(0, 0, 0, 0, 2, 0, 3, 0, 2), 0.0022254545282779266, 0, 0
(0, 0, 0, 0, 2, 0, 2, 3, 0), 0.0016560460366795674, 0, 0
(0, 0, 0, 0, 2, 0, 2, 2, 1), 0.002658071730942538, 9.730804142472347e-05, 3
(0, 0, 0, 0, 2, 0, 2, 1, 2), 0.0032238949147983006, 4.1836013989971146e-05, 3
(0, 0, 0, 0, 2, 0, 2, 0, 3), 0.0022218692205353305, 0, 0
(0, 0, 0, 0, 2, 0, 1, 4, 0), 0.0015839397363842907, 0, 0
(0, 0, 0, 0, 2, 0, 1, 3, 1), 0.002471014602270248, 5.964777624561172e-05, 3
(0, 0, 0, 0, 2, 0, 1, 2, 2), 0.0029932632719648802, 7.649260346887607e-05, 3
(0, 0, 0, 0, 2, 0, 1, 1, 3), 0.002877031145644548, 2.3485365212611207e-05, 3
(0, 0, 0, 0, 2, 0, 1, 0, 4), 0.0017869480080714402, 0, 0
(0, 0, 0, 0, 2, 0, 0, 5, 0), 0.0008241742733436066, 0, 0
(0, 0, 0, 0, 2, 0, 0, 4, 1), 0.0016974629039297037, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 2), 0.0019948228854445066, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 3), 0.0020092234291797357, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 4), 0.0017190637195325462, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 5), 0.0008313745452112206, 0, 0
(0, 0, 0, 0, 1, 6, 0, 0, 0), 0.00047219827006351485, 0, 0
(0, 0, 0, 0, 1, 5, 1, 0, 0), 0.0011728712419019466, 0, 0
(0, 0, 0, 0, 1, 5, 0, 1, 0), 0.0012065764061900666, 0, 0
(0, 0, 0, 0, 1, 5, 0, 0, 1), 0.001227852490178855, 0, 0
(0, 0, 0, 0, 1, 4, 2, 0, 0), 0.0014778964415963296, 0, 0
(0, 0, 0, 0, 1, 4, 1, 1, 0), 0.0021380318778293876, 1.1943331636537913e-06, 3
(0, 0, 0, 0, 1, 4, 1, 0, 1), 0.0020585569310045577, 4.042854932551715e-05, 3
(0, 0, 0, 0, 1, 4, 0, 2, 0), 0.0016109185136010278, 0, 0
(0, 0, 0, 0, 1, 4, 0, 1, 1), 0.0021266295721733635, 0.00015119566892894822, 3
(0, 0, 0, 0, 1, 4, 0, 0, 2), 0.001697462903929703, 0, 0
(0, 0, 0, 0, 1, 3, 3, 0, 0), 0.0015946282116245148, 0, 0
(0, 0, 0, 0, 1, 3, 2, 1, 0), 0.002413424139549459, 4.039057477177153e-06, 3
(0, 0, 0, 0, 1, 3, 2, 0, 1), 0.002142561235705837, 0.00011513580689866556, 3
(0, 0, 0, 0, 1, 3, 1, 2, 0), 0.002608460784687052, 2.036399145838944e-06, 3
(0, 0, 0, 0, 1, 3, 1, 1, 1), 0.0026444762658830354, 0.0005557326670258491, 3
(0, 0, 0, 0, 1, 3, 1, 0, 2), 0.002471014602270249, 5.9647776245800365e-05, 3
(0, 0, 0, 0, 1, 3, 0, 3, 0), 0.0017896648567621066, 0, 0
(0, 0, 0, 0, 1, 3, 0, 2, 1), 0.0022728368026374473, 0.0004918310757022174, 3
(0, 0, 0, 0, 1, 3, 0, 1, 2), 0.002406253524064266, 0.00038936390020367895, 3
(0, 0, 0, 0, 1, 3, 0, 0, 3), 0.0019230815781889265, 0, 0
(0, 0, 0, 0, 1, 2, 4, 0, 0), 0.0015783496218681266, 0, 0
(0, 0, 0, 0, 1, 2, 3, 1, 0), 0.0024134241395494587, 4.039057477273822e-06, 3
(0, 0, 0, 0, 1, 2, 3, 0, 1), 0.002290445948855451, 8.462442701043509e-05, 3
(0, 0, 0, 0, 1, 2, 2, 2, 0), 0.0028102834501342673, 4.715178624254914e-06, 3
(0, 0, 0, 0, 1, 2, 2, 1, 1), 0.0032216583529865906, 0.0005530943342296258, 3
(0, 0, 0, 0, 1, 2, 2, 0, 2), 0.0026580717309425384, 9.730804142461245e-05, 3
(0, 0, 0, 0, 1, 2, 1, 3, 0), 0.0026614824320810334, 1.6889508509655228e-06, 3
(0, 0, 0, 0, 1, 2, 1, 2, 1), 0.003204049206768588, 0.0008891849698984927, 3
(0, 0, 0, 0, 1, 2, 1, 1, 2), 0.0032685603404671543, 0.0007693678808885298, 3
(0, 0, 0, 0, 1, 2, 1, 0, 3), 0.0027259935657796015, 3.923513705598217e-05, 3
(0, 0, 0, 0, 1, 2, 0, 4, 0), 0.0017023787681339126, 0, 0
(0, 0, 0, 0, 1, 2, 0, 3, 1), 0.002272836802637448, 0.0004918310757025203, 3
(0, 0, 0, 0, 1, 2, 0, 2, 2), 0.002250765999709172, 0.0010334988358987655, 3
(0, 0, 0, 0, 1, 2, 0, 1, 3), 0.002460326127030024, 0.00036070505035077884, 3
(0, 0, 0, 0, 1, 2, 0, 0, 4), 0.0017961234303302018, 0, 0
(0, 0, 0, 0, 1, 1, 5, 0, 0), 0.0012532337861193843, 0, 0
(0, 0, 0, 0, 1, 1, 4, 1, 0), 0.002138031877829387, 1.1943331641873209e-06, 3
(0, 0, 0, 0, 1, 1, 4, 0, 1), 0.0022803840007289784, 1.6756058036055704e-05, 3
(0, 0, 0, 0, 1, 1, 3, 2, 0), 0.002206648063599862, 2.3974321846820538e-06, 3
(0, 0, 0, 0, 1, 1, 3, 1, 1), 0.0029519851229942644, 0.00022766520535646767, 3
(0, 0, 0, 0, 1, 1, 3, 0, 2), 0.002660740733781514, 2.8322315426589664e-05, 3
(0, 0, 0, 0, 1, 1, 2, 3, 0), 0.002259669710993843, 1.982444750046857e-06, 3
(0, 0, 0, 0, 1, 1, 2, 2, 1), 0.0032216583529865893, 0.0005530943342297394, 3
(0, 0, 0, 0, 1, 1, 2, 1, 2), 0.0037298236261339972, 0.0003777079311058022, 3
(0, 0, 0, 0, 1, 1, 2, 0, 3), 0.0027678349841412536, 2.4528556382075045e-05, 3
(0, 0, 0, 0, 1, 1, 1, 4, 0), 0.002217564348920357, 6.00631445124436e-07, 3
(0, 0, 0, 0, 1, 1, 1, 3, 1), 0.002644476265883035, 0.0005557326670260122, 3
(0, 0, 0, 0, 1, 1, 1, 2, 2), 0.003109495398285213, 0.0009148480563986628, 3
(0, 0, 0, 0, 1, 1, 1, 1, 3), 0.003091398320579491, 0.0003392400955795863, 3
(0, 0, 0, 0, 1, 1, 1, 0, 4), 0.002441025376268587, 1.0102039961562855e-05, 3
(0, 0, 0, 0, 1, 1, 0, 5, 0), 0.001279744609816374, 0, 0
(0, 0, 0, 0, 1, 1, 0, 4, 1), 0.002126629572173364, 0.00015119566892872523, 3
(0, 0, 0, 0, 1, 1, 0, 3, 2), 0.002040412505932728, 0.00043822319629690945, 3
(0, 0, 0, 0, 1, 1, 0, 2, 3), 0.0020944851088984875, 0.0004053913538659917, 3
(0, 0, 0, 0, 1, 1, 0, 1, 4), 0.002207738476622001, 0.00011928453611351977, 3
(0, 0, 0, 0, 1, 1, 0, 0, 5), 0.0013067809112992535, 0, 0
(0, 0, 0, 0, 1, 0, 6, 0, 0), 0.0004922889061178743, 0, 0
(0, 0, 0, 0, 1, 0, 5, 1, 0), 0.0012065764061900664, 0, 0
(0, 0, 0, 0, 1, 0, 5, 0, 1), 0.0013017948467536613, 0, 0
(0, 0, 0, 0, 1, 0, 4, 2, 0), 0.0014100121530574335, 0, 0
(0, 0, 0, 0, 1, 0, 4, 1, 1), 0.002280384000728977, 1.6756058035746554e-05, 3
(0, 0, 0, 0, 1, 0, 4, 0, 2), 0.0017923259696853355, 0, 0
(0, 0, 0, 0, 1, 0, 3, 3, 0), 0.001387852135674917, 0, 0
(0, 0, 0, 0, 1, 0, 3, 2, 1), 0.002290445948855449, 8.462442701047374e-05, 3
(0, 0, 0, 0, 1, 0, 3, 1, 2), 0.0028675168097311086, 3.412616912803516e-05, 3
(0, 0, 0, 0, 1, 0, 3, 0, 3), 0.001964922996550578, 0, 0
(0, 0, 0, 0, 1, 0, 2, 4, 0), 0.0014010192273185207, 0, 0
(0, 0, 0, 0, 1, 0, 2, 3, 1), 0.0021425612357058362, 0.00011513580689890528, 3
(0, 0, 0, 0, 1, 0, 2, 2, 2), 0.0028887033737759592, 0.00013537650280594072, 3
(0, 0, 0, 0, 1, 0, 2, 1, 3), 0.0029215894126968676, 3.244673355441674e-05, 3
(0, 0, 0, 0, 1, 0, 2, 0, 4), 0.0017905333158140372, 0, 0
(0, 0, 0, 0, 1, 0, 1, 5, 0), 0.0011993820655989366, 0, 0
(0, 0, 0, 0, 1, 0, 1, 4, 1), 0.0020585569310045573, 4.0428549325607354e-05, 3
(0, 0, 0, 0, 1, 0, 1, 3, 2), 0.0023119496600883063, 9.216274219594037e-05, 3
(0, 0, 0, 0, 1, 0, 1, 2, 3), 0.0025139069762036793, 6.490575733717503e-05, 3
(0, 0, 0, 0, 1, 0, 1, 1, 4), 0.0023614929051776153, 1.4287633837115471e-05, 3
(0, 0, 0, 0, 1, 0, 1, 0, 5), 0.0013003607236566224, 0, 0
(0, 0, 0, 0, 1, 0, 0, 6, 0), 0.0004904903209700919, 0, 0
(0, 0, 0, 0, 1, 0, 0, 5, 1), 0.0012278524901788545, 0, 0
(0, 0, 0, 0, 1, 0, 0, 4, 2), 0.001514542394863934, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 3), 0.0015572405600573888, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 4), 0.0015217426667315489, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 5), 0.001233612707672946, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 6), 0.0004919303753436144, 0, 0
(0, 0, 0, 0, 0, 7, 0, 0, 0), 0.00014049850626253265, 0, 0
(0, 0, 0, 0, 0, 6, 1, 0, 0), 0.0004721982700635149, 0, 0
(0, 0, 0, 0, 0, 6, 0, 1, 0), 0.000492288906117874, 0, 0
(0, 0, 0, 0, 0, 6, 0, 0, 1), 0.0004904903209700918, 0, 0
(0, 0, 0, 0, 0, 5, 2, 0, 0), 0.0007327140188107223, 0, 0
(0, 0, 0, 0, 0, 5, 1, 1, 0), 0.0012532337861193839, 0, 0
(0, 0, 0, 0, 0, 5, 1, 0, 1), 0.0011993820655989372, 0, 0
(0, 0, 0, 0, 0, 5, 0, 2, 0), 0.0008331671990825186, 0, 0
(0, 0, 0, 0, 0, 5, 0, 1, 1), 0.001279744609816374, 0, 0
(0, 0, 0, 0, 0, 5, 0, 0, 2), 0.0008241742733436065, 0, 0
(0, 0, 0, 0, 0, 4, 3, 0, 0), 0.0008206402499523224, 0, 0
(0, 0, 0, 0, 0, 4, 2, 1, 0), 0.0015783496218681255, 0, 0
(0, 0, 0, 0, 0, 4, 2, 0, 1), 0.0014010192273185222, 0, 0
(0, 0, 0, 0, 0, 4, 1, 2, 0), 0.001779255982411719, 0, 0
(0, 0, 0, 0, 0, 4, 1, 1, 1), 0.0022175643489203583, 6.006314451983833e-07, 3
(0, 0, 0, 0, 0, 4, 1, 0, 2), 0.001583939736384291, 0, 0
(0, 0, 0, 0, 0, 4, 0, 3, 0), 0.0010215466104959155, 0, 0
(0, 0, 0, 0, 0, 4, 0, 2, 1), 0.001702378768133912, 0, 0
(0, 0, 0, 0, 0, 4, 0, 1, 2), 0.0016843929166560868, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 3), 0.0010035607590180907, 0, 0
(0, 0, 0, 0, 0, 3, 4, 0, 0), 0.0008206402499523223, 0, 0
(0, 0, 0, 0, 0, 3, 3, 1, 0), 0.0015946282116245138, 0, 0
(0, 0, 0, 0, 0, 3, 3, 0, 1), 0.00138785213567492, 0, 0
(0, 0, 0, 0, 0, 3, 2, 2, 0), 0.0020875840400565813, 0, 0
(0, 0, 0, 0, 0, 3, 2, 1, 1), 0.0022596697109938447, 1.9824447501093073e-06, 3
(0, 0, 0, 0, 0, 3, 2, 0, 2), 0.001656046036679568, 0, 0
(0, 0, 0, 0, 0, 3, 1, 3, 0), 0.0019964409327117016, 0, 0
(0, 0, 0, 0, 0, 3, 1, 2, 1), 0.0026614824320810313, 1.688950850778148e-06, 3
(0, 0, 0, 0, 0, 3, 1, 1, 2), 0.002418734653175787, 1.2063240865532255e-06, 3
(0, 0, 0, 0, 0, 3, 1, 0, 3), 0.0017536931538064571, 0, 0
(0, 0, 0, 0, 0, 3, 0, 4, 0), 0.0010215466104959155, 0, 0
(0, 0, 0, 0, 0, 3, 0, 3, 1), 0.0017896648567621064, 0, 0
(0, 0, 0, 0, 0, 3, 0, 2, 2), 0.0018569523972231607, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 3), 0.001753693153806456, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 4), 0.0010035607590180907, 0, 0
(0, 0, 0, 0, 0, 2, 5, 0, 0), 0.0007327140188107222, 0, 0
(0, 0, 0, 0, 0, 2, 4, 1, 0), 0.0014778964415963283, 0, 0
(0, 0, 0, 0, 0, 2, 4, 0, 1), 0.0014100121530574356, 0, 0
(0, 0, 0, 0, 0, 2, 3, 2, 0), 0.0018866776795129856, 0, 0
(0, 0, 0, 0, 0, 2, 3, 1, 1), 0.0022066480635998652, 2.3974321849457317e-06, 3
(0, 0, 0, 0, 0, 2, 3, 0, 2), 0.0016740318881573939, 0, 0
(0, 0, 0, 0, 0, 2, 2, 3, 0), 0.002087584040056581, 0, 0
(0, 0, 0, 0, 0, 2, 2, 2, 1), 0.002810283450134267, 4.7151786245047145e-06, 3
(0, 0, 0, 0, 0, 2, 2, 1, 2), 0.002579651807300848, 2.8692710496725316e-06, 3
(0, 0, 0, 0, 0, 2, 2, 0, 3), 0.0018569523972231626, 0, 0
(0, 0, 0, 0, 0, 2, 1, 4, 0), 0.0017792559824117182, 0, 0
(0, 0, 0, 0, 0, 2, 1, 3, 1), 0.0026084607846870514, 2.0363991453548287e-06, 3
(0, 0, 0, 0, 0, 2, 1, 2, 2), 0.0025796518073008465, 2.869271050130502e-06, 3
(0, 0, 0, 0, 0, 2, 1, 1, 3), 0.002418734653175788, 1.2063240864248267e-06, 3
(0, 0, 0, 0, 0, 2, 1, 0, 4), 0.0016843929166560879, 0, 0
(0, 0, 0, 0, 0, 2, 0, 5, 0), 0.0008331671990825184, 0, 0
(0, 0, 0, 0, 0, 2, 0, 4, 1), 0.0016109185136010278, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 2), 0.001674031888157392, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 3), 0.001656046036679567, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 4), 0.0015839397363842905, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 5), 0.0008241742733436064, 0, 0
(0, 0, 0, 0, 0, 1, 6, 0, 0), 0.00047219827006351496, 0, 0
(0, 0, 0, 0, 0, 1, 5, 1, 0), 0.0011728712419019453, 0, 0
(0, 0, 0, 0, 0, 1, 5, 0, 1), 0.0012065764061900673, 0, 0
(0, 0, 0, 0, 0, 1, 4, 2, 0), 0.0014778964415963268, 0, 0
(0, 0, 0, 0, 0, 1, 4, 1, 1), 0.0021380318778293867, 1.1943331636449024e-06, 3
(0, 0, 0, 0, 0, 1, 4, 0, 2), 0.0016109185136010294, 0, 0
(0, 0, 0, 0, 0, 1, 3, 3, 0), 0.0015946282116245114, 0, 0
(0, 0, 0, 0, 0, 1, 3, 2, 1), 0.0024134241395494574, 4.039057477083243e-06, 3
(0, 0, 0, 0, 0, 1, 3, 1, 2), 0.0026084607846870536, 2.0363991454571927e-06, 3
(0, 0, 0, 0, 0, 1, 3, 0, 3), 0.0017896648567621086, 0, 0
(0, 0, 0, 0, 0, 1, 2, 4, 0), 0.001578349621868124, 0, 0
(0, 0, 0, 0, 0, 1, 2, 3, 1), 0.0024134241395494574, 4.0390574771060416e-06, 3
(0, 0, 0, 0, 0, 1, 2, 2, 2), 0.002810283450134268, 4.7151786245047145e-06, 3
(0, 0, 0, 0, 0, 1, 2, 1, 3), 0.0026614824320810343, 1.6889508508601262e-06, 3
(0, 0, 0, 0, 0, 1, 2, 0, 4), 0.0017023787681339137, 0, 0
(0, 0, 0, 0, 0, 1, 1, 5, 0), 0.0012532337861193826, 0, 0
(0, 0, 0, 0, 0, 1, 1, 4, 1), 0.0021380318778293854, 1.194333163809727e-06, 3
(0, 0, 0, 0, 0, 1, 1, 3, 2), 0.002206648063599863, 2.397432184598787e-06, 3
(0, 0, 0, 0, 0, 1, 1, 2, 3), 0.002259669710993845, 1.982444750019101e-06, 3
(0, 0, 0, 0, 0, 1, 1, 1, 4), 0.0022175643489203587, 6.006314451823389e-07, 3
(0, 0, 0, 0, 0, 1, 1, 0, 5), 0.0012797446098163745, 0, 0
(0, 0, 0, 0, 0, 1, 0, 6, 0), 0.000492288906117874, 0, 0
(0, 0, 0, 0, 0, 1, 0, 5, 1), 0.001206576406190066, 0, 0
(0, 0, 0, 0, 0, 1, 0, 4, 2), 0.001410012153057434, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 3), 0.0013878521356749183, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 4), 0.0014010192273185217, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 5), 0.0011993820655989366, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 6), 0.0004904903209700915, 0, 0
(0, 0, 0, 0, 0, 0, 7, 0, 0), 0.00014049850626253262, 0, 0
(0, 0, 0, 0, 0, 0, 6, 1, 0), 0.0004721982700635146, 0, 0
(0, 0, 0, 0, 0, 0, 6, 0, 1), 0.0004922889061178742, 0, 0
(0, 0, 0, 0, 0, 0, 5, 2, 0), 0.0007327140188107213, 0, 0
(0, 0, 0, 0, 0, 0, 5, 1, 1), 0.0012532337861193836, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 2), 0.0008331671990825194, 0, 0
(0, 0, 0, 0, 0, 0, 4, 3, 0), 0.0008206402499523205, 0, 0
(0, 0, 0, 0, 0, 0, 4, 2, 1), 0.0015783496218681244, 0, 0
(0, 0, 0, 0, 0, 0, 4, 1, 2), 0.0017792559824117197, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 3), 0.0010215466104959163, 0, 0
(0, 0, 0, 0, 0, 0, 3, 4, 0), 0.0008206402499523208, 0, 0
(0, 0, 0, 0, 0, 0, 3, 3, 1), 0.0015946282116245127, 0, 0
(0, 0, 0, 0, 0, 0, 3, 2, 2), 0.0020875840400565826, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 3), 0.001996440932711703, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 4), 0.0010215466104959163, 0, 0
(0, 0, 0, 0, 0, 0, 2, 5, 0), 0.0007327140188107213, 0, 0
(0, 0, 0, 0, 0, 0, 2, 4, 1), 0.0014778964415963277, 0, 0
(0, 0, 0, 0, 0, 0, 2, 3, 2), 0.001886677679512988, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 3), 0.0020875840400565835, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 4), 0.0017792559824117208, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 5), 0.000833167199082519, 0, 0
(0, 0, 0, 0, 0, 0, 1, 6, 0), 0.00047219827006351464, 0, 0
(0, 0, 0, 0, 0, 0, 1, 5, 1), 0.0011728712419019453, 0, 0
(0, 0, 0, 0, 0, 0, 1, 4, 2), 0.001477896441596328, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 3), 0.0015946282116245142, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 4), 0.0015783496218681262, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 5), 0.0012532337861193839, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 6), 0.0004922889061178743, 0, 0
(0, 0, 0, 0, 0, 0, 0, 7, 0), 0.00014049850626253262, 0, 0
(0, 0, 0, 0, 0, 0, 0, 6, 1), 0.0004721982700635147, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 2), 0.0007327140188107221, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 3), 0.0008206402499523222, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 4), 0.0008206402499523219, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 5), 0.0007327140188107221, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 6), 0.00047219827006351474, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 7), 0.0001404985062625326, 0, 0


==> anc/table_data/table_iv_d_5_r_3.txt <==
(5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0031046066152957746, 0, 0
(4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005496716567066233, 0, 0
(4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00609637671896039, 0, 0
(4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.006037903989677972, 0, 0
(4, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.006092318419238942, 0, 0
(4, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.006080907811895923, 0, 0
(4, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.006080907811895925, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.006092318419238947, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.006037903989677974, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.006096376718960397, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.005496716567066234, 0, 0
(3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005475005430129279, 0, 0
(3, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00798267026104677, 0, 0
(3, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0067140844276669, 0, 0
(3, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.007524824276869567, 0, 0
(3, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.006900621726311835, 0, 0
(3, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007440578784108493, 0, 0
(3, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.006923442940997874, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007415995417747627, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.006831029886231743, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.006783349957258456, 0, 0
(3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.00727398588581175, 0, 0
(3, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.007913404731455215, 0, 0
(3, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.008490085712848459, 0, 0
(3, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.00840248051212186, 0, 0
(3, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.008452208710155337, 0, 0
(3, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.00847502992484138, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00831647286768596, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00849820231229137, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.00683102988623174, 0, 0
(3, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.007098567697964497, 0, 0
(3, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.008607199122093045, 0, 0
(3, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.008285535053557029, 0, 0
(3, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.008507114938085081, 0, 0
(3, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.008318198309822384, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.008421107293649182, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.008316472867685968, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.007415995417747623, 0, 0
(3, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.007261810986647402, 0, 0
(3, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.008091825430657252, 0, 0
(3, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.00844409211071244, 0, 0
(3, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.008427027168944326, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.008318198309822387, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.00847502992484138, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.006923442940997868, 0, 0
(3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.007227579164618351, 0, 0
(3, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.008608961273767878, 0, 0
(3, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.008444092110712448, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.008507114938085083, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.008452208710155349, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.007440578784108493, 0, 0
(3, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.007227579164618354, 0, 0
(3, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.00809182543065726, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.008285535053557034, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.008402480512121875, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.006900621726311841, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.00726181098664741, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.008607199122093052, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.008490085712848471, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.007524824276869566, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.007098567697964499, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.007913404731455225, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.006714084427666906, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.007273985885811761, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.007982670261046779, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.00547500543012928, 0, 0
(2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005475005430129278, 0, 0
(2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0076808157376880674, 0, 0
(2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.005918722410669737, 0, 0
(2, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0073184860911097455, 0, 0
(2, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0061587272415843, 0, 0
(2, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007227230749834601, 0, 0
(2, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.006158727241584305, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007318486091109741, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.005918722410669745, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007680815737688072, 0, 0
(2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.00947979619337054, 0, 0
(2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.008353239723158101, 0, 0
(2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.009649954432169074, 0, 0
(2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.008996713563739241, 0, 0
(2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.009574702739527815, 0, 0
(2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0090575668964172, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00951208725517504, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.008956160041531254, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.008422505252749663, 0, 0
(2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.007542284678504957, 0, 0
(2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.007697845959593014, 0, 0
(2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.006342428487734923, 0, 0
(2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.007800718386343779, 0, 0
(2, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.006369877997572512, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.007887287496091433, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.006107523007405238, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.007873953146987505, 0, 0
(2, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.009105291647627864, 0, 0
(2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.007484061230784307, 0, 0
(2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.008969665852638016, 0, 0
(2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.008054380523350483, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.008936576493023205, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.007941210127283632, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.008119057328486948, 0, 0
(2, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.007911300976073371, 0, 0
(2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.007816924239669816, 0, 0
(2, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.00673671726333479, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.008134468292491242, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.006503888397905473, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.008023115755684321, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.008979804484323672, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.007299788396559195, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.008811108795482608, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.007696083960380572, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.008023115755684325, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.007945532798102428, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0079994349222201, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.006546979147026356, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.008119057328486945, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.00894204835894496, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.007004051568955192, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.00787395314698752, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.00771770286635222, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.008422505252749667, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.007680815737688068, 0, 0
(2, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.007273985885811751, 0, 0
(2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.0077177028663522095, 0, 0
(2, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.009307481692349951, 0, 0
(2, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.009108030383643386, 0, 0
(2, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.009261901209271303, 0, 0
(2, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.00926190120927132, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.009108030383643387, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.009307481692349955, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.007717702866352219, 0, 0
(2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.007542284678504958, 0, 0
(2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.00958068890257752, 0, 0
(2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.007678973633295355, 0, 0
(2, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.008923500788499138, 0, 0
(2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.00792146498141602, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.008676612469921251, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.007940009073714454, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.00700405156895518, 0, 0
(2, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.009295306793185602, 0, 0
(2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.008118429772916474, 0, 0
(2, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.009390271651365112, 0, 0
(2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.009268536567102284, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.009109979509946868, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.009436265253501145, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.006546979147026357, 0, 0
(2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.009061623662449983, 0, 0
(2, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.00984732208789031, 0, 0
(2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.009195919693243432, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.00955291769557174, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.009243989910279825, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.00769608396038057, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.009215494488077904, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.008288304247178293, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.009037362636088016, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.009243989910279828, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.006503888397905478, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.009249726310106968, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.009845559936215489, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.009436265253501152, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.00794121012728363, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.008932612195796136, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.007940009073714454, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.006107523007405238, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.00930748169234996, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.008956160041531259, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.005918722410669747, 0, 0
(2, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.007098567697964498, 0, 0
(2, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.008942048358944963, 0, 0
(2, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.008932612195796137, 0, 0
(2, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.009317299235569823, 0, 0
(2, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.008959648586576347, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.009317299235569825, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.008932612195796144, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.008942048358944946, 0, 0
(2, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.009105291647627866, 0, 0
(2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.009621242424785518, 0, 0
(2, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.00961729517913697, 0, 0
(2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.009838779385097956, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.00955204487600179, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.009845559936215493, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.007999434922220086, 0, 0
(2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.009061623662449992, 0, 0
(2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.009372169012233913, 0, 0
(2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.009063985907810851, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.009657552121534971, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.009037362636088024, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.008811108795482601, 0, 0
(2, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.009446310702223676, 0, 0
(2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.009036671184565996, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.00965755212153497, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.009552917695571757, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.008134468292491235, 0, 0
(2, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.009122891875259248, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.00955204487600179, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.009109979509946872, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.008936576493023186, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.009317299235569825, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.008676612469921264, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.00788728749609143, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.0091080303836434, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.009512087255175035, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.007318486091109725, 0, 0
(2, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.007261810986647402, 0, 0
(2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.007945532798102426, 0, 0
(2, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.009249726310106956, 0, 0
(2, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.009122891875259252, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.009122891875259253, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.009249726310106964, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.007945532798102424, 0, 0
(2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.007911300976073374, 0, 0
(2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.009683857909138296, 0, 0
(2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.008099885680618054, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.009036671184566001, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.008288304247178293, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.007299788396559193, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.009215494488077907, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.008099885680618051, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.00906398590781085, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.009195919693243435, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.0067367172633347894, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.009122891875259253, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.009838779385097963, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.009268536567102281, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.00805438052335047, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.008959648586576352, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.007921464981416026, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.006369877997572518, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.00926190120927132, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.009057566896417195, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.0061587272415842996, 0, 0
(2, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.007227579164618353, 0, 0
(2, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.008979804484323672, 0, 0
(2, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.009215494488077918, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.009446310702223683, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.009215494488077914, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.008979804484323676, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.008979804484323674, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.009683857909138312, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.009372169012233917, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.009847322087890327, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.007816924239669829, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.009249726310106971, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.009617295179136984, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.009390271651365124, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.008969665852638023, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.00931729923556983, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.008923500788499154, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.007800718386343793, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.009261901209271317, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.009574702739527825, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.007227230749834605, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.007227579164618355, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.007911300976073387, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.009061623662449995, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.009061623662450004, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.007911300976073385, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.007945532798102435, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.009621242424785528, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.008118429772916493, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.007484061230784315, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.008932612195796144, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0076789736332953775, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.00634242848773494, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.009108030383643405, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.008996713563739264, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.006158727241584312, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.007261810986647409, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.009105291647627873, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.009295306793185604, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.009105291647627864, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.00894204835894497, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.009580688902577525, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.007697845959593015, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.009307481692349956, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.00964995443216907, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.007318486091109738, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0070985676979645005, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.007542284678504969, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.007542284678504966, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.007717702866352224, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.008353239723158113, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.005918722410669744, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.007273985885811762, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.009479796193370551, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.007680815737688073, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0054750054301292775, 0, 0
(1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.005496716567066232, 0, 0
(1, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.006783349957258456, 0, 0
(1, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.006831029886231733, 0, 0
(1, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.00741599541774763, 0, 0
(1, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.00692344294099787, 0, 0
(1, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.007440578784108493, 0, 0
(1, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.006900621726311836, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.007524824276869558, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0067140844276669005, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.007982670261046767, 0, 0
(1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.007680815737688069, 0, 0
(1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.008422505252749657, 0, 0
(1, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.007873953146987522, 0, 0
(1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.008119057328486945, 0, 0
(1, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.00802311575568431, 0, 0
(1, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.008023115755684321, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.008119057328486941, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.007873953146987522, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.008422505252749667, 0, 0
(1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.007717702866352206, 0, 0
(1, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.007004051568955187, 0, 0
(1, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.006546979147026355, 0, 0
(1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.007696083960380556, 0, 0
(1, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.006503888397905466, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.007941210127283624, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0061075230074052345, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.008956160041531235, 0, 0
(1, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.008942048358944967, 0, 0
(1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.007999434922220104, 0, 0
(1, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.008811108795482605, 0, 0
(1, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.008134468292491242, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0089365764930232, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.007887287496091433, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00951208725517504, 0, 0
(1, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.007945532798102426, 0, 0
(1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.007299788396559189, 0, 0
(1, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.006736717263334792, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.008054380523350476, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.006369877997572512, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.009057566896417199, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.008979804484323672, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.007816924239669822, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.00896966585263802, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.007800718386343787, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.009574702739527834, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.00791130097607338, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0074840612307843, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.006342428487734918, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.008996713563739243, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.009105291647627857, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.00769784595959301, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.009649954432169072, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.007542284678504961, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.008353239723158112, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.009479796193370539, 0, 0
(1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.007982670261046772, 0, 0
(1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.008422505252749653, 0, 0
(1, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.008956160041531248, 0, 0
(1, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.009512087255175035, 0, 0
(1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.009057566896417181, 0, 0
(1, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.009574702739527827, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.008996713563739241, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.00964995443216908, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.008353239723158113, 0, 0
(1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0083532397231581, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.011023962518724123, 9.969816654254895e-08, 4
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.009130191642273624, 1.51865557185596e-06, 4
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.010824213259326927, 9.473010298417794e-06, 4
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.009297431297753036, 3.030760079374198e-05, 4
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.01082421325932694, 9.473010298206158e-06, 4
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.00913019164227363, 1.5186555724127657e-06, 4
(1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.011023962518724117, 9.969816613579176e-08, 4
(1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.009580688902577524, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.009029477888923039, 1.6321586662390496e-05, 4
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.010048637625792937, 0.00011860732253008712, 4
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.010282457109859616, 0.0004471067436351498, 4
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.009981829980112223, 0.0003582291584272219, 4
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.010413586642581072, 3.52646064219764e-05, 4
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.009130191642273633, 1.5186555719135448e-06, 4
(1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.009621242424785513, 0, 0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.010358550489188222, 0.00040781198214231816, 4
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.010090017386115698, 0.0014412700621556365, 4
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.010820500375335763, 0.0018463417061624343, 4
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.009981829980112223, 0.00035822915842767425, 4
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.010824213259326941, 9.473010298095136e-06, 4
(1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.00968385790913829, 0, 0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.00913239565736171, 0.001603124565846109, 4
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.010090017386115696, 0.0014412700621564123, 4
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.010282457109859613, 0.00044710674363545856, 4
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.009297431297753045, 3.030760079408689e-05, 4
(1, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.009683857909138305, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.01035855048918822, 0.00040781198214208224, 4
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.010048637625792948, 0.00011860732253031264, 4
(1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.010824213259326938, 9.473010298176668e-06, 4
(1, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.009621242424785507, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.009029477888923039, 1.632158666254799e-05, 4
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.00913019164227363, 1.5186555722193847e-06, 4
(1, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.009580688902577524, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.011023962518724131, 9.969816622753178e-08, 4
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.008353239723158113, 0, 0
(1, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.007913404731455211, 0, 0
(1, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.007004051568955189, 0, 0
(1, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.00794000907371445, 0, 0
(1, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.008676612469921246, 0, 0
(1, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.007921464981416012, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.008923500788499142, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.007678973633295358, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0095806889025775, 0, 0
(1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.007697845959593017, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.00902947788892304, 1.6321586662750445e-05, 4
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.00822655070427168, 0.0007659299888548521, 4
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.008589826735157109, 0.003964912841506148, 4
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.008589826735157105, 0.003964912841506407, 4
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.008226550704271684, 0.0007659299888549978, 4
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.009029477888923033, 1.6321586662554262e-05, 4
(1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.008118429772916482, 0, 0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.007132110360810444, 0.005784453836121683, 4
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.006993033804556675, 0.05474916338140069, 4
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.008753635250197246, 0.04457777551141519, 4
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.0065629501279905345, 0.03264663573347479, 4
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.010048637625792941, 0.000118607322529761, 4
(1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.009372169012233901, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.008525504848116367, 0.023401103137609038, 4
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.009783753706617743, 0.03996036181335548, 4
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.008624178703378489, 0.031682938146358156, 4
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.010282457109859608, 0.00044710674363531545, 4
(1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.008099885680618044, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.007667895684740072, 0.032737934901281886, 4
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.006562950127990525, 0.032646635733475204, 4
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.009981829980112204, 0.00035822915842746, 4
(1, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.009617295179136964, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.008226550704271689, 0.0007659299888554489, 4
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.010413586642581065, 3.526460642244825e-05, 4
(1, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.00767897363329536, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.009130191642273622, 1.5186555724655595e-06, 4
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.009649954432169053, 0, 0
(1, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.008607199122093047, 0, 0
(1, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.007999434922220104, 0, 0
(1, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.00984555993621548, 0, 0
(1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.009552044876001791, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.009838779385097956, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.009617295179136969, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.009621242424785518, 0, 0
(1, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.0074840612307843085, 0, 0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.010358550489188224, 0.00040781198214251245, 4
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.007667895684740083, 0.03273793490128206, 4
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.010114935710828308, 0.03946503006203701, 4
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.007667895684740081, 0.0327379349012817, 4
(1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.010358550489188231, 0.00040781198214262347, 4
(1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.00984732208789031, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.008525504848116367, 0.023401103137608844, 4
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.010470192287065397, 0.04544440394771732, 4
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.009783753706617744, 0.03996036181335573, 4
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.010090017386115705, 0.0014412700621562367, 4
(1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.009036671184565997, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.010114935710828304, 0.0394650300620374, 4
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.008753635250197235, 0.04457777551141458, 4
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.01082050037533576, 0.001846341706162698, 4
(1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.009838779385097952, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.008589826735157102, 0.003964912841506554, 4
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.00998182998011223, 0.00035822915842757884, 4
(1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.008923500788499145, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.010824213259326932, 9.473010298398712e-06, 4
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.008996713563739244, 0, 0
(1, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.008091825430657252, 0, 0
(1, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.007299788396559185, 0, 0
(1, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.008288304247178297, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.009036671184565992, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.008099885680618047, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0096838579091383, 0, 0
(1, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.007816924239669813, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.009132395657361719, 0.0016031245658464698, 4
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.008525504848116372, 0.023401103137609066, 4
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.008525504848116369, 0.02340110313760901, 4
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.009132395657361722, 0.0016031245658459285, 4
(1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.008288304247178297, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.007667895684740083, 0.03273793490128196, 4
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.006993033804556668, 0.05474916338139983, 4
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.010090017386115703, 0.001441270062155658, 4
(1, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.009552044876001786, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.008589826735157105, 0.003964912841506519, 4
(1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.010282457109859621, 0.0004471067436354516, 4
(1, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.007921464981416017, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.009297431297753041, 3.0307600793922363e-05, 4
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.009574702739527825, 0, 0
(1, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.008608961273767875, 0, 0
(1, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.007816924239669827, 0, 0
(1, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.00984732208789032, 0, 0
(1, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.009372169012233915, 0, 0
(1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.009683857909138312, 0, 0
(1, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.007299788396559201, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.010358550489188227, 0.00040781198214226265, 4
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.007132110360810447, 0.005784453836121912, 4
(1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.01035855048918823, 0.0004078119821424014, 4
(1, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.009845559936215484, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.00822655070427169, 0.0007659299888547393, 4
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.010048637625792958, 0.00011860732252942923, 4
(1, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.008676612469921258, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.010824213259326951, 9.473010298865353e-06, 4
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.009057566896417207, 0, 0
(1, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.008091825430657253, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0074840612307843024, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.008118429772916474, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.009621242424785513, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.007999434922220097, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.009029477888923037, 1.63215866625918e-05, 4
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.00902947788892304, 1.6321586662653094e-05, 4
(1, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.007940009073714444, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.009130191642273622, 1.5186555721603566e-06, 4
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.009512087255175033, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.00860719912209304, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.007697845959593008, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.009580688902577518, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.007004051568955186, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.011023962518724117, 9.969816622831073e-08, 4
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.008956160041531247, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.007913404731455218, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.008353239723158113, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.008422505252749663, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.007982670261046768, 0, 0
(1, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0.006096376718960391, 0, 0
(1, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0.006831029886231735, 0, 0
(1, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0.00849820231229136, 0, 0
(1, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0.008316472867685956, 0, 0
(1, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0.008475029924841363, 0, 0
(1, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0.008452208710155342, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0.008402480512121863, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0.008490085712848462, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0.007913404731455229, 0, 0
(1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0.0059187224106697365, 0, 0
(1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0.008956160041531248, 0, 0
(1, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0.00610752300740523, 0, 0
(1, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0.007941210127283618, 0, 0
(1, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0.00650388839790547, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0.007696083960380568, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0.006546979147026358, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0.007004051568955183, 0, 0
(1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0.009307481692349951, 0, 0
(1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0.007940009073714447, 0, 0
(1, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0.009436265253501127, 0, 0
(1, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0.009243989910279827, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0.009243989910279828, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0.009436265253501145, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0.007940009073714456, 0, 0
(1, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0.008932612195796127, 0, 0
(1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0.009845559936215477, 0, 0
(1, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0.00903736263608802, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0.00955291769557174, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0.009109979509946865, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0.008676612469921257, 0, 0
(1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0.009249726310106947, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.008288304247178288, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.009195919693243425, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.009268536567102277, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0.007921464981416026, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.009215494488077918, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.009847322087890317, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0.009390271651365127, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.00892350078849915, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.00906162366244999, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.008118429772916482, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0.007678973633295366, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.009295306793185605, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.009580688902577537, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0.007542284678504972, 0, 0
(1, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0.0067140844276669, 0, 0
(1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0.00787395314698752, 0, 0
(1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0.0061075230074052345, 0, 0
(1, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0.00788728749609143, 0, 0
(1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0.006369877997572509, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0.007800718386343787, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0.006342428487734928, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0.007697845959593001, 0, 0
(1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0.009649954432169077, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.009130191642273622, 1.518655572800124e-06, 4
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.010413586642581062, 3.5264606421889666e-05, 4
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.009981829980112229, 0.0003582291584276777, 4
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.010282457109859616, 0.0004471067436352261, 4
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.010048637625792944, 0.00011860732253038246, 4
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.009029477888923033, 1.632158666244311e-05, 4
(1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0.007678973633295357, 0, 0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.008226550704271682, 0.0007659299888547012, 4
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.00656295012799053, 0.03264663573347473, 4
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.008624178703378492, 0.03168293814635832, 4
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.006562950127990533, 0.03264663573347487, 4
(1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.008226550704271684, 0.0007659299888544254, 4
(1, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0.009617295179136962, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.007667895684740078, 0.03273793490128159, 4
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.009783753706617746, 0.039960361813356146, 4
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.008753635250197244, 0.044577775511414494, 4
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.008589826735157102, 0.003964912841506296, 4
(1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0.008099885680618046, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.008525504848116363, 0.023401103137608705, 4
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.006993033804556673, 0.054749163381400276, 4
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.00858982673515709, 0.003964912841505976, 4
(1, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0.009372169012233911, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0071321103608104515, 0.005784453836121805, 4
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.008226550704271684, 0.0007659299888547376, 4
(1, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0.008118429772916484, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.009029477888923039, 1.6321586662450158e-05, 4
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0.007697845959593002, 0, 0
(1, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0.00849008571284846, 0, 0
(1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0.006546979147026356, 0, 0
(1, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0.009436265253501133, 0, 0
(1, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0.009109979509946868, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0.009268536567102283, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0.009390271651365124, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0.008118429772916484, 0, 0
(1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0.006342428487734923, 0, 0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.01004863762579294, 0.00011860732252994965, 4
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.006562950127990532, 0.03264663573347468, 4
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.008753635250197248, 0.04457777551141449, 4
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.006993033804556677, 0.05474916338140091, 4
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.007132110360810445, 0.005784453836121843, 4
(1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0.009390271651365108, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.006993033804556671, 0.054749163381400394, 4
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.00923834837325309, 0.470591597907745, 4
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.00923834837325309, 0.4705915979077458, 4
(1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0069930338045566766, 0.05474916338139943, 4
(1, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0.009063985907810851, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.010470192287065402, 0.045444403947717406, 4
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.009238348373253092, 0.4705915979077447, 4
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.008753635250197237, 0.044577775511414515, 4
(1, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0.00906398590781085, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0069930338045566766, 0.05474916338140033, 4
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.006562950127990539, 0.03264663573347398, 4
(1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0.009390271651365125, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.010048637625792951, 0.00011860732253039417, 4
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0.0063424284877349295, 0, 0
(1, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.008285535053557024, 0, 0
(1, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.008811108795482596, 0, 0
(1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0.009037362636088016, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.00965755212153496, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0.009063985907810839, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.009372169012233913, 0, 0
(1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.008969665852638007, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.010090017386115707, 0.0014412700621560868, 4
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.009783753706617744, 0.03996036181335588, 4
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.010470192287065397, 0.0454444039477167, 4
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.00852550484811637, 0.023401103137608594, 4
(1, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.00919591969324343, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.009783753706617748, 0.03996036181335553, 4
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.009238348373253092, 0.47059159790774546, 4
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.009783753706617748, 0.039960361813355987, 4
(1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.00965755212153496, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.008753635250197239, 0.044577775511414244, 4
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.008624178703378496, 0.03168293814635835, 4
(1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.009268536567102277, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.010282457109859621, 0.00044710674363491386, 4
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.007800718386343789, 0, 0
(1, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.00844409211071243, 0, 0
(1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.006736717263334789, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0.00919591969324343, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.009063985907810851, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0.00809988568061806, 0, 0
(1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.006736717263334793, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.010090017386115702, 0.001441270062156231, 4
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0069930338045566835, 0.05474916338139965, 4
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.00766789568474008, 0.03273793490128225, 4
(1, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0.00903736263608802, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.006562950127990536, 0.0326466357334739, 4
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.006562950127990544, 0.032646635733474705, 4
(1, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.009109979509946875, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.009981829980112237, 0.0003582291584274635, 4
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0.006369877997572525, 0, 0
(1, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.008444092110712448, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.008969665852638024, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0.009390271651365124, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.009617295179136974, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.008811108795482608, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.010048637625792946, 0.00011860732252966385, 4
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.008226550704271687, 0.0007659299888551088, 4
(1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0.009436265253501143, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.010413586642581076, 3.526460642236498e-05, 4
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.007887287496091437, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.00828553505355703, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.006342428487734925, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0.007678973633295367, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.006546979147026357, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.00913019164227363, 1.5186555726641854e-06, 4
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0.006107523007405244, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.00849008571284847, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.009649954432169091, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.007873953146987536, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.006714084427666911, 0, 0
(1, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0.006037903989677973, 0, 0
(1, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0.007415995417747631, 0, 0
(1, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0.008316472867685963, 0, 0
(1, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0.008421107293649177, 0, 0
(1, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0.008318198309822378, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0.008507114938085083, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0.008285535053557034, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0.008607199122093026, 0, 0
(1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0.007318486091109751, 0, 0
(1, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0.009512087255175045, 0, 0
(1, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0.007887287496091437, 0, 0
(1, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0.008936576493023205, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0.008134468292491249, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0.008811108795482617, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0.00799943492222009, 0, 0
(1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0.009108030383643394, 0, 0
(1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0.008676612469921255, 0, 0
(1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0.00910997950994687, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0.009552917695571752, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0.009037362636088024, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0.009845559936215475, 0, 0
(1, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0.009317299235569823, 0, 0
(1, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0.009552044876001784, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0.009657552121534971, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0.009657552121534975, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0.009552044876001782, 0, 0
(1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0.009122891875259241, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0.009036671184565985, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0.009063985907810846, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0.009838779385097932, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0.00944631070222368, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0.009372169012233922, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0.009617295179136964, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0.00906162366245, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0.00962124242478551, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0.009105291647627842, 0, 0
(1, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0.007524824276869567, 0, 0
(1, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0.008119057328486952, 0, 0
(1, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0.007941210127283629, 0, 0
(1, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0.008936576493023205, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0.008054380523350483, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0.008969665852638024, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0.007484061230784295, 0, 0
(1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0.008996713563739248, 0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.01082421325932694, 9.47301029840912e-06, 4
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.009981829980112223, 0.0003582291584278022, 4
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.010820500375335771, 0.0018463417061625237, 4
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.010090017386115705, 0.0014412700621565795, 4
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.01035855048918822, 0.00040781198214283164, 4
(1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0.00892350078849914, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.008589826735157105, 0.003964912841506088, 4
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.008753635250197244, 0.044577775511414314, 4
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.009783753706617748, 0.03996036181335637, 4
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.007667895684740077, 0.03273793490128189, 4
(1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0.009838779385097958, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.010114935710828306, 0.03946503006203725, 4
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.010470192287065397, 0.04544440394771743, 4
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.01011493571082829, 0.039465030062037255, 4
(1, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0.009036671184565996, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.008525504848116374, 0.023401103137609066, 4
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.007667895684740079, 0.03273793490128163, 4
(1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0.009847322087890322, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.010358550489188215, 0.0004078119821425957, 4
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0.0074840612307842894, 0, 0
(1, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.008402480512121868, 0, 0
(1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.007696083960380567, 0, 0
(1, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0.009243989910279828, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.009552917695571756, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0.009195919693243435, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.009847322087890315, 0, 0
(1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.007800718386343783, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.01028245710985962, 0.0004471067436352721, 4
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.008624178703378498, 0.03168293814635818, 4
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.009783753706617757, 0.03996036181335558, 4
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.00852550484811637, 0.023401103137608483, 4
(1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0.009268536567102281, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.00875363525019725, 0.04457777551141452, 4
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.009238348373253095, 0.4705915979077451, 4
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.010470192287065389, 0.04544440394771745, 4
(1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.009657552121534973, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.00978375370661776, 0.03996036181335591, 4
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.009783753706617748, 0.039960361813355355, 4
(1, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0.009195919693243439, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.010090017386115703, 0.0014412700621564535, 4
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.00896966585263801, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.008507114938085081, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.008134468292491249, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0.00955291769557175, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.009657552121534976, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0.009036671184565994, 0, 0
(1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.00805438052335048, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.010820500375335768, 0.0018463417061626174, 4
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.008753635250197254, 0.04457777551141526, 4
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.010114935710828294, 0.03946503006203741, 4
(1, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0.009552917695571752, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.008624178703378506, 0.03168293814635899, 4
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.008753635250197248, 0.044577775511414536, 4
(1, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.009552917695571761, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.010820500375335775, 0.0018463417061630042, 4
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0.00805438052335047, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.008427027168944315, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.00805438052335047, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0.00926853656710227, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.009838779385097937, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.008134468292491242, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.010282457109859618, 0.0004471067436348297, 4
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.008589826735157095, 0.0039649128415061696, 4
(1, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0.009243989910279827, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.009981829980112216, 0.0003582291584271751, 4
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.008936576493023178, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.008507114938085085, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.007800718386343795, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0.008923500788499144, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.007696083960380578, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.01082421325932694, 9.473010298830659e-06, 4
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0.00794121012728362, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.008402480512121875, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.00899671356373925, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.008119057328486941, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.007524824276869544, 0, 0
(1, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0.0060923184192389415, 0, 0
(1, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0.006923442940997869, 0, 0
(1, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0.008475029924841369, 0, 0
(1, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0.008318198309822385, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0.008427027168944324, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0.00844409211071244, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0.008091825430657253, 0, 0
(1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0.006158727241584303, 0, 0
(1, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0.00905756689641719, 0, 0
(1, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0.006369877997572518, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0.008054380523350484, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0.006736717263334789, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0.007299788396559195, 0, 0
(1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0.009261901209271305, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0.00792146498141602, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0.009268536567102283, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0.009195919693243427, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0.008288304247178297, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0.008959648586576349, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0.009838779385097963, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0.009063985907810842, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0.009036671184565985, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0.009122891875259253, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0.008099885680618053, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0.008099885680618056, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0.009215494488077913, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0.0096838579091383, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0.007911300976073373, 0, 0
(1, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.006900621726311837, 0, 0
(1, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.008023115755684313, 0, 0
(1, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0.006503888397905479, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.008134468292491252, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0.006736717263334787, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.007816924239669823, 0, 0
(1, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.009574702739527817, 0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.009297431297753041, 3.0307600794159993e-05, 4
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.01028245710985962, 0.00044710674363551407, 4
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.010090017386115705, 0.0014412700621562098, 4
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.009132395657361717, 0.0016031245658455538, 4
(1, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0.007921464981416023, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.008589826735157114, 0.0039649128415066, 4
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.006993033804556669, 0.05474916338140041, 4
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.008525504848116362, 0.023401103137608844, 4
(1, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.009552044876001798, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.007667895684740083, 0.03273793490128176, 4
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.008525504848116375, 0.023401103137608983, 4
(1, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0.008288304247178293, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.009132395657361712, 0.0016031245658466085, 4
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.00781692423966982, 0, 0
(1, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.008452208710155333, 0, 0
(1, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.006503888397905475, 0, 0
(1, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0.009243989910279828, 0, 0
(1, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.009037362636088021, 0, 0
(1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0.0082883042471783, 0, 0
(1, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.006369877997572519, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.00998182998011223, 0.0003582291584272666, 4
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0065629501279905345, 0.03264663573347465, 4
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.007667895684740076, 0.03273793490128176, 4
(1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0.009109979509946872, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0065629501279905415, 0.032646635733474455, 4
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.006993033804556687, 0.0547491633813999, 4
(1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.009037362636088024, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.010090017386115703, 0.001441270062155686, 4
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0.006736717263334796, 0, 0
(1, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.008318198309822387, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.00893657649302321, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0.00910997950994686, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.00955204487600178, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.008936576493023212, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.009981829980112229, 0.0003582291584278039, 4
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.008589826735157112, 0.003964912841506177, 4
(1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0.00924398991027982, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0102824571098596, 0.0004471067436356173, 4
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.008134468292491231, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.008318198309822389, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.006369877997572517, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0.00792146498141603, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.006503888397905474, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.009297431297753036, 3.0307600793974757e-05, 4
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0.00650388839790548, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.008452208710155344, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.009574702739527827, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.008023115755684318, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.006900621726311834, 0, 0
(1, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.006080907811895923, 0, 0
(1, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.00744057878410849, 0, 0
(1, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.008452208710155345, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.008507114938085085, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.008444092110712436, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.008608961273767878, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.007227230749834595, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.00957470273952783, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0078007183863437945, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.008969665852638021, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.007816924239669825, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.009261901209271317, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.008923500788499157, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.009390271651365117, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.009847322087890319, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.009317299235569834, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.009617295179136977, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.009372169012233917, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0.009249726310106957, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.009683857909138303, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.008979804484323678, 0, 0
(1, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.00744057878410849, 0, 0
(1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.008023115755684327, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0076960839603805705, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.008811108795482614, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.007299788396559203, 0, 0
(1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.009057566896417209, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.010824213259326951, 9.473010298197485e-06, 4
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.010048637625792957, 0.00011860732252949948, 4
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.010358550489188233, 0.0004078119821422904, 4
(1, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.008676612469921264, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.008226550704271692, 0.0007659299888547584, 4
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.007132110360810459, 0.005784453836121742, 4
(1, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.00984555993621549, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.010358550489188234, 0.0004078119821428941, 4
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.007299788396559203, 0, 0
(1, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.008475029924841379, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.007941210127283639, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.00943626525350114, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.009845559936215484, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.007887287496091447, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.010413586642581074, 3.526460642245692e-05, 4
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.008226550704271694, 0.0007659299888548799, 4
(1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.009436265253501136, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.010048637625792946, 0.00011860732252995181, 4
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.008811108795482607, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.008421107293649185, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.007887287496091439, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.008676612469921264, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.00794121012728363, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.01082421325932694, 9.47301029859994e-06, 4
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.007696083960380574, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.008475029924841376, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.009057566896417202, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.008023115755684327, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.007440578784108493, 0, 0
(1, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.0060809078118959255, 0, 0
(1, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.006900621726311846, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.008402480512121871, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.008285535053557043, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.008091825430657269, 0, 0
(1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.006158727241584317, 0, 0
(1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.008996713563739262, 0, 0
(1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.006342428487734945, 0, 0
(1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.0074840612307843215, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0.0091080303836434, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.007678973633295381, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.008118429772916505, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.008932612195796157, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.009621242424785542, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0.007945532798102445, 0, 0
(1, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.006923442940997881, 0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.008119057328486962, 0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.00654697914702637, 0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.007999434922220114, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.009512087255175054, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.009130191642273643, 1.5186555726899013e-06, 4
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.00902947788892305, 1.6321586662579974e-05, 4
(1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.007940009073714465, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.00902947788892305, 1.6321586662764455e-05, 4
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.00799943492222011, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.00831647286768597, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.006107523007405253, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.007940009073714472, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.0061075230074052545, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.009130191642273642, 1.5186555721639142e-06, 4
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.006546979147026377, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.008316472867685977, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.009512087255175068, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.008119057328486971, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.006923442940997885, 0, 0
(1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.006092318419238945, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.007524824276869569, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.008490085712848459, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.008607199122093045, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0073184860911097525, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.009649954432169077, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.007697845959593021, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0.009307481692349946, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.009580688902577517, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.008942048358944962, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.007415995417747636, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.00787395314698752, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.007004051568955195, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.008956160041531248, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.011023962518724124, 9.969816606534715e-08, 4
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.007004051568955192, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.00849820231229136, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.008956160041531252, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.007873953146987519, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.007415995417747625, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.006037903989677975, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.006714084427666905, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.007913404731455225, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.005918722410669744, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.008353239723158112, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0.00771770286635222, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.006831029886231747, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.00842250525274967, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.008422505252749669, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.006831029886231743, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.006096376718960394, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.007982670261046784, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.007680815737688085, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.006783349957258464, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.005496716567066234, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.003104606615295775, 0, 0
(0, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.005496716567066231, 0, 0
(0, 4, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0060963767189603875, 0, 0
(0, 4, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0060379039896779705, 0, 0
(0, 4, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0060923184192389415, 0, 0
(0, 4, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.00608090781189592, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.006080907811895925, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.006092318419238935, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.00603790398967797, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0060963767189603875, 0, 0
(0, 3, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.005475005430129279, 0, 0
(0, 3, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.007982670261046765, 0, 0
(0, 3, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.006714084427666902, 0, 0
(0, 3, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.007524824276869566, 0, 0
(0, 3, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.006900621726311826, 0, 0
(0, 3, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.007440578784108493, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.00692344294099786, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.007415995417747625, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.006831029886231735, 0, 0
(0, 3, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.007273985885811744, 0, 0
(0, 3, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.007913404731455216, 0, 0
(0, 3, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.008490085712848462, 0, 0
(0, 3, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.008402480512121854, 0, 0
(0, 3, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.008452208710155333, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.008475029924841362, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.00831647286768595, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.008498202312291342, 0, 0
(0, 3, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.007098567697964499, 0, 0
(0, 3, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.00860719912209305, 0, 0
(0, 3, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.008285535053557022, 0, 0
(0, 3, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.008507114938085081, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.008318198309822377, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.008421107293649172, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.008316472867685953, 0, 0
(0, 3, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.007261810986647406, 0, 0
(0, 3, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.008091825430657248, 0, 0
(0, 3, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.008444092110712445, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.008427027168944317, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.008318198309822377, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.008475029924841372, 0, 0
(0, 3, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.007227579164618348, 0, 0
(0, 3, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.008608961273767875, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.008444092110712436, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.008507114938085078, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00845220871015534, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.007227579164618352, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.008091825430657238, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.008285535053557017, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.008402480512121854, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.007261810986647391, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.008607199122093031, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.008490085712848447, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.007098567697964492, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.007913404731455206, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0072739858858117444, 0, 0
(0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.005475005430129278, 0, 0
(0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.007680815737688063, 0, 0
(0, 2, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.005918722410669743, 0, 0
(0, 2, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.007318486091109745, 0, 0
(0, 2, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.006158727241584288, 0, 0
(0, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.007227230749834601, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.0061587272415842935, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.007318486091109745, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.005918722410669743, 0, 0
(0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.009479796193370532, 0, 0
(0, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.008353239723158108, 0, 0
(0, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.009649954432169075, 0, 0
(0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.00899671356373923, 0, 0
(0, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.009574702739527813, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.009057566896417187, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.009512087255175033, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.008956160041531231, 0, 0
(0, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.007542284678504962, 0, 0
(0, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.007697845959593018, 0, 0
(0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.00634242848773491, 0, 0
(0, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.007800718386343783, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.0063698779975725085, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.007887287496091433, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.006107523007405235, 0, 0
(0, 2, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.009105291647627864, 0, 0
(0, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.007484061230784295, 0, 0
(0, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.00896966585263802, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.008054380523350472, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.008936576493023197, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.007941210127283629, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.00791130097607336, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.007816924239669811, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.006736717263334777, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.008134468292491237, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.006503888397905477, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.008979804484323676, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.007299788396559176, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.008811108795482598, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0076960839603805575, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.007945532798102412, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.00799943492222009, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.00654697914702635, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.008942048358944958, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.007004051568955188, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0077177028663522095, 0, 0
(0, 2, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.007273985885811745, 0, 0
(0, 2, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.00771770286635221, 0, 0
(0, 2, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.009307481692349951, 0, 0
(0, 2, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.009108030383643375, 0, 0
(0, 2, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0092619012092713, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0092619012092713, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.00910803038364338, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.009307481692349923, 0, 0
(0, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.007542284678504961, 0, 0
(0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.009580688902577527, 0, 0
(0, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.007678973633295348, 0, 0
(0, 2, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.008923500788499144, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.007921464981416012, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.00867661246992124, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.00794000907371443, 0, 0
(0, 2, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.009295306793185604, 0, 0
(0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.008118429772916476, 0, 0
(0, 2, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.009390271651365124, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.009268536567102277, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.00910997950994686, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.00943626525350113, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.009061623662449982, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.009847322087890305, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.009195919693243421, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.009552917695571735, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.009243989910279813, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.009215494488077904, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.008288304247178272, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.009037362636088, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.009243989910279794, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.009249726310106945, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.009845559936215477, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.009436265253501119, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.008932612195796129, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.007940009073714427, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.009307481692349925, 0, 0
(0, 2, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.0070985676979645, 0, 0
(0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.00894204835894497, 0, 0
(0, 2, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.008932612195796127, 0, 0
(0, 2, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.009317299235569827, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.00895964858657634, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.009317299235569813, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.00893261219579613, 0, 0
(0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.00910529164762787, 0, 0
(0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.009621242424785511, 0, 0
(0, 2, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.009617295179136977, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.009838779385097956, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.009552044876001777, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.009845559936215484, 0, 0
(0, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.009061623662449978, 0, 0
(0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.009372169012233901, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.009063985907810839, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.009657552121534949, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.009037362636088016, 0, 0
(0, 2, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.009446310702223676, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.009036671184565985, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.009657552121534942, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.009552917695571731, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.009122891875259238, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.009552044876001772, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.009109979509946856, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.009317299235569811, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.008676612469921236, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.00910803038364338, 0, 0
(0, 2, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.007261810986647406, 0, 0
(0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.007945532798102417, 0, 0
(0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.009249726310106964, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.009122891875259248, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.00912289187525924, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00924972631010696, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00791130097607337, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.009683857909138302, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.00809988568061805, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.009036671184565984, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.008288304247178298, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.009215494488077914, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.008099885680618044, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.009063985907810834, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.009195919693243423, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.009122891875259241, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.009838779385097945, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.009268536567102274, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.008959648586576335, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.007921464981416009, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.009261901209271308, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.007227579164618349, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.008979804484323676, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.00921549448807791, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.00944631070222368, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.00921549448807792, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.008979804484323674, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.009683857909138296, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.009372169012233901, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.009847322087890317, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.009249726310106956, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.009617295179136974, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.009390271651365129, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.00931729923556982, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.008923500788499152, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.009261901209271317, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0072275791646183515, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.00791130097607336, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.009061623662449975, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.009061623662449976, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.007945532798102407, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.009621242424785494, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.008118429772916463, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.008932612195796117, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.007678973633295337, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.009108030383643374, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.007261810986647392, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.009105291647627852, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.009295306793185588, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.008942048358944951, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.009580688902577504, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.009307481692349939, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0070985676979644936, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.0075422846785049525, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.007717702866352203, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0072739858858117444, 0, 0
(0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0.005496716567066233, 0, 0
(0, 1, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0.0067833499572584515, 0, 0
(0, 1, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0.006831029886231738, 0, 0
(0, 1, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0.007415995417747628, 0, 0
(0, 1, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0.006923442940997856, 0, 0
(0, 1, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0.007440578784108492, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0.006900621726311829, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0.007524824276869563, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0.006714084427666908, 0, 0
(0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0.007680815737688062, 0, 0
(0, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0.008422505252749658, 0, 0
(0, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0.007873953146987522, 0, 0
(0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0.00811905732848693, 0, 0
(0, 1, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0.008023115755684308, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0.008023115755684311, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0.008119057328486945, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0.007873953146987508, 0, 0
(0, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0.007717702866352215, 0, 0
(0, 1, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0.007004051568955192, 0, 0
(0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0.0065469791470263395, 0, 0
(0, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0.0076960839603805635, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0.006503888397905469, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0.007941210127283627, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0.006107523007405238, 0, 0
(0, 1, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0.008942048358944962, 0, 0
(0, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0.007999434922220088, 0, 0
(0, 1, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0.008811108795482607, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0.008134468292491237, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0.008936576493023197, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0.00788728749609144, 0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0.007945532798102407, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.007299788396559181, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.006736717263334778, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.008054380523350467, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0.006369877997572517, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.008979804484323676, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.007816924239669806, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0.008969665852638014, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.007800718386343779, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.007911300976073366, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.0074840612307843, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0.006342428487734923, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.009105291647627864, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.0076978459595930205, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0.007542284678504965, 0, 0
(0, 1, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0.007982670261046765, 0, 0
(0, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0.008422505252749662, 0, 0
(0, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0.008956160041531252, 0, 0
(0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0.009512087255175024, 0, 0
(0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0.009057566896417183, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0.009574702739527813, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0.008996713563739236, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0.009649954432169051, 0, 0
(0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0.008353239723158108, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.011023962518724126, 9.969816620439529e-08, 4
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.009130191642273619, 1.5186555725227309e-06, 4
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.010824213259326934, 9.473010298625961e-06, 4
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.009297431297753036, 3.0307600794042357e-05, 4
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.01082421325932693, 9.473010298558307e-06, 4
(0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.00913019164227362, 1.5186555721614476e-06, 4
(0, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0.009580688902577522, 0, 0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.009029477888923035, 1.6321586662533398e-05, 4
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.010048637625792943, 0.00011860732252986681, 4
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.010282457109859613, 0.00044710674363531805, 4
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.009981829980112222, 0.0003582291584273594, 4
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.010413586642581065, 3.526460642158609e-05, 4
(0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0.009621242424785502, 0, 0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.010358550489188214, 0.00040781198214285245, 4
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.010090017386115695, 0.0014412700621559429, 4
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.010820500375335763, 0.001846341706162483, 4
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.009981829980112213, 0.00035822915842755195, 4
(0, 1, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0.009683857909138286, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.009132395657361696, 0.001603124565846095, 4
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.010090017386115688, 0.0014412700621562354, 4
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.010282457109859588, 0.0004471067436354438, 4
(0, 1, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0.00968385790913829, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.010358550489188222, 0.00040781198214236673, 4
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.010048637625792934, 0.00011860732252978398, 4
(0, 1, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0.009621242424785513, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.009029477888923037, 1.632158666246812e-05, 4
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0.009580688902577504, 0, 0
(0, 1, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0.007913404731455218, 0, 0
(0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0.007004051568955192, 0, 0
(0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0.007940009073714432, 0, 0
(0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0.008676612469921248, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0.00792146498141602, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0.008923500788499142, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0.007678973633295358, 0, 0
(0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0.007697845959593017, 0, 0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.00902947788892303, 1.632158666232767e-05, 4
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.008226550704271685, 0.0007659299888548209, 4
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.008589826735157109, 0.003964912841506051, 4
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.008589826735157102, 0.003964912841506385, 4
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.008226550704271687, 0.0007659299888547619, 4
(0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0.008118429772916456, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.007132110360810433, 0.005784453836121725, 4
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.006993033804556669, 0.054749163381400776, 4
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.00875363525019723, 0.044577775511414626, 4
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.00656295012799053, 0.032646635733474594, 4
(0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0.009372169012233905, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.008525504848116363, 0.0234011031376089, 4
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.009783753706617732, 0.03996036181335619, 4
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.00862417870337848, 0.03168293814635868, 4
(0, 1, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0.008099885680618046, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0076678956847400755, 0.03273793490128213, 4
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.006562950127990532, 0.03264663573347526, 4
(0, 1, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0.009617295179136965, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.00822655070427168, 0.0007659299888550724, 4
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0.007678973633295358, 0, 0
(0, 1, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.008607199122093045, 0, 0
(0, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.007999434922220083, 0, 0
(0, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0.009845559936215486, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.009552044876001784, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0.009838779385097947, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.009617295179136976, 0, 0
(0, 1, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.007484061230784285, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.010358550489188222, 0.0004078119821427137, 4
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.007667895684740074, 0.03273793490128157, 4
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.010114935710828292, 0.03946503006203726, 4
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.007667895684740079, 0.03273793490128189, 4
(0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.009847322087890315, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.008525504848116358, 0.02340110313760915, 4
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.010470192287065389, 0.045444403947717135, 4
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.00978375370661774, 0.03996036181335537, 4
(0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.009036671184565987, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.010114935710828294, 0.03946503006203708, 4
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.008753635250197242, 0.04457777551141431, 4
(0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.009838779385097944, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.008589826735157109, 0.003964912841506299, 4
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.008923500788499149, 0, 0
(0, 1, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.008091825430657234, 0, 0
(0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0072997883965591846, 0, 0
(0, 1, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0.008288304247178285, 0, 0
(0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.009036671184565989, 0, 0
(0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0.008099885680618058, 0, 0
(0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.007816924239669818, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.009132395657361701, 0.0016031245658457481, 4
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.008525504848116362, 0.023401103137609427, 4
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.008525504848116363, 0.023401103137609094, 4
(0, 1, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0.008288304247178285, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.00766789568474008, 0.032737934901281865, 4
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.006993033804556682, 0.05474916338140033, 4
(0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.009552044876001784, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.008589826735157114, 0.003964912841506228, 4
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0.007921464981416028, 0, 0
(0, 1, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.008608961273767875, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.007816924239669804, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0.009847322087890303, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.0093721690122339, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.007299788396559176, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.010358550489188208, 0.000407811982142561, 4
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.007132110360810432, 0.005784453836121909, 4
(0, 1, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0.009845559936215472, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.00822655070427168, 0.0007659299888549839, 4
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.008676612469921243, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.008091825430657241, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.007484061230784293, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0.008118429772916476, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.007999434922220092, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.009029477888923037, 1.6321586662542007e-05, 4
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0.007940009073714447, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.00860719912209304, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.007697845959593022, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.007004051568955195, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.00791340473145522, 0, 0
(0, 1, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0.0060963767189603875, 0, 0
(0, 1, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0.006831029886231737, 0, 0
(0, 1, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0.008498202312291361, 0, 0
(0, 1, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0.008316472867685953, 0, 0
(0, 1, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0.008475029924841362, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0.008452208710155337, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0.00840248051212186, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0.008490085712848436, 0, 0
(0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0.005918722410669743, 0, 0
(0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0.008956160041531255, 0, 0
(0, 1, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0.006107523007405228, 0, 0
(0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0.007941210127283625, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0.00650388839790547, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0.007696083960380562, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0.0065469791470263335, 0, 0
(0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0.009307481692349956, 0, 0
(0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0.007940009073714447, 0, 0
(0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0.00943626525350114, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0.009243989910279828, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0.009243989910279827, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0.009436265253501129, 0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0.00893261219579613, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0.009845559936215473, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0.00903736263608801, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0.009552917695571738, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0.009109979509946851, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0.00924972631010695, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0.008288304247178272, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0.009195919693243413, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0.009268536567102241, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0.009215494488077904, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0.009847322087890315, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0.0093902716513651, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0.009061623662449989, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0.008118429772916455, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0.009295306793185566, 0, 0
(0, 1, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0.006714084427666903, 0, 0
(0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0.007873953146987528, 0, 0
(0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0.006107523007405228, 0, 0
(0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0.007887287496091439, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0.006369877997572513, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0.007800718386343777, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0.006342428487734911, 0, 0
(0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0.00964995443216908, 0, 0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.009130191642273622, 1.5186555723569021e-06, 4
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.010413586642581069, 3.526460642162599e-05, 4
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.009981829980112223, 0.00035822915842762264, 4
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.010282457109859604, 0.0004471067436355644, 4
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.010048637625792937, 0.00011860732252991235, 4
(0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0.007678973633295345, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.00822655070427168, 0.0007659299888544098, 4
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.006562950127990527, 0.0326466357334754, 4
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.008624178703378477, 0.03168293814635938, 4
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.006562950127990526, 0.032646635733475204, 4
(0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0.009617295179136964, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.007667895684740074, 0.03273793490128185, 4
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.009783753706617729, 0.0399603618133565, 4
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.008753635250197225, 0.04457777551141484, 4
(0, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0.00809988568061804, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.00852550484811636, 0.023401103137609233, 4
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.006993033804556663, 0.0547491633814007, 4
(0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0.009372169012233896, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.007132110360810423, 0.005784453836121946, 4
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0.008118429772916453, 0, 0
(0, 1, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.008490085712848467, 0, 0
(0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.006546979147026351, 0, 0
(0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0.009436265253501145, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.009109979509946872, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0.009268536567102274, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.009390271651365115, 0, 0
(0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.0063424284877349165, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.010048637625792946, 0.00011860732252983732, 4
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.006562950127990531, 0.032646635733475426, 4
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.008753635250197234, 0.04457777551141444, 4
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.00699303380455667, 0.054749163381400234, 4
(0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0.009390271651365118, 0, 0
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.006993033804556667, 0.05474916338140024, 4
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.009238348373253085, 0.4705915979077448, 4
(0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.00923834837325308, 0.4705915979077471, 4
(0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.009063985907810846, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.010470192287065399, 0.04544440394771717, 4
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.009238348373253089, 0.4705915979077455, 4
(0, 1, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0.009063985907810842, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.006993033804556667, 0.054749163381400345, 4
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.009390271651365106, 0, 0
(0, 1, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.008285535053557022, 0, 0
(0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.008811108795482605, 0, 0
(0, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0.009037362636088016, 0, 0
(0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.009657552121534964, 0, 0
(0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0.009063985907810842, 0, 0
(0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.008969665852638014, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.01009001738611569, 0.001441270062156048, 4
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.009783753706617736, 0.039960361813355896, 4
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.010470192287065387, 0.04544440394771747, 4
(0, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0.009195919693243425, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.009783753706617751, 0.03996036181335601, 4
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.009238348373253092, 0.47059159790774546, 4
(0, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.00965755212153496, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.00875363525019724, 0.04457777551141466, 4
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0.009268536567102269, 0, 0
(0, 1, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.00844409211071243, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.006736717263334767, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0.00919591969324341, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.009063985907810818, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.006736717263334765, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.010090017386115686, 0.0014412700621562393, 4
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.006993033804556653, 0.05474916338140061, 4
(0, 1, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0.009037362636087997, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.006562950127990509, 0.032646635733475704, 4
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.009109979509946834, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.008444092110712433, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.008969665852638016, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0.009390271651365103, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.008811108795482605, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.01004863762579293, 0.00011860732253052037, 4
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0.009436265253501119, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.008285535053557024, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.006342428487734912, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.006546979147026339, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.008490085712848433, 0, 0
(0, 1, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0.006037903989677973, 0, 0
(0, 1, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0.007415995417747633, 0, 0
(0, 1, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0.008316472867685951, 0, 0
(0, 1, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0.008421107293649177, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0.008318198309822382, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0.00850711493808507, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0.008285535053557024, 0, 0
(0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0.007318486091109753, 0, 0
(0, 1, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0.009512087255175038, 0, 0
(0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0.007887287496091442, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0.008936576493023212, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0.008134468292491235, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0.008811108795482612, 0, 0
(0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0.009108030383643375, 0, 0
(0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0.008676612469921243, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0.009109979509946861, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0.009552917695571728, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0.009037362636088014, 0, 0
(0, 1, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0.00931729923556982, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0.009552044876001784, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0.009657552121534942, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0.00965755212153495, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0.009122891875259245, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0.00903667118456598, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0.009063985907810842, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0.009446310702223666, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0.009372169012233892, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0.009061623662449985, 0, 0
(0, 1, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.007524824276869569, 0, 0
(0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.008119057328486938, 0, 0
(0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0.007941210127283634, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.008936576493023212, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0.008054380523350469, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.00896966585263802, 0, 0
(0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.008996713563739232, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.01082421325932694, 9.473010298556572e-06, 4
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.009981829980112222, 0.00035822915842760096, 4
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.010820500375335754, 0.0018463417061619425, 4
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.010090017386115702, 0.0014412700621556473, 4
(0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0.008923500788499147, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.008589826735157107, 0.003964912841506147, 4
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.008753635250197227, 0.044577775511414876, 4
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.00978375370661774, 0.03996036181335591, 4
(0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.009838779385097956, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0101149357108283, 0.03946503006203727, 4
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.010470192287065402, 0.045444403947717, 4
(0, 1, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0.009036671184565978, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.008525504848116356, 0.023401103137609066, 4
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.009847322087890315, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.00840248051212185, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.00769608396038056, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0.009243989910279821, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.009552917695571731, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0.009195919693243433, 0, 0
(0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.007800718386343781, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.010282457109859608, 0.00044710674363511335, 4
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.008624178703378475, 0.031682938146358905, 4
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.00978375370661774, 0.039960361813355834, 4
(0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0.009268536567102272, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.008753635250197237, 0.04457777551141432, 4
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.009238348373253102, 0.4705915979077448, 4
(0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.00965755212153495, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.00978375370661774, 0.03996036181335598, 4
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0.009195919693243435, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.008507114938085078, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.008134468292491235, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0.009552917695571716, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.009657552121534949, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.008054380523350467, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.01082050037533575, 0.0018463417061624135, 4
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.008753635250197237, 0.04457777551141483, 4
(0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0.009552917695571718, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.008624178703378463, 0.03168293814635949, 4
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.009552917695571728, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.008427027168944314, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.00805438052335046, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0.00926853656710227, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.008134468292491221, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.010282457109859597, 0.00044710674363527815, 4
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0.00924398991027982, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.008507114938085068, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.007800718386343772, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.007696083960380554, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.008402480512121856, 0, 0
(0, 1, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.006092318419238942, 0, 0
(0, 1, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.0069234429409978605, 0, 0
(0, 1, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.008475029924841374, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.008318198309822385, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.00842702716894431, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.008444092110712441, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.00615872724158429, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.009057566896417193, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.006369877997572512, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.00805438052335046, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.006736717263334787, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.009261901209271315, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.00792146498141602, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.00926853656710226, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.009195919693243427, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.008959648586576347, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.009838779385097945, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.009063985907810847, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0.009122891875259234, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.008099885680618042, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.00921549448807791, 0, 0
(0, 1, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.006900621726311828, 0, 0
(0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.008023115755684321, 0, 0
(0, 1, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.006503888397905473, 0, 0
(0, 1, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.00813446829249123, 0, 0
(0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.006736717263334792, 0, 0
(0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.009574702739527827, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.009297431297753038, 3.030760079384945e-05, 4
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0102824571098596, 0.00044710674363522004, 4
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0100900173861157, 0.0014412700621557464, 4
(0, 1, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.007921464981416021, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.008589826735157098, 0.003964912841506252, 4
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.006993033804556683, 0.05474916338139965, 4
(0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.009552044876001777, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.007667895684740078, 0.03273793490128224, 4
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.008288304247178298, 0, 0
(0, 1, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.00845220871015534, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.006503888397905468, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.009243989910279806, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.009037362636088009, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.00636987799757251, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.009981829980112211, 0.00035822915842737327, 4
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0065629501279905285, 0.03264663573347509, 4
(0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.009109979509946842, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.006562950127990521, 0.03264663573347529, 4
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.009037362636088009, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.00831819830982238, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.008936576493023192, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.009109979509946867, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.008936576493023192, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.009981829980112211, 0.0003582291584278989, 4
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.009243989910279821, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.008318198309822373, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0063698779975725085, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.006503888397905472, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.008452208710155338, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.006080907811895923, 0, 0
(0, 1, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.007440578784108498, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.008452208710155344, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.008507114938085087, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.008444092110712453, 0, 0
(0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.0072272307498346105, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.009574702739527827, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.007800718386343788, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.008969665852638033, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0.009261901209271318, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.008923500788499156, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.009390271651365143, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.009317299235569829, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.009617295179136988, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0.009249726310106975, 0, 0
(0, 1, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.007440578784108498, 0, 0
(0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.008023115755684316, 0, 0
(0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.007696083960380562, 0, 0
(0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.008811108795482612, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.009057566896417193, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.010824213259326938, 9.473010298213097e-06, 4
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.01004863762579295, 0.0001186073225303534, 4
(0, 1, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.008676612469921243, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.008226550704271685, 0.0007659299888550152, 4
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.00984555993621549, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.008475029924841376, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.007941210127283634, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.009436265253501153, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.00788728749609144, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.01041358664258108, 3.526460642227304e-05, 4
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.009436265253501155, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.008421107293649178, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.00788728749609145, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.007941210127283646, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.008475029924841384, 0, 0
(0, 1, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.006080907811895925, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.0069006217263118275, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.008402480512121842, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.008285535053557017, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.006158727241584291, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.008996713563739224, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.006342428487734916, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0.009108030383643365, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.007678973633295338, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.008932612195796122, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.006923442940997857, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.00811905732848693, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.006546979147026344, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.009512087255175017, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.009130191642273616, 1.5186555719910652e-06, 4
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.007940009073714439, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.008316472867685942, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.006107523007405221, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.006107523007405223, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.008316472867685951, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.0060923184192389354, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.0075248242768695545, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.008490085712848454, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.007318486091109732, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.009649954432169061, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0.009307481692349944, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.007415995417747621, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.007873953146987508, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.008956160041531243, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.008498202312291358, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.006037903989677968, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.0067140844276669005, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.005918722410669745, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.0068310298862317344, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.006096376718960387, 0, 0
(0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0), 0.003104606615295775, 0, 0
(0, 0, 4, 1, 0, 0, 0, 0, 0, 0, 0), 0.005496716567066231, 0, 0
(0, 0, 4, 0, 1, 0, 0, 0, 0, 0, 0), 0.00609637671896039, 0, 0
(0, 0, 4, 0, 0, 1, 0, 0, 0, 0, 0), 0.00603790398967797, 0, 0
(0, 0, 4, 0, 0, 0, 1, 0, 0, 0, 0), 0.006092318419238936, 0, 0
(0, 0, 4, 0, 0, 0, 0, 1, 0, 0, 0), 0.006080907811895924, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 1, 0, 0), 0.006080907811895922, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 1, 0), 0.00609231841923894, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 1), 0.006037903989677979, 0, 0
(0, 0, 3, 2, 0, 0, 0, 0, 0, 0, 0), 0.005475005430129275, 0, 0
(0, 0, 3, 1, 1, 0, 0, 0, 0, 0, 0), 0.007982670261046768, 0, 0
(0, 0, 3, 1, 0, 1, 0, 0, 0, 0, 0), 0.0067140844276669005, 0, 0
(0, 0, 3, 1, 0, 0, 1, 0, 0, 0, 0), 0.007524824276869551, 0, 0
(0, 0, 3, 1, 0, 0, 0, 1, 0, 0, 0), 0.006900621726311828, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 1, 0, 0), 0.007440578784108493, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 1, 0), 0.006923442940997865, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 1), 0.007415995417747628, 0, 0
(0, 0, 3, 0, 2, 0, 0, 0, 0, 0, 0), 0.007273985885811751, 0, 0
(0, 0, 3, 0, 1, 1, 0, 0, 0, 0, 0), 0.007913404731455215, 0, 0
(0, 0, 3, 0, 1, 0, 1, 0, 0, 0, 0), 0.008490085712848445, 0, 0
(0, 0, 3, 0, 1, 0, 0, 1, 0, 0, 0), 0.008402480512121861, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 1, 0, 0), 0.00845220871015534, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 1, 0), 0.008475029924841369, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 1), 0.008316472867685968, 0, 0
(0, 0, 3, 0, 0, 2, 0, 0, 0, 0, 0), 0.0070985676979644936, 0, 0
(0, 0, 3, 0, 0, 1, 1, 0, 0, 0, 0), 0.008607199122093028, 0, 0
(0, 0, 3, 0, 0, 1, 0, 1, 0, 0, 0), 0.00828553505355702, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 1, 0, 0), 0.008507114938085076, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 1, 0), 0.008318198309822377, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 1), 0.008421107293649185, 0, 0
(0, 0, 3, 0, 0, 0, 2, 0, 0, 0, 0), 0.007261810986647387, 0, 0
(0, 0, 3, 0, 0, 0, 1, 1, 0, 0, 0), 0.008091825430657238, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 1, 0, 0), 0.008444092110712433, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 1, 0), 0.00842702716894431, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 1), 0.00831819830982239, 0, 0
(0, 0, 3, 0, 0, 0, 0, 2, 0, 0, 0), 0.00722757916461835, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 1, 0, 0), 0.008608961273767873, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 1, 0), 0.008444092110712434, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 1), 0.008507114938085083, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 2, 0, 0), 0.0072275791646183515, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 1, 0), 0.00809182543065725, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 1), 0.00828553505355704, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 2, 0), 0.007261810986647401, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 1), 0.008607199122093056, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 2), 0.0070985676979645074, 0, 0
(0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0), 0.005475005430129277, 0, 0
(0, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0), 0.007680815737688067, 0, 0
(0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0), 0.00591872241066974, 0, 0
(0, 0, 2, 2, 0, 0, 1, 0, 0, 0, 0), 0.007318486091109732, 0, 0
(0, 0, 2, 2, 0, 0, 0, 1, 0, 0, 0), 0.00615872724158429, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 1, 0, 0), 0.0072272307498346, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 1, 0), 0.006158727241584299, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1), 0.007318486091109733, 0, 0
(0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0), 0.009479796193370539, 0, 0
(0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0), 0.00835323972315811, 0, 0
(0, 0, 2, 1, 1, 0, 1, 0, 0, 0, 0), 0.009649954432169055, 0, 0
(0, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0), 0.008996713563739236, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 1, 0, 0), 0.009574702739527824, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 1, 0), 0.009057566896417188, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 1), 0.009512087255175035, 0, 0
(0, 0, 2, 1, 0, 2, 0, 0, 0, 0, 0), 0.007542284678504963, 0, 0
(0, 0, 2, 1, 0, 1, 1, 0, 0, 0, 0), 0.007697845959593003, 0, 0
(0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0), 0.0063424284877349165, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 1, 0, 0), 0.007800718386343789, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 1, 0), 0.006369877997572507, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 1), 0.007887287496091435, 0, 0
(0, 0, 2, 1, 0, 0, 2, 0, 0, 0, 0), 0.009105291647627849, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0), 0.00748406123078429, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 1, 0, 0), 0.008969665852638017, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 0), 0.008054380523350469, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1), 0.008936576493023204, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 0, 0, 0), 0.007911300976073364, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0), 0.00781692423966981, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 1, 0), 0.006736717263334772, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1), 0.008134468292491221, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 2, 0, 0), 0.008979804484323676, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 1, 0), 0.007299788396559189, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 1), 0.00881110879548261, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 2, 0), 0.007945532798102421, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1), 0.007999434922220102, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 2), 0.00894204835894496, 0, 0
(0, 0, 2, 0, 3, 0, 0, 0, 0, 0, 0), 0.0072739858858117505, 0, 0
(0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0), 0.007717702866352212, 0, 0
(0, 0, 2, 0, 2, 0, 1, 0, 0, 0, 0), 0.009307481692349934, 0, 0
(0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0), 0.009108030383643384, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 1, 0, 0), 0.009261901209271315, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 1, 0), 0.009261901209271306, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 1), 0.009108030383643393, 0, 0
(0, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0), 0.007542284678504959, 0, 0
(0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0), 0.009580688902577503, 0, 0
(0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0), 0.0076789736332953515, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 1, 0, 0), 0.00892350078849915, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 1, 0), 0.00792146498141601, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 1), 0.008676612469921258, 0, 0
(0, 0, 2, 0, 1, 0, 2, 0, 0, 0, 0), 0.009295306793185576, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0), 0.008118429772916463, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 0), 0.009390271651365115, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 1, 0), 0.009268536567102262, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1), 0.00910997950994687, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0), 0.009061623662449983, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0), 0.009847322087890313, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0), 0.009195919693243416, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 1), 0.009552917695571742, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 0), 0.009215494488077916, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 0), 0.008288304247178286, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 1), 0.009037362636088028, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 2, 0), 0.009249726310106954, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 1), 0.009845559936215493, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2), 0.008932612195796144, 0, 0
(0, 0, 2, 0, 0, 3, 0, 0, 0, 0, 0), 0.007098567697964495, 0, 0
(0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0), 0.008942048358944944, 0, 0
(0, 0, 2, 0, 0, 2, 0, 1, 0, 0, 0), 0.008932612195796127, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 1, 0, 0), 0.009317299235569823, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 1, 0), 0.008959648586576333, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 1), 0.009317299235569829, 0, 0
(0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0), 0.009105291647627843, 0, 0
(0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0), 0.0096212424247855, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 1, 0, 0), 0.009617295179136967, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 1, 0), 0.009838779385097942, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 1), 0.009552044876001793, 0, 0
(0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 0), 0.009061623662449983, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0), 0.0093721690122339, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 1, 0), 0.00906398590781083, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 1), 0.00965755212153496, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 2, 0, 0), 0.009446310702223676, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 0), 0.009036671184565982, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 1), 0.00965755212153497, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 2, 0), 0.009122891875259236, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1), 0.009552044876001791, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 2), 0.009317299235569834, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 0, 0, 0), 0.007261810986647387, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0), 0.007945532798102412, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0), 0.009249726310106956, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0), 0.009122891875259241, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 1), 0.009122891875259253, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0), 0.007911300976073371, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0), 0.00968385790913829, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0), 0.008099885680618042, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 1), 0.009036671184565997, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0), 0.00921549448807791, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0), 0.008099885680618051, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1), 0.009063985907810863, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 0), 0.009122891875259243, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1), 0.009838779385097975, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 2), 0.008959648586576363, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 0, 0, 0), 0.0072275791646183515, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0), 0.008979804484323669, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 1, 0), 0.009215494488077902, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1), 0.009446310702223678, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0), 0.008979804484323672, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 1, 0), 0.009683857909138288, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1), 0.00937216901223391, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 0), 0.009249726310106952, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 1), 0.009617295179136974, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2), 0.009317299235569829, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 3, 0, 0), 0.007227579164618353, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 1, 0), 0.007911300976073373, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 1), 0.00906162366245, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0), 0.00794553279810242, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1), 0.009621242424785525, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2), 0.00893261219579615, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 3, 0), 0.007261810986647404, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 1), 0.009105291647627876, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2), 0.008942048358944984, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 3), 0.007098567697964511, 0, 0
(0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0), 0.005496716567066231, 0, 0
(0, 0, 1, 3, 1, 0, 0, 0, 0, 0, 0), 0.006783349957258457, 0, 0
(0, 0, 1, 3, 0, 1, 0, 0, 0, 0, 0), 0.006831029886231739, 0, 0
(0, 0, 1, 3, 0, 0, 1, 0, 0, 0, 0), 0.007415995417747622, 0, 0
(0, 0, 1, 3, 0, 0, 0, 1, 0, 0, 0), 0.006923442940997858, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 1, 0, 0), 0.007440578784108493, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 1, 0), 0.006900621726311837, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 1), 0.007524824276869549, 0, 0
(0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0), 0.007680815737688072, 0, 0
(0, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0), 0.008422505252749663, 0, 0
(0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 0), 0.00787395314698751, 0, 0
(0, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0), 0.008119057328486938, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 1, 0, 0), 0.008023115755684321, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 1, 0), 0.008023115755684315, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 1), 0.00811905732848694, 0, 0
(0, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0), 0.007717702866352217, 0, 0
(0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0), 0.00700405156895518, 0, 0
(0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 0), 0.006546979147026349, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 1, 0, 0), 0.007696083960380572, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 1, 0), 0.0065038883979054735, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1), 0.007941210127283625, 0, 0
(0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 0), 0.008942048358944951, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0), 0.007999434922220085, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 0), 0.008811108795482607, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 0), 0.008134468292491237, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 1), 0.008936576493023197, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 0), 0.00794553279810241, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 0), 0.007299788396559175, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 0), 0.006736717263334772, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1), 0.00805438052335045, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0), 0.008979804484323678, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 0), 0.007816924239669825, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 1), 0.008969665852638017, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 0), 0.007911300976073376, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 1), 0.007484061230784301, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2), 0.00910529164762785, 0, 0
(0, 0, 1, 1, 3, 0, 0, 0, 0, 0, 0), 0.007982670261046772, 0, 0
(0, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0), 0.008422505252749667, 0, 0
(0, 0, 1, 1, 2, 0, 1, 0, 0, 0, 0), 0.008956160041531235, 0, 0
(0, 0, 1, 1, 2, 0, 0, 1, 0, 0, 0), 0.009512087255175035, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 1, 0, 0), 0.0090575668964172, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 1, 0), 0.009574702739527818, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 1), 0.008996713563739241, 0, 0
(0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0), 0.00835323972315811, 0, 0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.011023962518724112, 9.969816620611058e-08, 4
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.009130191642273622, 1.5186555723284622e-06, 4
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.010824213259326941, 9.473010298374426e-06, 4
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.009297431297753034, 3.0307600794124458e-05, 4
(0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.010824213259326936, 9.473010298568715e-06, 4
(0, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0), 0.009580688902577503, 0, 0
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.00902947788892303, 1.6321586662305197e-05, 4
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.010048637625792941, 0.00011860732253061057, 4
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.010282457109859602, 0.0004471067436350188, 4
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.009981829980112223, 0.00035822915842773453, 4
(0, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0), 0.00962124242478551, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.01035855048918822, 0.00040781198214260265, 4
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.010090017386115686, 0.0014412700621559246, 4
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.010820500375335754, 0.0018463417061625636, 4
(0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0), 0.009683857909138303, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.009132395657361708, 0.0016031245658461506, 4
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.010090017386115703, 0.0014412700621559932, 4
(0, 0, 1, 1, 1, 0, 0, 0, 0, 2, 0), 0.009683857909138293, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.010358550489188219, 0.00040781198214265817, 4
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 2), 0.00962124242478551, 0, 0
(0, 0, 1, 1, 0, 3, 0, 0, 0, 0, 0), 0.00791340473145522, 0, 0
(0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0), 0.007004051568955177, 0, 0
(0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0), 0.007940009073714442, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 1, 0, 0), 0.008676612469921257, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 1, 0), 0.007921464981416016, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 1), 0.008923500788499145, 0, 0
(0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0), 0.0076978459595929945, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.009029477888923039, 1.6321586662913455e-05, 4
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.008226550704271684, 0.0007659299888548816, 4
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.008589826735157097, 0.003964912841505876, 4
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.008589826735157104, 0.003964912841506284, 4
(0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0), 0.00811842977291647, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.007132110360810436, 0.005784453836121885, 4
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.006993033804556662, 0.05474916338139975, 4
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.00875363525019723, 0.04457777551141488, 4
(0, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0), 0.009372169012233915, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.008525504848116367, 0.02340110313760879, 4
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.009783753706617751, 0.039960361813355515, 4
(0, 0, 1, 1, 0, 1, 0, 0, 0, 2, 0), 0.008099885680618046, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.007667895684740085, 0.032737934901282316, 4
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 2), 0.009617295179136967, 0, 0
(0, 0, 1, 1, 0, 0, 3, 0, 0, 0, 0), 0.008607199122093033, 0, 0
(0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0), 0.00799943492222009, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 1, 0, 0), 0.009845559936215482, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 0), 0.00955204487600179, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 1), 0.009838779385097954, 0, 0
(0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0), 0.0074840612307842955, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.010358550489188217, 0.0004078119821428039, 4
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.007667895684740075, 0.032737934901281775, 4
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.010114935710828292, 0.03946503006203722, 4
(0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 0), 0.00984732208789032, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.008525504848116374, 0.02340110313760879, 4
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.010470192287065408, 0.04544440394771725, 4
(0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0), 0.009036671184565994, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.010114935710828315, 0.03946503006203764, 4
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2), 0.009838779385097956, 0, 0
(0, 0, 1, 1, 0, 0, 0, 3, 0, 0, 0), 0.00809182543065724, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0), 0.007299788396559176, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 0), 0.008288304247178278, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1), 0.009036671184565973, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 0), 0.007816924239669808, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.009132395657361701, 0.0016031245658453734, 4
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.008525504848116355, 0.023401103137608983, 4
(0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 0), 0.008288304247178276, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.007667895684740075, 0.03273793490128166, 4
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2), 0.009552044876001765, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 3, 0, 0), 0.008608961273767882, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 0), 0.007816924239669823, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 1), 0.009847322087890319, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 2, 0), 0.007299788396559193, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.010358550489188227, 0.0004078119821425055, 4
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 2), 0.009845559936215482, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 3, 0), 0.008091825430657253, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 1), 0.00748406123078431, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 2), 0.007999434922220106, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 3), 0.008607199122093036, 0, 0
(0, 0, 1, 0, 4, 0, 0, 0, 0, 0, 0), 0.00609637671896039, 0, 0
(0, 0, 1, 0, 3, 1, 0, 0, 0, 0, 0), 0.006831029886231738, 0, 0
(0, 0, 1, 0, 3, 0, 1, 0, 0, 0, 0), 0.008498202312291345, 0, 0
(0, 0, 1, 0, 3, 0, 0, 1, 0, 0, 0), 0.008316472867685958, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 1, 0, 0), 0.008475029924841376, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 1, 0), 0.008452208710155333, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 1), 0.008402480512121864, 0, 0
(0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0), 0.005918722410669744, 0, 0
(0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 0), 0.008956160041531235, 0, 0
(0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 0), 0.006107523007405229, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0), 0.007941210127283637, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 1, 0), 0.006503888397905466, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1), 0.007696083960380572, 0, 0
(0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0), 0.009307481692349929, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0), 0.00794000907371443, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 0), 0.009436265253501134, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0), 0.009243989910279811, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 1), 0.009243989910279827, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 0), 0.00893261219579613, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0), 0.009845559936215482, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 0), 0.009037362636088, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 1), 0.009552917695571735, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 0), 0.009249726310106962, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 0), 0.008288304247178292, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 1), 0.00919591969324344, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0), 0.009215494488077904, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 1), 0.009847322087890315, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 2), 0.009061623662449995, 0, 0
(0, 0, 1, 0, 1, 3, 0, 0, 0, 0, 0), 0.0067140844276669005, 0, 0
(0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0), 0.007873953146987503, 0, 0
(0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 0), 0.00610752300740523, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0), 0.007887287496091442, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 0), 0.006369877997572505, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 1), 0.007800718386343789, 0, 0
(0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0), 0.009649954432169048, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.009130191642273617, 1.5186555730803632e-06, 4
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.010413586642581065, 3.526460642229906e-05, 4
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.009981829980112208, 0.00035822915842754675, 4
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.010282457109859615, 0.0004471067436356494, 4
(0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0), 0.007678973633295348, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.008226550704271684, 0.0007659299888551106, 4
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.006562950127990516, 0.032646635733475066, 4
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.008624178703378482, 0.031682938146358655, 4
(0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0), 0.009617295179136977, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0076678956847400755, 0.032737934901282066, 4
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.009783753706617755, 0.03996036181335605, 4
(0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 0), 0.008099885680618039, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.00852550484811637, 0.023401103137608983, 4
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2), 0.009372169012233913, 0, 0
(0, 0, 1, 0, 1, 0, 3, 0, 0, 0, 0), 0.008490085712848438, 0, 0
(0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0), 0.0065469791470263395, 0, 0
(0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 0), 0.009436265253501136, 0, 0
(0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0), 0.009109979509946853, 0, 0
(0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 1), 0.009268536567102283, 0, 0
(0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0), 0.006342428487734913, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.01004863762579294, 0.00011860732252984816, 4
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.006562950127990521, 0.032646635733475704, 4
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.008753635250197235, 0.0445777755114148, 4
(0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 0), 0.009390271651365122, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0069930338045566705, 0.054749163381400005, 4
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.009238348373253111, 0.4705915979077436, 4
(0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0), 0.009063985907810835, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.010470192287065402, 0.04544440394771746, 4
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 2), 0.009063985907810858, 0, 0
(0, 0, 1, 0, 1, 0, 0, 3, 0, 0, 0), 0.008285535053557022, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0), 0.008811108795482601, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 0, 1, 0), 0.009037362636087998, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 1), 0.009657552121534952, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0), 0.00896966585263802, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.010090017386115691, 0.0014412700621561508, 4
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.009783753706617748, 0.03996036181335649, 4
(0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 0), 0.00919591969324341, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.009783753706617734, 0.03996036181335616, 4
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 2), 0.009657552121534959, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 3, 0, 0), 0.008444092110712445, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0), 0.00673671726333478, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 1), 0.009195919693243442, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 2, 0), 0.006736717263334779, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.010090017386115702, 0.0014412700621562289, 4
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 2), 0.009037362636088028, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 3, 0), 0.008444092110712434, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1), 0.008969665852638023, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2), 0.008811108795482617, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 3), 0.008285535053557036, 0, 0
(0, 0, 1, 0, 0, 4, 0, 0, 0, 0, 0), 0.006037903989677969, 0, 0
(0, 0, 1, 0, 0, 3, 1, 0, 0, 0, 0), 0.007415995417747616, 0, 0
(0, 0, 1, 0, 0, 3, 0, 1, 0, 0, 0), 0.008316472867685954, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 1, 0, 0), 0.008421107293649178, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 1, 0), 0.008318198309822371, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 1), 0.008507114938085081, 0, 0
(0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0), 0.0073184860911097195, 0, 0
(0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 0), 0.009512087255175024, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 0), 0.00788728749609143, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 1, 0), 0.008936576493023183, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 1), 0.008134468292491238, 0, 0
(0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0), 0.009108030383643382, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0), 0.008676612469921244, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0), 0.009109979509946844, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 1), 0.009552917695571738, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 0), 0.009317299235569827, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0), 0.009552044876001779, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 1), 0.009657552121534971, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0), 0.009122891875259234, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 1), 0.009036671184565992, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 2), 0.009446310702223683, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 0, 0, 0), 0.0075248242768695475, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0), 0.008119057328486936, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0), 0.007941210127283618, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0), 0.008936576493023186, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 1), 0.008054380523350476, 0, 0
(0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0), 0.008996713563739241, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.010824213259326936, 9.47301029822177e-06, 4
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.009981829980112213, 0.00035822915842795614, 4
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.010820500375335764, 0.0018463417061621056, 4
(0, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0), 0.008923500788499147, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.008589826735157095, 0.003964912841506705, 4
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.008753635250197251, 0.044577775511414314, 4
(0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0), 0.00983877938509794, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.010114935710828308, 0.03946503006203716, 4
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 2), 0.009036671184566004, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 0, 0, 0), 0.008402480512121857, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0), 0.007696083960380559, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0), 0.009243989910279804, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 1), 0.009552917695571737, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0), 0.007800718386343781, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.010282457109859595, 0.0004471067436353493, 4
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.008624178703378489, 0.03168293814635899, 4
(0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0), 0.009268536567102258, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.00875363525019724, 0.0445777755114151, 4
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2), 0.00965755212153496, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 3, 0, 0), 0.008507114938085083, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0), 0.008134468292491226, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 1), 0.009552917695571756, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0), 0.008054380523350458, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.010820500375335768, 0.0018463417061627605, 4
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2), 0.00955291769557175, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0), 0.008427027168944308, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1), 0.008054380523350483, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 2), 0.008134468292491254, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 3), 0.008507114938085087, 0, 0
(0, 0, 1, 0, 0, 0, 4, 0, 0, 0, 0), 0.006092318419238935, 0, 0
(0, 0, 1, 0, 0, 0, 3, 1, 0, 0, 0), 0.006923442940997862, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 1, 0, 0), 0.00847502992484137, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 0, 1, 0), 0.008318198309822384, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 1), 0.00842702716894433, 0, 0
(0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0), 0.006158727241584302, 0, 0
(0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 0), 0.009057566896417193, 0, 0
(0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 0), 0.006369877997572514, 0, 0
(0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1), 0.008054380523350486, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0), 0.009261901209271315, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0), 0.007921464981416026, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1), 0.009268536567102302, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 0), 0.008959648586576349, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 1), 0.009838779385097978, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2), 0.009122891875259267, 0, 0
(0, 0, 1, 0, 0, 0, 1, 3, 0, 0, 0), 0.0069006217263118345, 0, 0
(0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0), 0.008023115755684313, 0, 0
(0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 0), 0.006503888397905471, 0, 0
(0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 1), 0.008134468292491247, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0), 0.00957470273952782, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.009297431297753036, 3.030760079357794e-05, 4
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.010282457109859623, 0.0004471067436355236, 4
(0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 0), 0.007921464981416014, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.00858982673515712, 0.003964912841506041, 4
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2), 0.009552044876001796, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 3, 0, 0), 0.008452208710155347, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0), 0.006503888397905479, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1), 0.009243989910279849, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0), 0.006369877997572518, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.009981829980112242, 0.00035822915842728307, 4
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2), 0.009109979509946893, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 3, 0), 0.00831819830982239, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 1), 0.008936576493023232, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2), 0.008936576493023238, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 3), 0.008318198309822404, 0, 0
(0, 0, 1, 0, 0, 0, 0, 4, 0, 0, 0), 0.006080907811895923, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 1, 0, 0), 0.007440578784108487, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 0, 1, 0), 0.008452208710155328, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 1), 0.008507114938085076, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0), 0.0072272307498346, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0), 0.009574702739527808, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 1), 0.007800718386343787, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0), 0.009261901209271296, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1), 0.00892350078849914, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2), 0.009317299235569823, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 3, 0, 0), 0.00744057878410849, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0), 0.008023115755684302, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1), 0.007696083960380571, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0), 0.009057566896417178, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.010824213259326941, 9.473010298259935e-06, 4
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 2), 0.008676612469921257, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 3, 0), 0.008475029924841362, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1), 0.007941210127283632, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2), 0.007887287496091444, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 3), 0.00842110729364918, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 4, 0, 0), 0.006080907811895925, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 3, 1, 0), 0.006900621726311833, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 1), 0.008402480512121868, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0), 0.006158727241584297, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1), 0.008996713563739248, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2), 0.009108030383643401, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 3, 0), 0.006923442940997866, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1), 0.008119057328486955, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2), 0.009512087255175055, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 3), 0.008316472867685974, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0), 0.00609231841923894, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 1), 0.007524824276869577, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2), 0.0073184860911097655, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 3), 0.007415995417747646, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 4), 0.006037903989677978, 0, 0
(0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0), 0.003104606615295775, 0, 0
(0, 0, 0, 4, 1, 0, 0, 0, 0, 0, 0), 0.005496716567066234, 0, 0
(0, 0, 0, 4, 0, 1, 0, 0, 0, 0, 0), 0.006096376718960394, 0, 0
(0, 0, 0, 4, 0, 0, 1, 0, 0, 0, 0), 0.006037903989677972, 0, 0
(0, 0, 0, 4, 0, 0, 0, 1, 0, 0, 0), 0.0060923184192389354, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 1, 0, 0), 0.0060809078118959255, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 1, 0), 0.006080907811895927, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 1), 0.006092318419238929, 0, 0
(0, 0, 0, 3, 2, 0, 0, 0, 0, 0, 0), 0.005475005430129279, 0, 0
(0, 0, 0, 3, 1, 1, 0, 0, 0, 0, 0), 0.007982670261046779, 0, 0
(0, 0, 0, 3, 1, 0, 1, 0, 0, 0, 0), 0.0067140844276669005, 0, 0
(0, 0, 0, 3, 1, 0, 0, 1, 0, 0, 0), 0.007524824276869559, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 1, 0, 0), 0.00690062172631184, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 1, 0), 0.007440578784108497, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 1), 0.006923442940997852, 0, 0
(0, 0, 0, 3, 0, 2, 0, 0, 0, 0, 0), 0.007273985885811759, 0, 0
(0, 0, 0, 3, 0, 1, 1, 0, 0, 0, 0), 0.007913404731455222, 0, 0
(0, 0, 0, 3, 0, 1, 0, 1, 0, 0, 0), 0.008490085712848459, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 1, 0, 0), 0.008402480512121871, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 1, 0), 0.008452208710155349, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 1), 0.008475029924841362, 0, 0
(0, 0, 0, 3, 0, 0, 2, 0, 0, 0, 0), 0.007098567697964496, 0, 0
(0, 0, 0, 3, 0, 0, 1, 1, 0, 0, 0), 0.00860719912209304, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 1, 0, 0), 0.008285535053557032, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 1, 0), 0.008507114938085088, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 1), 0.008318198309822373, 0, 0
(0, 0, 0, 3, 0, 0, 0, 2, 0, 0, 0), 0.007261810986647391, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 1, 0, 0), 0.008091825430657241, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 1, 0), 0.008444092110712434, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 1), 0.00842702716894429, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 2, 0, 0), 0.007227579164618353, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 1, 0), 0.008608961273767889, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 1), 0.008444092110712429, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 2, 0), 0.007227579164618359, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 1), 0.008091825430657238, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 2), 0.007261810986647381, 0, 0
(0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0), 0.005475005430129281, 0, 0
(0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0), 0.0076808157376880735, 0, 0
(0, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0), 0.00591872241066974, 0, 0
(0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0), 0.0073184860911097455, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 0), 0.0061587272415843065, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 1, 0), 0.007227230749834603, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 1), 0.006158727241584291, 0, 0
(0, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0), 0.009479796193370546, 0, 0
(0, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0), 0.008353239723158108, 0, 0
(0, 0, 0, 2, 1, 1, 0, 1, 0, 0, 0), 0.009649954432169072, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 1, 0, 0), 0.008996713563739251, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 1, 0), 0.009574702739527825, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 1), 0.009057566896417187, 0, 0
(0, 0, 0, 2, 1, 0, 2, 0, 0, 0, 0), 0.007542284678504957, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 0), 0.007697845959593007, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0), 0.006342428487734928, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0), 0.007800718386343783, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 1), 0.006369877997572507, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 0), 0.009105291647627856, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0), 0.007484061230784299, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 0), 0.008969665852638007, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1), 0.008054380523350451, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 0), 0.007911300976073378, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0), 0.007816924239669822, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 1), 0.006736717263334777, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 2, 0), 0.008979804484323676, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 1), 0.007299788396559177, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 2), 0.007945532798102402, 0, 0
(0, 0, 0, 2, 0, 3, 0, 0, 0, 0, 0), 0.00727398588581176, 0, 0
(0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0), 0.0077177028663522156, 0, 0
(0, 0, 0, 2, 0, 2, 0, 1, 0, 0, 0), 0.009307481692349953, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0), 0.009108030383643398, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 0), 0.009261901209271317, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1), 0.009261901209271305, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0), 0.0075422846785049595, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0), 0.00958068890257752, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 0), 0.007678973633295367, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 0), 0.008923500788499154, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 1), 0.007921464981416016, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 0), 0.009295306793185593, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0), 0.008118429772916476, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 0), 0.009390271651365113, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 1), 0.009268536567102257, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0), 0.009061623662449997, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0), 0.00984732208789033, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 1), 0.009195919693243428, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0), 0.00921549448807792, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1), 0.008288304247178286, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 2), 0.009249726310106942, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 0, 0, 0), 0.007098567697964498, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0), 0.008942048358944962, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 1, 0, 0), 0.008932612195796141, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 0), 0.009317299235569836, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1), 0.008959648586576344, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0), 0.009105291647627857, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0), 0.009621242424785511, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0), 0.009617295179136972, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1), 0.009838779385097939, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0), 0.009061623662449994, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0), 0.009372169012233927, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 1), 0.00906398590781085, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0), 0.009446310702223692, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1), 0.009036671184565996, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 2), 0.009122891875259238, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 0, 0, 0), 0.007261810986647393, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0), 0.00794553279810241, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 0), 0.009249726310106945, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1), 0.009122891875259217, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0), 0.007911300976073366, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0), 0.009683857909138291, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1), 0.008099885680618027, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0), 0.009215494488077902, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 1), 0.008099885680618027, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2), 0.009122891875259212, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 3, 0, 0), 0.007227579164618357, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0), 0.008979804484323685, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 1), 0.009215494488077904, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0), 0.008979804484323685, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 1), 0.009683857909138296, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 2), 0.00924972631010694, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 3, 0), 0.007227579164618361, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 1), 0.00791130097607337, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 2), 0.007945532798102405, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 3), 0.0072618109866473815, 0, 0
(0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0), 0.005496716567066234, 0, 0
(0, 0, 0, 1, 3, 1, 0, 0, 0, 0, 0), 0.006783349957258463, 0, 0
(0, 0, 0, 1, 3, 0, 1, 0, 0, 0, 0), 0.006831029886231734, 0, 0
(0, 0, 0, 1, 3, 0, 0, 1, 0, 0, 0), 0.007415995417747627, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 1, 0, 0), 0.006923442940997871, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 1, 0), 0.007440578784108489, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 1), 0.006900621726311828, 0, 0
(0, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0), 0.007680815737688076, 0, 0
(0, 0, 0, 1, 2, 1, 1, 0, 0, 0, 0), 0.008422505252749658, 0, 0
(0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0), 0.007873953146987517, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 1, 0, 0), 0.008119057328486955, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 1, 0), 0.008023115755684316, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 1), 0.008023115755684313, 0, 0
(0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0), 0.007717702866352203, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 0), 0.0070040515689551806, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 0), 0.006546979147026359, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 0), 0.007696083960380562, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 1), 0.006503888397905469, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 0), 0.00894204835894496, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0), 0.007999434922220099, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 0), 0.008811108795482595, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 1), 0.008134468292491223, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 2, 0, 0), 0.007945532798102428, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 0), 0.007299788396559192, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 1), 0.006736717263334785, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0), 0.008979804484323669, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 1), 0.007816924239669804, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2), 0.007911300976073362, 0, 0
(0, 0, 0, 1, 1, 3, 0, 0, 0, 0, 0), 0.007982670261046777, 0, 0
(0, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0), 0.008422505252749655, 0, 0
(0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 0), 0.008956160041531245, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 1, 0, 0), 0.009512087255175048, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 1, 0), 0.009057566896417193, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 1), 0.009574702739527815, 0, 0
(0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0), 0.008353239723158098, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.01102396251872412, 9.969816595683985e-08, 4
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.009130191642273631, 1.5186555722730459e-06, 4
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.010824213259326932, 9.473010298653717e-06, 4
(0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.009297431297753034, 3.0307600793656788e-05, 4
(0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0), 0.009580688902577513, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.009029477888923035, 1.6321586662964266e-05, 4
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.010048637625792929, 0.00011860732252990498, 4
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.010282457109859595, 0.00044710674363530244, 4
(0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 0), 0.009621242424785525, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.010358550489188227, 0.00040781198214253327, 4
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.010090017386115698, 0.001441270062155991, 4
(0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0), 0.009683857909138295, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.009132395657361701, 0.0016031245658463726, 4
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 2), 0.009683857909138288, 0, 0
(0, 0, 0, 1, 1, 0, 3, 0, 0, 0, 0), 0.007913404731455208, 0, 0
(0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 0), 0.00700405156895518, 0, 0
(0, 0, 0, 1, 1, 0, 2, 0, 1, 0, 0), 0.007940009073714449, 0, 0
(0, 0, 0, 1, 1, 0, 2, 0, 0, 1, 0), 0.008676612469921251, 0, 0
(0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 1), 0.007921464981416017, 0, 0
(0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0), 0.007697845959593005, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.009029477888923037, 1.632158666261191e-05, 4
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.008226550704271677, 0.0007659299888544358, 4
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.008589826735157097, 0.003964912841506187, 4
(0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 0), 0.00811842977291648, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.007132110360810447, 0.005784453836122034, 4
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.006993033804556681, 0.054749163381399776, 4
(0, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0), 0.009372169012233908, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.008525504848116365, 0.023401103137608955, 4
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 2), 0.008099885680618044, 0, 0
(0, 0, 0, 1, 1, 0, 0, 3, 0, 0, 0), 0.008607199122093038, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0), 0.007999434922220092, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 0, 1, 0), 0.009845559936215465, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1), 0.009552044876001765, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 0), 0.0074840612307843, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.010358550489188219, 0.0004078119821424361, 4
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.007667895684740072, 0.032737934901282566, 4
(0, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0), 0.009847322087890301, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.008525504848116348, 0.02340110313760915, 4
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 2), 0.009036671184565965, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 3, 0, 0), 0.008091825430657253, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 1, 0), 0.007299788396559191, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 1), 0.008288304247178286, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 2, 0), 0.007816924239669816, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.0091323956573617, 0.0016031245658458036, 4
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 2), 0.008288304247178281, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 3, 0), 0.008608961273767875, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1), 0.007816924239669808, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 2), 0.007299788396559178, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 3), 0.00809182543065723, 0, 0
(0, 0, 0, 1, 0, 4, 0, 0, 0, 0, 0), 0.006096376718960394, 0, 0
(0, 0, 0, 1, 0, 3, 1, 0, 0, 0, 0), 0.006831029886231738, 0, 0
(0, 0, 0, 1, 0, 3, 0, 1, 0, 0, 0), 0.008498202312291363, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 1, 0, 0), 0.00831647286768597, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 1, 0), 0.008475029924841376, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 1), 0.008452208710155338, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0), 0.005918722410669733, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0), 0.008956160041531247, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0), 0.0061075230074052415, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0), 0.007941210127283629, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1), 0.00650388839790547, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0), 0.009307481692349948, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0), 0.007940009073714453, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0), 0.00943626525350113, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1), 0.009243989910279813, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 0), 0.008932612195796148, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0), 0.009845559936215493, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1), 0.00903736263608802, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0), 0.00924972631010696, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1), 0.008288304247178286, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2), 0.009215494488077904, 0, 0
(0, 0, 0, 1, 0, 1, 3, 0, 0, 0, 0), 0.006714084427666899, 0, 0
(0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0), 0.007873953146987522, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 0), 0.006107523007405239, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 0), 0.007887287496091439, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1), 0.006369877997572513, 0, 0
(0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0), 0.009649954432169075, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.00913019164227363, 1.5186555725789196e-06, 4
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.01041358664258107, 3.526460642180987e-05, 4
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.009981829980112216, 0.0003582291584279657, 4
(0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0), 0.007678973633295369, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.008226550704271692, 0.0007659299888551713, 4
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.006562950127990539, 0.03264663573347534, 4
(0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 0), 0.009617295179136977, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.007667895684740082, 0.032737934901281636, 4
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2), 0.008099885680618047, 0, 0
(0, 0, 0, 1, 0, 1, 0, 3, 0, 0, 0), 0.008490085712848455, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0), 0.00654697914702635, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 0), 0.009436265253501126, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1), 0.009109979509946848, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0), 0.006342428487734923, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.010048637625792943, 0.00011860732252968814, 4
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.006562950127990526, 0.032646635733474816, 4
(0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0), 0.00939027165136511, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.0069930338045566635, 0.054749163381401136, 4
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2), 0.009063985907810825, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 3, 0, 0), 0.008285535053557036, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0), 0.008811108795482615, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 1), 0.009037362636088018, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 0), 0.008969665852638024, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.010090017386115703, 0.001441270062156435, 4
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 2), 0.009195919693243425, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 3, 0), 0.008444092110712441, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1), 0.006736717263334787, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 2), 0.006736717263334783, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 3), 0.008444092110712426, 0, 0
(0, 0, 0, 1, 0, 0, 4, 0, 0, 0, 0), 0.006037903989677971, 0, 0
(0, 0, 0, 1, 0, 0, 3, 1, 0, 0, 0), 0.00741599541774763, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 1, 0, 0), 0.008316472867685967, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 0, 1, 0), 0.00842110729364919, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 1), 0.008318198309822392, 0, 0
(0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0), 0.007318486091109747, 0, 0
(0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0), 0.009512087255175047, 0, 0
(0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0), 0.007887287496091445, 0, 0
(0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 1), 0.008936576493023204, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0), 0.009108030383643398, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0), 0.008676612469921274, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1), 0.009109979509946882, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0), 0.009317299235569837, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1), 0.009552044876001801, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2), 0.009122891875259255, 0, 0
(0, 0, 0, 1, 0, 0, 1, 3, 0, 0, 0), 0.007524824276869563, 0, 0
(0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0), 0.008119057328486945, 0, 0
(0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0), 0.007941210127283629, 0, 0
(0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 1), 0.008936576493023195, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0), 0.008996713563739244, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.010824213259326946, 9.473010298277282e-06, 4
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.009981829980112227, 0.0003582291584273494, 4
(0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 0), 0.00892350078849915, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.008589826735157109, 0.003964912841506025, 4
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2), 0.009838779385097944, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 3, 0, 0), 0.008402480512121871, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0), 0.007696083960380584, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 1), 0.009243989910279837, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 0), 0.007800718386343805, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.010282457109859625, 0.0004471067436350986, 4
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 2), 0.009268536567102288, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 3, 0), 0.008507114938085092, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1), 0.008134468292491256, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2), 0.008054380523350488, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 3), 0.008427027168944315, 0, 0
(0, 0, 0, 1, 0, 0, 0, 4, 0, 0, 0), 0.006092318419238934, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 1, 0, 0), 0.006923442940997858, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 0, 1, 0), 0.008475029924841358, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 1), 0.008318198309822361, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0), 0.006158727241584293, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0), 0.009057566896417181, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1), 0.006369877997572496, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0), 0.009261901209271296, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1), 0.007921464981415995, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2), 0.008959648586576321, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 3, 0, 0), 0.006900621726311831, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0), 0.008023115755684313, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1), 0.006503888397905461, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0), 0.009574702739527813, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.00929743129775303, 3.0307600793460384e-05, 4
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2), 0.007921464981416, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 3, 0), 0.008452208710155333, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1), 0.006503888397905459, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2), 0.006369877997572496, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 3), 0.008318198309822358, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 4, 0, 0), 0.006080907811895926, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 3, 1, 0), 0.0074405787841084975, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 1), 0.00845220871015534, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0), 0.007227230749834608, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1), 0.009574702739527817, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2), 0.009261901209271305, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 3, 0), 0.007440578784108502, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1), 0.008023115755684318, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2), 0.00905756689641719, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 3), 0.008475029924841362, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 4, 0), 0.006080907811895927, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 1), 0.006900621726311836, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2), 0.0061587272415842996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 3), 0.006923442940997857, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4), 0.006092318419238929, 0, 0
(0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0), 0.003104606615295775, 0, 0
(0, 0, 0, 0, 4, 1, 0, 0, 0, 0, 0), 0.005496716567066232, 0, 0
(0, 0, 0, 0, 4, 0, 1, 0, 0, 0, 0), 0.006096376718960385, 0, 0
(0, 0, 0, 0, 4, 0, 0, 1, 0, 0, 0), 0.006037903989677971, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 1, 0, 0), 0.006092318419238941, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 1, 0), 0.006080907811895919, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 1), 0.006080907811895923, 0, 0
(0, 0, 0, 0, 3, 2, 0, 0, 0, 0, 0), 0.005475005430129281, 0, 0
(0, 0, 0, 0, 3, 1, 1, 0, 0, 0, 0), 0.007982670261046763, 0, 0
(0, 0, 0, 0, 3, 1, 0, 1, 0, 0, 0), 0.0067140844276669, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 1, 0, 0), 0.007524824276869569, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 1, 0), 0.0069006217263118275, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 1), 0.007440578784108495, 0, 0
(0, 0, 0, 0, 3, 0, 2, 0, 0, 0, 0), 0.00727398588581174, 0, 0
(0, 0, 0, 0, 3, 0, 1, 1, 0, 0, 0), 0.007913404731455208, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 1, 0, 0), 0.008490085712848457, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 1, 0), 0.00840248051212185, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 1), 0.008452208710155342, 0, 0
(0, 0, 0, 0, 3, 0, 0, 2, 0, 0, 0), 0.007098567697964494, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 1, 0, 0), 0.008607199122093045, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 1, 0), 0.008285535053557011, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 1), 0.008507114938085073, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 2, 0, 0), 0.007261810986647403, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 1, 0), 0.008091825430657246, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 1), 0.008444092110712445, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 2, 0), 0.007227579164618344, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 1), 0.008608961273767868, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 2), 0.0072275791646183515, 0, 0
(0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0), 0.005475005430129281, 0, 0
(0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0), 0.0076808157376880605, 0, 0
(0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 0), 0.005918722410669742, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0), 0.007318486091109753, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0), 0.006158727241584293, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 1), 0.007227230749834608, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0), 0.009479796193370527, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0), 0.008353239723158098, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0), 0.009649954432169079, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 0), 0.008996713563739234, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1), 0.009574702739527827, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 0, 0, 0), 0.007542284678504955, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0), 0.007697845959593015, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0), 0.006342428487734904, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 1), 0.007800718386343775, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0), 0.00910529164762787, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0), 0.0074840612307843024, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1), 0.008969665852638031, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0), 0.00791130097607336, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1), 0.007816924239669811, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2), 0.008979804484323674, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 0), 0.007273985885811743, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0), 0.007717702866352202, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 0), 0.009307481692349948, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0), 0.009108030383643377, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1), 0.009261901209271313, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0), 0.007542284678504951, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 0), 0.00958068890257752, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0), 0.00767897363329534, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1), 0.008923500788499142, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0), 0.009295306793185604, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0), 0.008118429772916477, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1), 0.009390271651365136, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0), 0.009061623662449982, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1), 0.009847322087890317, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2), 0.00921549448807792, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 0, 0, 0), 0.007098567697964495, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0), 0.00894204835894496, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 0), 0.008932612195796117, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1), 0.009317299235569811, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0), 0.009105291647627866, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0), 0.009621242424785506, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1), 0.00961729517913697, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0), 0.009061623662449964, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1), 0.00937216901223388, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2), 0.00944631070222367, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 3, 0, 0), 0.007261810986647405, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0), 0.007945532798102417, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 1), 0.009249726310106968, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0), 0.007911300976073366, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1), 0.009683857909138295, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2), 0.009215494488077918, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 0), 0.007227579164618345, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1), 0.008979804484323664, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2), 0.008979804484323669, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 3), 0.0072275791646183515, 0, 0
(0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0), 0.005496716567066232, 0, 0
(0, 0, 0, 0, 1, 3, 1, 0, 0, 0, 0), 0.006783349957258448, 0, 0
(0, 0, 0, 0, 1, 3, 0, 1, 0, 0, 0), 0.006831029886231738, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 1, 0, 0), 0.007415995417747638, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 1, 0), 0.0069234429409978605, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 1), 0.007440578784108495, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 0), 0.007680815737688052, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 0), 0.008422505252749653, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0), 0.00787395314698752, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0), 0.008119057328486931, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1), 0.008023115755684315, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 0), 0.007717702866352209, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0), 0.007004051568955191, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 0), 0.006546979147026336, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 1), 0.007696083960380559, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0), 0.008942048358944974, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0), 0.007999434922220099, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 1), 0.008811108795482619, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 0), 0.00794553279810241, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1), 0.0072997883965591846, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2), 0.008979804484323674, 0, 0
(0, 0, 0, 0, 1, 1, 3, 0, 0, 0, 0), 0.007982670261046754, 0, 0
(0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0), 0.008422505252749653, 0, 0
(0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0), 0.008956160041531245, 0, 0
(0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 0), 0.009512087255175024, 0, 0
(0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 1), 0.009057566896417197, 0, 0
(0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0), 0.008353239723158105, 0, 0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.011023962518724124, 9.96981662356229e-08, 4
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.009130191642273616, 1.5186555726068582e-06, 4
(0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.010824213259326932, 9.47301029835014e-06, 4
(0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0), 0.009580688902577527, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.009029477888923037, 1.6321586662732826e-05, 4
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.010048637625792958, 0.0001186073225301088, 4
(0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0), 0.009621242424785506, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.010358550489188222, 0.00040781198214258184, 4
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2), 0.009683857909138303, 0, 0
(0, 0, 0, 0, 1, 1, 0, 3, 0, 0, 0), 0.007913404731455215, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0), 0.007004051568955188, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 0), 0.007940009073714421, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 1), 0.008676612469921238, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 0), 0.007697845959593018, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.009029477888923032, 1.632158666252653e-05, 4
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.00822655070427169, 0.0007659299888549683, 4
(0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0), 0.008118429772916455, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0071321103608104255, 0.005784453836121926, 4
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2), 0.0093721690122339, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 3, 0, 0), 0.008607199122093052, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0), 0.007999434922220093, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1), 0.009845559936215496, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0), 0.0074840612307842955, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.010358550489188224, 0.0004078119821427137, 4
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2), 0.009847322087890326, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 3, 0), 0.008091825430657236, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 1), 0.007299788396559183, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 2), 0.007816924239669816, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 3), 0.008608961273767876, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 0, 0, 0), 0.006096376718960387, 0, 0
(0, 0, 0, 0, 1, 0, 3, 1, 0, 0, 0), 0.006831029886231735, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 1, 0, 0), 0.008498202312291363, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 0, 1, 0), 0.008316472867685958, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 1), 0.008475029924841383, 0, 0
(0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0), 0.005918722410669742, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 0), 0.008956160041531252, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0), 0.00610752300740523, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1), 0.007941210127283636, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0), 0.009307481692349956, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0), 0.007940009073714456, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1), 0.009436265253501162, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0), 0.008932612195796136, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 1), 0.009845559936215496, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2), 0.009249726310106978, 0, 0
(0, 0, 0, 0, 1, 0, 1, 3, 0, 0, 0), 0.006714084427666902, 0, 0
(0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0), 0.007873953146987522, 0, 0
(0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0), 0.0061075230074052215, 0, 0
(0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1), 0.007887287496091435, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0), 0.009649954432169079, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.00913019164227363, 1.5186555721352031e-06, 4
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.010413586642581081, 3.526460642190181e-05, 4
(0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 0), 0.007678973633295345, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.008226550704271678, 0.0007659299888550256, 4
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2), 0.009617295179136972, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 3, 0, 0), 0.008490085712848467, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0), 0.006546979147026358, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 1), 0.00943626525350116, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0), 0.006342428487734925, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.010048637625792951, 0.00011860732252995919, 4
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2), 0.009390271651365144, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 3, 0), 0.008285535053557025, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1), 0.008811108795482617, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2), 0.008969665852638031, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 3), 0.008444092110712455, 0, 0
(0, 0, 0, 0, 1, 0, 0, 4, 0, 0, 0), 0.006037903989677971, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 1, 0, 0), 0.007415995417747626, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 1, 0), 0.008316472867685939, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 1), 0.008421107293649168, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0), 0.007318486091109746, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0), 0.009512087255175026, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1), 0.007887287496091439, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0), 0.009108030383643363, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1), 0.008676612469921227, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2), 0.009317299235569816, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 3, 0, 0), 0.007524824276869565, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0), 0.008119057328486938, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1), 0.007941210127283636, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0), 0.008996713563739227, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.01082421325932693, 9.473010298518408e-06, 4
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2), 0.008923500788499149, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 3, 0), 0.008402480512121842, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1), 0.007696083960380546, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2), 0.00780071838634377, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 3), 0.008507114938085073, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 4, 0, 0), 0.006092318419238943, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 3, 1, 0), 0.006923442940997863, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 1), 0.00847502992484138, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0), 0.006158727241584294, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1), 0.00905756689641719, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2), 0.00926190120927132, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 3, 0), 0.0069006217263118275, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1), 0.008023115755684311, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2), 0.009574702739527822, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 3), 0.008452208710155345, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 4, 0), 0.006080907811895919, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 1), 0.007440578784108489, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2), 0.007227230749834601, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 3), 0.007440578784108492, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 4), 0.006080907811895924, 0, 0
(0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0), 0.0031046066152957746, 0, 0
(0, 0, 0, 0, 0, 4, 1, 0, 0, 0, 0), 0.005496716567066229, 0, 0
(0, 0, 0, 0, 0, 4, 0, 1, 0, 0, 0), 0.00609637671896039, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 1, 0, 0), 0.006037903989677975, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 1, 0), 0.006092318419238936, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 1), 0.006080907811895922, 0, 0
(0, 0, 0, 0, 0, 3, 2, 0, 0, 0, 0), 0.0054750054301292705, 0, 0
(0, 0, 0, 0, 0, 3, 1, 1, 0, 0, 0), 0.007982670261046768, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 1, 0, 0), 0.006714084427666905, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 1, 0), 0.007524824276869553, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 1), 0.0069006217263118345, 0, 0
(0, 0, 0, 0, 0, 3, 0, 2, 0, 0, 0), 0.0072739858858117505, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 1, 0, 0), 0.00791340473145522, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 1, 0), 0.008490085712848448, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 1), 0.00840248051212186, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 2, 0, 0), 0.007098567697964503, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 1, 0), 0.008607199122093042, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 1), 0.008285535053557036, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 2, 0), 0.00726181098664739, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 1), 0.008091825430657243, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 2), 0.007227579164618353, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0), 0.005475005430129271, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0), 0.0076808157376880605, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0), 0.00591872241066974, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0), 0.007318486091109731, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1), 0.0061587272415843, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0), 0.00947979619337054, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 0), 0.008353239723158115, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0), 0.00964995443216906, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1), 0.008996713563739244, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 0), 0.00754228467850497, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0), 0.00769784595959301, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1), 0.006342428487734938, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0), 0.009105291647627856, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1), 0.007484061230784304, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 2), 0.007911300976073381, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0), 0.007273985885811751, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0), 0.007717702866352214, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0), 0.00930748169234993, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1), 0.00910803038364338, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0), 0.007542284678504965, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0), 0.009580688902577506, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1), 0.007678973633295359, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0), 0.00929530679318558, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1), 0.008118429772916463, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2), 0.009061623662449983, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 3, 0, 0), 0.007098567697964505, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0), 0.008942048358944962, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1), 0.008932612195796144, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0), 0.009105291647627854, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1), 0.009621242424785514, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2), 0.009061623662449995, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0), 0.007261810986647391, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1), 0.007945532798102416, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2), 0.007911300976073371, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 3), 0.007227579164618353, 0, 0
(0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0), 0.00549671656706623, 0, 0
(0, 0, 0, 0, 0, 1, 3, 1, 0, 0, 0), 0.0067833499572584575, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 1, 0, 0), 0.006831029886231742, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 0, 1, 0), 0.007415995417747627, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 1), 0.006923442940997878, 0, 0
(0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 0), 0.007680815737688075, 0, 0
(0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 0), 0.00842250525274967, 0, 0
(0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0), 0.007873953146987517, 0, 0
(0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1), 0.008119057328486954, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0), 0.0077177028663522225, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0), 0.007004051568955192, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 1), 0.006546979147026376, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0), 0.008942048358944962, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1), 0.007999434922220109, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2), 0.007945532798102438, 0, 0
(0, 0, 0, 0, 0, 1, 1, 3, 0, 0, 0), 0.007982670261046775, 0, 0
(0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 0), 0.00842250525274967, 0, 0
(0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0), 0.008956160041531245, 0, 0
(0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1), 0.009512087255175048, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0), 0.008353239723158115, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.01102396251872412, 9.969816634102128e-08, 4
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.009130191642273642, 1.5186555722726258e-06, 4
(0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0), 0.009580688902577508, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.009029477888923044, 1.6321586662441393e-05, 4
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2), 0.00962124242478552, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 3, 0, 0), 0.007913404731455229, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0), 0.007004051568955194, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1), 0.00794000907371447, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0), 0.007697845959593013, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.009029477888923047, 1.632158666256883e-05, 4
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2), 0.008118429772916502, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 3, 0), 0.008607199122093042, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 1), 0.00799943492222011, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2), 0.007484061230784321, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 3), 0.008091825430657264, 0, 0
(0, 0, 0, 0, 0, 1, 0, 4, 0, 0, 0), 0.00609637671896039, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 1, 0, 0), 0.006831029886231737, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 0, 1, 0), 0.008498202312291342, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 1), 0.008316472867685954, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0), 0.005918722410669744, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0), 0.008956160041531235, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1), 0.00610752300740524, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0), 0.009307481692349925, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1), 0.007940009073714435, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2), 0.008932612195796129, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 3, 0, 0), 0.006714084427666905, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0), 0.007873953146987508, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1), 0.0061075230074052415, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0), 0.009649954432169056, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.00913019164227363, 1.5186555720175198e-06, 4
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2), 0.00767897363329536, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 3, 0), 0.008490085712848441, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1), 0.006546979147026345, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2), 0.006342428487734917, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 3), 0.00828553505355702, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 4, 0, 0), 0.006037903989677975, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 3, 1, 0), 0.007415995417747628, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 1), 0.00831647286768597, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0), 0.007318486091109735, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1), 0.009512087255175036, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2), 0.009108030383643398, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 3, 0), 0.007524824276869558, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1), 0.008119057328486943, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2), 0.008996713563739248, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 3), 0.00840248051212187, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 4, 0), 0.006092318419238936, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 1), 0.006923442940997863, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2), 0.006158727241584309, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 3), 0.006900621726311836, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 4), 0.006080907811895924, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0), 0.003104606615295775, 0, 0
(0, 0, 0, 0, 0, 0, 4, 1, 0, 0, 0), 0.005496716567066238, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 1, 0, 0), 0.006096376718960397, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 1, 0), 0.006037903989677979, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 1), 0.006092318419238953, 0, 0
(0, 0, 0, 0, 0, 0, 3, 2, 0, 0, 0), 0.005475005430129286, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 1, 0, 0), 0.007982670261046784, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0, 1, 0), 0.006714084427666915, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 1), 0.007524824276869582, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 2, 0, 0), 0.007273985885811763, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 1, 0), 0.007913404731455237, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 1), 0.00849008571284849, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 2, 0), 0.00709856769796451, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 1), 0.008607199122093071, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 2), 0.007261810986647422, 0, 0
(0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0), 0.005475005430129287, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0), 0.007680815737688083, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0), 0.005918722410669753, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1), 0.007318486091109759, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0), 0.009479796193370554, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0), 0.008353239723158126, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1), 0.0096499544321691, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0), 0.007542284678504971, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1), 0.007697845959593033, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2), 0.009105291647627883, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0), 0.0072739858858117635, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0), 0.007717702866352231, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1), 0.00930748169234998, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0), 0.007542284678504982, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1), 0.009580688902577553, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2), 0.009295306793185631, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 3, 0), 0.00709856769796451, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1), 0.008942048358944995, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2), 0.009105291647627897, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3), 0.007261810986647423, 0, 0
(0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0), 0.005496716567066237, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 1, 0, 0), 0.006783349957258464, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 0, 1, 0), 0.006831029886231736, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 1), 0.007415995417747636, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0), 0.007680815737688077, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0), 0.008422505252749672, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1), 0.007873953146987541, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0), 0.00771770286635221, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1), 0.0070040515689552, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2), 0.008942048358944972, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 3, 0, 0), 0.007982670261046779, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0), 0.008422505252749672, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1), 0.008956160041531267, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0), 0.008353239723158113, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.011023962518724142, 9.969816641637238e-08, 4
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2), 0.009580688902577541, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 3, 0), 0.007913404731455218, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1), 0.007004051568955204, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2), 0.007697845959593032, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 3), 0.008607199122093056, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 4, 0, 0), 0.006096376718960397, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 1, 0), 0.00683102988623175, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 1), 0.008498202312291384, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0), 0.005918722410669752, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1), 0.008956160041531273, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2), 0.009307481692349979, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 3, 0), 0.006714084427666914, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1), 0.007873953146987547, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2), 0.009649954432169103, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 3), 0.008490085712848486, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 4, 0), 0.0060379039896779774, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 1), 0.007415995417747651, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2), 0.007318486091109775, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 3), 0.00752482427686959, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 4), 0.006092318419238953, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0), 0.0031046066152957746, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0), 0.0054967165670662295, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 1, 0), 0.006096376718960381, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 1), 0.006037903989677968, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 2, 0, 0), 0.005475005430129277, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 1, 1, 0), 0.007982670261046756, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 1), 0.0067140844276669, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 2, 0), 0.0072739858858117375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 1), 0.007913404731455203, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 2), 0.0070985676979644936, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0), 0.0054750054301292775, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0), 0.00768081573768806, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1), 0.005918722410669745, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0), 0.009479796193370521, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1), 0.008353239723158105, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2), 0.007542284678504961, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 3, 0), 0.0072739858858117375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1), 0.0077177028663522, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2), 0.007542284678504952, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 3), 0.007098567697964493, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0), 0.005496716567066231, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 1, 0), 0.006783349957258448, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 1), 0.006831029886231737, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0), 0.0076808157376880536, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1), 0.00842250525274966, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2), 0.007717702866352216, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 3, 0), 0.007982670261046761, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1), 0.008422505252749655, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2), 0.00835323972315811, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 3), 0.007913404731455218, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 4, 0), 0.006096376718960383, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 1), 0.00683102988623173, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2), 0.005918722410669741, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 3), 0.006714084427666899, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 4), 0.006037903989677966, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0), 0.003104606615295775, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0), 0.005496716567066232, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 1), 0.006096376718960393, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 0), 0.0054750054301292775, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 1), 0.007982670261046772, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 2), 0.007273985885811757, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0), 0.005475005430129279, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1), 0.007680815737688064, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2), 0.009479796193370546, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 3), 0.007273985885811759, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0), 0.005496716567066232, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 1), 0.006783349957258461, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2), 0.007680815737688079, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 3), 0.00798267026104678, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4), 0.006096376718960393, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0), 0.0031046066152957746, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1), 0.005496716567066235, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2), 0.005475005430129287, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3), 0.005475005430129287, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4), 0.005496716567066235, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5), 0.0031046066152957746, 0, 0


==> anc/table_data/table_iv_d_5_r_4.txt <==
(6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0004233554475403333, 0, 0
(5, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0010903178749155286, 0, 0
(5, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.00115846107399441, 0, 0
(5, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0011518164456668627, 0, 0
(5, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0011579999035715182, 0, 0
(5, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0011567032436461753, 0, 0
(5, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0011567032436461755, 0, 0
(5, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0011579999035715189, 0, 0
(5, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.001151816445666863, 0, 0
(5, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0011584610739944115, 0, 0
(5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.001090317874915529, 0, 0
(4, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001370688618237202, 0, 0
(4, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0022017104290717533, 0, 0
(4, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0020380838666675016, 0, 0
(4, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0021417451050861134, 0, 0
(4, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0020646346313997433, 0, 0
(4, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.002130170415733755, 0, 0
(4, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002068524611175773, 0, 0
(4, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0021231947313721466, 0, 0
(4, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0020580177516501463, 0, 0
(4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0019972808318351088, 0, 0
(4, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.001643261414552729, 0, 0
(4, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0022425134639041462, 0, 0
(4, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0023128180753066423, 0, 0
(4, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0023016049103789194, 0, 0
(4, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0023072203402196363, 0, 0
(4, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0023111103199956666, 0, 0
(4, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0022869445164409815, 0, 0
(4, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.00231420158657532, 0, 0
(4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0020580177516501454, 0, 0
(4, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0016166829012425386, 0, 0
(4, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.002326240817340116, 0, 0
(4, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.002281671025396277, 0, 0
(4, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0023089721684396956, 0, 0
(4, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.002286698280609031, 0, 0
(4, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0022943117745017586, 0, 0
(4, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0022869445164409833, 0, 0
(4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0021231947313721457, 0, 0
(4, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0016414167328611614, 0, 0
(4, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0022676807173677123, 0, 0
(4, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.002305836828950961, 0, 0
(4, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0023052486543229983, 0, 0
(4, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.002286698280609031, 0, 0
(4, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0023111103199956675, 0, 0
(4, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0020685246111757723, 0, 0
(4, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.00163623009315979, 0, 0
(4, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0023293265219256963, 0, 0
(4, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.002305836828950963, 0, 0
(4, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0023089721684396965, 0, 0
(4, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0023072203402196385, 0, 0
(4, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.002130170415733756, 0, 0
(4, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0016362300931597902, 0, 0
(4, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0022676807173677136, 0, 0
(4, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0022816710253962783, 0, 0
(4, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.002301604910378923, 0, 0
(4, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.002064634631399745, 0, 0
(4, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0016414167328611623, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0023262408173401173, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0023128180753066454, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0021417451050861143, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.00161668290124254, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0022425134639041497, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.002038083866667503, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0016432614145527311, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0022017104290717546, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0013706886182372033, 0, 0
(3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001407452381724015, 0, 0
(3, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0023839150110404913, 0, 0
(3, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.002001046292871904, 0, 0
(3, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0022682846323722593, 0, 0
(3, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.002050916628769861, 0, 0
(3, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.002246227321846553, 0, 0
(3, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.0020535099486205474, 0, 0
(3, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0022559177165629466, 0, 0
(3, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.002014335549527003, 0, 0
(3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0022476286128827283, 0, 0
(3, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0027927742055137805, 0, 0
(3, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0029375120563783137, 0, 0
(3, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.003241515433564159, 0, 0
(3, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0030772153015306385, 0, 0
(3, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0032174484501444832, 0, 0
(3, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0030941568410285205, 0, 0
(3, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0031943355014754466, 0, 0
(3, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.003074060726692225, 0, 0
(3, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.002855905986713528, 0, 0
(3, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0023700377173799096, 0, 0
(3, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.0028706395123823973, 0, 0
(3, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0025729128722844137, 0, 0
(3, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.002844100469265011, 0, 0
(3, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.002582396902835667, 0, 0
(3, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0028434492399588432, 0, 0
(3, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0025404655568392223, 0, 0
(3, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0026920470162858767, 0, 0
(3, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0026743768043081956, 0, 0
(3, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0028010807956148015, 0, 0
(3, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.003071476671198773, 0, 0
(3, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0028965159575802374, 0, 0
(3, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0030529128242766336, 0, 0
(3, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0028770463309466593, 0, 0
(3, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0027574956909450273, 0, 0
(3, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0024492288411537416, 0, 0
(3, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0028936335664254487, 0, 0
(3, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.002660823266306434, 0, 0
(3, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.002903962985813635, 0, 0
(3, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.002623441022056883, 0, 0
(3, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.002732277032504699, 0, 0
(3, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0026445395342304325, 0, 0
(3, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0027703419573094842, 0, 0
(3, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0030231450640894075, 0, 0
(3, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.002829365953143463, 0, 0
(3, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0027322770325047007, 0, 0
(3, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0024596021205564858, 0, 0
(3, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0029182009955596097, 0, 0
(3, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.002635206972105146, 0, 0
(3, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.002757495690945027, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.002624909141070952, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0027031848055104626, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0026920470162858806, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.002423194744000293, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0028559059867135296, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.002247628612882728, 0, 0
(3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.0018163115761973042, 0, 0
(3, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.0025461918855029585, 0, 0
(3, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.002788148171361392, 0, 0
(3, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.0027556440078027335, 0, 0
(3, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.0027786737552295397, 0, 0
(3, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.00278126707508023, 0, 0
(3, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.0027458704118441097, 0, 0
(3, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.0027890705122071793, 0, 0
(3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.002423194744000292, 0, 0
(3, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.002506324115537673, 0, 0
(3, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.003323121503228946, 0, 0
(3, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.0030276398742967708, 0, 0
(3, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0032115004576538223, 0, 0
(3, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.003067568320475455, 0, 0
(3, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.0031576486706794667, 0, 0
(3, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.0030720467826355667, 0, 0
(3, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.002703184805510458, 0, 0
(3, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.002785381148824041, 0, 0
(3, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.0031223812895626937, 0, 0
(3, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.00330545015152312, 0, 0
(3, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0032924724627115074, 0, 0
(3, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.0032441408556021386, 0, 0
(3, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.0033194126442344864, 0, 0
(3, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.0026352069721051453, 0, 0
(3, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.002745097025713325, 0, 0
(3, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.0033911962817843853, 0, 0
(3, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.0032761574109163474, 0, 0
(3, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.003314568656617785, 0, 0
(3, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.0032851849748233536, 0, 0
(3, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.0028293659531434608, 0, 0
(3, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0027681267731401314, 0, 0
(3, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0031459946839462196, 0, 0
(3, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0032278258038069794, 0, 0
(3, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0032851849748233553, 0, 0
(3, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.0026234410220568835, 0, 0
(3, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.002778500052542878, 0, 0
(3, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0033850248726132307, 0, 0
(3, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0033194126442344873, 0, 0
(3, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.00287704633094666, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.0027060026418788247, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.003072046782635567, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0025404655568392227, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.00278907051220718, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.0030740607266922263, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0020143355495270024, 0, 0
(3, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.0017764438062320195, 0, 0
(3, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.0027602731983829313, 0, 0
(3, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.002702486981182356, 0, 0
(3, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.0027777457819850642, 0, 0
(3, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0027093276168456636, 0, 0
(3, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0027679721860264387, 0, 0
(3, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.002706002641878827, 0, 0
(3, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.002624909141070949, 0, 0
(3, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.0027973739458108642, 0, 0
(3, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.003326276078067365, 0, 0
(3, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.00337895516452576, 0, 0
(3, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0033799199227503994, 0, 0
(3, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.003348090284232209, 0, 0
(3, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0033850248726132294, 0, 0
(3, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0029182009955596054, 0, 0
(3, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.0027318077690582318, 0, 0
(3, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.0033312747867225625, 0, 0
(3, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.003230178362890778, 0, 0
(3, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.003329303172739339, 0, 0
(3, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.003227825803806982, 0, 0
(3, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.003023145064089405, 0, 0
(3, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.0028070665698609397, 0, 0
(3, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0032309700842874023, 0, 0
(3, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0033293031727393394, 0, 0
(3, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.003314568656617789, 0, 0
(3, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.0029039629858136342, 0, 0
(3, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.002746428364273598, 0, 0
(3, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.0033480902842322104, 0, 0
(3, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.0032441408556021407, 0, 0
(3, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.003052912824276629, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.002767972186026439, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.0031576486706794706, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.002843449239958842, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.002745870411844113, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0031943355014754484, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.002255917716562943, 0, 0
(3, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.0018135445536599534, 0, 0
(3, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.0025923728580177774, 0, 0
(3, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.002774984391846405, 0, 0
(3, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0027587952800829096, 0, 0
(3, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.0027464283642735982, 0, 0
(3, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.0027785000525428773, 0, 0
(3, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.002459602120556483, 0, 0
(3, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.0025845928984657204, 0, 0
(3, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.003349389026736403, 0, 0
(3, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0031179028274025858, 0, 0
(3, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0032309700842874023, 0, 0
(3, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.0031459946839462205, 0, 0
(3, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.002770341957309481, 0, 0
(3, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.0027672044322943484, 0, 0
(3, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0031179028274025858, 0, 0
(3, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0032301783628907775, 0, 0
(3, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.003276157410916349, 0, 0
(3, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.002660823266306433, 0, 0
(3, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.0027587952800829105, 0, 0
(3, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.0033799199227504016, 0, 0
(3, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.0032924724627115083, 0, 0
(3, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.002896515957580235, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.002709327616845665, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.0030675683204754584, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.002582396902835669, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.0027812670750802303, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.003094156841028519, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.0020535099486205465, 0, 0
(3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0018057645941078962, 0, 0
(3, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0027773102716917276, 0, 0
(3, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.0027672044322943506, 0, 0
(3, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0028070665698609414, 0, 0
(3, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.002768126773140134, 0, 0
(3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0026445395342304338, 0, 0
(3, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0027773102716917276, 0, 0
(3, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.003349389026736407, 0, 0
(3, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0033312747867225647, 0, 0
(3, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.003391196281784391, 0, 0
(3, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.002893633566425451, 0, 0
(3, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.002774984391846408, 0, 0
(3, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.0033789551645257644, 0, 0
(3, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003305450151523124, 0, 0
(3, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0030714766711987767, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.002777745781985065, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0032115004576538267, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.002844100469265014, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.0027786737552295444, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0032174484501444876, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.002246227321846554, 0, 0
(3, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0018057645941078966, 0, 0
(3, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0025845928984657225, 0, 0
(3, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.002731807769058233, 0, 0
(3, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0027450970257133305, 0, 0
(3, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.002449228841153745, 0, 0
(3, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.002592372858017781, 0, 0
(3, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00332627607806737, 0, 0
(3, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.003122381289562699, 0, 0
(3, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0028010807956148046, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.002702486981182357, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0030276398742967773, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0025729128722844197, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0027556440078027405, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.0030772153015306463, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.0020509166287698633, 0, 0
(3, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0018135445536599545, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027973739458108664, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0027853811488240433, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0026743768043081964, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.002760273198382933, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0033231215032289508, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0028706395123824, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.0027881481713613954, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.00324151543356416, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0022682846323722593, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0017764438062320205, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0025063241155376765, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.002370037717379913, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0025461918855029624, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0029375120563783184, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.0020010462928719075, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.001816311576197307, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.0027927742055137844, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002383915011040493, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.001407452381724015, 0, 0
(2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.001370688618237203, 0, 0
(2, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0022476286128827283, 0, 0
(2, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.002014335549527, 0, 0
(2, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.002255917716562948, 0, 0
(2, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0020535099486205474, 0, 0
(2, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0022462273218465533, 0, 0
(2, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002050916628769862, 0, 0
(2, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.002268284632372258, 0, 0
(2, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.002001046292871907, 0, 0
(2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0023839150110404918, 0, 0
(2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.00284606893204466, 0, 0
(2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.002988426442992109, 0, 0
(2, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0032218928007520624, 0, 0
(2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.003030593269886801, 0, 0
(2, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.003217102803905969, 0, 0
(2, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0030243854306799666, 0, 0
(2, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0032355943576798866, 0, 0
(2, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0029679437179068063, 0, 0
(2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.003235008763002935, 0, 0
(2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0023529042920230133, 0, 0
(2, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.002644302329524764, 0, 0
(2, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0022528630365628083, 0, 0
(2, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.002702121636466023, 0, 0
(2, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.002251151596940049, 0, 0
(2, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0027543057692842442, 0, 0
(2, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.002146274373672648, 0, 0
(2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.002967943717906801, 0, 0
(2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0028608024577135307, 0, 0
(2, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.002764592549342751, 0, 0
(2, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.003146346173817111, 0, 0
(2, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.002825490413507349, 0, 0
(2, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.003171661380211373, 0, 0
(2, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0027543057692842464, 0, 0
(2, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.0032355943576798897, 0, 0
(2, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0024508002821273574, 0, 0
(2, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.002706200577317692, 0, 0
(2, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0023492051675871105, 0, 0
(2, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.002825490413507346, 0, 0
(2, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.002251151596940051, 0, 0
(2, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0030243854306799657, 0, 0
(2, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0028362350285793697, 0, 0
(2, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0027062005773176934, 0, 0
(2, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0031463461738171117, 0, 0
(2, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0027021216364660275, 0, 0
(2, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.003217102803905974, 0, 0
(2, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0024508002821273587, 0, 0
(2, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0027645925493427503, 0, 0
(2, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0022528630365628087, 0, 0
(2, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.003030593269886802, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.002860802457713528, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.002644302329524764, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.003221892800752063, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0023529042920230167, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.0029884264429921137, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.00284606893204466, 0, 0
(2, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.00279277420551378, 0, 0
(2, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.0033972856374653968, 0, 0
(2, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.0037550455963962903, 0, 0
(2, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.003722953733110364, 0, 0
(2, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.0037521425571396413, 0, 0
(2, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.0037521425571396456, 0, 0
(2, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.0037229537331103634, 0, 0
(2, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.003755045596396292, 0, 0
(2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0033972856374654015, 0, 0
(2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0031108355474892897, 0, 0
(2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.003986478081154094, 5.082368137217585e-08, 4
(2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.0032308744491376597, 8.019465460777629e-07, 4
(2, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0038352901493743695, 5.132317082159225e-06, 4
(2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.0032866643580753514, 1.662561779170854e-05, 4
(2, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.003812177200705333, 5.107726758049378e-06, 4
(2, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.003227719874299243, 8.598022119623853e-07, 4
(2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0036008686343034597, 7.159632969351463e-08, 4
(2, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0037596453366933744, 0, 0
(2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.003562913569252962, 7.739484571543327e-06, 4
(2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.00403231931863196, 5.879187518752717e-05, 4
(2, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0038765568724332027, 0.0002539344274672849, 4
(2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.0039868338431230475, 0.00018121553159075447, 4
(2, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.003884997546745698, 2.0244144677461093e-05, 4
(2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.0034447500084050483, 1.0822369427078366e-06, 4
(2, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0035147724260623015, 0, 0
(2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.003963335751146951, 0.00021705537231653284, 4
(2, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.0036026592194387183, 0.0009160547947747815, 4
(2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.003973164748560982, 0.0011120257416439565, 4
(2, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.003557362040903297, 0.00022619646085983734, 4
(2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.0037010049932511913, 8.012660091692253e-06, 4
(2, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.003736678623317587, 0, 0
(2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0035654853262812643, 0.0009178579365618338, 4
(2, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.003964981017221691, 0.0007723934097048324, 4
(2, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0038094068679964278, 0.0002663177013122998, 4
(2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.003436544487744387, 2.3384283836035393e-05, 4
(2, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.0035517412096436433, 0, 0
(2, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.003987903180281112, 0.00020839332870046807, 4
(2, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0035960496195383347, 7.39555616761972e-05, 4
(2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0037486853710543885, 7.790043719179539e-06, 4
(2, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.003690452725979513, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0034650175791486235, 9.97605897017273e-06, 4
(2, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.003350008593139126, 1.2479421514837275e-06, 4
(2, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0035084632763854717, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.003971744555485228, 8.266306794911739e-08, 4
(2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0029884264429921124, 0, 0
(2, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.0025063241155376726, 0, 0
(2, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.0030132937540327683, 0, 0
(2, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.0029053557298210878, 0, 0
(2, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.0032238665006459086, 0, 0
(2, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.002909562585015852, 0, 0
(2, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.0032637669188970496, 0, 0
(2, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.002847715061983098, 0, 0
(2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.003344301905249238, 0, 0
(2, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.0033043435843059577, 0, 0
(2, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.003192037648071202, 8.052082809308039e-06, 4
(2, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.003402908857611942, 0.00032017960392755117, 4
(2, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0031877042918621455, 0.002199816226706471, 4
(2, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.003448756628985321, 0.0018888723042747551, 4
(2, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0030992739451861533, 0.0004068389328324145, 4
(2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0033111717920726626, 1.3413941788939326e-05, 4
(2, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.0029836245127491325, 0, 0
(2, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.0029336457659335444, 0.0022967558977648956, 4
(2, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.002513527114674273, 0.047224710946283555, 4
(2, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.0031674427968977075, 0.038164112293384636, 4
(2, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.0024027242411584038, 0.024641225194705043, 4
(2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.0032997820393932545, 0.0001272094101595615, 4
(2, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.0034948526567999618, 0, 0
(2, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.003001851353284913, 0.015399352668116862, 4
(2, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.003552122410658674, 0.03300691227349732, 4
(2, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.00304763241335179, 0.024900885738799446, 4
(2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.003428184878986707, 0.0004676075698075573, 4
(2, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.0029956113274959553, 0, 0
(2, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.003058539241118157, 0.016066892162986728, 4
(2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.00241903929295356, 0.023908121680936728, 4
(2, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.003325089890356569, 0.0003770249833226886, 4
(2, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.0035177160017423074, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.002871897743252395, 0.0004986305661263267, 4
(2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.003409034142470053, 3.8053723671272114e-05, 4
(2, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.002887582831948383, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0033500085931391223, 1.2479421516085733e-06, 4
(2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.0032218928007520554, 0, 0
(2, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.0027973739458108647, 0, 0
(2, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.0031706847212786883, 0, 0
(2, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.003678618904513431, 0, 0
(2, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0035210021490110826, 0, 0
(2, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.003662172027922022, 0, 0
(2, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.003528243868258745, 0, 0
(2, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0034440522046571744, 0, 0
(2, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.002957903673933545, 0, 0
(2, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.0036872012452311147, 0.00018757055626680226, 4
(2, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0028759132674657474, 0.016168316544363813, 4
(2, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0035716562907979446, 0.022562533640666117, 4
(2, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.0028564436408321696, 0.018097885303787056, 4
(2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.003373220264977371, 0.0004235769450323421, 4
(2, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.0036585552303942948, 0, 0
(2, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0032292275552186743, 0.012472452363492486, 4
(2, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0038213259537011983, 0.036379470421875046, 4
(2, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.003498976648835682, 0.03040264113093773, 4
(2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.003397978479721148, 0.0014824256003252104, 4
(2, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.0033160010612179962, 0, 0
(2, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.00372060612926094, 0.021616561524187516, 4
(2, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.0031306120868698707, 0.03367021674706901, 4
(2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.0035551120495234297, 0.0019349191925312598, 4
(2, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.0036250712804940903, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.003168234665228569, 0.00230610675811089, 4
(2, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.003325089890356577, 0.000377024983322411, 4
(2, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.003277061807950841, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.0037486853710543863, 7.790043719553873e-06, 4
(2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.0030305932698868007, 0, 0
(2, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.002584592898465721, 0, 0
(2, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.003104512789701571, 0, 0
(2, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.003066415311957383, 0, 0
(2, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.003364272350996027, 0, 0
(2, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.0030173097363624924, 0, 0
(2, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0034177806913312007, 0, 0
(2, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.003297230162927577, 0, 0
(2, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.00324167044256223, 0.0007728831483609568, 4
(2, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0034425995145386562, 0.01096279494155306, 4
(2, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.003162077550781903, 0.013686560210381464, 4
(2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.0033131242087604995, 0.0014888480482622396, 4
(2, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.003074195271509441, 0, 0
(2, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.003136965604588924, 0.013631229677748182, 4
(2, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0025887989033066172, 0.040716688877376346, 4
(2, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0033979784797211468, 0.0014824256003261543, 4
(2, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0035399526509132394, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.003019284826765571, 0.002530101409611933, 4
(2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.003428184878986712, 0.00046760756980733547, 4
(2, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.002978908723399732, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0034365444877443863, 2.338428383635388e-05, 4
(2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.003217102803905971, 0, 0
(2, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0027773102716917276, 0, 0
(2, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0031045127897015748, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0036231585671581794, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0034328831126523534, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.0034177806913312037, 0, 0
(2, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.002919575376027624, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.003664088296562079, 0.00018576183409749298, 4
(2, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0027247522687736795, 0.0026959454998569206, 4
(2, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.003373220264977371, 0.0004235769450322576, 4
(2, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.0036061214938493827, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.003051593567382959, 0.0004184034065628437, 4
(2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0032997820393932623, 0.00012720941015945084, 4
(2, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0032017647264635865, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.003701004993251196, 8.012660091463928e-06, 4
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.003024385430679968, 0, 0
(2, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.00259237285801778, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0031706847212786883, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0030371978925149406, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0034440522046571736, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0033385850616438413, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0031888830732327835, 8.70920307706893e-06, 4
(2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.003311171792072667, 1.341394178889162e-05, 4
(2, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.0029910169200001242, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0034447500084050457, 1.08223694258282e-06, 4
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0032355943576798875, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.002760273198382931, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0030132937540327696, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.003344301905249245, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0027992124411527976, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.003600868634303464, 7.159632987141808e-08, 4
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.002967943717906804, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0025461918855029615, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.003397285637465403, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.0032350087630029336, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0023839150110404913, 0, 0
(2, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0.0016432614145527292, 0, 0
(2, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0.0024231947440002902, 0, 0
(2, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0.002789070512207177, 0, 0
(2, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0.0027458704118441084, 0, 0
(2, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0.0027812670750802264, 0, 0
(2, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0.002778673755229543, 0, 0
(2, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0.002755644007802735, 0, 0
(2, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0.0027881481713613937, 0, 0
(2, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0.002546191885502961, 0, 0
(2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0.002352904292023014, 0, 0
(2, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0.0035084632763854686, 0, 0
(2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0.00288758283194838, 0, 0
(2, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0.0032770618079508373, 0, 0
(2, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0.002978908723399731, 0, 0
(2, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0.0032017647264635817, 0, 0
(2, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0.002991016920000126, 0, 0
(2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0.0027992124411527946, 0, 0
(2, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0.0031093896600554094, 0, 0
(2, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0.0033234661838025662, 0, 0
(2, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0.003645440184376167, 0, 0
(2, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0.0036100361657091123, 0, 0
(2, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0.003574639502472992, 0, 0
(2, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0.003655836941353807, 0, 0
(2, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0.0029910169200001264, 0, 0
(2, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0.0030178028196279024, 0, 0
(2, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0.0037598861080079676, 0, 0
(2, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0.003555707653252255, 0, 0
(2, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0.0036504252692323453, 0, 0
(2, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0.0035746395024729917, 0, 0
(2, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0.0032017647264635835, 0, 0
(2, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0.0030885961461001366, 0, 0
(2, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.0033958602260331814, 0, 0
(2, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.0035557076532522535, 0, 0
(2, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.00361003616570911, 0, 0
(2, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0.0029789087233997352, 0, 0
(2, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.0030885961461001427, 0, 0
(2, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.003759886108007973, 0, 0
(2, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0.0036454401843761743, 0, 0
(2, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.0032770618079508438, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.0030178028196279046, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.0033234661838025697, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0.0028875828319483844, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.003109389660055411, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.0035084632763854743, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0.002352904292023019, 0, 0
(2, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0.00237003771737991, 0, 0
(2, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0.0033443019052492445, 0, 0
(2, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0.0028477150619830964, 0, 0
(2, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0.0032637669188970496, 0, 0
(2, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0.0029095625850158523, 0, 0
(2, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0.0032238665006459103, 0, 0
(2, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0.002905355729821088, 0, 0
(2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0.0030132937540327635, 0, 0
(2, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0.0037596453366933735, 0, 0
(2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0036164838959882907, 6.723830054170242e-07, 4
(2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.004022437277707293, 1.5130165345643589e-05, 4
(2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0038600666621230553, 0.0001539005212779355, 4
(2, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.003940048702084149, 0.00019653082456766276, 4
(2, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.003886917651123044, 5.032410709353134e-05, 4
(2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0031888830732327805, 8.709203077201747e-06, 4
(2, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0.0032094851136614156, 0, 0
(2, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0035599092195263164, 0.0002460204441946975, 4
(2, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.003059989731764763, 0.008157502959109782, 4
(2, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.003532835116826114, 0.012387722340306499, 4
(2, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.003064468193924874, 0.00811329819642059, 4
(2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.0030515935673829527, 0.00041840340656256446, 4
(2, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0.003660933633811486, 0, 0
(2, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0032863329295047673, 0.011732255358205313, 4
(2, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.003756803150376246, 0.01870619357678184, 4
(2, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0035486647859074255, 0.01790818979961348, 4
(2, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0030192848267655685, 0.002530101409612469, 4
(2, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0.003314509259482348, 0, 0
(2, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0036165342685886607, 0.00908602646597758, 4
(2, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.003172116492602326, 0.015224668225175918, 4
(2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0031682346652285617, 0.0023061067581106234, 4
(2, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0.003556315764448354, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.003112058982143665, 0.001725415077942424, 4
(2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0028718977432523923, 0.0004986305661261002, 4
(2, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0.003323466183802571, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.003465017579148623, 9.976058970265968e-06, 4
(2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0.002644302329524759, 0, 0
(2, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0.002785381148824041, 0, 0
(2, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0.00303719789251494, 0, 0
(2, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0.003642673161838815, 0, 0
(2, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0.0035777907747531652, 0, 0
(2, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0.0035777907747531657, 0, 0
(2, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0.00364267316183882, 0, 0
(2, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0.0030371978925149423, 0, 0
(2, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0.0029836245127491316, 0, 0
(2, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0039131851746304945, 4.867520033090565e-05, 4
(2, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.003154731147030685, 0.007379737152937429, 4
(2, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.003568134412541, 0.017166137036748567, 4
(2, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.003250542856073088, 0.014065864458343517, 4
(2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0027247522687736773, 0.002695945499856903, 4
(2, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0.0036244964453091225, 0, 0
(2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0032460643939129777, 0.01413771482065643, 4
(2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.003657092495233418, 0.24385474473387175, 4
(2, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0037323642838657644, 0.20090511298009214, 4
(2, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.002588798903306619, 0.04071668887737604, 4
(2, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0.0035673940177755317, 0, 0
(2, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.004042321745213932, 0.02130625615551427, 4
(2, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.003748679335660926, 0.19602371237798677, 4
(2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0031306120868698716, 0.03367021674706907, 4
(2, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0.0034948966071114813, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.003172116492602327, 0.015224668225175531, 4
(2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0024190392929535637, 0.023908121680936287, 4
(2, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0.0036454401843761747, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0035960496195383356, 7.395556167591379e-05, 4
(2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0.0022528630365628104, 0, 0
(2, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.0027318077690582305, 0, 0
(2, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.003623158567158174, 0, 0
(2, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0.003545160671162846, 0, 0
(2, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0037018478312905506, 0, 0
(2, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0.003553695763405947, 0, 0
(2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.0034328831126523504, 0, 0
(2, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.0036585552303942917, 0, 0
(2, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0039166401996924664, 0.0006127700003378778, 4
(2, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0039364989745068095, 0.016960655652135358, 4
(2, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.00405359810424792, 0.02097850286430459, 4
(2, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0031620775507819033, 0.013686560210381076, 4
(2, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.0035883372939510224, 0, 0
(2, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0039841793523100084, 0.01681578035520011, 4
(2, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0037323642838657653, 0.2009051129800918, 4
(2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0034989766488356835, 0.030402641130937793, 4
(2, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.003672527043414674, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.003548664785907423, 0.01790818979961366, 4
(2, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0030476324133517914, 0.024900885738799595, 4
(2, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.00361003616570911, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.003809406867996428, 0.00026631770131246624, 4
(2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.002702121636466027, 0, 0
(2, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.002767204432294347, 0, 0
(2, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0030664153119573817, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0.003545160671162845, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.0035536957634059512, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0.0030173097363624967, 0, 0
(2, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.0030741952715094395, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.003893527251023429, 0.0006108120547088046, 4
(2, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.003250542856073093, 0.014065864458343704, 4
(2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0028564436408321714, 0.01809788530378689, 4
(2, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0.003480443220050853, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0030644681939248756, 0.008113298196421002, 4
(2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.002402724241158407, 0.024641225194705046, 4
(2, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.003574639502472996, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.003557362040903304, 0.00022619646085983783, 4
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0.002251151596940055, 0, 0
(2, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.002774984391846409, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.003678618904513434, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0.00364267316183882, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.003528243868258747, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.0036061214938493836, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.003886917651123044, 5.032410709366925e-05, 4
(2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.003099273945186155, 0.0004068389328323121, 4
(2, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0.003655836941353808, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.003884997546745698, 2.0244144677849685e-05, 4
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.0027543057692842477, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.0027024869811823563, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.002905355729821088, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0.0028477150619830994, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.0029910169200001264, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.003227719874299246, 8.598022123524677e-07, 4
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0.0021462743736726506, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0027881481713613963, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.0037550455963962963, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.00296794371790681, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020010462928719084, 0, 0
(2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0.0016166829012425389, 0, 0
(2, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0.0026249091410709535, 0, 0
(2, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0.0027060026418788256, 0, 0
(2, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0.0027679721860264387, 0, 0
(2, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0.0027093276168456636, 0, 0
(2, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0.0027777457819850642, 0, 0
(2, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0.002702486981182358, 0, 0
(2, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0.002760273198382927, 0, 0
(2, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0.0028608024577135324, 0, 0
(2, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0.0036904527259795173, 0, 0
(2, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0.0035177160017423083, 0, 0
(2, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0.003625071280494091, 0, 0
(2, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0.0035399526509132403, 0, 0
(2, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0.0036061214938493845, 0, 0
(2, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0.003338585061643838, 0, 0
(2, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0.0030178028196279055, 0, 0
(2, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0.0035563157644483566, 0, 0
(2, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0.0034948966071114813, 0, 0
(2, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0.0036725270434146773, 0, 0
(2, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0.003480443220050856, 0, 0
(2, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0.0036061214938493784, 0, 0
(2, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0.003141741907923132, 0, 0
(2, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0.0036243711266879496, 0, 0
(2, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0.0037344965875622913, 0, 0
(2, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0.0036725270434146795, 0, 0
(2, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0.0035399526509132355, 0, 0
(2, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0.0030296394092629527, 0, 0
(2, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0.0036243711266879496, 0, 0
(2, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0.00349489660711148, 0, 0
(2, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0.003625071280494082, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0.003141741907923133, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0.00355631576444836, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0.0035177160017423057, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0.0030178028196279085, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0.0036904527259795134, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0.002860802457713523, 0, 0
(2, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0.002674376804308197, 0, 0
(2, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0.0034440522046571753, 0, 0
(2, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0.0035282438682587443, 0, 0
(2, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0.0036621720279220228, 0, 0
(2, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0.0035210021490110835, 0, 0
(2, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0.0036786189045134345, 0, 0
(2, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0.0031706847212786835, 0, 0
(2, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0.0035147724260623046, 0, 0
(2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.004224054171063423, 4.198892781805599e-06, 4
(2, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0038632212369614726, 0.00014833540996260188, 4
(2, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.0041269195313177465, 0.0008024803154179442, 4
(2, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0038935272510234285, 0.0006108120547093373, 4
(2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0036640882965620733, 0.00018576183409769627, 4
(2, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0.003660933633811487, 0, 0
(2, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0036960199440055075, 0.0013185902861701493, 4
(2, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.003824708287504068, 0.015707808845708972, 4
(2, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.00398417935231001, 0.016815780355199664, 4
(2, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.003136965604588919, 0.013631229677748265, 4
(2, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0.0037465905036967347, 0, 0
(2, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.004150495417933542, 0.01635631121525795, 4
(2, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0040423217452139285, 0.02130625615551498, 4
(2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.003720606129260933, 0.021616561524187727, 4
(2, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0.0036243711266879513, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0036165342685886654, 0.009086026465978156, 4
(2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.003058539241118157, 0.016066892162986166, 4
(2, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0.0037598861080079754, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0039879031802811105, 0.00020839332870056668, 4
(2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0.0027645925493427446, 0, 0
(2, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.002745097025713327, 0, 0
(2, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.0034328831126523504, 0, 0
(2, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0.0035536957634059512, 0, 0
(2, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.003701847831290554, 0, 0
(2, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0.003545160671162848, 0, 0
(2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.0036231585671581763, 0, 0
(2, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.0034948526567999635, 0, 0
(2, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.003966316225591608, 0.00018995500700902802, 4
(2, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.003836470029251909, 0.010472359940780572, 4
(2, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.003936498974506815, 0.016960655652134858, 4
(2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0034425995145386554, 0.010962794941552879, 4
(2, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0.0035673940177755317, 0, 0
(2, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0038247082875040696, 0.015707808845708805, 4
(2, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0036570924952334205, 0.2438547447338712, 4
(2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0038213259537011957, 0.03637947042187488, 4
(2, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.003734496587562292, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.003756803150376251, 0.018706193576781743, 4
(2, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.003552122410658676, 0.03300691227349721, 4
(2, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0.003555707653252259, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.003964981017221695, 0.0007723934097048324, 4
(2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.0031463461738171074, 0, 0
(2, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.002807066569860941, 0, 0
(2, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.0033642723509960284, 0, 0
(2, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0.0037018478312905536, 0, 0
(2, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.003701847831290557, 0, 0
(2, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0.003364272350996027, 0, 0
(2, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.003316001061217995, 0, 0
(2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.004126919531317746, 0.0008024803154180245, 4
(2, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0035681344125410037, 0.017166137036748852, 4
(2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.003571656290797939, 0.022562533640666155, 4
(2, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0.0036725270434146778, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.003532835116826121, 0.012387722340306488, 4
(2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.003167442796897708, 0.03816411229338442, 4
(2, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.0036504252692323535, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.003973164748560985, 0.0011120257416436666, 4
(2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0.0028254904135073433, 0, 0
(2, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.0027587952800829083, 0, 0
(2, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.0035210021490110818, 0, 0
(2, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0.003577790774753164, 0, 0
(2, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.003662172027922017, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.0035399526509132385, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.003940048702084152, 0.00019653082456816507, 4
(2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0034487566289853177, 0.0018888723042749516, 4
(2, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0.003574639502472994, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.003986833843123041, 0.00018121553159031035, 4
(2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.0031716613802113655, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.002777745781985065, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.003223866500645915, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0.003263766918897051, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0032017647264635874, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0038121772007053377, 5.107726758147342e-06, 4
(2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0.002754305769284242, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.0027556440078027396, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.0037229537331103664, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.0032355943576798858, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.0022682846323722546, 0, 0
(2, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0.0016414167328611614, 0, 0
(2, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0.0024596021205564836, 0, 0
(2, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0.0027785000525428747, 0, 0
(2, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0.0027464283642735982, 0, 0
(2, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0.002758795280082909, 0, 0
(2, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0.0027749843918464063, 0, 0
(2, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0.002592372858017778, 0, 0
(2, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0.0024508002821273583, 0, 0
(2, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0.00355174120964364, 0, 0
(2, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0.0029956113274959588, 0, 0
(2, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0.0033160010612179962, 0, 0
(2, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0.0030741952715094387, 0, 0
(2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0.002919575376027621, 0, 0
(2, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0.0030885961461001375, 0, 0
(2, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0.003314509259482349, 0, 0
(2, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0.0035673940177755304, 0, 0
(2, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0.003588337293951021, 0, 0
(2, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0.0030741952715094387, 0, 0
(2, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0.0030296394092629553, 0, 0
(2, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0.0037465905036967355, 0, 0
(2, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0.0035673940177755295, 0, 0
(2, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0.003316001061217993, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0.003029639409262955, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0.0033145092594823507, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0.002995611327495958, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0.0030885961461001423, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0.0035517412096436403, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0.0024508002821273557, 0, 0
(2, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.002449228841153741, 0, 0
(2, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.0034177806913312, 0, 0
(2, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0.003017309736362495, 0, 0
(2, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0033642723509960293, 0, 0
(2, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0.0030664153119573804, 0, 0
(2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.0031045127897015726, 0, 0
(2, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.0037366786233175905, 0, 0
(2, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0036985413284334433, 1.3298582265428598e-05, 4
(2, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.003966316225591607, 0.00018995500700919493, 4
(2, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0039166401996924664, 0.0006127700003376697, 4
(2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0032416704425622294, 0.0007728831483612207, 4
(2, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0.0033145092594823503, 0, 0
(2, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0036960199440055127, 0.00131859028616977, 4
(2, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0032460643939129777, 0.01413771482065639, 4
(2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.003229227555218675, 0.012472452363492308, 4
(2, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.003624371126687953, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.003286332929504771, 0.011732255358206187, 4
(2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.003001851353284919, 0.015399352668117207, 4
(2, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0.0033958602260331827, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0035654853262812648, 0.000917857936561924, 4
(2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.002706200577317692, 0, 0
(2, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.0027681267731401323, 0, 0
(2, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.003017309736362495, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0.003553695763405949, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.003545160671162848, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0.003066415311957384, 0, 0
(2, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.002995611327495959, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.003863221236961475, 0.00014833540996276825, 4
(2, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0031547311470306867, 0.0073797371529378585, 4
(2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.002875913267465746, 0.016168316544363775, 4
(2, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0.003494896607111481, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0030599897317647676, 0.00815750295910958, 4
(2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0025135271146742772, 0.047224710946283555, 4
(2, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.0035557076532522595, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0036026592194387213, 0.0009160547947746601, 4
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0.0023492051675871113, 0, 0
(2, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.002746428364273599, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.0036621720279220236, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0.0035777907747531652, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.003521002149011081, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.0036250712804940938, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0038600666621230566, 0.00015390052127772734, 4
(2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0031877042918621464, 0.0021998162267063428, 4
(2, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0.0036100361657091097, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0038765568724331966, 0.000253934427467062, 4
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.0028254904135073433, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.0027093276168456653, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.0029095625850158566, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0.0029095625850158575, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.0029789087233997352, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.003286664358075355, 1.6625617791703334e-05, 4
(2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0.0022511515969400532, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0027786737552295453, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.0037521425571396473, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.0030243854306799636, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.002050916628769861, 0, 0
(2, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.0016362300931597898, 0, 0
(2, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.0026445395342304338, 0, 0
(2, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.0027681267731401358, 0, 0
(2, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.002807066569860942, 0, 0
(2, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.002767204432294349, 0, 0
(2, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.002777310271691729, 0, 0
(2, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.0028362350285793692, 0, 0
(2, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.003736678623317594, 0, 0
(2, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.003494852656799967, 0, 0
(2, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0036585552303942974, 0, 0
(2, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.003297230162927582, 0, 0
(2, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.0030885961461001423, 0, 0
(2, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.003660933633811494, 0, 0
(2, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.003624496445309128, 0, 0
(2, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.0036585552303942982, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.0031417419079231347, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.003660933633811492, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.0034948526567999674, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0.0030885961461001405, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.0037366786233175935, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.002836235028579371, 0, 0
(2, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.002644539534230434, 0, 0
(2, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.003417780691331204, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.003432883112652353, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.003623158567158182, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.003104512789701576, 0, 0
(2, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.003551741209643646, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.004224054171063429, 4.198892781107258e-06, 4
(2, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.003913185174630503, 4.867520033140899e-05, 4
(2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0036872012452311195, 0.00018757055626675967, 4
(2, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.0035563157644483588, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0035599092195263238, 0.00024602044419448247, 4
(2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0029336457659335535, 0.0022967558977646375, 4
(2, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.0037598861080079767, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.003963335751146961, 0.000217055372316855, 4
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.0027062005773176964, 0, 0
(2, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.002778500052542879, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.003528243868258749, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0036426731618388196, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0036786189045134345, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.0035177160017423135, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.004022437277707301, 1.5130165346203105e-05, 4
(2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0034029088576119477, 0.0003201796039274353, 4
(2, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.0036454401843761695, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.004032319318631962, 5.8791875187693746e-05, 4
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.0031463461738171113, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.0027679721860264413, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.003263766918897055, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0032238665006459146, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.003277061807950843, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.003835290149374376, 5.132317082124307e-06, 4
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.002702121636466028, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.0027812670750802303, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0037521425571396473, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.003217102803905974, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.0022462273218465546, 0, 0
(2, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.0016362300931597904, 0, 0
(2, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.0024492288411537447, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.0027450970257133288, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.0027318077690582357, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.002584592898465725, 0, 0
(2, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.0024508002821273613, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0035147724260623093, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0029836245127491403, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.00295790367393355, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0.003017802819627908, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.003209485113661425, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.0029836245127491403, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.003017802819627911, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0035147724260623132, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0.002450800282127362, 0, 0
(2, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.002459602120556487, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.0034440522046571788, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.003037197892514946, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.0031706847212786913, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.0036904527259795194, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.003616483895988298, 6.723830054838186e-07, 4
(2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.003192037648071206, 8.052082809556245e-06, 4
(2, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.0033234661838025736, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.003562913569252967, 7.739484571868696e-06, 4
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.002764592549342754, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.002706002641878828, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.0028477150619831033, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0029053557298210943, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.00288758283194839, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.00323087444913767, 8.019465463479461e-07, 4
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.002252863036562815, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.0027458704118441153, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.003722953733110374, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0030305932698868093, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.002053509948620551, 0, 0
(2, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.0016414167328611625, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.0026743768043081977, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.002785381148824042, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0027973739458108655, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0028608024577135324, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.003759645336693376, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.0033043435843059608, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0.0031093896600554107, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0037596453366933727, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0028608024577135294, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.002624909141070955, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.0033443019052492476, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.003013293754032771, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.0035084632763854712, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0039864780811540955, 5.082368135776029e-08, 4
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.002644302329524764, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.002789070512207179, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.003755045596396292, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.0032218928007520615, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.002255917716562947, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.0016166829012425402, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.0023700377173799135, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.002506324115537676, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.002352904292023019, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.003110835547489296, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0.0023529042920230185, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.002423194744000295, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.0033972856374654037, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.002988426442992113, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.0020143355495270024, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.001643261414552732, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.002792774205513785, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.002846068932044664, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.0022476286128827305, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.001370688618237203, 0, 0
(1, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.0010903178749155286, 0, 0
(1, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.001997280831835107, 0, 0
(1, 4, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.0020580177516501437, 0, 0
(1, 4, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0021231947313721466, 0, 0
(1, 4, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0020685246111757723, 0, 0
(1, 4, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0021301704157337545, 0, 0
(1, 4, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.002064634631399743, 0, 0
(1, 4, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0021417451050861117, 0, 0
(1, 4, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0020380838666675016, 0, 0
(1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0022017104290717516, 0, 0
(1, 3, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0022476286128827274, 0, 0
(1, 3, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0028559059867135244, 0, 0
(1, 3, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0026920470162858806, 0, 0
(1, 3, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0027574956909450273, 0, 0
(1, 3, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0027322770325046955, 0, 0
(1, 3, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0027322770325046977, 0, 0
(1, 3, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.002757495690945023, 0, 0
(1, 3, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0026920470162858806, 0, 0
(1, 3, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0028559059867135257, 0, 0
(1, 3, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.002423194744000288, 0, 0
(1, 3, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.002703184805510459, 0, 0
(1, 3, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.002635206972105144, 0, 0
(1, 3, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.002829365953143456, 0, 0
(1, 3, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0026234410220568796, 0, 0
(1, 3, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0028770463309466545, 0, 0
(1, 3, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.0025404655568392197, 0, 0
(1, 3, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0030740607266922164, 0, 0
(1, 3, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.002624909141070953, 0, 0
(1, 3, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.0029182009955596106, 0, 0
(1, 3, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0030231450640894057, 0, 0
(1, 3, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.002903962985813636, 0, 0
(1, 3, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0030529128242766305, 0, 0
(1, 3, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.0028434492399588424, 0, 0
(1, 3, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.003194335501475447, 0, 0
(1, 3, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.002459602120556485, 0, 0
(1, 3, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.002770341957309481, 0, 0
(1, 3, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0026608232663064327, 0, 0
(1, 3, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0028965159575802335, 0, 0
(1, 3, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.0025823969028356667, 0, 0
(1, 3, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.003094156841028519, 0, 0
(1, 3, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.002644539534230433, 0, 0
(1, 3, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.002893633566425449, 0, 0
(1, 3, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0030714766711987715, 0, 0
(1, 3, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.002844100469265012, 0, 0
(1, 3, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0032174484501444867, 0, 0
(1, 3, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0024492288411537416, 0, 0
(1, 3, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.002801080795614798, 0, 0
(1, 3, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0025729128722844124, 0, 0
(1, 3, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0030772153015306385, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.002674376804308192, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.0028706395123823947, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0032415154335641554, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.00237003771737991, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.002937512056378313, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.0027927742055137796, 0, 0
(1, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.0023839150110404918, 0, 0
(1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.003235008763002931, 0, 0
(1, 2, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.0029679437179068054, 0, 0
(1, 2, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.0032355943576798875, 0, 0
(1, 2, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.0030243854306799597, 0, 0
(1, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.0032171028039059725, 0, 0
(1, 2, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.0030305932698867985, 0, 0
(1, 2, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.0032218928007520637, 0, 0
(1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.002988426442992111, 0, 0
(1, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0033972856374653955, 0, 0
(1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.003600868634303462, 7.159632952158272e-08, 4
(1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.0034447500084050474, 1.0822369429992386e-06, 4
(1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0037010049932511857, 8.012660091741164e-06, 4
(1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.003436544487744383, 2.3384283836201743e-05, 4
(1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.003748685371054385, 7.790043719246e-06, 4
(1, 2, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.0033500085931391253, 1.247942150984058e-06, 4
(1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0039717445554852205, 8.266306776976328e-08, 4
(1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0033443019052492467, 0, 0
(1, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.0033111717920726673, 1.3413941788875573e-05, 4
(1, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.0032997820393932537, 0.00012720941015978326, 4
(1, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0034281848789867106, 0.00046760756980733525, 4
(1, 2, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.0033250898903565747, 0.0003770249833224666, 4
(1, 2, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.003409034142470057, 3.8053723671102626e-05, 4
(1, 2, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.003350008593139128, 1.2479421512200186e-06, 4
(1, 2, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0034440522046571736, 0, 0
(1, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.003373220264977365, 0.0004235769450322914, 4
(1, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.0033979784797211468, 0.0014824256003258208, 4
(1, 2, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.0035551120495234297, 0.001934919192531474, 4
(1, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.0033250898903565765, 0.0003770249833219669, 4
(1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.00374868537105439, 7.790043719209639e-06, 4
(1, 2, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.003417780691331196, 0, 0
(1, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.003313124208760493, 0.0014888480482622465, 4
(1, 2, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0033979784797211433, 0.001482425600325599, 4
(1, 2, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.003428184878986709, 0.00046760756980716855, 4
(1, 2, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.003436544487744387, 2.3384283835910753e-05, 4
(1, 2, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.0034177806913312002, 0, 0
(1, 2, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0033732202649773653, 0.00042357694503231385, 4
(1, 2, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.003299782039393257, 0.0001272094101595615, 4
(1, 2, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0037010049932511904, 8.012660091644102e-06, 4
(1, 2, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.00344405220465717, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0033111717920726647, 1.3413941789000913e-05, 4
(1, 2, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0034447500084050483, 1.0822369427078006e-06, 4
(1, 2, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0033443019052492467, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.003600868634303466, 7.159632983511769e-08, 4
(1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.0033972856374654002, 0, 0
(1, 2, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.0025461918855029567, 0, 0
(1, 2, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.002799212441152795, 0, 0
(1, 2, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.0029910169200001225, 0, 0
(1, 2, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.003201764726463578, 0, 0
(1, 2, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.0029789087233997283, 0, 0
(1, 2, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.003277061807950837, 0, 0
(1, 2, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.002887582831948379, 0, 0
(1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0035084632763854604, 0, 0
(1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.003013293754032769, 0, 0
(1, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.0031888830732327844, 8.709203076962013e-06, 4
(1, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.003051593567382952, 0.00041840340656238383, 4
(1, 2, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0030192848267655706, 0.0025301014096120577, 4
(1, 2, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.0031682346652285665, 0.002306106758110248, 4
(1, 2, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.002871897743252391, 0.0004986305661260551, 4
(1, 2, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0034650175791486183, 9.976058970196365e-06, 4
(1, 2, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.0030371978925149415, 0, 0
(1, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.002724752268773676, 0.0026959454998569856, 4
(1, 2, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.0025887989033066185, 0.040716688877376346, 4
(1, 2, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.003130612086869872, 0.033670216747068854, 4
(1, 2, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.0024190392929535607, 0.02390812168093684, 4
(1, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.00359604961953833, 7.395556167604428e-05, 4
(1, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.0034328831126523465, 0, 0
(1, 2, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0031620775507818985, 0.013686560210381159, 4
(1, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.003498976648835679, 0.030402641130937703, 4
(1, 2, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.003047632413351788, 0.024900885738800116, 4
(1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.0038094068679964226, 0.0002663177013119113, 4
(1, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.003017309736362491, 0, 0
(1, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.002856443640832165, 0.018097885303787278, 4
(1, 2, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.002402724241158398, 0.02464122519470538, 4
(1, 2, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.003557362040903288, 0.00022619646085994866, 4
(1, 2, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.003528243868258741, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.0030992739451861525, 0.00040683893283246673, 4
(1, 2, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.0038849975467456907, 2.0244144678127434e-05, 4
(1, 2, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.002847715061983096, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.003227719874299238, 8.598022121981925e-07, 4
(1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.0037550455963962833, 0, 0
(1, 2, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.0027602731983829326, 0, 0
(1, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.003338585061643843, 0, 0
(1, 2, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.0036061214938493806, 0, 0
(1, 2, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.0035399526509132394, 0, 0
(1, 2, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.0036250712804940903, 0, 0
(1, 2, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.0035177160017423083, 0, 0
(1, 2, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0036904527259795142, 0, 0
(1, 2, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.003170684721278689, 0, 0
(1, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.003664088296562075, 0.00018576183409785667, 4
(1, 2, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0031369656045889247, 0.013631229677748432, 4
(1, 2, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.003720606129260941, 0.021616561524187176, 4
(1, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.0030585392411181583, 0.0160668921629864, 4
(1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.0039879031802811165, 0.00020839332870062127, 4
(1, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.003623158567158176, 0, 0
(1, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0034425995145386536, 0.010962794941552962, 4
(1, 2, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.003821325953701196, 0.036379470421874796, 4
(1, 2, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.003552122410658671, 0.033006912273497266, 4
(1, 2, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.003964981017221698, 0.0007723934097044993, 4
(1, 2, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.003364272350996028, 0, 0
(1, 2, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.0035716562907979425, 0.022562533640666464, 4
(1, 2, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.003167442796897703, 0.038164112293384775, 4
(1, 2, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.003973164748560981, 0.001112025741643978, 4
(1, 2, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.0036621720279220197, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.0034487566289853203, 0.001888872304274881, 4
(1, 2, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0039868338431230475, 0.0001812155315904769, 4
(1, 2, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.0032637669188970496, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.003812177200705335, 5.107726757829912e-06, 4
(1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.0037229537331103656, 0, 0
(1, 2, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0025923728580177787, 0, 0
(1, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.002919575376027619, 0, 0
(1, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.00307419527150944, 0, 0
(1, 2, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0033160010612179945, 0, 0
(1, 2, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.002995611327495955, 0, 0
(1, 2, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0035517412096436425, 0, 0
(1, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00310451278970157, 0, 0
(1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0032416704425622285, 0.0007728831483611928, 4
(1, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.003229227555218676, 0.012472452363492407, 4
(1, 2, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0030018513532849133, 0.015399352668116938, 4
(1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.003565485326281269, 0.0009178579365622294, 4
(1, 2, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.0030664153119573834, 0, 0
(1, 2, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.0028759132674657456, 0.01616831654436383, 4
(1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.00251352711467427, 0.04722471094628389, 4
(1, 2, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0036026592194387187, 0.0009160547947747832, 4
(1, 2, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.003521002149011079, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0031877042918621434, 0.002199816226706506, 4
(1, 2, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.003876556872433202, 0.0002539344274666186, 4
(1, 2, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.0029095625850158527, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0032866643580753557, 1.6625617791577567e-05, 4
(1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0037521425571396456, 0, 0
(1, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0027773102716917263, 0, 0
(1, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0032972301629275802, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0036585552303942965, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0034948526567999652, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.003736678623317596, 0, 0
(1, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.003104512789701574, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.003687201245231115, 0.00018757055626665798, 4
(1, 2, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0029336457659335457, 0.002296755897764715, 4
(1, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.003963335751146956, 0.0002170553723168088, 4
(1, 2, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.0036786189045134314, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.003402908857611946, 0.00032017960392768995, 4
(1, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0040323193186319675, 5.879187518736083e-05, 4
(1, 2, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0032238665006459116, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.0038352901493743778, 5.132317082149847e-06, 4
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.0037521425571396495, 0, 0
(1, 2, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.002584592898465721, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0029579036739335414, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.002983624512749129, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0035147724260623024, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0031706847212786835, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.003192037648071197, 8.052082809009714e-06, 4
(1, 2, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.00356291356925296, 7.739484571498117e-06, 4
(1, 2, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.002905355729821084, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.003230874449137657, 8.019465462238049e-07, 4
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.003722953733110362, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0027973739458108608, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0033043435843059556, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.003759645336693371, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0030132937540327666, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.003986478081154093, 5.082368109118749e-08, 4
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.0037550455963962894, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.002506324115537674, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.0031108355474892928, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.0033972856374653994, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.00279277420551378, 0, 0
(1, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0.002201710429071753, 0, 0
(1, 1, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0.0028559059867135253, 0, 0
(1, 1, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0.003074060726692223, 0, 0
(1, 1, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0.0031943355014754466, 0, 0
(1, 1, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0.0030941568410285144, 0, 0
(1, 1, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0.0032174484501444854, 0, 0
(1, 1, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0.0030772153015306376, 0, 0
(1, 1, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0.0032415154335641593, 0, 0
(1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0.002937512056378318, 0, 0
(1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0.0029884264429921076, 0, 0
(1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0.003971744555485223, 8.266306778837078e-08, 4
(1, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0.003350008593139124, 1.2479421508175022e-06, 4
(1, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0.003748685371054382, 7.79004371934244e-06, 4
(1, 1, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0.003436544487744383, 2.338428383617374e-05, 4
(1, 1, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0.0037010049932511874, 8.012660091250164e-06, 4
(1, 1, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0.003444750008405048, 1.0822369426106449e-06, 4
(1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0.00360086863430346, 7.159632955518433e-08, 4
(1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0.00350846327638547, 0, 0
(1, 1, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0.0034650175791486226, 9.976058970390871e-06, 4
(1, 1, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0.0035960496195383282, 7.395556167641811e-05, 4
(1, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0.0038094068679964278, 0.0002663177013124109, 4
(1, 1, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0.0035573620409032956, 0.00022619646086006218, 4
(1, 1, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0.003884997546745698, 2.0244144678182918e-05, 4
(1, 1, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0.003227719874299246, 8.598022121298369e-07, 4
(1, 1, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0.0036904527259795134, 0, 0
(1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0.003987903180281109, 0.0002083933287005901, 4
(1, 1, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0.003964981017221696, 0.0007723934097050544, 4
(1, 1, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0.003973164748560981, 0.0011120257416434784, 4
(1, 1, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0.003986833843123046, 0.00018121553159103202, 4
(1, 1, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0.0038121772007053377, 5.107726758247553e-06, 4
(1, 1, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0.0035517412096436347, 0, 0
(1, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.0035654853262812626, 0.0009178579365619657, 4
(1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.0036026592194387153, 0.0009160547947748401, 4
(1, 1, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.0038765568724331992, 0.00025393442746650727, 4
(1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0.003286664358075355, 1.6625617791347716e-05, 4
(1, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.0037366786233175935, 0, 0
(1, 1, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.003963335751146952, 0.00021705537231713146, 4
(1, 1, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0.004032319318631964, 5.879187518752725e-05, 4
(1, 1, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.0038352901493743743, 5.132317081584618e-06, 4
(1, 1, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.0035147724260623024, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.0035629135692529625, 7.739484571715825e-06, 4
(1, 1, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0.0032308744491376614, 8.019465462497174e-07, 4
(1, 1, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.0037596453366933753, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.003986478081154099, 5.08236812291092e-08, 4
(1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0.0031108355474892954, 0, 0
(1, 1, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0.0029375120563783124, 0, 0
(1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0.003600868634303461, 7.159632962606905e-08, 4
(1, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0.0032277198742992415, 8.598022122680185e-07, 4
(1, 1, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0.0038121772007053308, 5.107726757904911e-06, 4
(1, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0.00328666435807535, 1.6625617791294373e-05, 4
(1, 1, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0.003835290149374373, 5.13231708204844e-06, 4
(1, 1, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0.0032308744491376593, 8.019465465750322e-07, 4
(1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0.003986478081154087, 5.0823681260777655e-08, 4
(1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0.0039864780811540955, 5.082368125208692e-08, 4
(1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.004644777205499652, 1.7515628038200504e-05, 4
(1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.004696121620758349, 0.0003874545337107416, 4
(1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.004737172039854695, 0.002086874849599109, 4
(1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0047371720398546955, 0.0020868748495989093, 4
(1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.004696121620758352, 0.00038745453371047314, 4
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.004644777205499651, 1.7515628037235997e-05, 4
(1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0.0036164838959882907, 6.723830055287004e-07, 4
(1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.004096988931354746, 0.0025461584906988216, 4
(1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.0036654805274160653, 0.07116811342395579, 4
(1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0044512072176165806, 0.05041219861499574, 4
(1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.003579685054639966, 0.053227664925080354, 4
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.004696121620758351, 0.0003874545337107008, 4
(1, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0.004224054171063418, 4.198892781466366e-06, 4
(1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.004223834823227187, 0.024942669975844583, 4
(1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.004802272263728356, 0.05093592096659953, 4
(1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.004451207217616577, 0.05041219861499559, 4
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.004737172039854694, 0.002086874849599291, 4
(1, 1, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0.003698541328433438, 1.329858226585187e-05, 4
(1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.004223834823227185, 0.02494266997584439, 4
(1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0036654805274160636, 0.071168113423956, 4
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0047371720398546886, 0.0020868748495989613, 4
(1, 1, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0.00422405417106342, 4.198892781518977e-06, 4
(1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.004096988931354749, 0.0025461584906979057, 4
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.004696121620758352, 0.00038745453371046663, 4
(1, 1, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0.003616483895988292, 6.723830054635424e-07, 4
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.004644777205499652, 1.751562803846418e-05, 4
(1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0.003986478081154088, 5.082368130907335e-08, 4
(1, 1, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0.0033231215032289477, 0, 0
(1, 1, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0.0031888830732327844, 8.709203077136598e-06, 4
(1, 1, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0.003886917651123039, 5.032410709366231e-05, 4
(1, 1, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0.00394004870208415, 0.00019653082456785634, 4
(1, 1, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0.0038600666621230544, 0.0001539005212778106, 4
(1, 1, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0.004022437277707298, 1.5130165345811098e-05, 4
(1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0.0036164838959882924, 6.723830054038604e-07, 4
(1, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0.0031920376480712013, 8.05208280934099e-06, 4
(1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.004592821176042383, 0.0005794461123630693, 4
(1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.003644243692427189, 0.03782954501780749, 4
(1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.00431108614352563, 0.04391331919740185, 4
(1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.0037411147134156766, 0.04633799339861598, 4
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0040969889313547505, 0.002546158490698225, 4
(1, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0.003913185174630491, 4.8675200331057275e-05, 4
(1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0036673085131872073, 0.04127129924578071, 4
(1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.004126861714586301, 0.38277825674174676, 4
(1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.004342616974676862, 0.36873505875267576, 4
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.003665480527416066, 0.07116811342395513, 4
(1, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0.0039663162255916045, 0.000189955007008917, 4
(1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.004599420537621328, 0.037636287507352914, 4
(1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.004342616974676863, 0.36873505875267465, 4
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.004451207217616578, 0.05041219861499558, 4
(1, 1, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0.003863221236961471, 0.00014833540996287987, 4
(1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0037411147134156757, 0.04633799339861566, 4
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.003579685054639968, 0.05322766492508035, 4
(1, 1, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0.004022437277707298, 1.513016534603256e-05, 4
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.004696121620758353, 0.0003874545337104931, 4
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0.0032308744491376614, 8.019465463560234e-07, 4
(1, 1, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.0033262760780673633, 0, 0
(1, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.003664088296562071, 0.00018576183409736084, 4
(1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0.0038935272510234272, 0.0006108120547093348, 4
(1, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.004126919531317741, 0.0008024803154179611, 4
(1, 1, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0.0038632212369614696, 0.00014833540996287938, 4
(1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.004224054171063423, 4.198892781467267e-06, 4
(1, 1, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.0036872012452311086, 0.00018757055626686896, 4
(1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0046227960469263415, 0.0033076135181658527, 4
(1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.00430001059531324, 0.03272228415000122, 4
(1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0045994205376213276, 0.03763628750735301, 4
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.004223834823227191, 0.024942669975844323, 4
(1, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.003916640199692466, 0.0006127700003374199, 4
(1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.004300010595313238, 0.03272228415000125, 4
(1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.004126861714586301, 0.38277825674174665, 4
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.004802272263728357, 0.050935920966598526, 4
(1, 1, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0041269195313177395, 0.000802480315418298, 4
(1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.004311086143525627, 0.04391331919740184, 4
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0044512072176165806, 0.05041219861499546, 4
(1, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.0038600666621230535, 0.00015390052127739427, 4
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.004737172039854697, 0.0020868748495993846, 4
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.0038352901493743756, 5.132317081839365e-06, 4
(1, 1, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.0033493890267363973, 0, 0
(1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0032416704425622255, 0.0007728831483612899, 4
(1, 1, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0.003916640199692463, 0.0006127700003376003, 4
(1, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.003966316225591604, 0.00018995500700941676, 4
(1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0.003698541328433444, 1.3298582265470232e-05, 4
(1, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.003241670442562228, 0.0007728831483611373, 4
(1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.004622796046926338, 0.0033076135181660193, 4
(1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.003667308513187211, 0.04127129924578103, 4
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.00422383482322719, 0.024942669975845103, 4
(1, 1, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0.0038935272510234246, 0.0006108120547094015, 4
(1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.003644243692427188, 0.03782954501780746, 4
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.003665480527416069, 0.07116811342395583, 4
(1, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.00394004870208415, 0.00019653082456802583, 4
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.004737172039854699, 0.0020868748495990914, 4
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0.0032866643580753566, 1.662561779155393e-05, 4
(1, 1, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.0033493890267364042, 0, 0
(1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.0036872012452311134, 0.00018757055626706268, 4
(1, 1, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0.003913185174630497, 4.867520033087632e-05, 4
(1, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.00422405417106342, 4.19889278138644e-06, 4
(1, 1, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.003664088296562073, 0.00018576183409756367, 4
(1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.004592821176042383, 0.0005794461123630702, 4
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.004096988931354746, 0.0025461584906980583, 4
(1, 1, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0.003886917651123041, 5.0324107093816265e-05, 4
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.004696121620758351, 0.00038745453371073334, 4
(1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.0038121772007053355, 5.1077267579686624e-06, 4
(1, 1, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.003326276078067362, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.003192037648071199, 8.052082809434847e-06, 4
(1, 1, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0.003616483895988291, 6.723830052100847e-07, 4
(1, 1, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.003188883073232783, 8.709203077172304e-06, 4
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.004644777205499654, 1.7515628037929887e-05, 4
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0.0032277198742992432, 8.598022122688282e-07, 4
(1, 1, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0033231215032289503, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.003986478081154099, 5.082368118797591e-08, 4
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.0036008686343034675, 7.159632989884207e-08, 4
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.0029375120563783167, 0, 0
(1, 1, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0.002242513463904146, 0, 0
(1, 1, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0.002703184805510461, 0, 0
(1, 1, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0.0030720467826355646, 0, 0
(1, 1, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0.0031576486706794637, 0, 0
(1, 1, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0.0030675683204754514, 0, 0
(1, 1, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0.0032115004576538215, 0, 0
(1, 1, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0.0030276398742967716, 0, 0
(1, 1, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0.0033231215032289377, 0, 0
(1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0.002644302329524765, 0, 0
(1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0.003465017579148624, 9.976058970066691e-06, 4
(1, 1, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0.002871897743252389, 0.0004986305661260421, 4
(1, 1, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0.0031682346652285674, 0.002306106758110424, 4
(1, 1, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0.00301928482676557, 0.0025301014096124467, 4
(1, 1, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0.0030515935673829553, 0.00041840340656276205, 4
(1, 1, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0.0031888830732327775, 8.709203077313392e-06, 4
(1, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0.0033234661838025693, 0, 0
(1, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0.0031120589821436615, 0.0017254150779421184, 4
(1, 1, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0.003172116492602325, 0.015224668225175842, 4
(1, 1, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0.003548664785907424, 0.01790818979961376, 4
(1, 1, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0.003064468193924874, 0.00811329819642045, 4
(1, 1, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0.0038869176511230393, 5.032410709358533e-05, 4
(1, 1, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0.003556315764448352, 0, 0
(1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0.003616534268588658, 0.009086026465977393, 4
(1, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0.0037568031503762444, 0.0187061935767817, 4
(1, 1, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0.0035328351168261145, 0.01238772234030637, 4
(1, 1, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0.003940048702084142, 0.00019653082456841525, 4
(1, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0.0033145092594823447, 0, 0
(1, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0.0032863329295047647, 0.01173225535820575, 4
(1, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0.003059989731764759, 0.008157502959110042, 4
(1, 1, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0.003860066662123044, 0.00015390052127805346, 4
(1, 1, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0.003660933633811488, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0.0035599092195263194, 0.0002460204441943688, 4
(1, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0.0040224372777072906, 1.5130165345644714e-05, 4
(1, 1, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0.0032094851136614177, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0.003616483895988285, 6.723830056318182e-07, 4
(1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0.003759645336693363, 0, 0
(1, 1, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0.0028706395123823986, 0, 0
(1, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0.0033111717920726678, 1.3413941789079843e-05, 4
(1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0.003099273945186151, 0.0004068389328327077, 4
(1, 1, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0.003448756628985322, 0.0018888723042748085, 4
(1, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0.0031877042918621442, 0.0021998162267062664, 4
(1, 1, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0.0034029088576119438, 0.00032017960392758765, 4
(1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0.003192037648071197, 8.05208280936187e-06, 4
(1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0.0035629135692529625, 7.739484571485864e-06, 4
(1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.004096988931354746, 0.0025461584906980167, 4
(1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0037411147134156757, 0.04633799339861622, 4
(1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.004311086143525629, 0.043913319197401775, 4
(1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0036442436924271886, 0.03782954501780724, 4
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.004592821176042384, 0.0005794461123632888, 4
(1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0.0035599092195263147, 0.00024602044419501655, 4
(1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.003512380027834858, 0.05918731017590505, 4
(1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0036097926349097868, 0.17571826443058525, 4
(1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.003728676874011859, 0.18632528897054404, 4
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0036442436924271873, 0.037829545017806714, 4
(1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0.003696019944005507, 0.0013185902861698644, 4
(1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0037609282975231404, 0.04697512131921983, 4
(1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0036097926349097863, 0.17571826443058491, 4
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.004311086143525622, 0.04391331919740195, 4
(1, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0.003696019944005506, 0.001318590286169846, 4
(1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0035123800278348597, 0.0591873101759044, 4
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.003741114713415674, 0.046337993398616786, 4
(1, 1, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0.003559909219526317, 0.000246020444194287, 4
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0040969889313547435, 0.0025461584906985996, 4
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0.0035629135692529547, 7.739484571620847e-06, 4
(1, 1, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.0031223812895626968, 0, 0
(1, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.0027247522687736747, 0.002695945499856892, 4
(1, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0.0032505428560730895, 0.014065864458343331, 4
(1, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.003568134412541002, 0.01716613703674823, 4
(1, 1, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0.003154731147030685, 0.007379737152937991, 4
(1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.003913185174630497, 4.867520033057361e-05, 4
(1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.002933645765933544, 0.00229675589776481, 4
(1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0036673085131872117, 0.041271299245780074, 4
(1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.003247652040585624, 0.12414305647497786, 4
(1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.003247652040585623, 0.12414305647497736, 4
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0036673085131872104, 0.04127129924578024, 4
(1, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0.0032460643939129785, 0.01413771482065625, 4
(1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0029262288801639503, 0.09758937279931051, 4
(1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.002656208978448522, 0.7427241095470362, 4
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.004126861714586299, 0.3827782567417467, 4
(1, 1, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.003824708287504067, 0.01570780884570886, 4
(1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.00360979263490979, 0.1757182644305841, 4
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.004342616974676864, 0.36873505875267487, 4
(1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0.0030599897317647633, 0.00815750295910983, 4
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0036654805274160657, 0.07116811342395647, 4
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.004032319318631959, 5.879187518763833e-05, 4
(1, 1, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.003331274786722561, 0, 0
(1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.003442599514538654, 0.010962794941553267, 4
(1, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0.0039364989745068095, 0.016960655652135323, 4
(1, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.0038364700292519063, 0.010472359940780405, 4
(1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0.003966316225591602, 0.00018995500700947227, 4
(1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.0032292275552186747, 0.012472452363492472, 4
(1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.004300010595313239, 0.032722284150001224, 4
(1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0032476520405856214, 0.12414305647497875, 4
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.004599420537621323, 0.037636287507353434, 4
(1, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0.003984179352310006, 0.0168157803551995, 4
(1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0037286768740118657, 0.18632528897054323, 4
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.004342616974676865, 0.3687350587526739, 4
(1, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.0035328351168261163, 0.012387722340306336, 4
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0044512072176165806, 0.050412198614995865, 4
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0.0038765568724331958, 0.0002539344274672291, 4
(1, 1, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.0031179028274025827, 0, 0
(1, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.002875913267465741, 0.01616831654436324, 4
(1, 1, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0.003154731147030679, 0.007379737152937914, 4
(1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.0038632212369614635, 0.0001483354099621014, 4
(1, 1, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.0031369656045889174, 0.013631229677748127, 4
(1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.003644243692427185, 0.0378295450178071, 4
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.003741114713415671, 0.04633799339861643, 4
(1, 1, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0.003064468193924869, 0.00811329819642104, 4
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.003579685054639959, 0.053227664925080145, 4
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.003986833843123035, 0.00018121553159031038, 4
(1, 1, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.0033789551645257584, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.003402908857611946, 0.000320179603927444, 4
(1, 1, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0.004022437277707293, 1.5130165346035121e-05, 4
(1, 1, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0030515935673829566, 0.00041840340656237906, 4
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.00469612162075835, 0.0003874545337107108, 4
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0.003884997546745688, 2.024414467784979e-05, 4
(1, 1, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.003027639874296773, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.003230874449137657, 8.019465462456516e-07, 4
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.003444750008405042, 1.0822369428603961e-06, 4
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.00324151543356415, 0, 0
(1, 1, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0.0023262408173401164, 0, 0
(1, 1, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0.00291820099555961, 0, 0
(1, 1, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0.003385024872613225, 0, 0
(1, 1, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0.0033480902842322096, 0, 0
(1, 1, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0.0033799199227503986, 0, 0
(1, 1, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0.0033789551645257592, 0, 0
(1, 1, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0.003326276078067366, 0, 0
(1, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0.0027645925493427533, 0, 0
(1, 1, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0.003987903180281112, 0.00020839332870081296, 4
(1, 1, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0.003058539241118161, 0.016066892162986506, 4
(1, 1, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0.003720606129260943, 0.02161656152418781, 4
(1, 1, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0.003136965604588922, 0.013631229677748281, 4
(1, 1, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0.0036640882965620807, 0.00018576183409695735, 4
(1, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0.003759886108007967, 0, 0
(1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0.0036165342685886594, 0.009086026465977358, 4
(1, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0.004042321745213927, 0.021306256155514233, 4
(1, 1, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0.003984179352310005, 0.016815780355199334, 4
(1, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0.003893527251023429, 0.0006108120547094684, 4
(1, 1, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0.0036243711266879504, 0, 0
(1, 1, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0.00415049541793354, 0.016356311215257817, 4
(1, 1, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0.003824708287504062, 0.01570780884570911, 4
(1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0.004126919531317739, 0.0008024803154184331, 4
(1, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0.0037465905036967334, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0.0036960199440055058, 0.0013185902861698113, 4
(1, 1, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0.003863221236961473, 0.00014833540996249048, 4
(1, 1, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0.0036609336338114876, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0.004224054171063421, 4.198892781630548e-06, 4
(1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0.003514772426062305, 0, 0
(1, 1, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.0028010807956148024, 0, 0
(1, 1, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.0033732202649773666, 0.00042357694503250136, 4
(1, 1, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0.002856443640832172, 0.01809788530378718, 4
(1, 1, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0035716562907979455, 0.022562533640666314, 4
(1, 1, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0.0028759132674657443, 0.016168316544363338, 4
(1, 1, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.003687201245231117, 0.00018757055626687693, 4
(1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.003963335751146951, 0.00021705537231690513, 4
(1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0042238348232271905, 0.024942669975844687, 4
(1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.004599420537621329, 0.03763628750735363, 4
(1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0043000105953132405, 0.032722284150001016, 4
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.004622796046926345, 0.0033076135181657413, 4
(1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0.0032863329295047716, 0.011732255358205743, 4
(1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.003760928297523142, 0.046975121319219444, 4
(1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0029262288801639473, 0.09758937279931121, 4
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.00430001059531324, 0.03272228415000111, 4
(1, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.004150495417933542, 0.016356311215257716, 4
(1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.003760928297523141, 0.04697512131921978, 4
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.004599420537621334, 0.03763628750735256, 4
(1, 1, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0.0032863329295047664, 0.011732255358206062, 4
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.004223834823227191, 0.024942669975844753, 4
(1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.0039633357511469555, 0.00021705537231680075, 4
(1, 1, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.003391196281784384, 0, 0
(1, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.0031620775507819002, 0.013686560210381464, 4
(1, 1, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0.004053598104247918, 0.020978502864305283, 4
(1, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.003936498974506808, 0.016960655652135514, 4
(1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0.0039166401996924664, 0.0006127700003380721, 4
(1, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.0030018513532849146, 0.015399352668117084, 4
(1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.004599420537621328, 0.03763628750735321, 4
(1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.003247652040585621, 0.12414305647497875, 4
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0043000105953132405, 0.032722284150000724, 4
(1, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0.0040423217452139285, 0.0213062561555142, 4
(1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.003609792634909788, 0.17571826443058408, 4
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.004126861714586308, 0.3827782567417454, 4
(1, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.0037568031503762457, 0.018706193576781483, 4
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0048022722637283575, 0.05093592096659921, 4
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0.003602659219438721, 0.0009160547947743855, 4
(1, 1, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.0032309700842874023, 0, 0
(1, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.0035716562907979438, 0.02256253364066633, 4
(1, 1, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0.003568134412540995, 0.017166137036749077, 4
(1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.004126919531317739, 0.0008024803154177381, 4
(1, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.00372060612926094, 0.021616561524187655, 4
(1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.004311086143525628, 0.04391331919740132, 4
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.004311086143525629, 0.043913319197401574, 4
(1, 1, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0.003548664785907418, 0.017908189799613675, 4
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.004451207217616572, 0.05041219861499617, 4
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.003973164748560978, 0.0011120257416442443, 4
(1, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.0033799199227503964, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.0031877042918621425, 0.002199816226706072, 4
(1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0.003860066662123055, 0.00015390052127762325, 4
(1, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.003019284826765569, 0.0025301014096128175, 4
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.004737172039854692, 0.0020868748495995702, 4
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0.0035573620409032956, 0.00022619646086045073, 4
(1, 1, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0032115004576538228, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.003835290149374372, 5.132317082181675e-06, 4
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.0037010049932511887, 8.01266009109845e-06, 4
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.0030772153015306393, 0, 0
(1, 1, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.002267680717367712, 0, 0
(1, 1, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.0027703419573094803, 0, 0
(1, 1, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.003145994683946221, 0, 0
(1, 1, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.0032309700842874023, 0, 0
(1, 1, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0031179028274025827, 0, 0
(1, 1, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.003349389026736404, 0, 0
(1, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.0027062005773176886, 0, 0
(1, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.003565485326281266, 0.0009178579365621669, 4
(1, 1, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0030018513532849155, 0.015399352668117277, 4
(1, 1, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.003229227555218672, 0.012472452363492557, 4
(1, 1, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.0032416704425622302, 0.0007728831483614151, 4
(1, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.003395860226033185, 0, 0
(1, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.0032863329295047708, 0.011732255358206062, 4
(1, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.003246064393912976, 0.014137714820656518, 4
(1, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.0039166401996924664, 0.0006127700003374338, 4
(1, 1, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.0036243711266879504, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.0036960199440055053, 0.0013185902861702107, 4
(1, 1, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.003966316225591608, 0.00018995500700875066, 4
(1, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0.0033145092594823455, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.003698541328433441, 1.329858226585187e-05, 4
(1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.003736678623317594, 0, 0
(1, 1, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.002893633566425446, 0, 0
(1, 1, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.0033131242087604982, 0.0014888480482621008, 4
(1, 1, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.003162077550781903, 0.013686560210381409, 4
(1, 1, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.003442599514538654, 0.010962794941552962, 4
(1, 1, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.0032416704425622302, 0.0007728831483614289, 4
(1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.00356548532628127, 0.0009178579365622363, 4
(1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.004223834823227193, 0.024942669975845412, 4
(1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0036673085131872104, 0.04127129924578056, 4
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.004622796046926344, 0.0033076135181658514, 4
(1, 1, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.003616534268588663, 0.009086026465977184, 4
(1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.003512380027834861, 0.0591873101759047, 4
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0036673085131872164, 0.041271299245779755, 4
(1, 1, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.00361653426858866, 0.009086026465977455, 4
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.004223834823227194, 0.024942669975844663, 4
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.0035654853262812687, 0.0009178579365616534, 4
(1, 1, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.0031459946839462213, 0, 0
(1, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.0028564436408321696, 0.018097885303786903, 4
(1, 1, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.003250542856073085, 0.014065864458343996, 4
(1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0038935272510234264, 0.0006108120547091338, 4
(1, 1, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.003058539241118159, 0.016066892162986374, 4
(1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0037411147134156744, 0.046337993398616203, 4
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.003644243692427191, 0.03782954501780691, 4
(1, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.003172116492602321, 0.015224668225176142, 4
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0036654805274160644, 0.0711681134239566, 4
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.003964981017221694, 0.0007723934097049989, 4
(1, 1, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.0033480902842322087, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.00344875662898532, 0.001888872304274766, 4
(1, 1, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.00394004870208415, 0.00019653082456780357, 4
(1, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.003168234665228567, 0.0023061067581108072, 4
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0047371720398546955, 0.002086874849598668, 4
(1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0038094068679964286, 0.0002663177013121889, 4
(1, 1, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.0030675683204754545, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0032866643580753553, 1.6625617791485843e-05, 4
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.003436544487744388, 2.3384283835784017e-05, 4
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.003217448450144485, 0, 0
(1, 1, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.002329326521925694, 0, 0
(1, 1, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.0028936335664254513, 0, 0
(1, 1, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.0033911962817843888, 0, 0
(1, 1, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.003331274786722566, 0, 0
(1, 1, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.0033493890267364086, 0, 0
(1, 1, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.002706200577317696, 0, 0
(1, 1, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.003963335751146958, 0.0002170553723170096, 4
(1, 1, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0029336457659335496, 0.0022967558977648496, 4
(1, 1, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.0036872012452311208, 0.00018757055626725643, 4
(1, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0.003759886108007974, 0, 0
(1, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.0035599092195263238, 0.00024602044419446924, 4
(1, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.003913185174630507, 4.867520033106378e-05, 4
(1, 1, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.003556315764448358, 0, 0
(1, 1, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0042240541710634304, 4.198892781949317e-06, 4
(1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0.0035517412096436472, 0, 0
(1, 1, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.002770341957309486, 0, 0
(1, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.0033732202649773705, 0.00042357694503211436, 4
(1, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.002724752268773677, 0.002695945499856741, 4
(1, 1, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.0036640882965620803, 0.0001857618340973058, 4
(1, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.003987903180281115, 0.00020839332870051962, 4
(1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0040969889313547505, 0.0025461584906983914, 4
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.004592821176042389, 0.0005794461123632775, 4
(1, 1, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.0031120589821436624, 0.001725415077942841, 4
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.004096988931354751, 0.0025461584906983636, 4
(1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.003987903180281117, 0.00020839332870051602, 4
(1, 1, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.0033850248726132286, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.0030992739451861577, 0.0004068389328324344, 4
(1, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0038869176511230497, 5.0324107093449155e-05, 4
(1, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.0028718977432523954, 0.0004986305661259302, 4
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.00469612162075836, 0.00038745453371067653, 4
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.003596049619538339, 7.395556167604525e-05, 4
(1, 1, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.00315764867067947, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.003812177200705344, 5.107726758101877e-06, 4
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0037486853710543945, 7.790043719552342e-06, 4
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.0030941568410285235, 0, 0
(1, 1, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.002267680717367713, 0, 0
(1, 1, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.0028010807956148015, 0, 0
(1, 1, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.003122381289562692, 0, 0
(1, 1, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0033262760780673646, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0027645925493427494, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.0035629135692529603, 7.739484571586695e-06, 4
(1, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.003192037648071199, 8.05208280922831e-06, 4
(1, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0.0033234661838025636, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0036164838959882877, 6.72383005207032e-07, 4
(1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.003690452725979513, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.002918200995559606, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.0033111717920726626, 1.3413941789137088e-05, 4
(1, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.0031888830732327822, 8.709203077025205e-06, 4
(1, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.003465017579148619, 9.976058970092067e-06, 4
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.004644777205499651, 1.751562803703477e-05, 4
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.003465017579148622, 9.976058970325599e-06, 4
(1, 1, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.0030720467826355615, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.003227719874299242, 8.598022121847484e-07, 4
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.0033500085931391244, 1.2479421510950691e-06, 4
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.003194335501475445, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.002326240817340114, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.002870639512382395, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.0033231215032289456, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0026443023295247624, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.003986478081154091, 5.082368139848981e-08, 4
(1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0.003508463276385468, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.002703184805510461, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.0036008686343034636, 7.159632976907569e-08, 4
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.003971744555485226, 8.266306783669909e-08, 4
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.003074060726692222, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.0022425134639041475, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.0029375120563783176, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.0029884264429921145, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.002855905986713528, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.0022017104290717516, 0, 0
(1, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0), 0.0011584610739944102, 0, 0
(1, 0, 4, 1, 0, 0, 0, 0, 0, 0, 0), 0.0020580177516501437, 0, 0
(1, 0, 4, 0, 1, 0, 0, 0, 0, 0, 0), 0.0023142015865753175, 0, 0
(1, 0, 4, 0, 0, 1, 0, 0, 0, 0, 0), 0.00228694451644098, 0, 0
(1, 0, 4, 0, 0, 0, 1, 0, 0, 0, 0), 0.002311110319995663, 0, 0
(1, 0, 4, 0, 0, 0, 0, 1, 0, 0, 0), 0.002307220340219637, 0, 0
(1, 0, 4, 0, 0, 0, 0, 0, 1, 0, 0), 0.0023016049103789203, 0, 0
(1, 0, 4, 0, 0, 0, 0, 0, 0, 1, 0), 0.0023128180753066428, 0, 0
(1, 0, 4, 0, 0, 0, 0, 0, 0, 0, 1), 0.0022425134639041493, 0, 0
(1, 0, 3, 2, 0, 0, 0, 0, 0, 0, 0), 0.002014335549526999, 0, 0
(1, 0, 3, 1, 1, 0, 0, 0, 0, 0, 0), 0.0030740607266922216, 0, 0
(1, 0, 3, 1, 0, 1, 0, 0, 0, 0, 0), 0.0025404655568392197, 0, 0
(1, 0, 3, 1, 0, 0, 1, 0, 0, 0, 0), 0.0028770463309466528, 0, 0
(1, 0, 3, 1, 0, 0, 0, 1, 0, 0, 0), 0.0026234410220568804, 0, 0
(1, 0, 3, 1, 0, 0, 0, 0, 1, 0, 0), 0.0028293659531434595, 0, 0
(1, 0, 3, 1, 0, 0, 0, 0, 0, 1, 0), 0.0026352069721051444, 0, 0
(1, 0, 3, 1, 0, 0, 0, 0, 0, 0, 1), 0.00270318480551046, 0, 0
(1, 0, 3, 0, 2, 0, 0, 0, 0, 0, 0), 0.0027890705122071762, 0, 0
(1, 0, 3, 0, 1, 1, 0, 0, 0, 0, 0), 0.003072046782635563, 0, 0
(1, 0, 3, 0, 1, 0, 1, 0, 0, 0, 0), 0.0033194126442344786, 0, 0
(1, 0, 3, 0, 1, 0, 0, 1, 0, 0, 0), 0.003285184974823353, 0, 0
(1, 0, 3, 0, 1, 0, 0, 0, 1, 0, 0), 0.0032851849748233536, 0, 0
(1, 0, 3, 0, 1, 0, 0, 0, 0, 1, 0), 0.0033194126442344855, 0, 0
(1, 0, 3, 0, 1, 0, 0, 0, 0, 0, 1), 0.0030720467826355685, 0, 0
(1, 0, 3, 0, 0, 2, 0, 0, 0, 0, 0), 0.0027060026418788225, 0, 0
(1, 0, 3, 0, 0, 1, 1, 0, 0, 0, 0), 0.0033850248726132225, 0, 0
(1, 0, 3, 0, 0, 1, 0, 1, 0, 0, 0), 0.003227825803806979, 0, 0
(1, 0, 3, 0, 0, 1, 0, 0, 1, 0, 0), 0.003314568656617784, 0, 0
(1, 0, 3, 0, 0, 1, 0, 0, 0, 1, 0), 0.0032441408556021364, 0, 0
(1, 0, 3, 0, 0, 1, 0, 0, 0, 0, 1), 0.0031576486706794676, 0, 0
(1, 0, 3, 0, 0, 0, 2, 0, 0, 0, 0), 0.00277850005254287, 0, 0
(1, 0, 3, 0, 0, 0, 1, 1, 0, 0, 0), 0.0031459946839462165, 0, 0
(1, 0, 3, 0, 0, 0, 1, 0, 1, 0, 0), 0.003276157410916344, 0, 0
(1, 0, 3, 0, 0, 0, 1, 0, 0, 1, 0), 0.0032924724627115035, 0, 0
(1, 0, 3, 0, 0, 0, 1, 0, 0, 0, 1), 0.0030675683204754566, 0, 0
(1, 0, 3, 0, 0, 0, 0, 2, 0, 0, 0), 0.002768126773140134, 0, 0
(1, 0, 3, 0, 0, 0, 0, 1, 1, 0, 0), 0.003391196281784387, 0, 0
(1, 0, 3, 0, 0, 0, 0, 1, 0, 1, 0), 0.003305450151523123, 0, 0
(1, 0, 3, 0, 0, 0, 0, 1, 0, 0, 1), 0.0032115004576538267, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 2, 0, 0), 0.002745097025713326, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 1, 1, 0), 0.003122381289562694, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 1, 0, 1), 0.003027639874296775, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 2, 0), 0.002785381148824043, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 1, 1), 0.0033231215032289534, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 2), 0.0025063241155376783, 0, 0
(1, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0), 0.002001046292871905, 0, 0
(1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0), 0.0029679437179068037, 0, 0
(1, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0), 0.002146274373672647, 0, 0
(1, 0, 2, 2, 0, 0, 1, 0, 0, 0, 0), 0.0027543057692842425, 0, 0
(1, 0, 2, 2, 0, 0, 0, 1, 0, 0, 0), 0.0022511515969400476, 0, 0
(1, 0, 2, 2, 0, 0, 0, 0, 1, 0, 0), 0.002702121636466025, 0, 0
(1, 0, 2, 2, 0, 0, 0, 0, 0, 1, 0), 0.0022528630365628083, 0, 0
(1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1), 0.00264430232952476, 0, 0
(1, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0), 0.0037550455963962903, 0, 0
(1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0), 0.003227719874299241, 8.598022122258667e-07, 4
(1, 0, 2, 1, 1, 0, 1, 0, 0, 0, 0), 0.00388499754674569, 2.0244144677794204e-05, 4
(1, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0), 0.0035573620409032956, 0.00022619646085978492, 4
(1, 0, 2, 1, 1, 0, 0, 0, 1, 0, 0), 0.0038094068679964265, 0.0002663177013116891, 4
(1, 0, 2, 1, 1, 0, 0, 0, 0, 1, 0), 0.0035960496195383326, 7.395556167625727e-05, 4
(1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 1), 0.0034650175791486218, 9.976058970214146e-06, 4
(1, 0, 2, 1, 0, 2, 0, 0, 0, 0, 0), 0.002847715061983096, 0, 0
(1, 0, 2, 1, 0, 1, 1, 0, 0, 0, 0), 0.0030992739451861494, 0.00040683893283226453, 4
(1, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0), 0.002402724241158401, 0.024641225194704935, 4
(1, 0, 2, 1, 0, 1, 0, 0, 1, 0, 0), 0.0030476324133517888, 0.024900885738799828, 4
(1, 0, 2, 1, 0, 1, 0, 0, 0, 1, 0), 0.0024190392929535607, 0.02390812168093673, 4
(1, 0, 2, 1, 0, 1, 0, 0, 0, 0, 1), 0.002871897743252391, 0.0004986305661260995, 4
(1, 0, 2, 1, 0, 0, 2, 0, 0, 0, 0), 0.0035282438682587396, 0, 0
(1, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0), 0.002856443640832166, 0.01809788530378729, 4
(1, 0, 2, 1, 0, 0, 1, 0, 1, 0, 0), 0.00349897664883568, 0.030402641130937946, 4
(1, 0, 2, 1, 0, 0, 1, 0, 0, 1, 0), 0.003130612086869872, 0.033670216747068805, 4
(1, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1), 0.0031682346652285674, 0.002306106758111153, 4
(1, 0, 2, 1, 0, 0, 0, 2, 0, 0, 0), 0.003017309736362492, 0, 0
(1, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0), 0.0031620775507819002, 0.013686560210381423, 4
(1, 0, 2, 1, 0, 0, 0, 1, 0, 1, 0), 0.0025887989033066164, 0.040716688877375985, 4
(1, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1), 0.0030192848267655663, 0.0025301014096124545, 4
(1, 0, 2, 1, 0, 0, 0, 0, 2, 0, 0), 0.0034328831126523504, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 0), 0.002724752268773677, 0.0026959454998568026, 4
(1, 0, 2, 1, 0, 0, 0, 0, 1, 0, 1), 0.003051593567382956, 0.0004184034065624151, 4
(1, 0, 2, 1, 0, 0, 0, 0, 0, 2, 0), 0.003037197892514943, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1), 0.0031888830732327853, 8.709203076951069e-06, 4
(1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 2), 0.0030132937540327657, 0, 0
(1, 0, 2, 0, 3, 0, 0, 0, 0, 0, 0), 0.0027881481713613924, 0, 0
(1, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0), 0.0029910169200001234, 0, 0
(1, 0, 2, 0, 2, 0, 1, 0, 0, 0, 0), 0.003655836941353799, 0, 0
(1, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0), 0.0035746395024729917, 0, 0
(1, 0, 2, 0, 2, 0, 0, 0, 1, 0, 0), 0.003610036165709111, 0, 0
(1, 0, 2, 0, 2, 0, 0, 0, 0, 1, 0), 0.0036454401843761712, 0, 0
(1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 1), 0.0033234661838025697, 0, 0
(1, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0), 0.002905355729821086, 0, 0
(1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0), 0.0038869176511230367, 5.032410709360853e-05, 4
(1, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0), 0.003064468193924872, 0.008113298196420714, 4
(1, 0, 2, 0, 1, 1, 0, 0, 1, 0, 0), 0.0035486647859074233, 0.017908189799613786, 4
(1, 0, 2, 0, 1, 1, 0, 0, 0, 1, 0), 0.003172116492602324, 0.015224668225176027, 4
(1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 1), 0.0031120589821436637, 0.0017254150779417567, 4
(1, 0, 2, 0, 1, 0, 2, 0, 0, 0, 0), 0.0036426731618388105, 0, 0
(1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0), 0.003250542856073085, 0.01406586445834392, 4
(1, 0, 2, 0, 1, 0, 1, 0, 1, 0, 0), 0.0037323642838657622, 0.2009051129800916, 4
(1, 0, 2, 0, 1, 0, 1, 0, 0, 1, 0), 0.003748679335660921, 0.19602371237798755, 4
(1, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1), 0.003172116492602327, 0.015224668225175915, 4
(1, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0), 0.0035536957634059486, 0, 0
(1, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0), 0.00405359810424792, 0.020978502864305387, 4
(1, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0), 0.003732364283865765, 0.20090511298009087, 4
(1, 0, 2, 0, 1, 0, 0, 1, 0, 0, 1), 0.0035486647859074233, 0.01790818979961366, 4
(1, 0, 2, 0, 1, 0, 0, 0, 2, 0, 0), 0.0035536957634059495, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 1, 1, 0), 0.0032505428560730895, 0.014065864458343468, 4
(1, 0, 2, 0, 1, 0, 0, 0, 1, 0, 1), 0.0030644681939248778, 0.008113298196420865, 4
(1, 0, 2, 0, 1, 0, 0, 0, 0, 2, 0), 0.003642673161838819, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 1, 1), 0.0038869176511230467, 5.032410709376596e-05, 4
(1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2), 0.0029053557298210904, 0, 0
(1, 0, 2, 0, 0, 3, 0, 0, 0, 0, 0), 0.002702486981182354, 0, 0
(1, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0), 0.0036061214938493766, 0, 0
(1, 0, 2, 0, 0, 2, 0, 1, 0, 0, 0), 0.0034804432200508505, 0, 0
(1, 0, 2, 0, 0, 2, 0, 0, 1, 0, 0), 0.0036725270434146734, 0, 0
(1, 0, 2, 0, 0, 2, 0, 0, 0, 1, 0), 0.003494896607111476, 0, 0
(1, 0, 2, 0, 0, 2, 0, 0, 0, 0, 1), 0.0035563157644483553, 0, 0
(1, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0), 0.003678618904513425, 0, 0
(1, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0), 0.003893527251023425, 0.000610812054709391, 4
(1, 0, 2, 0, 0, 1, 1, 0, 1, 0, 0), 0.003984179352310004, 0.016815780355199334, 4
(1, 0, 2, 0, 0, 1, 1, 0, 0, 1, 0), 0.004042321745213926, 0.021306256155515017, 4
(1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 1), 0.0036165342685886615, 0.00908602646597776, 4
(1, 0, 2, 0, 0, 1, 0, 2, 0, 0, 0), 0.0035451606711628474, 0, 0
(1, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0), 0.0039364989745068095, 0.016960655652135767, 4
(1, 0, 2, 0, 0, 1, 0, 1, 0, 1, 0), 0.0036570924952334166, 0.24385474473387142, 4
(1, 0, 2, 0, 0, 1, 0, 1, 0, 0, 1), 0.003756803150376247, 0.0187061935767813, 4
(1, 0, 2, 0, 0, 1, 0, 0, 2, 0, 0), 0.0037018478312905497, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 1, 1, 0), 0.0035681344125409976, 0.01716613703674806, 4
(1, 0, 2, 0, 0, 1, 0, 0, 1, 0, 1), 0.0035328351168261163, 0.012387722340306218, 4
(1, 0, 2, 0, 0, 1, 0, 0, 0, 2, 0), 0.0035777907747531626, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1), 0.003940048702084151, 0.00019653082456776703, 4
(1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 2), 0.0032238665006459133, 0, 0
(1, 0, 2, 0, 0, 0, 3, 0, 0, 0, 0), 0.0027749843918464016, 0, 0
(1, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0), 0.003074195271509435, 0, 0
(1, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0), 0.0035883372939510185, 0, 0
(1, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0), 0.003567394017775529, 0, 0
(1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 1), 0.0033145092594823516, 0, 0
(1, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0), 0.0030664153119573812, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0), 0.003916640199692465, 0.0006127700003376142, 4
(1, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0), 0.0032460643939129807, 0.014137714820656453, 4
(1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 1), 0.003286332929504771, 0.011732255358205792, 4
(1, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0), 0.003545160671162846, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0), 0.0031547311470306863, 0.007379737152937688, 4
(1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1), 0.003059989731764769, 0.008157502959110021, 4
(1, 0, 2, 0, 0, 0, 1, 0, 0, 2, 0), 0.0035777907747531652, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1), 0.0038600666621230613, 0.0001539005212779147, 4
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 2), 0.002909562585015859, 0, 0
(1, 0, 2, 0, 0, 0, 0, 3, 0, 0, 0), 0.002767204432294351, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0), 0.0036585552303942956, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 0, 1, 0), 0.0036244964453091273, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1), 0.003660933633811491, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0), 0.0036231585671581776, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 1, 1, 0), 0.003913185174630497, 4.867520033134448e-05, 4
(1, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1), 0.0035599092195263207, 0.00024602044419458254, 4
(1, 0, 2, 0, 0, 0, 0, 1, 0, 2, 0), 0.0036426731618388183, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 1), 0.0040224372777073, 1.5130165346028372e-05, 4
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2), 0.003263766918897054, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 3, 0, 0), 0.0027318077690582318, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 2, 1, 0), 0.002983624512749133, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 2, 0, 1), 0.0032094851136614208, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0), 0.003037197892514942, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1), 0.0036164838959882968, 6.723830049654396e-07, 4
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2), 0.002847715061983102, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 3, 0), 0.002785381148824043, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 2, 1), 0.0037596453366933805, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2), 0.003344301905249252, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 3), 0.002370037717379916, 0, 0
(1, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0), 0.002038083866667501, 0, 0
(1, 0, 1, 3, 1, 0, 0, 0, 0, 0, 0), 0.00269204701628588, 0, 0
(1, 0, 1, 3, 0, 1, 0, 0, 0, 0, 0), 0.00254046555683922, 0, 0
(1, 0, 1, 3, 0, 0, 1, 0, 0, 0, 0), 0.0028434492399588406, 0, 0
(1, 0, 1, 3, 0, 0, 0, 1, 0, 0, 0), 0.0025823969028356646, 0, 0
(1, 0, 1, 3, 0, 0, 0, 0, 1, 0, 0), 0.002844100469265013, 0, 0
(1, 0, 1, 3, 0, 0, 0, 0, 0, 1, 0), 0.0025729128722844167, 0, 0
(1, 0, 1, 3, 0, 0, 0, 0, 0, 0, 1), 0.002870639512382391, 0, 0
(1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0), 0.0032218928007520637, 0, 0
(1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0), 0.0033500085931391266, 1.2479421512199862e-06, 4
(1, 0, 1, 2, 1, 0, 1, 0, 0, 0, 0), 0.003409034142470053, 3.805372367115833e-05, 4
(1, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0), 0.0033250898903565765, 0.00037702498332235556, 4
(1, 0, 1, 2, 1, 0, 0, 0, 1, 0, 0), 0.0034281848789867106, 0.00046760756980650226, 4
(1, 0, 1, 2, 1, 0, 0, 0, 0, 1, 0), 0.003299782039393259, 0.0001272094101596722, 4
(1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 1), 0.003311171792072663, 1.3413941788952773e-05, 4
(1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0), 0.0028875828319483814, 0, 0
(1, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0), 0.00287189774325239, 0.0004986305661262565, 4
(1, 0, 1, 2, 0, 1, 0, 1, 0, 0, 0), 0.00241903929295356, 0.023908121680936728, 4
(1, 0, 1, 2, 0, 1, 0, 0, 1, 0, 0), 0.0030476324133517914, 0.02490088573879912, 4
(1, 0, 1, 2, 0, 1, 0, 0, 0, 1, 0), 0.0024027242411584033, 0.024641225194705046, 4
(1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1), 0.0030992739451861507, 0.0004068389328324068, 4
(1, 0, 1, 2, 0, 0, 2, 0, 0, 0, 0), 0.003517716001742306, 0, 0
(1, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0), 0.0030585392411181557, 0.01606689216298672, 4
(1, 0, 1, 2, 0, 0, 1, 0, 1, 0, 0), 0.0035521224106586746, 0.03300691227349732, 4
(1, 0, 1, 2, 0, 0, 1, 0, 0, 1, 0), 0.003167442796897706, 0.038164112293384775, 4
(1, 0, 1, 2, 0, 0, 1, 0, 0, 0, 1), 0.003448756628985319, 0.0018888723042748436, 4
(1, 0, 1, 2, 0, 0, 0, 2, 0, 0, 0), 0.0029956113274959536, 0, 0
(1, 0, 1, 2, 0, 0, 0, 1, 1, 0, 0), 0.0030018513532849107, 0.015399352668116711, 4
(1, 0, 1, 2, 0, 0, 0, 1, 0, 1, 0), 0.0025135271146742703, 0.047224710946283444, 4
(1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1), 0.0031877042918621373, 0.002199816226706048, 4
(1, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0), 0.003494852656799965, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 1, 1, 0), 0.002933645765933549, 0.0022967558977643856, 4
(1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 1), 0.003402908857611943, 0.00032017960392758435, 4
(1, 0, 1, 2, 0, 0, 0, 0, 0, 2, 0), 0.002983624512749136, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 1, 1), 0.0031920376480712, 8.052082809448613e-06, 4
(1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2), 0.003304343584305951, 0, 0
(1, 0, 1, 1, 3, 0, 0, 0, 0, 0, 0), 0.0032415154335641606, 0, 0
(1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0), 0.0034447500084050474, 1.0822369430408523e-06, 4
(1, 0, 1, 1, 2, 0, 1, 0, 0, 0, 0), 0.0038849975467456924, 2.0244144677905318e-05, 4
(1, 0, 1, 1, 2, 0, 0, 1, 0, 0, 0), 0.003986833843123047, 0.0001812155315908655, 4
(1, 0, 1, 1, 2, 0, 0, 0, 1, 0, 0), 0.0038765568724332023, 0.0002539344274668958, 4
(1, 0, 1, 1, 2, 0, 0, 0, 0, 1, 0), 0.004032319318631966, 5.879187518763829e-05, 4
(1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 1), 0.003562913569252961, 7.739484571544628e-06, 4
(1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0), 0.003230874449137661, 8.019465459145905e-07, 4
(1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.00469612162075835, 0.000387454533710706, 4
(1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.003579685054639965, 0.053227664925080125, 4
(1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.004451207217616581, 0.05041219861499556, 4
(1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.003665480527416066, 0.07116811342395614, 4
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.004096988931354746, 0.0025461584906984747, 4
(1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0), 0.004022437277707292, 1.5130165345866785e-05, 4
(1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.0037411147134156727, 0.04633799339861626, 4
(1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.004342616974676863, 0.3687350587526746, 4
(1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0043426169746768615, 0.36873505875267515, 4
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.003741114713415674, 0.046337993398615475, 4
(1, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0), 0.003863221236961471, 0.0001483354099623801, 4
(1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.0045994205376213276, 0.03763628750735358, 4
(1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0041268617145863015, 0.38277825674174565, 4
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.004311086143525624, 0.04391331919740114, 4
(1, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0), 0.003966316225591606, 0.0001899550070091391, 4
(1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0036673085131872117, 0.041271299245779755, 4
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.003644243692427189, 0.03782954501780746, 4
(1, 0, 1, 1, 1, 0, 0, 0, 0, 2, 0), 0.003913185174630499, 4.867520033121893e-05, 4
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.004592821176042385, 0.0005794461123628408, 4
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 2), 0.003192037648071197, 8.052082809414072e-06, 4
(1, 0, 1, 1, 0, 3, 0, 0, 0, 0, 0), 0.0030276398742967716, 0, 0
(1, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0), 0.003051593567382952, 0.00041840340656277094, 4
(1, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0), 0.003064468193924873, 0.008113298196421058, 4
(1, 0, 1, 1, 0, 2, 0, 0, 1, 0, 0), 0.003532835116826116, 0.012387722340306575, 4
(1, 0, 1, 1, 0, 2, 0, 0, 0, 1, 0), 0.003059989731764763, 0.008157502959109855, 4
(1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 1), 0.003559909219526318, 0.00024602044419462797, 4
(1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0), 0.0034029088576119403, 0.00032017960392764875, 4
(1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0036442436924271895, 0.03782954501780666, 4
(1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0037286768740118622, 0.18632528897054237, 4
(1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.003609792634909789, 0.1757182644305836, 4
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.00351238002783486, 0.05918731017590387, 4
(1, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0), 0.0031547311470306845, 0.007379737152937474, 4
(1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0032476520405856227, 0.12414305647497847, 4
(1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0026562089784485238, 0.7427241095470356, 4
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0036097926349097833, 0.17571826443058375, 4
(1, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0), 0.0038364700292519067, 0.010472359940780294, 4
(1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0032476520405856244, 0.12414305647497809, 4
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0037286768740118644, 0.18632528897054332, 4
(1, 0, 1, 1, 0, 1, 0, 0, 0, 2, 0), 0.0031547311470306867, 0.007379737152937863, 4
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0036442436924271904, 0.037829545017807185, 4
(1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 2), 0.003402908857611941, 0.0003201796039274127, 4
(1, 0, 1, 1, 0, 0, 3, 0, 0, 0, 0), 0.003378955164525757, 0, 0
(1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0), 0.003136965604588921, 0.013631229677748448, 4
(1, 0, 1, 1, 0, 0, 2, 0, 1, 0, 0), 0.003984179352310006, 0.016815780355199112, 4
(1, 0, 1, 1, 0, 0, 2, 0, 0, 1, 0), 0.0038247082875040683, 0.015707808845709, 4
(1, 0, 1, 1, 0, 0, 2, 0, 0, 0, 1), 0.0036960199440055075, 0.0013185902861699537, 4
(1, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0), 0.002875913267465745, 0.016168316544362737, 4
(1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.00430001059531324, 0.032722284150001196, 4
(1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0029262288801639516, 0.09758937279931097, 4
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0037609282975231365, 0.0469751213192208, 4
(1, 0, 1, 1, 0, 0, 1, 0, 2, 0, 0), 0.0039364989745068095, 0.01696065565213566, 4
(1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0032476520405856266, 0.12414305647497859, 4
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.0036097926349097902, 0.17571826443058403, 4
(1, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0), 0.003568134412541003, 0.017166137036748005, 4
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.004311086143525632, 0.043913319197401816, 4
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2), 0.003187704291862144, 0.002199816226706329, 4
(1, 0, 1, 1, 0, 0, 0, 3, 0, 0, 0), 0.0031179028274025827, 0, 0
(1, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0), 0.0032292275552186726, 0.012472452363492613, 4
(1, 0, 1, 1, 0, 0, 0, 2, 0, 1, 0), 0.003246064393912977, 0.014137714820655982, 4
(1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1), 0.003696019944005502, 0.0013185902861696846, 4
(1, 0, 1, 1, 0, 0, 0, 1, 2, 0, 0), 0.0034425995145386523, 0.010962794941553156, 4
(1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0036673085131872104, 0.041271299245780324, 4
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0035123800278348554, 0.059187310175904805, 4
(1, 0, 1, 1, 0, 0, 0, 1, 0, 2, 0), 0.0032505428560730886, 0.014065864458343406, 4
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0037411147134156727, 0.046337993398615995, 4
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2), 0.0034487566289853147, 0.0018888723042751329, 4
(1, 0, 1, 1, 0, 0, 0, 0, 3, 0, 0), 0.0033312747867225634, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 2, 1, 0), 0.002933645765933549, 0.002296755897764742, 4
(1, 0, 1, 1, 0, 0, 0, 0, 2, 0, 1), 0.003559909219526319, 0.0002460204441948943, 4
(1, 0, 1, 1, 0, 0, 0, 0, 1, 2, 0), 0.0027247522687736795, 0.002695945499856858, 4
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.0040969889313547505, 0.0025461584906984885, 4
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 2), 0.0030992739451861516, 0.0004068389328322999, 4
(1, 0, 1, 1, 0, 0, 0, 0, 0, 3, 0), 0.0031223812895626976, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 2, 1), 0.003562913569252965, 7.73948457141149e-06, 4
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 2), 0.0033111717920726673, 1.3413941789013483e-05, 4
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 3), 0.0028706395123823934, 0, 0
(1, 0, 1, 0, 4, 0, 0, 0, 0, 0, 0), 0.002312818075306643, 0, 0
(1, 0, 1, 0, 3, 1, 0, 0, 0, 0, 0), 0.0026352069721051444, 0, 0
(1, 0, 1, 0, 3, 0, 1, 0, 0, 0, 0), 0.0033194126442344807, 0, 0
(1, 0, 1, 0, 3, 0, 0, 1, 0, 0, 0), 0.003244140855602138, 0, 0
(1, 0, 1, 0, 3, 0, 0, 0, 1, 0, 0), 0.003292472462711507, 0, 0
(1, 0, 1, 0, 3, 0, 0, 0, 0, 1, 0), 0.0033054501515231223, 0, 0
(1, 0, 1, 0, 3, 0, 0, 0, 0, 0, 1), 0.003122381289562695, 0, 0
(1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0), 0.002252863036562809, 0, 0
(1, 0, 1, 0, 2, 1, 1, 0, 0, 0, 0), 0.0035960496195383287, 7.395556167625873e-05, 4
(1, 0, 1, 0, 2, 1, 0, 1, 0, 0, 0), 0.0024190392929535603, 0.023908121680936617, 4
(1, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0), 0.003130612086869874, 0.033670216747069055, 4
(1, 0, 1, 0, 2, 1, 0, 0, 0, 1, 0), 0.0025887989033066177, 0.04071668887737618, 4
(1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1), 0.002724752268773679, 0.0026959454998569292, 4
(1, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0), 0.0036454401843761643, 0, 0
(1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0), 0.0031721164926023213, 0.015224668225176072, 4
(1, 0, 1, 0, 2, 0, 1, 0, 1, 0, 0), 0.0037486793356609227, 0.19602371237798655, 4
(1, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0), 0.003732364283865763, 0.20090511298009137, 4
(1, 0, 1, 0, 2, 0, 1, 0, 0, 0, 1), 0.0032505428560730895, 0.01406586445834318, 4
(1, 0, 1, 0, 2, 0, 0, 2, 0, 0, 0), 0.00349489660711148, 0, 0
(1, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0), 0.004042321745213931, 0.021306256155514566, 4
(1, 0, 1, 0, 2, 0, 0, 1, 0, 1, 0), 0.003657092495233417, 0.2438547447338713, 4
(1, 0, 1, 0, 2, 0, 0, 1, 0, 0, 1), 0.0035681344125409985, 0.01716613703674861, 4
(1, 0, 1, 0, 2, 0, 0, 0, 2, 0, 0), 0.0035673940177755313, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 1, 1, 0), 0.0032460643939129794, 0.014137714820656342, 4
(1, 0, 1, 0, 2, 0, 0, 0, 1, 0, 1), 0.0031547311470306893, 0.0073797371529382635, 4
(1, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0), 0.0036244964453091277, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 1, 1), 0.003913185174630501, 4.86752003308271e-05, 4
(1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 2), 0.0029836245127491346, 0, 0
(1, 0, 1, 0, 1, 3, 0, 0, 0, 0, 0), 0.002572912872284414, 0, 0
(1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0), 0.0032997820393932532, 0.00012720941015933952, 4
(1, 0, 1, 0, 1, 2, 0, 1, 0, 0, 0), 0.0024027242411584016, 0.024641225194704713, 4
(1, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0), 0.003167442796897707, 0.038164112293384775, 4
(1, 0, 1, 0, 1, 2, 0, 0, 0, 1, 0), 0.002513527114674271, 0.047224710946284, 4
(1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 1), 0.002933645765933548, 0.0022967558977645677, 4
(1, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0), 0.004032319318631957, 5.8791875187582785e-05, 4
(1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0036654805274160653, 0.07116811342395635, 4
(1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.004342616974676864, 0.3687350587526744, 4
(1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.004126861714586302, 0.38277825674174637, 4
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.0036673085131872117, 0.0412712992457801, 4
(1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0), 0.003059989731764763, 0.008157502959110143, 4
(1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0036097926349097902, 0.1757182644305845, 4
(1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0026562089784485225, 0.7427241095470358, 4
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0032476520405856205, 0.12414305647497831, 4
(1, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0), 0.003824708287504068, 0.015707808845708944, 4
(1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0029262288801639507, 0.09758937279931036, 4
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0032476520405856266, 0.12414305647497814, 4
(1, 0, 1, 0, 1, 1, 0, 0, 0, 2, 0), 0.0032460643939129772, 0.01413771482065649, 4
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0036673085131872117, 0.04127129924578027, 4
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2), 0.0029336457659335474, 0.002296755897764703, 4
(1, 0, 1, 0, 1, 0, 3, 0, 0, 0, 0), 0.003305450151523115, 0, 0
(1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0), 0.0025887989033066146, 0.04071668887737646, 4
(1, 0, 1, 0, 1, 0, 2, 0, 1, 0, 0), 0.003732364283865763, 0.20090511298009137, 4
(1, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0), 0.003657092495233417, 0.2438547447338719, 4
(1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 1), 0.0032460643939129803, 0.01413771482065648, 4
(1, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0), 0.0025135271146742716, 0.04722471094628378, 4
(1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.004126861714586302, 0.3827782567417458, 4
(1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0026562089784485246, 0.7427241095470374, 4
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0029262288801639477, 0.09758937279931015, 4
(1, 0, 1, 0, 1, 0, 1, 0, 2, 0, 0), 0.003657092495233419, 0.24385474473387087, 4
(1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.002656208978448527, 0.7427241095470334, 4
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0026562089784485285, 0.7427241095470355, 4
(1, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0), 0.0036570924952334196, 0.2438547447338708, 4
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.004126861714586306, 0.38277825674174604, 4
(1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 2), 0.0025135271146742755, 0.04722471094628333, 4
(1, 0, 1, 0, 1, 0, 0, 3, 0, 0, 0), 0.0032301783628907775, 0, 0
(1, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0), 0.003821325953701199, 0.03637947042187485, 4
(1, 0, 1, 0, 1, 0, 0, 2, 0, 1, 0), 0.0036570924952334175, 0.2438547447338716, 4
(1, 0, 1, 0, 1, 0, 0, 2, 0, 0, 1), 0.003824708287504065, 0.01570780884570922, 4
(1, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0), 0.0038213259537012005, 0.03637947042187446, 4
(1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.004126861714586304, 0.38277825674174587, 4
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.003609792634909789, 0.17571826443058364, 4
(1, 0, 1, 0, 1, 0, 0, 1, 0, 2, 0), 0.0037323642838657635, 0.20090511298009125, 4
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0043426169746768615, 0.36873505875267487, 4
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 2), 0.0031674427968977044, 0.03816411229338469, 4
(1, 0, 1, 0, 1, 0, 0, 0, 3, 0, 0), 0.0032301783628907775, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0), 0.0025135271146742725, 0.047224710946283444, 4
(1, 0, 1, 0, 1, 0, 0, 0, 2, 0, 1), 0.0030599897317647676, 0.008157502959109865, 4
(1, 0, 1, 0, 1, 0, 0, 0, 1, 2, 0), 0.0025887989033066185, 0.04071668887737621, 4
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.003665480527416066, 0.07116811342395436, 4
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 2), 0.0024027242411584072, 0.024641225194704488, 4
(1, 0, 1, 0, 1, 0, 0, 0, 0, 3, 0), 0.0033054501515231227, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1), 0.0040323193186319675, 5.879187518741621e-05, 4
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2), 0.0032997820393932615, 0.0001272094101595057, 4
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 3), 0.002572912872284418, 0, 0
(1, 0, 1, 0, 0, 4, 0, 0, 0, 0, 0), 0.002281671025396276, 0, 0
(1, 0, 1, 0, 0, 3, 1, 0, 0, 0, 0), 0.0030231450640894023, 0, 0
(1, 0, 1, 0, 0, 3, 0, 1, 0, 0, 0), 0.0032278258038069786, 0, 0
(1, 0, 1, 0, 0, 3, 0, 0, 1, 0, 0), 0.0033293031727393376, 0, 0
(1, 0, 1, 0, 0, 3, 0, 0, 0, 1, 0), 0.0032301783628907723, 0, 0
(1, 0, 1, 0, 0, 3, 0, 0, 0, 0, 1), 0.0033312747867225634, 0, 0
(1, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0), 0.0031463461738171043, 0, 0
(1, 0, 1, 0, 0, 2, 1, 1, 0, 0, 0), 0.003964981017221693, 0.0007723934097047768, 4
(1, 0, 1, 0, 0, 2, 1, 0, 1, 0, 0), 0.0035521224106586733, 0.03300691227349732, 4
(1, 0, 1, 0, 0, 2, 1, 0, 0, 1, 0), 0.0038213259537011944, 0.03637947042187471, 4
(1, 0, 1, 0, 0, 2, 1, 0, 0, 0, 1), 0.0034425995145386554, 0.010962794941552782, 4
(1, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0), 0.003555707653252255, 0, 0
(1, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0), 0.0037568031503762457, 0.018706193576782038, 4
(1, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0), 0.0036570924952334166, 0.24385474473387153, 4
(1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 1), 0.00393649897450681, 0.016960655652135656, 4
(1, 0, 1, 0, 0, 2, 0, 0, 2, 0, 0), 0.00373449658756229, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0), 0.0038247082875040653, 0.015707808845708836, 4
(1, 0, 1, 0, 0, 2, 0, 0, 1, 0, 1), 0.003836470029251909, 0.010472359940780072, 4
(1, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0), 0.0035673940177755274, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 1, 1), 0.003966316225591606, 0.00018995500700963875, 4
(1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 2), 0.0034948526567999665, 0, 0
(1, 0, 1, 0, 0, 1, 3, 0, 0, 0, 0), 0.0030714766711987685, 0, 0
(1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0), 0.0033979784797211463, 0.0014824256003254878, 4
(1, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0), 0.00349897664883568, 0.03040264113093781, 4
(1, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0), 0.0038213259537011953, 0.03637947042187485, 4
(1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 1), 0.0032292275552186765, 0.012472452363492755, 4
(1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0), 0.0036026592194387196, 0.0009160547947744465, 4
(1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.004802272263728358, 0.05093592096659931, 4
(1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.004126861714586306, 0.3827782567417466, 4
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.004300010595313242, 0.0327222841500005, 4
(1, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0), 0.0037568031503762466, 0.018706193576781632, 4
(1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0036097926349097876, 0.175718264430583, 4
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.003247652040585628, 0.12414305647497736, 4
(1, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0), 0.004042321745213928, 0.021306256155514333, 4
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.004599420537621332, 0.03763628750735305, 4
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 2), 0.0030018513532849176, 0.015399352668116643, 4
(1, 0, 1, 0, 0, 1, 0, 3, 0, 0, 0), 0.0032761574109163474, 0, 0
(1, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0), 0.0034989766488356822, 0.030402641130938362, 4
(1, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0), 0.003732364283865762, 0.20090511298009145, 4
(1, 0, 1, 0, 0, 1, 0, 2, 0, 0, 1), 0.003984179352310007, 0.0168157803551995, 4
(1, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0), 0.003552122410658675, 0.0330069122734971, 4
(1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.004342616974676861, 0.36873505875267526, 4
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0037286768740118627, 0.18632528897054354, 4
(1, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0), 0.0037486793356609205, 0.19602371237798713, 4
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.004342616974676866, 0.36873505875267515, 4
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2), 0.0035521224106586733, 0.03300691227349721, 4
(1, 0, 1, 0, 0, 1, 0, 0, 3, 0, 0), 0.003329303172739339, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0), 0.0031674427968977023, 0.038164112293384525, 4
(1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 1), 0.003532835116826118, 0.0123877223403058, 4
(1, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0), 0.003130612086869869, 0.03367021674706891, 4
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0044512072176165806, 0.05041219861499531, 4
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2), 0.0030476324133517922, 0.024900885738799575, 4
(1, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0), 0.0032924724627115052, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1), 0.0038765568724332036, 0.00025393442746639587, 4
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 2), 0.0034281848789867136, 0.0004676075698071681, 4
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 3), 0.002844100469265015, 0, 0
(1, 0, 1, 0, 0, 0, 4, 0, 0, 0, 0), 0.0023058368289509586, 0, 0
(1, 0, 1, 0, 0, 0, 3, 1, 0, 0, 0), 0.0026608232663064306, 0, 0
(1, 0, 1, 0, 0, 0, 3, 0, 1, 0, 0), 0.0032761574109163465, 0, 0
(1, 0, 1, 0, 0, 0, 3, 0, 0, 1, 0), 0.0032301783628907784, 0, 0
(1, 0, 1, 0, 0, 0, 3, 0, 0, 0, 1), 0.003117902827402588, 0, 0
(1, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0), 0.002349205167587112, 0, 0
(1, 0, 1, 0, 0, 0, 2, 1, 1, 0, 0), 0.003602659219438719, 0.0009160547947749972, 4
(1, 0, 1, 0, 0, 0, 2, 1, 0, 1, 0), 0.0025135271146742764, 0.04722471094628411, 4
(1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1), 0.00287591326746575, 0.01616831654436313, 4
(1, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0), 0.0035557076532522556, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0), 0.003059989731764768, 0.008157502959110101, 4
(1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1), 0.0031547311470306923, 0.007379737152937989, 4
(1, 0, 1, 0, 0, 0, 2, 0, 0, 2, 0), 0.003494896607111483, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 0, 1, 1), 0.0038632212369614813, 0.0001483354099621566, 4
(1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2), 0.0029956113274959635, 0, 0
(1, 0, 1, 0, 0, 0, 1, 3, 0, 0, 0), 0.002660823266306433, 0, 0
(1, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0), 0.0033979784797211485, 0.0014824256003254323, 4
(1, 0, 1, 0, 0, 0, 1, 2, 0, 1, 0), 0.002588798903306622, 0.040716688877376735, 4
(1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 1), 0.0031369656045889265, 0.01363122967774821, 4
(1, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0), 0.003964981017221695, 0.0007723934097047213, 4
(1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0036654805274160683, 0.07116811342395593, 4
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0036442436924271912, 0.0378295450178071, 4
(1, 0, 1, 0, 0, 0, 1, 1, 0, 2, 0), 0.003172116492602328, 0.015224668225176027, 4
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.00374111471341568, 0.04633799339861665, 4
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2), 0.003058539241118162, 0.016066892162986547, 4
(1, 0, 1, 0, 0, 0, 1, 0, 3, 0, 0), 0.003227825803806981, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0), 0.0024027242411584055, 0.024641225194704935, 4
(1, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1), 0.0030644681939248817, 0.008113298196420987, 4
(1, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0), 0.002419039292953565, 0.023908121680936284, 4
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.0035796850546399727, 0.053227664925079764, 4
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2), 0.002419039292953569, 0.02390812168093651, 4
(1, 0, 1, 0, 0, 0, 1, 0, 0, 3, 0), 0.0032441408556021433, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 2, 1), 0.003986833843123058, 0.00018121553159103202, 4
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2), 0.0033250898903565878, 0.00037702498332279954, 4
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 3), 0.0025823969028356754, 0, 0
(1, 0, 1, 0, 0, 0, 0, 4, 0, 0, 0), 0.002305836828950962, 0, 0
(1, 0, 1, 0, 0, 0, 0, 3, 1, 0, 0), 0.0030714766711987754, 0, 0
(1, 0, 1, 0, 0, 0, 0, 3, 0, 1, 0), 0.003305450151523121, 0, 0
(1, 0, 1, 0, 0, 0, 0, 3, 0, 0, 1), 0.0033789551645257623, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0), 0.0031463461738171117, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0), 0.004032319318631964, 5.8791875187693835e-05, 4
(1, 0, 1, 0, 0, 0, 0, 2, 1, 0, 1), 0.003402908857611947, 0.000320179603927657, 4
(1, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0), 0.0036454401843761704, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1), 0.004022437277707299, 1.5130165346030798e-05, 4
(1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2), 0.00351771600174231, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 3, 0, 0), 0.003023145064089408, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0), 0.0032997820393932563, 0.0001272094101598393, 4
(1, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1), 0.0030515935673829596, 0.00041840340656270833, 4
(1, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0), 0.0035960496195383317, 7.395556167609415e-05, 4
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.004696121620758355, 0.00038745453371051, 4
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 2), 0.002871897743252395, 0.0004986305661259823, 4
(1, 0, 1, 0, 0, 0, 0, 1, 0, 3, 0), 0.0033194126442344834, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1), 0.0038849975467456993, 2.0244144677794292e-05, 4
(1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2), 0.00340903414247006, 3.8053723671212374e-05, 4
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 3), 0.002843449239958845, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 4, 0, 0), 0.0022816710253962774, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 3, 1, 0), 0.002572912872284416, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 3, 0, 1), 0.0030276398742967747, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0), 0.002252863036562808, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1), 0.0032308744491376627, 8.019465458292637e-07, 4
(1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2), 0.0028875828319483866, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 3, 0), 0.002635206972105146, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1), 0.003444750008405053, 1.0822369428605342e-06, 4
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2), 0.003350008593139131, 1.2479421510951314e-06, 4
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 3), 0.0025404655568392266, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0), 0.0023128180753066445, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 3, 1), 0.0032415154335641663, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2), 0.0032218928007520715, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 3), 0.0026920470162858875, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 4), 0.0020380838666675043, 0, 0
(1, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0), 0.001151816445666863, 0, 0
(1, 0, 0, 4, 1, 0, 0, 0, 0, 0, 0), 0.0021231947313721474, 0, 0
(1, 0, 0, 4, 0, 1, 0, 0, 0, 0, 0), 0.002286944516440983, 0, 0
(1, 0, 0, 4, 0, 0, 1, 0, 0, 0, 0), 0.002294311774501757, 0, 0
(1, 0, 0, 4, 0, 0, 0, 1, 0, 0, 0), 0.0022866982806090284, 0, 0
(1, 0, 0, 4, 0, 0, 0, 0, 1, 0, 0), 0.002308972168439696, 0, 0
(1, 0, 0, 4, 0, 0, 0, 0, 0, 1, 0), 0.0022816710253962787, 0, 0
(1, 0, 0, 4, 0, 0, 0, 0, 0, 0, 1), 0.002326240817340111, 0, 0
(1, 0, 0, 3, 2, 0, 0, 0, 0, 0, 0), 0.002255917716562949, 0, 0
(1, 0, 0, 3, 1, 1, 0, 0, 0, 0, 0), 0.0031943355014754492, 0, 0
(1, 0, 0, 3, 1, 0, 1, 0, 0, 0, 0), 0.0028434492399588437, 0, 0
(1, 0, 0, 3, 1, 0, 0, 1, 0, 0, 0), 0.0030529128242766336, 0, 0
(1, 0, 0, 3, 1, 0, 0, 0, 1, 0, 0), 0.0029039629858136364, 0, 0
(1, 0, 0, 3, 1, 0, 0, 0, 0, 1, 0), 0.00302314506408941, 0, 0
(1, 0, 0, 3, 1, 0, 0, 0, 0, 0, 1), 0.0029182009955596028, 0, 0
(1, 0, 0, 3, 0, 2, 0, 0, 0, 0, 0), 0.002745870411844111, 0, 0
(1, 0, 0, 3, 0, 1, 1, 0, 0, 0, 0), 0.003157648670679468, 0, 0
(1, 0, 0, 3, 0, 1, 0, 1, 0, 0, 0), 0.003244140855602138, 0, 0
(1, 0, 0, 3, 0, 1, 0, 0, 1, 0, 0), 0.0033145686566177874, 0, 0
(1, 0, 0, 3, 0, 1, 0, 0, 0, 1, 0), 0.0032278258038069834, 0, 0
(1, 0, 0, 3, 0, 1, 0, 0, 0, 0, 1), 0.0033850248726132225, 0, 0
(1, 0, 0, 3, 0, 0, 2, 0, 0, 0, 0), 0.002767972186026438, 0, 0
(1, 0, 0, 3, 0, 0, 1, 1, 0, 0, 0), 0.0033480902842322057, 0, 0
(1, 0, 0, 3, 0, 0, 1, 0, 1, 0, 0), 0.0033293031727393385, 0, 0
(1, 0, 0, 3, 0, 0, 1, 0, 0, 1, 0), 0.003329303172739341, 0, 0
(1, 0, 0, 3, 0, 0, 1, 0, 0, 0, 1), 0.0033480902842322044, 0, 0
(1, 0, 0, 3, 0, 0, 0, 2, 0, 0, 0), 0.0027464283642735943, 0, 0
(1, 0, 0, 3, 0, 0, 0, 1, 1, 0, 0), 0.003230970084287399, 0, 0
(1, 0, 0, 3, 0, 0, 0, 1, 0, 1, 0), 0.003230178362890776, 0, 0
(1, 0, 0, 3, 0, 0, 0, 1, 0, 0, 1), 0.0033799199227503894, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 2, 0, 0), 0.0028070665698609405, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 1, 1, 0), 0.003331274786722567, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 1, 0, 1), 0.0033789551645257566, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 2, 0), 0.0027318077690582344, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 1, 1), 0.003326276078067362, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 2), 0.002797373945810856, 0, 0
(1, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0), 0.00226828463237226, 0, 0
(1, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0), 0.0032355943576798923, 0, 0
(1, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0), 0.002754305769284247, 0, 0
(1, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0), 0.0031716613802113746, 0, 0
(1, 0, 0, 2, 2, 0, 0, 0, 1, 0, 0), 0.0028254904135073494, 0, 0
(1, 0, 0, 2, 2, 0, 0, 0, 0, 1, 0), 0.003146346173817113, 0, 0
(1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 1), 0.0027645925493427464, 0, 0
(1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0), 0.003722953733110367, 0, 0
(1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0), 0.003812177200705336, 5.107726758047582e-06, 4
(1, 0, 0, 2, 1, 1, 0, 1, 0, 0, 0), 0.003986833843123048, 0.0001812155315908655, 4
(1, 0, 0, 2, 1, 1, 0, 0, 1, 0, 0), 0.003973164748560985, 0.0011120257416435502, 4
(1, 0, 0, 2, 1, 1, 0, 0, 0, 1, 0), 0.0039649810172216965, 0.0007723934097044993, 4
(1, 0, 0, 2, 1, 1, 0, 0, 0, 0, 1), 0.00398790318028111, 0.000208393328700444, 4
(1, 0, 0, 2, 1, 0, 2, 0, 0, 0, 0), 0.00326376691889705, 0, 0
(1, 0, 0, 2, 1, 0, 1, 1, 0, 0, 0), 0.003448756628985322, 0.001888872304275253, 4
(1, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0), 0.003167442796897708, 0.03816411229338475, 4
(1, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0), 0.0035521224106586768, 0.03300691227349721, 4
(1, 0, 0, 2, 1, 0, 1, 0, 0, 0, 1), 0.0030585392411181566, 0.01606689216298706, 4
(1, 0, 0, 2, 1, 0, 0, 2, 0, 0, 0), 0.00366217202792202, 0, 0
(1, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0), 0.0035716562907979425, 0.022562533640666477, 4
(1, 0, 0, 2, 1, 0, 0, 1, 0, 1, 0), 0.0038213259537011966, 0.03637947042187502, 4
(1, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1), 0.0037206061292609323, 0.021616561524187807, 4
(1, 0, 0, 2, 1, 0, 0, 0, 2, 0, 0), 0.003364272350996029, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0), 0.003442599514538658, 0.01096279494155281, 4
(1, 0, 0, 2, 1, 0, 0, 0, 1, 0, 1), 0.003136965604588921, 0.013631229677748057, 4
(1, 0, 0, 2, 1, 0, 0, 0, 0, 2, 0), 0.003623158567158181, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 1, 1), 0.0036640882965620724, 0.00018576183409771922, 4
(1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 2), 0.0031706847212786787, 0, 0
(1, 0, 0, 2, 0, 3, 0, 0, 0, 0, 0), 0.0027556440078027383, 0, 0
(1, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0), 0.0032017647264635817, 0, 0
(1, 0, 0, 2, 0, 2, 0, 1, 0, 0, 0), 0.0035746395024729926, 0, 0
(1, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0), 0.0036504252692323496, 0, 0
(1, 0, 0, 2, 0, 2, 0, 0, 0, 1, 0), 0.003555707653252258, 0, 0
(1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1), 0.0037598861080079707, 0, 0
(1, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0), 0.0032238665006459103, 0, 0
(1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0), 0.003940048702084149, 0.0001965308245679701, 4
(1, 0, 0, 2, 0, 1, 1, 0, 1, 0, 0), 0.0035328351168261185, 0.012387722340305943, 4
(1, 0, 0, 2, 0, 1, 1, 0, 0, 1, 0), 0.0037568031503762496, 0.01870619357678151, 4
(1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 1), 0.0036165342685886602, 0.00908602646597733, 4
(1, 0, 0, 2, 0, 1, 0, 2, 0, 0, 0), 0.0035777907747531635, 0, 0
(1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0), 0.0035681344125410006, 0.017166137036747926, 4
(1, 0, 0, 2, 0, 1, 0, 1, 0, 1, 0), 0.003657092495233419, 0.2438547447338713, 4
(1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 1), 0.004042321745213924, 0.02130625615551419, 4
(1, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0), 0.0037018478312905554, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0), 0.0039364989745068165, 0.016960655652135576, 4
(1, 0, 0, 2, 0, 1, 0, 0, 1, 0, 1), 0.003984179352310006, 0.016815780355199723, 4
(1, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0), 0.0035451606711628504, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1), 0.003893527251023425, 0.0006108120547092097, 4
(1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 2), 0.003678618904513426, 0, 0
(1, 0, 0, 2, 0, 0, 3, 0, 0, 0, 0), 0.002777745781985064, 0, 0
(1, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0), 0.0035399526509132394, 0, 0
(1, 0, 0, 2, 0, 0, 2, 0, 1, 0, 0), 0.0036725270434146778, 0, 0
(1, 0, 0, 2, 0, 0, 2, 0, 0, 1, 0), 0.0037344965875622947, 0, 0
(1, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1), 0.0036243711266879487, 0, 0
(1, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0), 0.0035210021490110796, 0, 0
(1, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0), 0.004126919531317743, 0.0008024803154170765, 4
(1, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0), 0.003824708287504069, 0.01570780884570886, 4
(1, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1), 0.004150495417933536, 0.01635631121525765, 4
(1, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0), 0.0037018478312905536, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0), 0.0038364700292519136, 0.010472359940780489, 4
(1, 0, 0, 2, 0, 0, 1, 0, 1, 0, 1), 0.003824708287504068, 0.01570780884570892, 4
(1, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0), 0.0037018478312905575, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1), 0.0041269195313177465, 0.0008024803154180732, 4
(1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 2), 0.003521002149011077, 0, 0
(1, 0, 0, 2, 0, 0, 0, 3, 0, 0, 0), 0.0027587952800829057, 0, 0
(1, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0), 0.0033160010612179906, 0, 0
(1, 0, 0, 2, 0, 0, 0, 2, 0, 1, 0), 0.0035673940177755265, 0, 0
(1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1), 0.0037465905036967234, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0), 0.0033642723509960254, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0), 0.003966316225591605, 0.00018995500700880603, 4
(1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1), 0.0036960199440055, 0.0013185902861698924, 4
(1, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0), 0.0035536957634059495, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 1, 1), 0.0038632212369614652, 0.00014833540996232384, 4
(1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2), 0.003662172027922009, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 3, 0, 0), 0.002807066569860941, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0), 0.0034948526567999683, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 2, 0, 1), 0.003660933633811487, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0), 0.003432883112652355, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 1, 1), 0.0042240541710634235, 4.19889278144166e-06, 4
(1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 2), 0.0035282438682587387, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 3, 0), 0.00274509702571333, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 2, 1), 0.0035147724260623046, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 2), 0.003444052204657168, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 3), 0.0026743768043081878, 0, 0
(1, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0), 0.0021417451050861134, 0, 0
(1, 0, 0, 1, 3, 1, 0, 0, 0, 0, 0), 0.0027574956909450286, 0, 0
(1, 0, 0, 1, 3, 0, 1, 0, 0, 0, 0), 0.0028770463309466562, 0, 0
(1, 0, 0, 1, 3, 0, 0, 1, 0, 0, 0), 0.003052912824276633, 0, 0
(1, 0, 0, 1, 3, 0, 0, 0, 1, 0, 0), 0.0028965159575802366, 0, 0
(1, 0, 0, 1, 3, 0, 0, 0, 0, 1, 0), 0.0030714766711987746, 0, 0
(1, 0, 0, 1, 3, 0, 0, 0, 0, 0, 1), 0.002801080795614799, 0, 0
(1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0), 0.0030305932698868033, 0, 0
(1, 0, 0, 1, 2, 1, 1, 0, 0, 0, 0), 0.003748685371054388, 7.790043719091596e-06, 4
(1, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0), 0.0033250898903565774, 0.0003770249833224111, 4
(1, 0, 0, 1, 2, 1, 0, 0, 1, 0, 0), 0.003555112049523434, 0.0019349191925315205, 4
(1, 0, 0, 1, 2, 1, 0, 0, 0, 1, 0), 0.003397978479721148, 0.0014824256003255433, 4
(1, 0, 0, 1, 2, 1, 0, 0, 0, 0, 1), 0.0033732202649773657, 0.0004235769450321334, 4
(1, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0), 0.003277061807950837, 0, 0
(1, 0, 0, 1, 2, 0, 1, 1, 0, 0, 0), 0.003168234665228569, 0.002306106758110648, 4
(1, 0, 0, 1, 2, 0, 1, 0, 1, 0, 0), 0.0031306120868698733, 0.033670216747069014, 4
(1, 0, 0, 1, 2, 0, 1, 0, 0, 1, 0), 0.003498976648835683, 0.030402641130937928, 4
(1, 0, 0, 1, 2, 0, 1, 0, 0, 0, 1), 0.0028564436408321683, 0.018097885303787236, 4
(1, 0, 0, 1, 2, 0, 0, 2, 0, 0, 0), 0.0036250712804940903, 0, 0
(1, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0), 0.0037206061292609414, 0.02161656152418744, 4
(1, 0, 0, 1, 2, 0, 0, 1, 0, 1, 0), 0.003821325953701199, 0.03637947042187491, 4
(1, 0, 0, 1, 2, 0, 0, 1, 0, 0, 1), 0.003571656290797938, 0.022562533640665978, 4
(1, 0, 0, 1, 2, 0, 0, 0, 2, 0, 0), 0.0033160010612179962, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 1, 1, 0), 0.0032292275552186773, 0.01247245236349225, 4
(1, 0, 0, 1, 2, 0, 0, 0, 1, 0, 1), 0.0028759132674657448, 0.016168316544363272, 4
(1, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0), 0.0036585552303942987, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 1, 1), 0.0036872012452311125, 0.00018757055626661008, 4
(1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2), 0.002957903673933539, 0, 0
(1, 0, 0, 1, 1, 3, 0, 0, 0, 0, 0), 0.0030772153015306406, 0, 0
(1, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0), 0.0037010049932511883, 8.012660091637619e-06, 4
(1, 0, 0, 1, 1, 2, 0, 1, 0, 0, 0), 0.003557362040903297, 0.00022619646086028357, 4
(1, 0, 0, 1, 1, 2, 0, 0, 1, 0, 0), 0.003973164748560986, 0.0011120257416438917, 4
(1, 0, 0, 1, 1, 2, 0, 0, 0, 1, 0), 0.003602659219438719, 0.0009160547947746092, 4
(1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 1), 0.003963335751146953, 0.00021705537231678427, 4
(1, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0), 0.0038352901493743717, 5.132317081631734e-06, 4
(1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0047371720398546955, 0.0020868748495992927, 4
(1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.004451207217616582, 0.05041219861499576, 4
(1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.004802272263728359, 0.05093592096659927, 4
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.004223834823227189, 0.024942669975844132, 4
(1, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0), 0.0038600666621230535, 0.00015390052127758856, 4
(1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.00431108614352563, 0.043913319197401574, 4
(1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.004126861714586302, 0.38277825674174665, 4
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.004599420537621323, 0.037636287507353386, 4
(1, 0, 0, 1, 1, 1, 0, 0, 2, 0, 0), 0.004126919531317746, 0.0008024803154183289, 4
(1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.004300010595313244, 0.032722284150000835, 4
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.004300010595313242, 0.032722284150001064, 4
(1, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0), 0.0039166401996924664, 0.0006127700003373089, 4
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.004622796046926338, 0.003307613518165742, 4
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 2), 0.003687201245231111, 0.00018757055626649778, 4
(1, 0, 0, 1, 1, 0, 3, 0, 0, 0, 0), 0.0032115004576538206, 0, 0
(1, 0, 0, 1, 1, 0, 2, 1, 0, 0, 0), 0.0030192848267655715, 0.002530101409612521, 4
(1, 0, 0, 1, 1, 0, 2, 0, 1, 0, 0), 0.0035486647859074233, 0.017908189799614175, 4
(1, 0, 0, 1, 1, 0, 2, 0, 0, 1, 0), 0.0037568031503762483, 0.01870619357678177, 4
(1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 1), 0.0032863329295047686, 0.011732255358206222, 4
(1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0), 0.0031877042918621447, 0.0021998162267061936, 4
(1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.004311086143525631, 0.043913319197401435, 4
(1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.003609792634909789, 0.17571826443058564, 4
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0037609282975231365, 0.04697512131922, 4
(1, 0, 0, 1, 1, 0, 1, 0, 2, 0, 0), 0.0035681344125410015, 0.017166137036748425, 4
(1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0032476520405856266, 0.12414305647497853, 4
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.002926228880163952, 0.09758937279931053, 4
(1, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0), 0.003936498974506812, 0.016960655652135406, 4
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0043000105953132405, 0.03272228415000129, 4
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 2), 0.0028759132674657435, 0.016168316544363355, 4
(1, 0, 0, 1, 1, 0, 0, 3, 0, 0, 0), 0.0033799199227503973, 0, 0
(1, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0), 0.0037206061292609405, 0.021616561524187842, 4
(1, 0, 0, 1, 1, 0, 0, 2, 0, 1, 0), 0.004042321745213926, 0.02130625615551458, 4
(1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1), 0.004150495417933531, 0.016356311215257695, 4
(1, 0, 0, 1, 1, 0, 0, 1, 2, 0, 0), 0.0035716562907979433, 0.022562533640666207, 4
(1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.004599420537621329, 0.03763628750735306, 4
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.003760928297523138, 0.04697512131921975, 4
(1, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0), 0.004053598104247917, 0.02097850286430551, 4
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.004599420537621321, 0.037636287507353317, 4
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 2), 0.003571656290797932, 0.022562533640666193, 4
(1, 0, 0, 1, 1, 0, 0, 0, 3, 0, 0), 0.0032309700842874027, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 2, 1, 0), 0.0030018513532849163, 0.01539935266811712, 4
(1, 0, 0, 1, 1, 0, 0, 0, 2, 0, 1), 0.0032863329295047686, 0.01173225535820607, 4
(1, 0, 0, 1, 1, 0, 0, 0, 1, 2, 0), 0.0031620775507819046, 0.013686560210381409, 4
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.004223834823227188, 0.024942669975844666, 4
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 2), 0.002856443640832167, 0.01809788530378714, 4
(1, 0, 0, 1, 1, 0, 0, 0, 0, 3, 0), 0.003391196281784389, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1), 0.003963335751146953, 0.00021705537231679175, 4
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 2), 0.003373220264977363, 0.0004235769450323248, 4
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 3), 0.0028010807956147937, 0, 0
(1, 0, 0, 1, 0, 4, 0, 0, 0, 0, 0), 0.0023016049103789203, 0, 0
(1, 0, 0, 1, 0, 3, 1, 0, 0, 0, 0), 0.0028293659531434608, 0, 0
(1, 0, 0, 1, 0, 3, 0, 1, 0, 0, 0), 0.003285184974823355, 0, 0
(1, 0, 0, 1, 0, 3, 0, 0, 1, 0, 0), 0.003314568656617789, 0, 0
(1, 0, 0, 1, 0, 3, 0, 0, 0, 1, 0), 0.0032761574109163465, 0, 0
(1, 0, 0, 1, 0, 3, 0, 0, 0, 0, 1), 0.003391196281784388, 0, 0
(1, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0), 0.0027021216364660236, 0, 0
(1, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0), 0.003809406867996428, 0.0002663177013120778, 4
(1, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0), 0.003047632413351793, 0.024900885738799415, 4
(1, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0), 0.003498976648835684, 0.030402641130937425, 4
(1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1), 0.0031620775507819015, 0.01368656021038091, 4
(1, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0), 0.00361003616570911, 0, 0
(1, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0), 0.0035486647859074264, 0.017908189799613842, 4
(1, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0), 0.003732364283865765, 0.20090511298009103, 4
(1, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1), 0.004053598104247916, 0.020978502864304874, 4
(1, 0, 0, 1, 0, 2, 0, 0, 2, 0, 0), 0.0036725270434146795, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0), 0.003984179352310012, 0.016815780355198946, 4
(1, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1), 0.003936498974506812, 0.016960655652135188, 4
(1, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0), 0.0035883372939510233, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1), 0.003916640199692465, 0.0006127700003376003, 4
(1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2), 0.0036585552303942943, 0, 0
(1, 0, 0, 1, 0, 1, 3, 0, 0, 0, 0), 0.0028441004692650105, 0, 0
(1, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0), 0.0034281848789867115, 0.00046760756980716866, 4
(1, 0, 0, 1, 0, 1, 2, 0, 1, 0, 0), 0.003047632413351792, 0.024900885738799186, 4
(1, 0, 0, 1, 0, 1, 2, 0, 0, 1, 0), 0.0035521224106586776, 0.03300691227349721, 4
(1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1), 0.003001851353284915, 0.015399352668116815, 4
(1, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0), 0.0038765568724332044, 0.0002539344274666185, 4
(1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.004451207217616584, 0.050412198614995476, 4
(1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.004342616974676869, 0.36873505875267437, 4
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0045994205376213276, 0.03763628750735343, 4
(1, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0), 0.0035328351168261193, 0.012387722340305805, 4
(1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.003728676874011868, 0.18632528897054246, 4
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0032476520405856275, 0.12414305647497809, 4
(1, 0, 0, 1, 0, 1, 1, 0, 0, 2, 0), 0.003984179352310011, 0.0168157803551995, 4
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.004300010595313245, 0.032722284150000794, 4
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2), 0.003229227555218675, 0.012472452363492516, 4
(1, 0, 0, 1, 0, 1, 0, 3, 0, 0, 0), 0.0032924724627115065, 0, 0
(1, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0), 0.0031306120868698733, 0.03367021674706856, 4
(1, 0, 0, 1, 0, 1, 0, 2, 0, 1, 0), 0.0037486793356609222, 0.1960237123779873, 4
(1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1), 0.004042321745213924, 0.021306256155514982, 4
(1, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0), 0.003167442796897708, 0.03816411229338466, 4
(1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.004342616974676867, 0.3687350587526752, 4
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.003609792634909788, 0.17571826443058464, 4
(1, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0), 0.003732364283865766, 0.20090511298009125, 4
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.004126861714586302, 0.3827782567417466, 4
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2), 0.003821325953701192, 0.03637947042187491, 4
(1, 0, 0, 1, 0, 1, 0, 0, 3, 0, 0), 0.0033293031727393415, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0), 0.003552122410658679, 0.033006912273497266, 4
(1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 1), 0.0037568031503762474, 0.018706193576781868, 4
(1, 0, 0, 1, 0, 1, 0, 0, 1, 2, 0), 0.003498976648835686, 0.030402641130937817, 4
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.004802272263728359, 0.050935920966599345, 4
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 2), 0.0034989766488356814, 0.030402641130937824, 4
(1, 0, 0, 1, 0, 1, 0, 0, 0, 3, 0), 0.003276157410916349, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1), 0.0036026592194387187, 0.000916054794774889, 4
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 2), 0.003397978479721146, 0.001482425600325155, 4
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 3), 0.0030714766711987685, 0, 0
(1, 0, 0, 1, 0, 0, 4, 0, 0, 0, 0), 0.0023089721684396956, 0, 0
(1, 0, 0, 1, 0, 0, 3, 1, 0, 0, 0), 0.0029039629858136373, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 1, 0, 0), 0.0033145686566177887, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 0, 1, 0), 0.0033293031727393437, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 0, 0, 1), 0.003230970084287403, 0, 0
(1, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0), 0.0028254904135073494, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0), 0.003973164748560985, 0.0011120257416438995, 4
(1, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0), 0.0031674427968977122, 0.03816411229338494, 4
(1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 1), 0.0035716562907979433, 0.022562533640666387, 4
(1, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0), 0.00365042526923235, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0), 0.0035328351168261232, 0.012387722340306486, 4
(1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1), 0.003568134412541005, 0.017166137036748505, 4
(1, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0), 0.003672527043414682, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1), 0.004126919531317749, 0.0008024803154179908, 4
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2), 0.0033160010612179954, 0, 0
(1, 0, 0, 1, 0, 0, 1, 3, 0, 0, 0), 0.002896515957580236, 0, 0
(1, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0), 0.0035551120495234327, 0.0019349191925316683, 4
(1, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0), 0.0031306120868698746, 0.033670216747069354, 4
(1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 1), 0.003720606129260936, 0.02161656152418748, 4
(1, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0), 0.0039731647485609835, 0.0011120257416439973, 4
(1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.004451207217616586, 0.05041219861499528, 4
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.004311086143525628, 0.04391331919740202, 4
(1, 0, 0, 1, 0, 0, 1, 1, 0, 2, 0), 0.0035486647859074277, 0.017908189799614147, 4
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0043110861435256284, 0.043913319197402045, 4
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2), 0.003720606129260935, 0.021616561524187713, 4
(1, 0, 0, 1, 0, 0, 1, 0, 3, 0, 0), 0.0033145686566177883, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0), 0.003047632413351797, 0.024900885738799488, 4
(1, 0, 0, 1, 0, 0, 1, 0, 2, 0, 1), 0.0035486647859074277, 0.017908189799613995, 4
(1, 0, 0, 1, 0, 0, 1, 0, 1, 2, 0), 0.0030476324133517983, 0.024900885738799422, 4
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.004451207217616585, 0.050412198614995116, 4
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 2), 0.0031306120868698746, 0.03367021674706875, 4
(1, 0, 0, 1, 0, 0, 1, 0, 0, 3, 0), 0.003314568656617793, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1), 0.00397316474856099, 0.001112025741643963, 4
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2), 0.003555112049523435, 0.0019349191925312763, 4
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 3), 0.0028965159575802335, 0, 0
(1, 0, 0, 1, 0, 0, 0, 4, 0, 0, 0), 0.0023052486543229957, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 1, 0, 0), 0.0028965159575802327, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 0, 1, 0), 0.0032924724627115026, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 1), 0.0033799199227503933, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0), 0.002825490413507345, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0), 0.0038765568724332, 0.00025393442746689596, 4
(1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1), 0.003187704291862141, 0.002199816226706263, 4
(1, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0), 0.0036100361657091075, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1), 0.0038600666621230488, 0.0001539005212782755, 4
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2), 0.003625071280494081, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 3, 0, 0), 0.002903962985813635, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0), 0.0034281848789867106, 0.0004676075698070576, 4
(1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1), 0.0030192848267655685, 0.002530101409612165, 4
(1, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0), 0.0038094068679964265, 0.00026631770131252185, 4
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.004737172039854692, 0.0020868748495991175, 4
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2), 0.0031682346652285617, 0.0023061067581104343, 4
(1, 0, 0, 1, 0, 0, 0, 1, 0, 3, 0), 0.0032851849748233527, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1), 0.0035573620409032935, 0.00022619646086022922, 4
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2), 0.0033250898903565695, 0.00037702498332224454, 4
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 3), 0.0030529128242766236, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 4, 0, 0), 0.0023089721684396965, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 3, 1, 0), 0.0028441004692650153, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 3, 0, 1), 0.003211500457653824, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0), 0.0027021216364660297, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1), 0.0038352901493743747, 5.132317081909845e-06, 4
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2), 0.0032770618079508386, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 3, 0), 0.0028293659531434655, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1), 0.0037010049932511917, 8.012660092002663e-06, 4
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2), 0.0037486853710543867, 7.790043719466242e-06, 4
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 3), 0.002877046330946653, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 4, 0), 0.002301604910378923, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 3, 1), 0.0030772153015306432, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2), 0.0030305932698868037, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 3), 0.002757495690945023, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4), 0.0021417451050861095, 0, 0
(1, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0), 0.0011579999035715187, 0, 0
(1, 0, 0, 0, 4, 1, 0, 0, 0, 0, 0), 0.002068524611175772, 0, 0
(1, 0, 0, 0, 4, 0, 1, 0, 0, 0, 0), 0.0023111103199956635, 0, 0
(1, 0, 0, 0, 4, 0, 0, 1, 0, 0, 0), 0.00228669828060903, 0, 0
(1, 0, 0, 0, 4, 0, 0, 0, 1, 0, 0), 0.002305248654322997, 0, 0
(1, 0, 0, 0, 4, 0, 0, 0, 0, 1, 0), 0.0023058368289509603, 0, 0
(1, 0, 0, 0, 4, 0, 0, 0, 0, 0, 1), 0.0022676807173677115, 0, 0
(1, 0, 0, 0, 3, 2, 0, 0, 0, 0, 0), 0.0020535099486205465, 0, 0
(1, 0, 0, 0, 3, 1, 1, 0, 0, 0, 0), 0.003094156841028516, 0, 0
(1, 0, 0, 0, 3, 1, 0, 1, 0, 0, 0), 0.0025823969028356685, 0, 0
(1, 0, 0, 0, 3, 1, 0, 0, 1, 0, 0), 0.002896515957580238, 0, 0
(1, 0, 0, 0, 3, 1, 0, 0, 0, 1, 0), 0.0026608232663064306, 0, 0
(1, 0, 0, 0, 3, 1, 0, 0, 0, 0, 1), 0.002770341957309483, 0, 0
(1, 0, 0, 0, 3, 0, 2, 0, 0, 0, 0), 0.002781267075080225, 0, 0
(1, 0, 0, 0, 3, 0, 1, 1, 0, 0, 0), 0.003067568320475454, 0, 0
(1, 0, 0, 0, 3, 0, 1, 0, 1, 0, 0), 0.0032924724627115052, 0, 0
(1, 0, 0, 0, 3, 0, 1, 0, 0, 1, 0), 0.0032761574109163435, 0, 0
(1, 0, 0, 0, 3, 0, 1, 0, 0, 0, 1), 0.00314599468394622, 0, 0
(1, 0, 0, 0, 3, 0, 0, 2, 0, 0, 0), 0.002709327616845664, 0, 0
(1, 0, 0, 0, 3, 0, 0, 1, 1, 0, 0), 0.0033799199227504, 0, 0
(1, 0, 0, 0, 3, 0, 0, 1, 0, 1, 0), 0.003230178362890774, 0, 0
(1, 0, 0, 0, 3, 0, 0, 1, 0, 0, 1), 0.0032309700842874, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 2, 0, 0), 0.0027587952800829088, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 1, 1, 0), 0.0031179028274025836, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 1, 0, 1), 0.003117902827402587, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 2, 0), 0.002767204432294349, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 1, 1), 0.003349389026736401, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 2), 0.002584592898465721, 0, 0
(1, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0), 0.002050916628769862, 0, 0
(1, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0), 0.0030243854306799627, 0, 0
(1, 0, 0, 0, 2, 2, 0, 1, 0, 0, 0), 0.0022511515969400524, 0, 0
(1, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0), 0.0028254904135073507, 0, 0
(1, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0), 0.002349205167587108, 0, 0
(1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 1), 0.0027062005773176943, 0, 0
(1, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0), 0.0037521425571396426, 0, 0
(1, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0), 0.0032866643580753527, 1.6625617791616815e-05, 4
(1, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0), 0.0038765568724332023, 0.00025393442746656295, 4
(1, 0, 0, 0, 2, 1, 1, 0, 0, 1, 0), 0.0036026592194387174, 0.0009160547947748417, 4
(1, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1), 0.0035654853262812674, 0.0009178579365623126, 4
(1, 0, 0, 0, 2, 1, 0, 2, 0, 0, 0), 0.0029095625850158544, 0, 0
(1, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0), 0.0031877042918621486, 0.00219981622670619, 4
(1, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0), 0.0025135271146742686, 0.04722471094628389, 4
(1, 0, 0, 0, 2, 1, 0, 1, 0, 0, 1), 0.0030018513532849116, 0.01539935266811706, 4
(1, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0), 0.0035210021490110844, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0), 0.002875913267465747, 0.016168316544363324, 4
(1, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1), 0.0032292275552186812, 0.01247245236349278, 4
(1, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0), 0.00306641531195738, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1), 0.003241670442562228, 0.0007728831483612344, 4
(1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2), 0.0031045127897015726, 0, 0
(1, 0, 0, 0, 2, 0, 3, 0, 0, 0, 0), 0.0027786737552295397, 0, 0
(1, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0), 0.00297890872339973, 0, 0
(1, 0, 0, 0, 2, 0, 2, 0, 1, 0, 0), 0.0036100361657091097, 0, 0
(1, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0), 0.0035557076532522535, 0, 0
(1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1), 0.0033958602260331845, 0, 0
(1, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0), 0.0029095625850158536, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 1, 0, 0), 0.003860066662123056, 0.0001539005212777898, 4
(1, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0), 0.003059989731764761, 0.008157502959109872, 4
(1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1), 0.003286332929504769, 0.011732255358205861, 4
(1, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0), 0.0035777907747531657, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0), 0.0031547311470306876, 0.007379737152937979, 4
(1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1), 0.003246064393912984, 0.014137714820656115, 4
(1, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0), 0.0035451606711628465, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1), 0.003916640199692468, 0.0006127700003379611, 4
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2), 0.0030664153119573834, 0, 0
(1, 0, 0, 0, 2, 0, 0, 3, 0, 0, 0), 0.002709327616845665, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0), 0.003625071280494093, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 0, 1, 0), 0.0034948966071114756, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1), 0.003624371126687948, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0), 0.0036621720279220236, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0), 0.003863221236961472, 0.0001483354099626022, 4
(1, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1), 0.0036960199440055092, 0.0013185902861696601, 4
(1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0), 0.0035536957634059443, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1), 0.003966316225591598, 0.0001899550070089166, 4
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2), 0.003364272350996025, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 3, 0, 0), 0.0027464283642735982, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0), 0.0029956113274959575, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 1), 0.0033145092594823507, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0), 0.0030173097363624937, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1), 0.0036985413284334415, 1.3298582265026142e-05, 4
(1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2), 0.0030173097363624954, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 3, 0), 0.002768126773140133, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1), 0.00373667862331759, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2), 0.0034177806913312, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 3), 0.0024492288411537425, 0, 0
(1, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0), 0.002064634631399744, 0, 0
(1, 0, 0, 0, 1, 3, 1, 0, 0, 0, 0), 0.0027322770325046955, 0, 0
(1, 0, 0, 0, 1, 3, 0, 1, 0, 0, 0), 0.002623441022056883, 0, 0
(1, 0, 0, 0, 1, 3, 0, 0, 1, 0, 0), 0.002903962985813639, 0, 0
(1, 0, 0, 0, 1, 3, 0, 0, 0, 1, 0), 0.0026608232663064293, 0, 0
(1, 0, 0, 0, 1, 3, 0, 0, 0, 0, 1), 0.00289363356642545, 0, 0
(1, 0, 0, 0, 1, 2, 2, 0, 0, 0, 0), 0.003217102803905967, 0, 0
(1, 0, 0, 0, 1, 2, 1, 1, 0, 0, 0), 0.0034365444877443863, 2.3384283836868754e-05, 4
(1, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0), 0.003428184878986712, 0.0004676075698071689, 4
(1, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0), 0.003397978479721144, 0.0014824256003255435, 4
(1, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1), 0.0033131242087604965, 0.001488848048262198, 4
(1, 0, 0, 0, 1, 2, 0, 2, 0, 0, 0), 0.0029789087233997326, 0, 0
(1, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0), 0.003019284826765576, 0.0025301014096123773, 4
(1, 0, 0, 0, 1, 2, 0, 1, 0, 1, 0), 0.002588798903306615, 0.040716688877376485, 4
(1, 0, 0, 0, 1, 2, 0, 1, 0, 0, 1), 0.003162077550781901, 0.013686560210381326, 4
(1, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0), 0.003539952650913243, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0), 0.0031369656045889247, 0.013631229677748224, 4
(1, 0, 0, 0, 1, 2, 0, 0, 1, 0, 1), 0.0034425995145386606, 0.01096279494155306, 4
(1, 0, 0, 0, 1, 2, 0, 0, 0, 2, 0), 0.003074195271509435, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1), 0.003241670442562228, 0.0007728831483614009, 4
(1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2), 0.0032972301629275794, 0, 0
(1, 0, 0, 0, 1, 1, 3, 0, 0, 0, 0), 0.003217448450144482, 0, 0
(1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0), 0.003436544487744385, 2.338428383606235e-05, 4
(1, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0), 0.0038094068679964273, 0.0002663177013115782, 4
(1, 0, 0, 0, 1, 1, 2, 0, 0, 1, 0), 0.003964981017221693, 0.0007723934097045548, 4
(1, 0, 0, 0, 1, 1, 2, 0, 0, 0, 1), 0.0035654853262812682, 0.0009178579365619657, 4
(1, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0), 0.0032866643580753566, 1.6625617791765784e-05, 4
(1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.004737172039854701, 0.0020868748495991365, 4
(1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.0036654805274160675, 0.07116811342395524, 4
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.004223834823227191, 0.024942669975844732, 4
(1, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0), 0.003940048702084154, 0.00019653082456780918, 4
(1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.003644243692427191, 0.03782954501780696, 4
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.003667308513187217, 0.041271299245780116, 4
(1, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0), 0.003893527251023427, 0.0006108120547093447, 4
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0046227960469263415, 0.0033076135181657968, 4
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2), 0.003241670442562231, 0.0007728831483611652, 4
(1, 0, 0, 0, 1, 1, 0, 3, 0, 0, 0), 0.0030675683204754566, 0, 0
(1, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0), 0.003168234665228572, 0.002306106758110663, 4
(1, 0, 0, 0, 1, 1, 0, 2, 0, 1, 0), 0.00317211649260232, 0.015224668225175621, 4
(1, 0, 0, 0, 1, 1, 0, 2, 0, 0, 1), 0.0036165342685886576, 0.0090860264659774, 4
(1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 0), 0.0034487566289853272, 0.0018888723042749945, 4
(1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.003741114713415677, 0.04633799339861665, 4
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0035123800278348636, 0.05918731017590457, 4
(1, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0), 0.0032505428560730843, 0.01406586445834347, 4
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.003667308513187206, 0.041271299245780504, 4
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2), 0.003442599514538652, 0.010962794941553295, 4
(1, 0, 0, 0, 1, 1, 0, 0, 3, 0, 0), 0.003348090284232212, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0), 0.003058539241118159, 0.01606689216298681, 4
(1, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1), 0.0036165342685886663, 0.0090860264659774, 4
(1, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0), 0.0028564436408321696, 0.01809788530378668, 4
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.004223834823227191, 0.024942669975844725, 4
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2), 0.0031620775507819054, 0.013686560210381381, 4
(1, 0, 0, 0, 1, 1, 0, 0, 0, 3, 0), 0.0031459946839462174, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 2, 1), 0.003565485326281265, 0.000917857936562153, 4
(1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 2), 0.0033131242087604943, 0.0014888480482626767, 4
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 3), 0.002893633566425449, 0, 0
(1, 0, 0, 0, 1, 0, 4, 0, 0, 0, 0), 0.002307220340219636, 0, 0
(1, 0, 0, 0, 1, 0, 3, 1, 0, 0, 0), 0.002623441022056882, 0, 0
(1, 0, 0, 0, 1, 0, 3, 0, 1, 0, 0), 0.003285184974823354, 0, 0
(1, 0, 0, 0, 1, 0, 3, 0, 0, 1, 0), 0.003227825803806981, 0, 0
(1, 0, 0, 0, 1, 0, 3, 0, 0, 0, 1), 0.003145994683946222, 0, 0
(1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0), 0.0022511515969400537, 0, 0
(1, 0, 0, 0, 1, 0, 2, 1, 1, 0, 0), 0.0035573620409033, 0.00022619646086000583, 4
(1, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0), 0.002402724241158405, 0.02464122519470482, 4
(1, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1), 0.0028564436408321735, 0.01809788530378725, 4
(1, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0), 0.0035746395024729948, 0, 0
(1, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0), 0.003064468193924877, 0.008113298196420978, 4
(1, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1), 0.0032505428560730965, 0.014065864458343395, 4
(1, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0), 0.0034804432200508557, 0, 0
(1, 0, 0, 0, 1, 0, 2, 0, 0, 1, 1), 0.003893527251023432, 0.0006108120547089671, 4
(1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2), 0.0030741952715094435, 0, 0
(1, 0, 0, 0, 1, 0, 1, 3, 0, 0, 0), 0.0025823969028356698, 0, 0
(1, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0), 0.00332508989035658, 0.0003770249833226887, 4
(1, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0), 0.0024190392929535607, 0.02390812168093706, 4
(1, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1), 0.0030585392411181596, 0.016066892162986436, 4
(1, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0), 0.003986833843123052, 0.00018121553159064344, 4
(1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.00357968505463997, 0.0532276649250799, 4
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.0037411147134156796, 0.0463379933986159, 4
(1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 0), 0.0030644681939248734, 0.00811329819642109, 4
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0036442436924271873, 0.037829545017807435, 4
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2), 0.003136965604588923, 0.01363122967774824, 4
(1, 0, 0, 0, 1, 0, 1, 0, 3, 0, 0), 0.0032441408556021407, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0), 0.0024190392929535655, 0.02390812168093695, 4
(1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 1), 0.003172116492602334, 0.01522466822517619, 4
(1, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0), 0.002402724241158407, 0.024641225194704932, 4
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0036654805274160696, 0.07116811342395582, 4
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2), 0.002588798903306626, 0.04071668887737618, 4
(1, 0, 0, 0, 1, 0, 1, 0, 0, 3, 0), 0.0032278258038069816, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1), 0.0039649810172217, 0.0007723934097049434, 4
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2), 0.003397978479721151, 0.0014824256003254323, 4
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 3), 0.0026608232663064358, 0, 0
(1, 0, 0, 0, 1, 0, 0, 4, 0, 0, 0), 0.002286698280609031, 0, 0
(1, 0, 0, 0, 1, 0, 0, 3, 1, 0, 0), 0.0030529128242766344, 0, 0
(1, 0, 0, 0, 1, 0, 0, 3, 0, 1, 0), 0.003244140855602135, 0, 0
(1, 0, 0, 0, 1, 0, 0, 3, 0, 0, 1), 0.003348090284232207, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0), 0.0031716613802113772, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0), 0.0039868338431230475, 0.00018121553159080998, 4
(1, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1), 0.0034487566289853246, 0.0018888723042748488, 4
(1, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0), 0.0035746395024729882, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1), 0.003940048702084142, 0.00019653082456782457, 4
(1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2), 0.0035399526509132355, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 3, 0, 0), 0.0030529128242766353, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0), 0.0033250898903565765, 0.00037702498332252215, 4
(1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1), 0.0031682346652285726, 0.002306106758110707, 4
(1, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0), 0.003557362040903294, 0.00022619646086000664, 4
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.004737172039854694, 0.002086874849599109, 4
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2), 0.0030192848267655737, 0.0025301014096120703, 4
(1, 0, 0, 0, 1, 0, 0, 1, 0, 3, 0), 0.0032851849748233505, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1), 0.003809406867996423, 0.00026631770131268844, 4
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2), 0.003428184878986704, 0.00046760756980739044, 4
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 3), 0.0029039629858136325, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 4, 0, 0), 0.002286698280609031, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 3, 1, 0), 0.0025823969028356685, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 3, 0, 1), 0.003067568320475458, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0), 0.002251151596940051, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1), 0.0032866643580753544, 1.6625617791464593e-05, 4
(1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2), 0.002978908723399736, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 3, 0), 0.0026234410220568817, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1), 0.003436544487744386, 2.338428383638304e-05, 4
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2), 0.003436544487744386, 2.3384283835951824e-05, 4
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 3), 0.002623441022056884, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 4, 0), 0.002307220340219637, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 3, 1), 0.0032174484501444876, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2), 0.003217102803905974, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 3), 0.0027322770325046986, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 4), 0.0020646346313997438, 0, 0
(1, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0), 0.0011567032436461755, 0, 0
(1, 0, 0, 0, 0, 4, 1, 0, 0, 0, 0), 0.0021301704157337532, 0, 0
(1, 0, 0, 0, 0, 4, 0, 1, 0, 0, 0), 0.002307220340219637, 0, 0
(1, 0, 0, 0, 0, 4, 0, 0, 1, 0, 0), 0.002308972168439697, 0, 0
(1, 0, 0, 0, 0, 4, 0, 0, 0, 1, 0), 0.0023058368289509594, 0, 0
(1, 0, 0, 0, 0, 4, 0, 0, 0, 0, 1), 0.002329326521925695, 0, 0
(1, 0, 0, 0, 0, 3, 2, 0, 0, 0, 0), 0.002246227321846552, 0, 0
(1, 0, 0, 0, 0, 3, 1, 1, 0, 0, 0), 0.0032174484501444863, 0, 0
(1, 0, 0, 0, 0, 3, 1, 0, 1, 0, 0), 0.0028441004692650136, 0, 0
(1, 0, 0, 0, 0, 3, 1, 0, 0, 1, 0), 0.0030714766711987724, 0, 0
(1, 0, 0, 0, 0, 3, 1, 0, 0, 0, 1), 0.0028936335664254496, 0, 0
(1, 0, 0, 0, 0, 3, 0, 2, 0, 0, 0), 0.002778673755229543, 0, 0
(1, 0, 0, 0, 0, 3, 0, 1, 1, 0, 0), 0.0032115004576538267, 0, 0
(1, 0, 0, 0, 0, 3, 0, 1, 0, 1, 0), 0.00330545015152312, 0, 0
(1, 0, 0, 0, 0, 3, 0, 1, 0, 0, 1), 0.003391196281784388, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 2, 0, 0), 0.0027777457819850664, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 1, 1, 0), 0.003378955164525761, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 1, 0, 1), 0.003331274786722566, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 2, 0), 0.0027749843918464033, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 1, 1), 0.003349389026736403, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 2), 0.002777310271691729, 0, 0
(1, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0), 0.002246227321846552, 0, 0
(1, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0), 0.0032171028039059725, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0), 0.002702121636466027, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0), 0.0031463461738171104, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1), 0.0027062005773176947, 0, 0
(1, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0), 0.0037521425571396478, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 1, 0, 0), 0.00383529014937438, 5.13231708172196e-06, 4
(1, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0), 0.004032319318631964, 5.8791875187860375e-05, 4
(1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1), 0.003963335751146959, 0.0002170553723167578, 4
(1, 0, 0, 0, 0, 2, 1, 0, 2, 0, 0), 0.0032238665006459138, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0), 0.003402908857611947, 0.00032017960392742654, 4
(1, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1), 0.0029336457659335526, 0.002296755897764774, 4
(1, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0), 0.0036786189045134323, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1), 0.0036872012452311195, 0.0001875705562666584, 4
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 2), 0.003104512789701576, 0, 0
(1, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0), 0.00278126707508023, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0), 0.0032770618079508438, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0), 0.0036454401843761678, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1), 0.0037598861080079724, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0), 0.0032637669188970556, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0), 0.0040224372777072975, 1.513016534614487e-05, 4
(1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1), 0.0035599092195263225, 0.0002460204441944313, 4
(1, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0), 0.0036426731618388144, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1), 0.003913185174630496, 4.867520033110655e-05, 4
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2), 0.0036231585671581785, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 3, 0, 0), 0.002767972186026441, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0), 0.003517716001742309, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1), 0.0035563157644483583, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0), 0.003528243868258744, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1), 0.004224054171063424, 4.198892781515731e-06, 4
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2), 0.0034328831126523526, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0), 0.0027785000525428743, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1), 0.0035517412096436416, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2), 0.0034177806913312007, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 3), 0.0026445395342304355, 0, 0
(1, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0), 0.0021301704157337545, 0, 0
(1, 0, 0, 0, 0, 1, 3, 1, 0, 0, 0), 0.002732277032504701, 0, 0
(1, 0, 0, 0, 0, 1, 3, 0, 1, 0, 0), 0.002829365953143463, 0, 0
(1, 0, 0, 0, 0, 1, 3, 0, 0, 1, 0), 0.0030231450640894096, 0, 0
(1, 0, 0, 0, 0, 1, 3, 0, 0, 0, 1), 0.0027703419573094864, 0, 0
(1, 0, 0, 0, 0, 1, 2, 2, 0, 0, 0), 0.00302438543067997, 0, 0
(1, 0, 0, 0, 0, 1, 2, 1, 1, 0, 0), 0.003701004993251196, 8.012660091582616e-06, 4
(1, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0), 0.003299782039393262, 0.00012720941015933936, 4
(1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1), 0.0033732202649773735, 0.00042357694503210894, 4
(1, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0), 0.0032017647264635865, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0), 0.003051593567382961, 0.00041840340656276937, 4
(1, 0, 0, 0, 0, 1, 2, 0, 1, 0, 1), 0.0027247522687736847, 0.002695945499856819, 4
(1, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0), 0.0036061214938493853, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1), 0.0036640882965620833, 0.00018576183409735913, 4
(1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2), 0.0029195753760276276, 0, 0
(1, 0, 0, 0, 0, 1, 1, 3, 0, 0, 0), 0.003094156841028523, 0, 0
(1, 0, 0, 0, 0, 1, 1, 2, 1, 0, 0), 0.0037486853710543945, 7.790043719311811e-06, 4
(1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0), 0.003596049619538337, 7.395556167609616e-05, 4
(1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1), 0.003987903180281119, 0.0002083933287004574, 4
(1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0), 0.0038121772007053438, 5.107726757616893e-06, 4
(1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.004696121620758357, 0.0003874545337106644, 4
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.004096988931354756, 0.0025461584906987383, 4
(1, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0), 0.003886917651123045, 5.03241070934858e-05, 4
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0045928211760423885, 0.0005794461123628677, 4
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2), 0.003664088296562081, 0.00018576183409777568, 4
(1, 0, 0, 0, 0, 1, 1, 0, 3, 0, 0), 0.0031576486706794715, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0), 0.002871897743252398, 0.0004986305661259329, 4
(1, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1), 0.0031120589821436724, 0.0017254150779423686, 4
(1, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0), 0.003099273945186157, 0.00040683893283246933, 4
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.004096988931354754, 0.002546158490698669, 4
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2), 0.002724752268773685, 0.0026959454998571465, 4
(1, 0, 0, 0, 0, 1, 1, 0, 0, 3, 0), 0.0033850248726132307, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 2, 1), 0.003987903180281122, 0.00020839332870070467, 4
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2), 0.003373220264977376, 0.0004235769450322503, 4
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 3), 0.002770341957309487, 0, 0
(1, 0, 0, 0, 0, 1, 0, 4, 0, 0, 0), 0.0023111103199956675, 0, 0
(1, 0, 0, 0, 0, 1, 0, 3, 1, 0, 0), 0.002877046330946661, 0, 0
(1, 0, 0, 0, 0, 1, 0, 3, 0, 1, 0), 0.003319412644234481, 0, 0
(1, 0, 0, 0, 0, 1, 0, 3, 0, 0, 1), 0.0033850248726132277, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0), 0.0027543057692842507, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0), 0.0038849975467456967, 2.0244144677572275e-05, 4
(1, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1), 0.0030992739451861577, 0.00040683893283280245, 4
(1, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0), 0.003655836941353801, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1), 0.0038869176511230406, 5.032410709344417e-05, 4
(1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2), 0.0036061214938493806, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 3, 0, 0), 0.002843449239958847, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0), 0.003409034142470057, 3.805372367116215e-05, 4
(1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1), 0.0028718977432523984, 0.0004986305661255504, 4
(1, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0), 0.0038849975467456946, 2.0244144677849777e-05, 4
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.004696121620758353, 0.0003874545337104714, 4
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2), 0.0030515935673829583, 0.00041840340656252125, 4
(1, 0, 0, 0, 0, 1, 0, 1, 0, 3, 0), 0.003319412644234481, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1), 0.0035960496195383326, 7.39555616763117e-05, 4
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2), 0.0032997820393932563, 0.00012720941015967202, 4
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 3), 0.003023145064089407, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 4, 0, 0), 0.002294311774501759, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 3, 1, 0), 0.0028434492399588463, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 3, 0, 1), 0.00315764867067947, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0), 0.002754305769284247, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1), 0.003812177200705338, 5.10772675824755e-06, 4
(1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2), 0.003201764726463586, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 3, 0), 0.0028770463309466593, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1), 0.0037486853710543898, 7.790043719138529e-06, 4
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2), 0.0037010049932511926, 8.01266009175861e-06, 4
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 3), 0.002829365953143462, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 4, 0), 0.0023111103199956653, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 3, 1), 0.0030941568410285205, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2), 0.003024385430679969, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 3), 0.0027322770325047003, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 4), 0.0021301704157337554, 0, 0
(1, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0), 0.0011567032436461757, 0, 0
(1, 0, 0, 0, 0, 0, 4, 1, 0, 0, 0), 0.0020646346313997446, 0, 0
(1, 0, 0, 0, 0, 0, 4, 0, 1, 0, 0), 0.0023016049103789225, 0, 0
(1, 0, 0, 0, 0, 0, 4, 0, 0, 1, 0), 0.002281671025396281, 0, 0
(1, 0, 0, 0, 0, 0, 4, 0, 0, 0, 1), 0.0022676807173677167, 0, 0
(1, 0, 0, 0, 0, 0, 3, 2, 0, 0, 0), 0.0020509166287698655, 0, 0
(1, 0, 0, 0, 0, 0, 3, 1, 1, 0, 0), 0.0030772153015306463, 0, 0
(1, 0, 0, 0, 0, 0, 3, 1, 0, 1, 0), 0.0025729128722844215, 0, 0
(1, 0, 0, 0, 0, 0, 3, 1, 0, 0, 1), 0.0028010807956148093, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 2, 0, 0), 0.0027556440078027396, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 1, 1, 0), 0.00302763987429678, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 1, 0, 1), 0.0031223812895627046, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 0, 2, 0), 0.002702486981182361, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 0, 1, 1), 0.003326276078067376, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 2), 0.0025923728580177848, 0, 0
(1, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0), 0.002053509948620551, 0, 0
(1, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0), 0.003030593269886809, 0, 0
(1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0), 0.002252863036562815, 0, 0
(1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1), 0.002764592549342758, 0, 0
(1, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0), 0.003722953733110371, 0, 0
(1, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0), 0.0032308744491376697, 8.019465461163063e-07, 4
(1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1), 0.0035629135692529716, 7.739484571704223e-06, 4
(1, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0), 0.002905355729821094, 0, 0
(1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1), 0.003192037648071211, 8.052082809330736e-06, 4
(1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2), 0.003170684721278694, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0), 0.002745870411844114, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0), 0.00288758283194839, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1), 0.003323466183802579, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0), 0.0028477150619831072, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1), 0.003616483895988305, 6.723830050462041e-07, 4
(1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2), 0.003037197892514953, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 3, 0), 0.002706002641878832, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1), 0.003690452725979528, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2), 0.0034440522046571857, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3), 0.002459602120556491, 0, 0
(1, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0), 0.0020685246111757745, 0, 0
(1, 0, 0, 0, 0, 0, 1, 3, 1, 0, 0), 0.002757495690945033, 0, 0
(1, 0, 0, 0, 0, 0, 1, 3, 0, 1, 0), 0.0026352069721051474, 0, 0
(1, 0, 0, 0, 0, 0, 1, 3, 0, 0, 1), 0.0029182009955596145, 0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0), 0.0032355943576798944, 0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0), 0.0034447500084050556, 1.0822369425272814e-06, 4
(1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1), 0.0033111717920726756, 1.3413941788927618e-05, 4
(1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0), 0.0029910169200001273, 0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1), 0.00318888307323279, 8.709203077198755e-06, 4
(1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2), 0.0033385850616438465, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 3, 0, 0), 0.0031943355014754527, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0), 0.0033500085931391322, 1.2479421514003972e-06, 4
(1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1), 0.003465017579148632, 9.976058970270745e-06, 4
(1, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0), 0.0032277198742992497, 8.59802212253436e-07, 4
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.004644777205499659, 1.7515628037922948e-05, 4
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2), 0.003188883073232792, 8.7092030766017e-06, 4
(1, 0, 0, 0, 0, 0, 1, 1, 0, 3, 0), 0.0030720467826355694, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1), 0.0034650175791486313, 9.976058970399336e-06, 4
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2), 0.0033111717920726734, 1.3413941788747635e-05, 4
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 3), 0.002918200995559613, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 4, 0, 0), 0.002286944516440984, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 3, 1, 0), 0.002540465556839227, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 3, 0, 1), 0.0030720467826355733, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0), 0.002146274373672656, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1), 0.003227719874299253, 8.598022121714228e-07, 4
(1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2), 0.002991016920000134, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 3, 0), 0.0025404655568392297, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1), 0.0033500085931391383, 1.2479421510673383e-06, 4
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2), 0.00344475000840506, 1.0822369428604713e-06, 4
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 3), 0.0026352069721051535, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 4, 0), 0.002286944516440986, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 3, 1), 0.003194335501475459, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2), 0.003235594357679903, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 3), 0.0027574956909450373, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 4), 0.002068524611175776, 0, 0
(1, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0), 0.001157999903571519, 0, 0
(1, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0), 0.0021417451050861143, 0, 0
(1, 0, 0, 0, 0, 0, 0, 4, 0, 1, 0), 0.002312818075306641, 0, 0
(1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 1), 0.0023262408173401155, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 2, 0, 0), 0.0022682846323722606, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 1, 1, 0), 0.0032415154335641585, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 1, 0, 1), 0.002870639512382398, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 0, 2, 0), 0.00278814817136139, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 0, 1, 1), 0.0033231215032289447, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 2), 0.0027602731983829305, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0), 0.0022559177165629497, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0), 0.0032218928007520637, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1), 0.002644302329524768, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0), 0.0037550455963962885, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1), 0.003986478081154096, 5.0823681497746385e-08, 4
(1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2), 0.0030132937540327705, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 3, 0), 0.0027890705122071754, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1), 0.0035084632763854678, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2), 0.003344301905249243, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 3), 0.002624909141070951, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0), 0.002123194731372148, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 3, 1, 0), 0.002692047016285881, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 3, 0, 1), 0.002703184805510463, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0), 0.0029679437179068054, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1), 0.003600868634303464, 7.159632976960604e-08, 4
(1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2), 0.002799212441152798, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 3, 0), 0.003074060726692223, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1), 0.003971744555485226, 8.266306788244563e-08, 4
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2), 0.003600868634303464, 7.159632974892184e-08, 4
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 3), 0.0027031848055104613, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 4, 0), 0.002314201586575318, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 3, 1), 0.0030740607266922237, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2), 0.0029679437179068084, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 3), 0.0026920470162858797, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 4), 0.002123194731372146, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0), 0.001151816445666863, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0), 0.002038083866667503, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 4, 0, 1), 0.0022425134639041484, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 3, 2, 0), 0.0020010462928719067, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 3, 1, 1), 0.002937512056378317, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 2), 0.0025461918855029606, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0), 0.0020143355495270032, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1), 0.002988426442992112, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2), 0.003397285637465402, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 3), 0.0024231947440002937, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0), 0.002058017751650147, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 3, 1), 0.002855905986713532, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2), 0.003235008763002938, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 3), 0.0028559059867135305, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4), 0.0020580177516501463, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0), 0.0011584610739944112, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1), 0.002201710429071756, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2), 0.0023839150110404957, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3), 0.0022476286128827335, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4), 0.001997280831835109, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5), 0.001090317874915529, 0, 0
(0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0.00042335544754033323, 0, 0
(0, 5, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0.0010903178749155286, 0, 0
(0, 5, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0.00115846107399441, 0, 0
(0, 5, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0.0011518164456668627, 0, 0
(0, 5, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0.0011579999035715184, 0, 0
(0, 5, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0.0011567032436461753, 0, 0
(0, 5, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.001156703243646175, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.0011579999035715174, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.0011518164456668625, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.0011584610739944093, 0, 0
(0, 4, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0.0013706886182372024, 0, 0
(0, 4, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0.0022017104290717516, 0, 0
(0, 4, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0.0020380838666675025, 0, 0
(0, 4, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0.0021417451050861134, 0, 0
(0, 4, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0.0020646346313997416, 0, 0
(0, 4, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.0021301704157337545, 0, 0
(0, 4, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.0020685246111757693, 0, 0
(0, 4, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.0021231947313721453, 0, 0
(0, 4, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.0020580177516501433, 0, 0
(0, 4, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0.0016432614145527275, 0, 0
(0, 4, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0.002242513463904146, 0, 0
(0, 4, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0.0023128180753066428, 0, 0
(0, 4, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0.0023016049103789173, 0, 0
(0, 4, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.0023072203402196355, 0, 0
(0, 4, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.0023111103199956622, 0, 0
(0, 4, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.002286944516440979, 0, 0
(0, 4, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.0023142015865753136, 0, 0
(0, 4, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0.0016166829012425393, 0, 0
(0, 4, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0.002326240817340117, 0, 0
(0, 4, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0.0022816710253962757, 0, 0
(0, 4, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0.0023089721684396956, 0, 0
(0, 4, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0.0022866982806090275, 0, 0
(0, 4, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0.002294311774501756, 0, 0
(0, 4, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0.00228694451644098, 0, 0
(0, 4, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0.0016414167328611617, 0, 0
(0, 4, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0.0022676807173677115, 0, 0
(0, 4, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.0023058368289509616, 0, 0
(0, 4, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.0023052486543229957, 0, 0
(0, 4, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.002286698280609029, 0, 0
(0, 4, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.0023111103199956653, 0, 0
(0, 4, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.0016362300931597894, 0, 0
(0, 4, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.002329326521925694, 0, 0
(0, 4, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.002305836828950959, 0, 0
(0, 4, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0023089721684396948, 0, 0
(0, 4, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.0023072203402196363, 0, 0
(0, 4, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.0016362300931597898, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.00226768071736771, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.002281671025396275, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0023016049103789177, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.0016414167328611586, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.002326240817340112, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0023128180753066393, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.0016166829012425378, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.002242513463904144, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.001643261414552728, 0, 0
(0, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0.001407452381724015, 0, 0
(0, 3, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0.0023839150110404905, 0, 0
(0, 3, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0.0020010462928719067, 0, 0
(0, 3, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0.0022682846323722585, 0, 0
(0, 3, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0.002050916628769857, 0, 0
(0, 3, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.0022462273218465524, 0, 0
(0, 3, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.0020535099486205435, 0, 0
(0, 3, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.0022559177165629475, 0, 0
(0, 3, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.0020143355495270006, 0, 0
(0, 3, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0.0027927742055137783, 0, 0
(0, 3, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.002937512056378314, 0, 0
(0, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.003241515433564159, 0, 0
(0, 3, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0030772153015306346, 0, 0
(0, 3, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.003217448450144482, 0, 0
(0, 3, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.0030941568410285127, 0, 0
(0, 3, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.003194335501475444, 0, 0
(0, 3, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.003074060726692216, 0, 0
(0, 3, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0.0023700377173799113, 0, 0
(0, 3, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.0028706395123823986, 0, 0
(0, 3, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.00257291287228441, 0, 0
(0, 3, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0028441004692650127, 0, 0
(0, 3, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.0025823969028356637, 0, 0
(0, 3, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.0028434492399588415, 0, 0
(0, 3, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.0025404655568392193, 0, 0
(0, 3, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0.0026743768043081964, 0, 0
(0, 3, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.002801080795614798, 0, 0
(0, 3, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.003071476671198774, 0, 0
(0, 3, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.0028965159575802327, 0, 0
(0, 3, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.0030529128242766297, 0, 0
(0, 3, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.002877046330946657, 0, 0
(0, 3, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.0024492288411537377, 0, 0
(0, 3, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.002893633566425446, 0, 0
(0, 3, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0026608232663064262, 0, 0
(0, 3, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.002903962985813633, 0, 0
(0, 3, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.002623441022056881, 0, 0
(0, 3, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.002644539534230433, 0, 0
(0, 3, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0027703419573094756, 0, 0
(0, 3, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.003023145064089403, 0, 0
(0, 3, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0028293659531434564, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.002459602120556478, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0029182009955596045, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.00263520697210514, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.0026249091410709504, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.002703184805510459, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.002423194744000289, 0, 0
(0, 3, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0.001816311576197303, 0, 0
(0, 3, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0.0025461918855029567, 0, 0
(0, 3, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0.002788148171361392, 0, 0
(0, 3, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0.002755644007802732, 0, 0
(0, 3, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.002778673755229538, 0, 0
(0, 3, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.002781267075080224, 0, 0
(0, 3, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.0027458704118441066, 0, 0
(0, 3, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.0027890705122071684, 0, 0
(0, 3, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0.002506324115537673, 0, 0
(0, 3, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.0033231215032289477, 0, 0
(0, 3, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.003027639874296767, 0, 0
(0, 3, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.00321150045765382, 0, 0
(0, 3, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.0030675683204754505, 0, 0
(0, 3, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0031576486706794615, 0, 0
(0, 3, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0030720467826355576, 0, 0
(0, 3, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0.0027853811488240416, 0, 0
(0, 3, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.003122381289562692, 0, 0
(0, 3, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.0033054501515231223, 0, 0
(0, 3, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.0032924724627115035, 0, 0
(0, 3, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.003244140855602136, 0, 0
(0, 3, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.003319412644234479, 0, 0
(0, 3, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.002745097025713323, 0, 0
(0, 3, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.003391196281784383, 0, 0
(0, 3, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0032761574109163418, 0, 0
(0, 3, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0033145686566177814, 0, 0
(0, 3, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.003285184974823348, 0, 0
(0, 3, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.0027681267731401306, 0, 0
(0, 3, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.0031459946839462118, 0, 0
(0, 3, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.0032278258038069725, 0, 0
(0, 3, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.003285184974823343, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.00277850005254287, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.003385024872613221, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.0033194126442344755, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.002706002641878822, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0030720467826355568, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.0027890705122071684, 0, 0
(0, 3, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0.0017764438062320197, 0, 0
(0, 3, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0.0027602731983829335, 0, 0
(0, 3, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0.002702486981182353, 0, 0
(0, 3, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0.002777745781985064, 0, 0
(0, 3, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0.0027093276168456636, 0, 0
(0, 3, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0.002767972186026435, 0, 0
(0, 3, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0.0027060026418788234, 0, 0
(0, 3, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0.002797373945810866, 0, 0
(0, 3, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.0033262760780673637, 0, 0
(0, 3, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0033789551645257614, 0, 0
(0, 3, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0033799199227503986, 0, 0
(0, 3, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.0033480902842322052, 0, 0
(0, 3, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.003385024872613227, 0, 0
(0, 3, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.0027318077690582274, 0, 0
(0, 3, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0033312747867225607, 0, 0
(0, 3, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0032301783628907728, 0, 0
(0, 3, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.003329303172739333, 0, 0
(0, 3, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.0032278258038069773, 0, 0
(0, 3, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.002807066569860939, 0, 0
(0, 3, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.003230970084287397, 0, 0
(0, 3, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.0033293031727393316, 0, 0
(0, 3, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.0033145686566177805, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.002746428364273593, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.0033480902842322026, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0032441408556021334, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.0027679721860264335, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.003157648670679461, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.0027458704118441066, 0, 0
(0, 3, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0018135445536599534, 0, 0
(0, 3, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.002592372858017777, 0, 0
(0, 3, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.002774984391846407, 0, 0
(0, 3, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0027587952800829083, 0, 0
(0, 3, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.002746428364273595, 0, 0
(0, 3, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.002778500052542876, 0, 0
(0, 3, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.002584592898465719, 0, 0
(0, 3, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0033493890267364025, 0, 0
(0, 3, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0031179028274025823, 0, 0
(0, 3, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.003230970084287397, 0, 0
(0, 3, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.003145994683946219, 0, 0
(0, 3, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.0027672044322943497, 0, 0
(0, 3, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.003117902827402582, 0, 0
(0, 3, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0032301783628907715, 0, 0
(0, 3, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0032761574109163444, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0027587952800829044, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0033799199227503938, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.003292472462711502, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.002709327616845661, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0030675683204754514, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027812670750802264, 0, 0
(0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0018057645941078951, 0, 0
(0, 3, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027773102716917263, 0, 0
(0, 3, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.002767204432294348, 0, 0
(0, 3, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0028070665698609397, 0, 0
(0, 3, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.002768126773140134, 0, 0
(0, 3, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.0027773102716917267, 0, 0
(0, 3, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.0033493890267364, 0, 0
(0, 3, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0033312747867225594, 0, 0
(0, 3, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.003391196281784386, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.0027749843918464024, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.003378955164525757, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0033054501515231223, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0027777457819850616, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.003211500457653823, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.002778673755229542, 0, 0
(0, 3, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0018057645941078958, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.002584592898465717, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0027318077690582274, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.002745097025713322, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0025923728580177718, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.003326276078067357, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.003122381289562687, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.0027024869811823507, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0030276398742967634, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.00275564400780273, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.00181354455365995, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0027973739458108595, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.0027853811488240355, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0027602731983829283, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0033231215032289404, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.0027881481713613885, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0017764438062320182, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.00250632411553767, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002546191885502955, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0018163115761973027, 0, 0
(0, 2, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0.0013706886182372029, 0, 0
(0, 2, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0.0022476286128827266, 0, 0
(0, 2, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0.0020143355495270015, 0, 0
(0, 2, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0.0022559177165629484, 0, 0
(0, 2, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0.002053509948620543, 0, 0
(0, 2, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0.0022462273218465533, 0, 0
(0, 2, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0.0020509166287698594, 0, 0
(0, 2, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0.0022682846323722585, 0, 0
(0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0.0020010462928719075, 0, 0
(0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0.0028460689320446582, 0, 0
(0, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0.00298842644299211, 0, 0
(0, 2, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0.0032218928007520633, 0, 0
(0, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0.0030305932698867963, 0, 0
(0, 2, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0.003217102803905968, 0, 0
(0, 2, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0.00302438543067996, 0, 0
(0, 2, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0.0032355943576798875, 0, 0
(0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0.002967943717906801, 0, 0
(0, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0.002352904292023017, 0, 0
(0, 2, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0.002644302329524765, 0, 0
(0, 2, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0.0022528630365628035, 0, 0
(0, 2, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0.0027021216364660245, 0, 0
(0, 2, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0.0022511515969400498, 0, 0
(0, 2, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0.0027543057692842455, 0, 0
(0, 2, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0.0021462743736726493, 0, 0
(0, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0.0028608024577135307, 0, 0
(0, 2, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0.002764592549342745, 0, 0
(0, 2, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0.0031463461738171113, 0, 0
(0, 2, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0.002825490413507345, 0, 0
(0, 2, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0.003171661380211373, 0, 0
(0, 2, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0.0027543057692842486, 0, 0
(0, 2, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0.002450800282127352, 0, 0
(0, 2, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.002706200577317687, 0, 0
(0, 2, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.0023492051675871035, 0, 0
(0, 2, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.0028254904135073425, 0, 0
(0, 2, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0.0022511515969400506, 0, 0
(0, 2, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.0028362350285793705, 0, 0
(0, 2, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.0027062005773176878, 0, 0
(0, 2, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0.0031463461738171087, 0, 0
(0, 2, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.002702121636466023, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.0024508002821273544, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.0027645925493427473, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0.0022528630365628074, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.0028608024577135294, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.002644302329524765, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0.0023529042920230167, 0, 0
(0, 2, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0.002792774205513779, 0, 0
(0, 2, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0.0033972856374653968, 0, 0
(0, 2, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0.003755045596396291, 0, 0
(0, 2, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0.0037229537331103586, 0, 0
(0, 2, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0.003752142557139641, 0, 0
(0, 2, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0.003752142557139641, 0, 0
(0, 2, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0.003722953733110361, 0, 0
(0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0.0037550455963962816, 0, 0
(0, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0.0031108355474892936, 0, 0
(0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0039864780811540955, 5.082368150886689e-08, 4
(0, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.003230874449137654, 8.019465462762261e-07, 4
(0, 2, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.003835290149374373, 5.1323170815359105e-06, 4
(0, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.003286664358075351, 1.6625617791279194e-05, 4
(0, 2, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.003812177200705333, 5.1077267580675484e-06, 4
(0, 2, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0032277198742992385, 8.59802212282418e-07, 4
(0, 2, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0.003759645336693374, 0, 0
(0, 2, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.003562913569252959, 7.739484571634183e-06, 4
(0, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.004032319318631962, 5.879187518769382e-05, 4
(0, 2, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0038765568724331992, 0.0002539344274669515, 4
(0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.003986833843123045, 0.00018121553159069896, 4
(0, 2, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.0038849975467456924, 2.0244144677849797e-05, 4
(0, 2, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0.0035147724260622976, 0, 0
(0, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0039633357511469494, 0.00021705537231646608, 4
(0, 2, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0036026592194387127, 0.0009160547947748386, 4
(0, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.003973164748560978, 0.0011120257416437533, 4
(0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0035573620409032917, 0.00022619646086056416, 4
(0, 2, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0.003736678623317586, 0, 0
(0, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.003565485326281256, 0.0009178579365620906, 4
(0, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.003964981017221689, 0.0007723934097048324, 4
(0, 2, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.003809406867996415, 0.0002663177013121886, 4
(0, 2, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0.003551741209643636, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.003987903180281112, 0.0002083933287005578, 4
(0, 2, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0035960496195383265, 7.395556167625938e-05, 4
(0, 2, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0.003690452725979513, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0034650175791486183, 9.976058969758126e-06, 4
(0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0.0035084632763854613, 0, 0
(0, 2, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0.0025063241155376752, 0, 0
(0, 2, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0.0030132937540327705, 0, 0
(0, 2, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0.002905355729821082, 0, 0
(0, 2, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0.0032238665006459103, 0, 0
(0, 2, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0.0029095625850158523, 0, 0
(0, 2, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0.003263766918897049, 0, 0
(0, 2, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0.002847715061983097, 0, 0
(0, 2, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0.0033043435843059577, 0, 0
(0, 2, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0031920376480711965, 8.05208280888135e-06, 4
(0, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0034029088576119455, 0.0003201796039275114, 4
(0, 2, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.003187704291862145, 0.0021998162267062317, 4
(0, 2, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.0034487566289853194, 0.001888872304274848, 4
(0, 2, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0030992739451861546, 0.0004068389328324007, 4
(0, 2, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0.0029836245127491255, 0, 0
(0, 2, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0029336457659335405, 0.0022967558977646475, 4
(0, 2, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.002513527114674267, 0.047224710946283555, 4
(0, 2, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0031674427968976997, 0.03816411229338469, 4
(0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0024027242411584016, 0.02464122519470527, 4
(0, 2, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0.0034948526567999626, 0, 0
(0, 2, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0030018513532849103, 0.015399352668116931, 4
(0, 2, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.003552122410658669, 0.03300691227349743, 4
(0, 2, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0030476324133517836, 0.024900885738799346, 4
(0, 2, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0.0029956113274959523, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0030585392411181553, 0.016066892162986512, 4
(0, 2, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.002419039292953559, 0.02390812168093684, 4
(0, 2, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0.0035177160017423052, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0028718977432523897, 0.0004986305661262096, 4
(0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0.0028875828319483805, 0, 0
(0, 2, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.0027973739458108647, 0, 0
(0, 2, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.0031706847212786835, 0, 0
(0, 2, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0.0036786189045134327, 0, 0
(0, 2, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0035210021490110787, 0, 0
(0, 2, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0.0036621720279220184, 0, 0
(0, 2, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.0035282438682587456, 0, 0
(0, 2, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.0029579036739335375, 0, 0
(0, 2, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0036872012452311125, 0.00018757055626686433, 4
(0, 2, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.002875913267465741, 0.016168316544363216, 4
(0, 2, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0035716562907979373, 0.022562533640666155, 4
(0, 2, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0028564436408321696, 0.018097885303787, 4
(0, 2, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.003658555230394296, 0, 0
(0, 2, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0032292275552186704, 0.012472452363492498, 4
(0, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0038213259537011927, 0.03637947042187493, 4
(0, 2, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.00349897664883568, 0.030402641130937446, 4
(0, 2, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0033160010612179906, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0037206061292609357, 0.02161656152418746, 4
(0, 2, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.003130612086869871, 0.033670216747068354, 4
(0, 2, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.003625071280494086, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.0031682346652285674, 0.0023061067581106563, 4
(0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.0032770618079508403, 0, 0
(0, 2, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.0025845928984657173, 0, 0
(0, 2, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0031045127897015683, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0.0030664153119573765, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.0033642723509960237, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0.0030173097363624946, 0, 0
(0, 2, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.0032972301629275776, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.003241670442562222, 0.0007728831483616092, 4
(0, 2, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0034425995145386497, 0.010962794941553142, 4
(0, 2, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.003162077550781899, 0.013686560210381478, 4
(0, 2, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0.003074195271509433, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0031369656045889195, 0.013631229677748196, 4
(0, 2, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.00258879890330662, 0.04071668887737604, 4
(0, 2, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.0035399526509132364, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0030192848267655737, 0.0025301014096123365, 4
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0.002978908723399734, 0, 0
(0, 2, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.002777310271691727, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.0031045127897015657, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0.0036231585671581724, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.0034328831126523465, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.0029195753760276138, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0036640882965620694, 0.0001857618340973326, 4
(0, 2, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0027247522687736695, 0.002695945499856841, 4
(0, 2, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0.0036061214938493766, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.00305159356738295, 0.0004184034065626682, 4
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.0032017647264635774, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.0025923728580177735, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.0031706847212786826, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0.003037197892514937, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.0033385850616438374, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.003188883073232781, 8.709203076825247e-06, 4
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0.002991016920000121, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0027602731983829296, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.0030132937540327696, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.0027992124411527967, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.0025461918855029576, 0, 0
(0, 2, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0.0016432614145527281, 0, 0
(0, 2, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0.002423194744000289, 0, 0
(0, 2, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0.002789070512207177, 0, 0
(0, 2, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0.0027458704118441066, 0, 0
(0, 2, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0.0027812670750802246, 0, 0
(0, 2, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0.0027786737552295397, 0, 0
(0, 2, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0.0027556440078027335, 0, 0
(0, 2, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0.0027881481713613854, 0, 0
(0, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0.002352904292023016, 0, 0
(0, 2, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0.003508463276385471, 0, 0
(0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0.0028875828319483766, 0, 0
(0, 2, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0.003277061807950838, 0, 0
(0, 2, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0.002978908723399728, 0, 0
(0, 2, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0.0032017647264635783, 0, 0
(0, 2, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0.0029910169200001147, 0, 0
(0, 2, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0.0031093896600554115, 0, 0
(0, 2, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0.0033234661838025667, 0, 0
(0, 2, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0.0036454401843761704, 0, 0
(0, 2, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0.0036100361657091093, 0, 0
(0, 2, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0.0035746395024729904, 0, 0
(0, 2, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0.0036558369413537987, 0, 0
(0, 2, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0.0030178028196279007, 0, 0
(0, 2, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0.0037598861080079676, 0, 0
(0, 2, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0.00355570765325225, 0, 0
(0, 2, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0.0036504252692323423, 0, 0
(0, 2, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0.0035746395024729843, 0, 0
(0, 2, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0.0030885961461001366, 0, 0
(0, 2, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0.0033958602260331736, 0, 0
(0, 2, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0.0035557076532522474, 0, 0
(0, 2, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0.0036100361657090967, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0.003088596146100137, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0.0037598861080079685, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0.003645440184376161, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0.003017802819627902, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0.003323466183802558, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0.003109389660055399, 0, 0
(0, 2, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0.002370037717379911, 0, 0
(0, 2, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0.0033443019052492476, 0, 0
(0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0.002847715061983093, 0, 0
(0, 2, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0.003263766918897051, 0, 0
(0, 2, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0.0029095625850158514, 0, 0
(0, 2, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0.003223866500645906, 0, 0
(0, 2, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0.0029053557298210804, 0, 0
(0, 2, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0.0037596453366933757, 0, 0
(0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.003616483895988289, 6.723830054770068e-07, 4
(0, 2, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.004022437277707298, 1.5130165346090361e-05, 4
(0, 2, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.003860066662123055, 0.00015390052127764407, 4
(0, 2, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.003940048702084145, 0.00019653082456852096, 4
(0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.003886917651123039, 5.032410709349057e-05, 4
(0, 2, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0.003209485113661411, 0, 0
(0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.003559909219526313, 0.00024602044419454714, 4
(0, 2, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0030599897317647594, 0.00815750295910959, 4
(0, 2, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0035328351168261063, 0.012387722340306676, 4
(0, 2, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.003064468193924866, 0.00811329819642079, 4
(0, 2, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0.0036609336338114867, 0, 0
(0, 2, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0032863329295047634, 0.01173225535820564, 4
(0, 2, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.003756803150376237, 0.018706193576781827, 4
(0, 2, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.003548664785907412, 0.01790818979961419, 4
(0, 2, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0.0033145092594823434, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.003616534268588655, 0.009086026465977587, 4
(0, 2, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0031721164926023166, 0.015224668225175968, 4
(0, 2, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0.0035563157644483484, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0031120589821436507, 0.0017254150779425898, 4
(0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0.003323466183802557, 0, 0
(0, 2, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.002785381148824043, 0, 0
(0, 2, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.0030371978925149397, 0, 0
(0, 2, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0.0036426731618388187, 0, 0
(0, 2, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.0035777907747531652, 0, 0
(0, 2, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0.003577790774753162, 0, 0
(0, 2, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.0036426731618388153, 0, 0
(0, 2, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.00298362451274913, 0, 0
(0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.003913185174630496, 4.8675200331224514e-05, 4
(0, 2, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0031547311470306837, 0.007379737152937874, 4
(0, 2, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.003568134412540996, 0.017166137036748175, 4
(0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0032505428560730856, 0.014065864458343343, 4
(0, 2, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0.0036244964453091264, 0, 0
(0, 2, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0032460643939129755, 0.014137714820656651, 4
(0, 2, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.003657092495233413, 0.24385474473387164, 4
(0, 2, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0037323642838657566, 0.2009051129800923, 4
(0, 2, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.0035673940177755274, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.004042321745213927, 0.021306256155514326, 4
(0, 2, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0037486793356609183, 0.19602371237798663, 4
(0, 2, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0.0034948966071114765, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0031721164926023183, 0.015224668225176197, 4
(0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.003645440184376164, 0, 0
(0, 2, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.002731807769058229, 0, 0
(0, 2, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.0036231585671581755, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0.0035451606711628435, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.00370184783129055, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0.0035536957634059465, 0, 0
(0, 2, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.003658555230394293, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.0039166401996924595, 0.0006127700003379611, 4
(0, 2, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0039364989745068035, 0.016960655652135455, 4
(0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.004053598104247911, 0.020978502864305165, 4
(0, 2, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0.0035883372939510168, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.003984179352310007, 0.016815780355199334, 4
(0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.003732364283865762, 0.20090511298009148, 4
(0, 2, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.003672527043414673, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.003548664785907419, 0.01790818979961423, 4
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0.003610036165709104, 0, 0
(0, 2, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.002767204432294347, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.003066415311957373, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0.0035451606711628383, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.003553695763405938, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.0030741952715094274, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.003893527251023417, 0.0006108120547093799, 4
(0, 2, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0032505428560730756, 0.014065864458343742, 4
(0, 2, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0.0034804432200508436, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.003064468193924859, 0.008113298196421002, 4
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.0035746395024729787, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.002774984391846402, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.003678618904513428, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0.0036426731618388088, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0036061214938493784, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.003886917651123034, 5.0324107093799786e-05, 4
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0.003655836941353794, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.0027024869811823537, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.0029053557298210804, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.002991016920000114, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.002788148171361384, 0, 0
(0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0.0016166829012425393, 0, 0
(0, 2, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0.0026249091410709535, 0, 0
(0, 2, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0.002706002641878822, 0, 0
(0, 2, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0.002767972186026438, 0, 0
(0, 2, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0.002709327616845664, 0, 0
(0, 2, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0.0027777457819850616, 0, 0
(0, 2, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0.002702486981182354, 0, 0
(0, 2, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0.0028608024577135337, 0, 0
(0, 2, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0.0036904527259795134, 0, 0
(0, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0.0035177160017423104, 0, 0
(0, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0.003625071280494091, 0, 0
(0, 2, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0.003539952650913235, 0, 0
(0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0.0036061214938493827, 0, 0
(0, 2, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0.0030178028196279003, 0, 0
(0, 2, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0.003556315764448351, 0, 0
(0, 2, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0.0034948966071114756, 0, 0
(0, 2, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0.003672527043414668, 0, 0
(0, 2, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0.0034804432200508505, 0, 0
(0, 2, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0.0031417419079231325, 0, 0
(0, 2, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0.0036243711266879465, 0, 0
(0, 2, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0.003734496587562282, 0, 0
(0, 2, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0.003672527043414671, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0.0030296394092629514, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0.0036243711266879444, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0.0034948966071114765, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0.003141741907923127, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0.0035563157644483475, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0.0030178028196279016, 0, 0
(0, 2, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.002674376804308198, 0, 0
(0, 2, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.0034440522046571722, 0, 0
(0, 2, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0.0035282438682587465, 0, 0
(0, 2, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.003662172027922023, 0, 0
(0, 2, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0.003521002149011078, 0, 0
(0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.003678618904513433, 0, 0
(0, 2, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.0035147724260623002, 0, 0
(0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.00422405417106342, 4.198892781653655e-06, 4
(0, 2, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.00386322123696147, 0.00014833540996260212, 4
(0, 2, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.004126919531317735, 0.0008024803154181504, 4
(0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0038935272510234264, 0.000610812054709289, 4
(0, 2, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0.0036609336338114897, 0, 0
(0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.003696019944005506, 0.001318590286169435, 4
(0, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0038247082875040575, 0.015707808845709333, 4
(0, 2, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.003984179352310004, 0.01681578035519933, 4
(0, 2, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.003746590503696732, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.004150495417933536, 0.016356311215257796, 4
(0, 2, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.004042321745213929, 0.021306256155514628, 4
(0, 2, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0.0036243711266879435, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0036165342685886537, 0.009086026465977656, 4
(0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.0037598861080079715, 0, 0
(0, 2, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.0027450970257133223, 0, 0
(0, 2, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.003432883112652346, 0, 0
(0, 2, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0.003553695763405945, 0, 0
(0, 2, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.0037018478312905454, 0, 0
(0, 2, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0.0035451606711628465, 0, 0
(0, 2, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.003494852656799962, 0, 0
(0, 2, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.0039663162255916, 0.00018995500700958305, 4
(0, 2, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0038364700292518963, 0.0104723599407801, 4
(0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.003936498974506806, 0.016960655652135292, 4
(0, 2, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0.003567394017775527, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.003824708287504062, 0.015707808845708916, 4
(0, 2, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.003657092495233421, 0.2438547447338711, 4
(0, 2, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.0037344965875622826, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0037568031503762427, 0.01870619357678224, 4
(0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0.0035557076532522543, 0, 0
(0, 2, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.0028070665698609392, 0, 0
(0, 2, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.003364272350996023, 0, 0
(0, 2, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0.0037018478312905428, 0, 0
(0, 2, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.003701847831290546, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.003316001061217989, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.004126919531317734, 0.0008024803154181337, 4
(0, 2, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.003568134412540993, 0.017166137036748564, 4
(0, 2, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0.0036725270434146647, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0035328351168261015, 0.012387722340306911, 4
(0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.003650425269232339, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.0027587952800829036, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.003521002149011075, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0.00357779077475316, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.0035399526509132307, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.003940048702084141, 0.00019653082456782628, 4
(0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0.0035746395024729882, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0027777457819850595, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.003223866500645904, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.003201764726463575, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.002755644007802732, 0, 0
(0, 2, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.0016414167328611619, 0, 0
(0, 2, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.0024596021205564827, 0, 0
(0, 2, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.0027785000525428773, 0, 0
(0, 2, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.0027464283642735974, 0, 0
(0, 2, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0027587952800829057, 0, 0
(0, 2, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.0027749843918464063, 0, 0
(0, 2, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.002450800282127354, 0, 0
(0, 2, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.0035517412096436403, 0, 0
(0, 2, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.002995611327495956, 0, 0
(0, 2, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.003316001061217988, 0, 0
(0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.0030741952715094374, 0, 0
(0, 2, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.003088596146100141, 0, 0
(0, 2, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.003314509259482347, 0, 0
(0, 2, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.0035673940177755234, 0, 0
(0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.00358833729395102, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.0030296394092629536, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.0037465905036967295, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.003567394017775529, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0.0030296394092629506, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.003314509259482345, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.0030885961461001397, 0, 0
(0, 2, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.0024492288411537395, 0, 0
(0, 2, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.0034177806913311994, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0030173097363624924, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0033642723509960237, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.003066415311957382, 0, 0
(0, 2, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.0037366786233175918, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0036985413284334407, 1.3298582265782482e-05, 4
(0, 2, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0039663162255915985, 0.00018995500700936098, 4
(0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.003916640199692466, 0.000612770000337864, 4
(0, 2, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.0033145092594823473, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.003696019944005505, 0.001318590286169704, 4
(0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.003246064393912982, 0.014137714820655999, 4
(0, 2, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.0036243711266879444, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.003286332929504768, 0.011732255358206049, 4
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.0033958602260331845, 0, 0
(0, 2, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.0027681267731401336, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.003017309736362491, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0035536957634059417, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0035451606711628426, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.0029956113274959536, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.003863221236961463, 0.00014833540996249094, 4
(0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.00315473114703068, 0.007379737152937727, 4
(0, 2, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.00349489660711147, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0030599897317647546, 0.008157502959110045, 4
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.003555707653252251, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.002746428364273595, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.003662172027922018, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0035777907747531618, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.0036250712804940847, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0038600666621230483, 0.00015390052127733876, 4
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0036100361657091067, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.0027093276168456606, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0029095625850158492, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.0029789087233997274, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.002778673755229541, 0, 0
(0, 2, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.0016362300931597896, 0, 0
(0, 2, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.0026445395342304346, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.002768126773140133, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.002807066569860941, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.002767204432294352, 0, 0
(0, 2, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.002836235028579373, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0037366786233175913, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.003494852656799963, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.0036585552303942995, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0.00308859614610014, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.00366093363381149, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.0036244964453091334, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.0031417419079231316, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0036609336338114936, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0.0030885961461001444, 0, 0
(0, 2, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0026445395342304355, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.003417780691331198, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.0034328831126523465, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.003623158567158178, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.003551741209643638, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.004224054171063418, 4.198892781669274e-06, 4
(0, 2, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.003913185174630498, 4.867520033114336e-05, 4
(0, 2, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.00355631576444835, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0035599092195263164, 0.0002460204441947353, 4
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.003759886108007972, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.002778500052542874, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.0035282438682587448, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0036426731618388196, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.0035177160017423083, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.0040224372777073, 1.5130165345643602e-05, 4
(0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.003645440184376174, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.002767972186026438, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.003263766918897054, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0032770618079508438, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.0027812670750802303, 0, 0
(0, 2, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.00163623009315979, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.0024492288411537386, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.002745097025713322, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0027318077690582283, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.002450800282127352, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.003514772426062295, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.0029836245127491264, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0.003017802819627898, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0032094851136614073, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0030178028196278994, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.0024596021205564793, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.0034440522046571644, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.003037197892514934, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.003690452725979507, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.003616483895988282, 6.723830056390603e-07, 4
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.003323466183802561, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.002706002641878819, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0028477150619830877, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.0028875828319483736, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.0027458704118441058, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.0016414167328611593, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.0026743768043081912, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.002785381148824036, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0028608024577135263, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.003759645336693368, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0.0031093896600554055, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.0026249091410709487, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.0033443019052492406, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0035084632763854647, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.0027890705122071736, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.001616682901242538, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.0023700377173799087, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.002352904292023014, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.0024231947440002885, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.0016432614145527277, 0, 0
(0, 1, 5, 0, 0, 0, 0, 0, 0, 0, 0), 0.0010903178749155289, 0, 0
(0, 1, 4, 1, 0, 0, 0, 0, 0, 0, 0), 0.001997280831835107, 0, 0
(0, 1, 4, 0, 1, 0, 0, 0, 0, 0, 0), 0.002058017751650144, 0, 0
(0, 1, 4, 0, 0, 1, 0, 0, 0, 0, 0), 0.0021231947313721453, 0, 0
(0, 1, 4, 0, 0, 0, 1, 0, 0, 0, 0), 0.0020685246111757684, 0, 0
(0, 1, 4, 0, 0, 0, 0, 1, 0, 0, 0), 0.0021301704157337545, 0, 0
(0, 1, 4, 0, 0, 0, 0, 0, 1, 0, 0), 0.0020646346313997425, 0, 0
(0, 1, 4, 0, 0, 0, 0, 0, 0, 1, 0), 0.002141745105086113, 0, 0
(0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 1), 0.002038083866667504, 0, 0
(0, 1, 3, 2, 0, 0, 0, 0, 0, 0, 0), 0.0022476286128827257, 0, 0
(0, 1, 3, 1, 1, 0, 0, 0, 0, 0, 0), 0.002855905986713525, 0, 0
(0, 1, 3, 1, 0, 1, 0, 0, 0, 0, 0), 0.0026920470162858784, 0, 0
(0, 1, 3, 1, 0, 0, 1, 0, 0, 0, 0), 0.00275749569094502, 0, 0
(0, 1, 3, 1, 0, 0, 0, 1, 0, 0, 0), 0.002732277032504695, 0, 0
(0, 1, 3, 1, 0, 0, 0, 0, 1, 0, 0), 0.0027322770325046955, 0, 0
(0, 1, 3, 1, 0, 0, 0, 0, 0, 1, 0), 0.002757495690945025, 0, 0
(0, 1, 3, 1, 0, 0, 0, 0, 0, 0, 1), 0.002692047016285878, 0, 0
(0, 1, 3, 0, 2, 0, 0, 0, 0, 0, 0), 0.002423194744000291, 0, 0
(0, 1, 3, 0, 1, 1, 0, 0, 0, 0, 0), 0.0027031848055104604, 0, 0
(0, 1, 3, 0, 1, 0, 1, 0, 0, 0, 0), 0.002635206972105137, 0, 0
(0, 1, 3, 0, 1, 0, 0, 1, 0, 0, 0), 0.002829365953143458, 0, 0
(0, 1, 3, 0, 1, 0, 0, 0, 1, 0, 0), 0.0026234410220568804, 0, 0
(0, 1, 3, 0, 1, 0, 0, 0, 0, 1, 0), 0.002877046330946656, 0, 0
(0, 1, 3, 0, 1, 0, 0, 0, 0, 0, 1), 0.0025404655568392227, 0, 0
(0, 1, 3, 0, 0, 2, 0, 0, 0, 0, 0), 0.0026249091410709513, 0, 0
(0, 1, 3, 0, 0, 1, 1, 0, 0, 0, 0), 0.0029182009955596036, 0, 0
(0, 1, 3, 0, 0, 1, 0, 1, 0, 0, 0), 0.0030231450640894053, 0, 0
(0, 1, 3, 0, 0, 1, 0, 0, 1, 0, 0), 0.002903962985813633, 0, 0
(0, 1, 3, 0, 0, 1, 0, 0, 0, 1, 0), 0.003052912824276631, 0, 0
(0, 1, 3, 0, 0, 1, 0, 0, 0, 0, 1), 0.0028434492399588467, 0, 0
(0, 1, 3, 0, 0, 0, 2, 0, 0, 0, 0), 0.002459602120556477, 0, 0
(0, 1, 3, 0, 0, 0, 1, 1, 0, 0, 0), 0.0027703419573094773, 0, 0
(0, 1, 3, 0, 0, 0, 1, 0, 1, 0, 0), 0.0026608232663064254, 0, 0
(0, 1, 3, 0, 0, 0, 1, 0, 0, 1, 0), 0.0028965159575802314, 0, 0
(0, 1, 3, 0, 0, 0, 1, 0, 0, 0, 1), 0.0025823969028356685, 0, 0
(0, 1, 3, 0, 0, 0, 0, 2, 0, 0, 0), 0.002644539534230432, 0, 0
(0, 1, 3, 0, 0, 0, 0, 1, 1, 0, 0), 0.0028936335664254452, 0, 0
(0, 1, 3, 0, 0, 0, 0, 1, 0, 1, 0), 0.0030714766711987707, 0, 0
(0, 1, 3, 0, 0, 0, 0, 1, 0, 0, 1), 0.0028441004692650127, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 2, 0, 0), 0.0024492288411537395, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 1, 1, 0), 0.0028010807956148002, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 1, 0, 1), 0.0025729128722844163, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 2, 0), 0.0026743768043081947, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 1, 1), 0.0028706395123824003, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 2), 0.002370037717379914, 0, 0
(0, 1, 2, 3, 0, 0, 0, 0, 0, 0, 0), 0.0023839150110404896, 0, 0
(0, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0), 0.0032350087630029323, 0, 0
(0, 1, 2, 2, 0, 1, 0, 0, 0, 0, 0), 0.002967943717906805, 0, 0
(0, 1, 2, 2, 0, 0, 1, 0, 0, 0, 0), 0.003235594357679884, 0, 0
(0, 1, 2, 2, 0, 0, 0, 1, 0, 0, 0), 0.0030243854306799592, 0, 0
(0, 1, 2, 2, 0, 0, 0, 0, 1, 0, 0), 0.0032171028039059677, 0, 0
(0, 1, 2, 2, 0, 0, 0, 0, 0, 1, 0), 0.003030593269886799, 0, 0
(0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 1), 0.0032218928007520567, 0, 0
(0, 1, 2, 1, 2, 0, 0, 0, 0, 0, 0), 0.0033972856374653994, 0, 0
(0, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0), 0.003600868634303463, 7.159632986612364e-08, 4
(0, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0), 0.003444750008405041, 1.0822369429575955e-06, 4
(0, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0), 0.003701004993251187, 8.012660091603905e-06, 4
(0, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0), 0.0034365444877443837, 2.338428383622882e-05, 4
(0, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0), 0.0037486853710543854, 7.790043719183957e-06, 4
(0, 1, 2, 1, 1, 0, 0, 0, 0, 0, 1), 0.0033500085931391223, 1.247942151136709e-06, 4
(0, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0), 0.003344301905249246, 0, 0
(0, 1, 2, 1, 0, 1, 1, 0, 0, 0, 0), 0.0033111717920726617, 1.3413941789069001e-05, 4
(0, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0), 0.003299782039393255, 0.00012720941015972816, 4
(0, 1, 2, 1, 0, 1, 0, 0, 1, 0, 0), 0.003428184878986708, 0.00046760756980716855, 4
(0, 1, 2, 1, 0, 1, 0, 0, 0, 1, 0), 0.0033250898903565747, 0.00037702498332196693, 4
(0, 1, 2, 1, 0, 1, 0, 0, 0, 0, 1), 0.003409034142470055, 3.8053723671439705e-05, 4
(0, 1, 2, 1, 0, 0, 2, 0, 0, 0, 0), 0.003444052204657167, 0, 0
(0, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0), 0.0033732202649773605, 0.0004235769450324302, 4
(0, 1, 2, 1, 0, 0, 1, 0, 1, 0, 0), 0.003397978479721142, 0.001482425600325488, 4
(0, 1, 2, 1, 0, 0, 1, 0, 0, 1, 0), 0.003555112049523428, 0.0019349191925312817, 4
(0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 1), 0.0033250898903565734, 0.00037702498332235556, 4
(0, 1, 2, 1, 0, 0, 0, 2, 0, 0, 0), 0.0034177806913311955, 0, 0
(0, 1, 2, 1, 0, 0, 0, 1, 1, 0, 0), 0.0033131242087604865, 0.0014888480482626143, 4
(0, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0), 0.0033979784797211394, 0.00148242560032571, 4
(0, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1), 0.0034281848789866993, 0.00046760756980705694, 4
(0, 1, 2, 1, 0, 0, 0, 0, 2, 0, 0), 0.0034177806913311963, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 1, 1, 0), 0.003373220264977366, 0.00042357694503239197, 4
(0, 1, 2, 1, 0, 0, 0, 0, 1, 0, 1), 0.003299782039393253, 0.00012720941015983894, 4
(0, 1, 2, 1, 0, 0, 0, 0, 0, 2, 0), 0.003444052204657172, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 1, 1), 0.0033111717920726634, 1.3413941789072029e-05, 4
(0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 2), 0.0033443019052492415, 0, 0
(0, 1, 2, 0, 3, 0, 0, 0, 0, 0, 0), 0.002546191885502959, 0, 0
(0, 1, 2, 0, 2, 1, 0, 0, 0, 0, 0), 0.002799212441152796, 0, 0
(0, 1, 2, 0, 2, 0, 1, 0, 0, 0, 0), 0.0029910169200001177, 0, 0
(0, 1, 2, 0, 2, 0, 0, 1, 0, 0, 0), 0.00320176472646358, 0, 0
(0, 1, 2, 0, 2, 0, 0, 0, 1, 0, 0), 0.0029789087233997313, 0, 0
(0, 1, 2, 0, 2, 0, 0, 0, 0, 1, 0), 0.0032770618079508386, 0, 0
(0, 1, 2, 0, 2, 0, 0, 0, 0, 0, 1), 0.0028875828319483822, 0, 0
(0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0), 0.003013293754032769, 0, 0
(0, 1, 2, 0, 1, 1, 1, 0, 0, 0, 0), 0.003188883073232776, 8.709203077243648e-06, 4
(0, 1, 2, 0, 1, 1, 0, 1, 0, 0, 0), 0.0030515935673829557, 0.0004184034065626253, 4
(0, 1, 2, 0, 1, 1, 0, 0, 1, 0, 0), 0.003019284826765571, 0.002530101409612321, 4
(0, 1, 2, 0, 1, 1, 0, 0, 0, 1, 0), 0.0031682346652285665, 0.002306106758110627, 4
(0, 1, 2, 0, 1, 1, 0, 0, 0, 0, 1), 0.002871897743252394, 0.0004986305661259667, 4
(0, 1, 2, 0, 1, 0, 2, 0, 0, 0, 0), 0.0030371978925149323, 0, 0
(0, 1, 2, 0, 1, 0, 1, 1, 0, 0, 0), 0.002724752268773669, 0.002695945499856752, 4
(0, 1, 2, 0, 1, 0, 1, 0, 1, 0, 0), 0.002588798903306613, 0.0407166888773764, 4
(0, 1, 2, 0, 1, 0, 1, 0, 0, 1, 0), 0.003130612086869866, 0.03367021674706886, 4
(0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 1), 0.0024190392929535603, 0.02390812168093684, 4
(0, 1, 2, 0, 1, 0, 0, 2, 0, 0, 0), 0.003432883112652348, 0, 0
(0, 1, 2, 0, 1, 0, 0, 1, 1, 0, 0), 0.0031620775507818976, 0.013686560210381562, 4
(0, 1, 2, 0, 1, 0, 0, 1, 0, 1, 0), 0.003498976648835677, 0.030402641130937557, 4
(0, 1, 2, 0, 1, 0, 0, 1, 0, 0, 1), 0.0030476324133517857, 0.024900885738799523, 4
(0, 1, 2, 0, 1, 0, 0, 0, 2, 0, 0), 0.003017309736362492, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 1, 1, 0), 0.0028564436408321666, 0.018097885303787403, 4
(0, 1, 2, 0, 1, 0, 0, 0, 1, 0, 1), 0.0024027242411584033, 0.02464122519470471, 4
(0, 1, 2, 0, 1, 0, 0, 0, 0, 2, 0), 0.0035282438682587426, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 1, 1), 0.0030992739451861533, 0.0004068389328326253, 4
(0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 2), 0.0028477150619830986, 0, 0
(0, 1, 2, 0, 0, 3, 0, 0, 0, 0, 0), 0.0027602731983829313, 0, 0
(0, 1, 2, 0, 0, 2, 1, 0, 0, 0, 0), 0.0033385850616438357, 0, 0
(0, 1, 2, 0, 0, 2, 0, 1, 0, 0, 0), 0.0036061214938493806, 0, 0
(0, 1, 2, 0, 0, 2, 0, 0, 1, 0, 0), 0.0035399526509132364, 0, 0
(0, 1, 2, 0, 0, 2, 0, 0, 0, 1, 0), 0.003625071280494087, 0, 0
(0, 1, 2, 0, 0, 2, 0, 0, 0, 0, 1), 0.0035177160017423104, 0, 0
(0, 1, 2, 0, 0, 1, 2, 0, 0, 0, 0), 0.0031706847212786783, 0, 0
(0, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0), 0.0036640882965620733, 0.00018576183409779658, 4
(0, 1, 2, 0, 0, 1, 1, 0, 1, 0, 0), 0.003136965604588918, 0.01363122967774814, 4
(0, 1, 2, 0, 0, 1, 1, 0, 0, 1, 0), 0.0037206061292609344, 0.0216165615241875, 4
(0, 1, 2, 0, 0, 1, 1, 0, 0, 0, 1), 0.003058539241118159, 0.01606689216298636, 4
(0, 1, 2, 0, 0, 1, 0, 2, 0, 0, 0), 0.003623158567158178, 0, 0
(0, 1, 2, 0, 0, 1, 0, 1, 1, 0, 0), 0.0034425995145386493, 0.010962794941553018, 4
(0, 1, 2, 0, 0, 1, 0, 1, 0, 1, 0), 0.003821325953701193, 0.036379470421875046, 4
(0, 1, 2, 0, 0, 1, 0, 1, 0, 0, 1), 0.0035521224106586724, 0.033006912273497266, 4
(0, 1, 2, 0, 0, 1, 0, 0, 2, 0, 0), 0.003364272350996024, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 1, 1, 0), 0.003571656290797939, 0.022562533640666092, 4
(0, 1, 2, 0, 0, 1, 0, 0, 1, 0, 1), 0.003167442796897707, 0.03816411229338444, 4
(0, 1, 2, 0, 0, 1, 0, 0, 0, 2, 0), 0.003662172027922018, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 1, 1), 0.003448756628985323, 0.001888872304274929, 4
(0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 2), 0.003263766918897053, 0, 0
(0, 1, 2, 0, 0, 0, 3, 0, 0, 0, 0), 0.0025923728580177713, 0, 0
(0, 1, 2, 0, 0, 0, 2, 1, 0, 0, 0), 0.002919575376027616, 0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 1, 0, 0), 0.003074195271509433, 0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 0, 1, 0), 0.003316001061217991, 0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 0, 0, 1), 0.002995611327495957, 0, 0
(0, 1, 2, 0, 0, 0, 1, 2, 0, 0, 0), 0.0031045127897015683, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0), 0.003241670442562223, 0.0007728831483611928, 4
(0, 1, 2, 0, 0, 0, 1, 1, 0, 1, 0), 0.0032292275552186713, 0.012472452363492783, 4
(0, 1, 2, 0, 0, 0, 1, 1, 0, 0, 1), 0.003001851353284913, 0.015399352668116989, 4
(0, 1, 2, 0, 0, 0, 1, 0, 2, 0, 0), 0.003066415311957377, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 1, 1, 0), 0.002875913267465744, 0.01616831654436352, 4
(0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1), 0.002513527114674275, 0.047224710946283555, 4
(0, 1, 2, 0, 0, 0, 1, 0, 0, 2, 0), 0.003521002149011079, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 1), 0.003187704291862149, 0.0021998162267062664, 4
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 2), 0.0029095625850158575, 0, 0
(0, 1, 2, 0, 0, 0, 0, 3, 0, 0, 0), 0.002777310271691727, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 1, 0, 0), 0.0032972301629275737, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 0, 1, 0), 0.0036585552303942913, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 1), 0.003494852656799961, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 2, 0, 0), 0.003104512789701566, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 1, 1, 0), 0.0036872012452311086, 0.0001875705562668827, 4
(0, 1, 2, 0, 0, 0, 0, 1, 1, 0, 1), 0.0029336457659335413, 0.002296755897764637, 4
(0, 1, 2, 0, 0, 0, 0, 1, 0, 2, 0), 0.003678618904513428, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 1, 1), 0.003402908857611941, 0.0003201796039276085, 4
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 2), 0.0032238665006459086, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 3, 0, 0), 0.002584592898465719, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 2, 1, 0), 0.002957903673933541, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 2, 0, 1), 0.002983624512749132, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 2, 0), 0.003170684721278685, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 1, 1), 0.0031920376480712017, 8.052082809243854e-06, 4
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 2), 0.002905355729821088, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 3, 0), 0.0027973739458108625, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 1), 0.0033043435843059608, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 2), 0.0030132937540327726, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 3), 0.0025063241155376765, 0, 0
(0, 1, 1, 4, 0, 0, 0, 0, 0, 0, 0), 0.0022017104290717516, 0, 0
(0, 1, 1, 3, 1, 0, 0, 0, 0, 0, 0), 0.0028559059867135253, 0, 0
(0, 1, 1, 3, 0, 1, 0, 0, 0, 0, 0), 0.003074060726692221, 0, 0
(0, 1, 1, 3, 0, 0, 1, 0, 0, 0, 0), 0.0031943355014754427, 0, 0
(0, 1, 1, 3, 0, 0, 0, 1, 0, 0, 0), 0.0030941568410285127, 0, 0
(0, 1, 1, 3, 0, 0, 0, 0, 1, 0, 0), 0.0032174484501444832, 0, 0
(0, 1, 1, 3, 0, 0, 0, 0, 0, 1, 0), 0.003077215301530638, 0, 0
(0, 1, 1, 3, 0, 0, 0, 0, 0, 0, 1), 0.0032415154335641507, 0, 0
(0, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0), 0.0029884264429921106, 0, 0
(0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0), 0.003971744555485226, 8.266306778857412e-08, 4
(0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 0), 0.0033500085931391192, 1.2479421512199644e-06, 4
(0, 1, 1, 2, 1, 0, 0, 1, 0, 0, 0), 0.003748685371054384, 7.790043719074222e-06, 4
(0, 1, 1, 2, 1, 0, 0, 0, 1, 0, 0), 0.003436544487744384, 2.338428383631262e-05, 4
(0, 1, 1, 2, 1, 0, 0, 0, 0, 1, 0), 0.003701004993251187, 8.012660091082731e-06, 4
(0, 1, 1, 2, 1, 0, 0, 0, 0, 0, 1), 0.003444750008405042, 1.082236942915969e-06, 4
(0, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0), 0.0035084632763854704, 0, 0
(0, 1, 1, 2, 0, 1, 1, 0, 0, 0, 0), 0.003465017579148619, 9.976058970181408e-06, 4
(0, 1, 1, 2, 0, 1, 0, 1, 0, 0, 0), 0.0035960496195383304, 7.395556167603463e-05, 4
(0, 1, 1, 2, 0, 1, 0, 0, 1, 0, 0), 0.0038094068679964265, 0.0002663177013121333, 4
(0, 1, 1, 2, 0, 1, 0, 0, 0, 1, 0), 0.003557362040903295, 0.00022619646086000555, 4
(0, 1, 1, 2, 0, 1, 0, 0, 0, 0, 1), 0.003884997546745692, 2.0244144677683257e-05, 4
(0, 1, 1, 2, 0, 0, 2, 0, 0, 0, 0), 0.0036904527259795103, 0, 0
(0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0), 0.003987903180281107, 0.00020839332870068876, 4
(0, 1, 1, 2, 0, 0, 1, 0, 1, 0, 0), 0.0039649810172216905, 0.0007723934097045548, 4
(0, 1, 1, 2, 0, 0, 1, 0, 0, 1, 0), 0.0039731647485609775, 0.001112025741643765, 4
(0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 1), 0.0039868338431230405, 0.0001812155315903659, 4
(0, 1, 1, 2, 0, 0, 0, 2, 0, 0, 0), 0.0035517412096436347, 0, 0
(0, 1, 1, 2, 0, 0, 0, 1, 1, 0, 0), 0.003565485326281257, 0.0009178579365622363, 4
(0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0), 0.0036026592194387105, 0.0009160547947751104, 4
(0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 1), 0.0038765568724331884, 0.0002539344274666736, 4
(0, 1, 1, 2, 0, 0, 0, 0, 2, 0, 0), 0.0037366786233175883, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 1, 1, 0), 0.003963335751146953, 0.00021705537231687504, 4
(0, 1, 1, 2, 0, 0, 0, 0, 1, 0, 1), 0.004032319318631957, 5.879187518713868e-05, 4
(0, 1, 1, 2, 0, 0, 0, 0, 0, 2, 0), 0.0035147724260623015, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 1, 1), 0.0035629135692529564, 7.739484571593634e-06, 4
(0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 2), 0.003759645336693365, 0, 0
(0, 1, 1, 1, 3, 0, 0, 0, 0, 0, 0), 0.0029375120563783163, 0, 0
(0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0), 0.003600868634303465, 7.159632965233668e-08, 4
(0, 1, 1, 1, 2, 0, 1, 0, 0, 0, 0), 0.0032277198742992376, 8.598022121704843e-07, 4
(0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0), 0.0038121772007053347, 5.107726758183209e-06, 4
(0, 1, 1, 1, 2, 0, 0, 0, 1, 0, 0), 0.0032866643580753536, 1.6625617791483458e-05, 4
(0, 1, 1, 1, 2, 0, 0, 0, 0, 1, 0), 0.0038352901493743713, 5.1323170818291195e-06, 4
(0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 1), 0.003230874449137657, 8.019465464444401e-07, 4
(0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0), 0.0039864780811540955, 5.082368134683269e-08, 4
(0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.00464477720549965, 1.751562803802703e-05, 4
(0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.004696121620758353, 0.0003874545337109593, 4
(0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.004737172039854695, 0.002086874849598767, 4
(0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.004737172039854691, 0.0020868748495991626, 4
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.004696121620758351, 0.00038745453371115705, 4
(0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0), 0.0036164838959882825, 6.723830053096018e-07, 4
(0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.0040969889313547435, 0.00254615849069853, 4
(0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.0036654805274160636, 0.07116811342395588, 4
(0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0044512072176165745, 0.05041219861499596, 4
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0035796850546399627, 0.053227664925079736, 4
(0, 1, 1, 1, 1, 0, 0, 2, 0, 0, 0), 0.00422405417106342, 4.198892781777559e-06, 4
(0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.004223834823227187, 0.02494266997584451, 4
(0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0048022722637283514, 0.05093592096659931, 4
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.004451207217616572, 0.050412198614995705, 4
(0, 1, 1, 1, 1, 0, 0, 0, 2, 0, 0), 0.003698541328433438, 1.3298582265560437e-05, 4
(0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.004223834823227188, 0.024942669975844753, 4
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.003665480527416063, 0.07116811342395567, 4
(0, 1, 1, 1, 1, 0, 0, 0, 0, 2, 0), 0.004224054171063418, 4.198892781443774e-06, 4
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.004096988931354742, 0.002546158490698683, 4
(0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 2), 0.003616483895988285, 6.723830054514205e-07, 4
(0, 1, 1, 1, 0, 3, 0, 0, 0, 0, 0), 0.0033231215032289486, 0, 0
(0, 1, 1, 1, 0, 2, 1, 0, 0, 0, 0), 0.0031888830732327788, 8.709203076911145e-06, 4
(0, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0), 0.0038869176511230415, 5.0324107093654936e-05, 4
(0, 1, 1, 1, 0, 2, 0, 0, 1, 0, 0), 0.003940048702084149, 0.00019653082456774881, 4
(0, 1, 1, 1, 0, 2, 0, 0, 0, 1, 0), 0.003860066662123053, 0.00015390052127758162, 4
(0, 1, 1, 1, 0, 2, 0, 0, 0, 0, 1), 0.004022437277707297, 1.5130165345813551e-05, 4
(0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0), 0.003192037648071193, 8.052082809375795e-06, 4
(0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.004592821176042385, 0.0005794461123628473, 4
(0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.003644243692427186, 0.0378295450178071, 4
(0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.004311086143525624, 0.04391331919740149, 4
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.0037411147134156736, 0.046337993398616106, 4
(0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0), 0.003913185174630497, 4.867520033094056e-05, 4
(0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0036673085131872034, 0.04127129924578034, 4
(0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.004126861714586299, 0.3827782567417468, 4
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.004342616974676858, 0.36873505875267604, 4
(0, 1, 1, 1, 0, 1, 0, 0, 2, 0, 0), 0.003966316225591603, 0.00018995500700947227, 4
(0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.004599420537621328, 0.03763628750735302, 4
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.004342616974676863, 0.3687350587526752, 4
(0, 1, 1, 1, 0, 1, 0, 0, 0, 2, 0), 0.003863221236961469, 0.00014833540996260196, 4
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.003741114713415675, 0.04633799339861712, 4
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 2), 0.004022437277707293, 1.5130165345865959e-05, 4
(0, 1, 1, 1, 0, 0, 3, 0, 0, 0, 0), 0.003326276078067359, 0, 0
(0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0), 0.003664088296562072, 0.0001857618340978532, 4
(0, 1, 1, 1, 0, 0, 2, 0, 1, 0, 0), 0.0038935272510234225, 0.000610812054709318, 4
(0, 1, 1, 1, 0, 0, 2, 0, 0, 1, 0), 0.0041269195313177395, 0.0008024803154180995, 4
(0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 1), 0.0038632212369614687, 0.00014833540996243543, 4
(0, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0), 0.0036872012452311086, 0.00018757055626666546, 4
(0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.004622796046926335, 0.0033076135181660193, 4
(0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.004300010595313235, 0.032722284150001585, 4
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0045994205376213215, 0.03763628750735374, 4
(0, 1, 1, 1, 0, 0, 1, 0, 2, 0, 0), 0.003916640199692461, 0.0006127700003376974, 4
(0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.004300010595313241, 0.03272228415000107, 4
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.004126861714586303, 0.3827782567417467, 4
(0, 1, 1, 1, 0, 0, 1, 0, 0, 2, 0), 0.0041269195313177395, 0.000802480315418211, 4
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.004311086143525628, 0.0439133191974018, 4
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 2), 0.0038600666621230505, 0.00015390052127754, 4
(0, 1, 1, 1, 0, 0, 0, 3, 0, 0, 0), 0.0033493890267363986, 0, 0
(0, 1, 1, 1, 0, 0, 0, 2, 1, 0, 0), 0.0032416704425622185, 0.0007728831483610262, 4
(0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 0), 0.003916640199692456, 0.0006127700003375864, 4
(0, 1, 1, 1, 0, 0, 0, 2, 0, 0, 1), 0.003966316225591592, 0.00018995500700925, 4
(0, 1, 1, 1, 0, 0, 0, 1, 2, 0, 0), 0.0032416704425622194, 0.0007728831483612621, 4
(0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0046227960469263345, 0.003307613518165631, 4
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0036673085131872004, 0.04127129924578092, 4
(0, 1, 1, 1, 0, 0, 0, 1, 0, 2, 0), 0.00389352725102342, 0.0006108120547089451, 4
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.003644243692427182, 0.03782954501780724, 4
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 2), 0.003940048702084137, 0.00019653082456793096, 4
(0, 1, 1, 1, 0, 0, 0, 0, 3, 0, 0), 0.003349389026736399, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0), 0.0036872012452311134, 0.00018757055626649423, 4
(0, 1, 1, 1, 0, 0, 0, 0, 2, 0, 1), 0.003913185174630493, 4.867520033096002e-05, 4
(0, 1, 1, 1, 0, 0, 0, 0, 1, 2, 0), 0.003664088296562075, 0.00018576183409718566, 4
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.004592821176042383, 0.0005794461123630737, 4
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 2), 0.003886917651123036, 5.032410709376444e-05, 4
(0, 1, 1, 1, 0, 0, 0, 0, 0, 3, 0), 0.0033262760780673637, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 2, 1), 0.003192037648071199, 8.052082809561366e-06, 4
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 2), 0.00318888307323278, 8.709203076847626e-06, 4
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 3), 0.0033231215032289404, 0, 0
(0, 1, 1, 0, 4, 0, 0, 0, 0, 0, 0), 0.0022425134639041467, 0, 0
(0, 1, 1, 0, 3, 1, 0, 0, 0, 0, 0), 0.002703184805510462, 0, 0
(0, 1, 1, 0, 3, 0, 1, 0, 0, 0, 0), 0.00307204678263556, 0, 0
(0, 1, 1, 0, 3, 0, 0, 1, 0, 0, 0), 0.0031576486706794667, 0, 0
(0, 1, 1, 0, 3, 0, 0, 0, 1, 0, 0), 0.003067568320475455, 0, 0
(0, 1, 1, 0, 3, 0, 0, 0, 0, 1, 0), 0.0032115004576538206, 0, 0
(0, 1, 1, 0, 3, 0, 0, 0, 0, 0, 1), 0.0030276398742967716, 0, 0
(0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0), 0.0026443023295247667, 0, 0
(0, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0), 0.003465017579148618, 9.976058969978874e-06, 4
(0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 0), 0.0028718977432523923, 0.0004986305661261661, 4
(0, 1, 1, 0, 2, 1, 0, 0, 1, 0, 0), 0.003168234665228571, 0.0023061067581106346, 4
(0, 1, 1, 0, 2, 1, 0, 0, 0, 1, 0), 0.0030192848267655693, 0.0025301014096126696, 4
(0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 1), 0.003051593567382958, 0.0004184034065623457, 4
(0, 1, 1, 0, 2, 0, 2, 0, 0, 0, 0), 0.0033234661838025584, 0, 0
(0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0), 0.003112058982143655, 0.0017254150779422012, 4
(0, 1, 1, 0, 2, 0, 1, 0, 1, 0, 0), 0.00317211649260232, 0.01522466822517563, 4
(0, 1, 1, 0, 2, 0, 1, 0, 0, 1, 0), 0.003548664785907415, 0.017908189799613564, 4
(0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 1), 0.0030644681939248717, 0.008113298196420751, 4
(0, 1, 1, 0, 2, 0, 0, 2, 0, 0, 0), 0.003556315764448353, 0, 0
(0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0), 0.0036165342685886576, 0.009086026465977816, 4
(0, 1, 1, 0, 2, 0, 0, 1, 0, 1, 0), 0.0037568031503762383, 0.018706193576782028, 4
(0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 1), 0.003532835116826109, 0.012387722340306547, 4
(0, 1, 1, 0, 2, 0, 0, 0, 2, 0, 0), 0.003314509259482347, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 1, 1, 0), 0.0032863329295047656, 0.01173225535820616, 4
(0, 1, 1, 0, 2, 0, 0, 0, 1, 0, 1), 0.0030599897317647637, 0.008157502959109709, 4
(0, 1, 1, 0, 2, 0, 0, 0, 0, 2, 0), 0.0036609336338114854, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 1, 1), 0.0035599092195263155, 0.00024602044419456097, 4
(0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 2), 0.0032094851136614156, 0, 0
(0, 1, 1, 0, 1, 3, 0, 0, 0, 0, 0), 0.002870639512382399, 0, 0
(0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0), 0.0033111717920726613, 1.3413941788924145e-05, 4
(0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0), 0.0030992739451861525, 0.0004068389328323391, 4
(0, 1, 1, 0, 1, 2, 0, 0, 1, 0, 0), 0.003448756628985322, 0.0018888723042750281, 4
(0, 1, 1, 0, 1, 2, 0, 0, 0, 1, 0), 0.003187704291862142, 0.0021998162267062283, 4
(0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 1), 0.0034029088576119472, 0.0003201796039273691, 4
(0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0), 0.003562913569252953, 7.739484571466782e-06, 4
(0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.004096988931354746, 0.0025461584906988494, 4
(0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0037411147134156736, 0.04633799339861672, 4
(0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0043110861435256215, 0.043913319197401456, 4
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.0036442436924271886, 0.03782954501780696, 4
(0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0), 0.0035599092195263164, 0.00024602044419419776, 4
(0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0035123800278348575, 0.05918731017590448, 4
(0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0036097926349097816, 0.17571826443058472, 4
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0037286768740118588, 0.18632528897054346, 4
(0, 1, 1, 0, 1, 1, 0, 0, 2, 0, 0), 0.003696019944005507, 0.0013185902861696471, 4
(0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.003760928297523138, 0.04697512131921959, 4
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0036097926349097907, 0.1757182644305844, 4
(0, 1, 1, 0, 1, 1, 0, 0, 0, 2, 0), 0.003696019944005502, 0.0013185902861698503, 4
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.003512380027834858, 0.059187310175905186, 4
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 2), 0.0035599092195263194, 0.0002460204441948282, 4
(0, 1, 1, 0, 1, 0, 3, 0, 0, 0, 0), 0.003122381289562684, 0, 0
(0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0), 0.0027247522687736687, 0.0026959454998568195, 4
(0, 1, 1, 0, 1, 0, 2, 0, 1, 0, 0), 0.0032505428560730826, 0.014065864458343645, 4
(0, 1, 1, 0, 1, 0, 2, 0, 0, 1, 0), 0.003568134412540992, 0.017166137036748255, 4
(0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 1), 0.003154731147030684, 0.007379737152937891, 4
(0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0), 0.002933645765933541, 0.002296755897764522, 4
(0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.0036673085131872056, 0.041271299245780574, 4
(0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0032476520405856158, 0.12414305647497892, 4
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0032476520405856175, 0.12414305647497853, 4
(0, 1, 1, 0, 1, 0, 1, 0, 2, 0, 0), 0.0032460643939129746, 0.014137714820656417, 4
(0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0029262288801639473, 0.09758937279931082, 4
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.002656208978448528, 0.7427241095470344, 4
(0, 1, 1, 0, 1, 0, 1, 0, 0, 2, 0), 0.0038247082875040596, 0.015707808845708916, 4
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.003609792634909787, 0.1757182644305853, 4
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2), 0.0030599897317647646, 0.008157502959109723, 4
(0, 1, 1, 0, 1, 0, 0, 3, 0, 0, 0), 0.0033312747867225607, 0, 0
(0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0), 0.0034425995145386497, 0.010962794941553045, 4
(0, 1, 1, 0, 1, 0, 0, 2, 0, 1, 0), 0.003936498974506801, 0.016960655652135264, 4
(0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 1), 0.003836470029251899, 0.010472359940780544, 4
(0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0), 0.0032292275552186713, 0.012472452363492575, 4
(0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.004300010595313235, 0.0327222841500014, 4
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.0032476520405856192, 0.12414305647497892, 4
(0, 1, 1, 0, 1, 0, 0, 1, 0, 2, 0), 0.003984179352309998, 0.0168157803551995, 4
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0037286768740118544, 0.18632528897054532, 4
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 2), 0.003532835116826109, 0.012387722340306124, 4
(0, 1, 1, 0, 1, 0, 0, 0, 3, 0, 0), 0.0031179028274025814, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 2, 1, 0), 0.0028759132674657404, 0.01616831654436397, 4
(0, 1, 1, 0, 1, 0, 0, 0, 2, 0, 1), 0.003154731147030685, 0.007379737152937398, 4
(0, 1, 1, 0, 1, 0, 0, 0, 1, 2, 0), 0.0031369656045889174, 0.013631229677748364, 4
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.003644243692427185, 0.03782954501780638, 4
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 2), 0.003064468193924873, 0.008113298196420806, 4
(0, 1, 1, 0, 1, 0, 0, 0, 0, 3, 0), 0.003378955164525756, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 2, 1), 0.0034029088576119433, 0.00032017960392746617, 4
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 2), 0.0030515935673829544, 0.0004184034065624721, 4
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 3), 0.003027639874296771, 0, 0
(0, 1, 1, 0, 0, 4, 0, 0, 0, 0, 0), 0.0023262408173401147, 0, 0
(0, 1, 1, 0, 0, 3, 1, 0, 0, 0, 0), 0.0029182009955596036, 0, 0
(0, 1, 1, 0, 0, 3, 0, 1, 0, 0, 0), 0.0033850248726132264, 0, 0
(0, 1, 1, 0, 0, 3, 0, 0, 1, 0, 0), 0.003348090284232208, 0, 0
(0, 1, 1, 0, 0, 3, 0, 0, 0, 1, 0), 0.003379919922750395, 0, 0
(0, 1, 1, 0, 0, 3, 0, 0, 0, 0, 1), 0.003378955164525761, 0, 0
(0, 1, 1, 0, 0, 2, 2, 0, 0, 0, 0), 0.002764592549342742, 0, 0
(0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0), 0.0039879031802811105, 0.00020839332870069253, 4
(0, 1, 1, 0, 0, 2, 1, 0, 1, 0, 0), 0.003058539241118155, 0.016066892162986957, 4
(0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 0), 0.0037206061292609323, 0.02161656152418768, 4
(0, 1, 1, 0, 0, 2, 1, 0, 0, 0, 1), 0.0031369656045889213, 0.013631229677748128, 4
(0, 1, 1, 0, 0, 2, 0, 2, 0, 0, 0), 0.0037598861080079702, 0, 0
(0, 1, 1, 0, 0, 2, 0, 1, 1, 0, 0), 0.0036165342685886563, 0.009086026465977434, 4
(0, 1, 1, 0, 0, 2, 0, 1, 0, 1, 0), 0.0040423217452139225, 0.021306256155514392, 4
(0, 1, 1, 0, 0, 2, 0, 1, 0, 0, 1), 0.003984179352310006, 0.016815780355199334, 4
(0, 1, 1, 0, 0, 2, 0, 0, 2, 0, 0), 0.0036243711266879474, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 1, 1, 0), 0.004150495417933535, 0.016356311215257716, 4
(0, 1, 1, 0, 0, 2, 0, 0, 1, 0, 1), 0.0038247082875040674, 0.01570780884570922, 4
(0, 1, 1, 0, 0, 2, 0, 0, 0, 2, 0), 0.003746590503696728, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 1, 1), 0.0036960199440055066, 0.0013185902861693477, 4
(0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 2), 0.0036609336338114906, 0, 0
(0, 1, 1, 0, 0, 1, 3, 0, 0, 0, 0), 0.0028010807956147937, 0, 0
(0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0), 0.003373220264977364, 0.00042357694503230767, 4
(0, 1, 1, 0, 0, 1, 2, 0, 1, 0, 0), 0.002856443640832164, 0.018097885303786653, 4
(0, 1, 1, 0, 0, 1, 2, 0, 0, 1, 0), 0.0035716562907979355, 0.02256253364066631, 4
(0, 1, 1, 0, 0, 1, 2, 0, 0, 0, 1), 0.0028759132674657456, 0.01616831654436319, 4
(0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0), 0.003963335751146954, 0.00021705537231678123, 4
(0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.004223834823227186, 0.024942669975844437, 4
(0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.004599420537621323, 0.03763628750735319, 4
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.004300010595313239, 0.03272228415000114, 4
(0, 1, 1, 0, 0, 1, 1, 0, 2, 0, 0), 0.0032863329295047664, 0.011732255358205653, 4
(0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.003760928297523136, 0.046975121319219756, 4
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.002926228880163952, 0.09758937279931071, 4
(0, 1, 1, 0, 0, 1, 1, 0, 0, 2, 0), 0.004150495417933533, 0.01635631121525752, 4
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0037609282975231404, 0.04697512131921948, 4
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 2), 0.0032863329295047708, 0.011732255358205403, 4
(0, 1, 1, 0, 0, 1, 0, 3, 0, 0, 0), 0.0033911962817843853, 0, 0
(0, 1, 1, 0, 0, 1, 0, 2, 1, 0, 0), 0.003162077550781897, 0.013686560210381353, 4
(0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 0), 0.00405359810424791, 0.020978502864305103, 4
(0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 1), 0.003936498974506805, 0.01696065565213529, 4
(0, 1, 1, 0, 0, 1, 0, 1, 2, 0, 0), 0.0030018513532849094, 0.015399352668117565, 4
(0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0045994205376213215, 0.03763628750735304, 4
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0032476520405856184, 0.12414305647497864, 4
(0, 1, 1, 0, 0, 1, 0, 1, 0, 2, 0), 0.00404232174521392, 0.021306256155514416, 4
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.0036097926349097846, 0.17571826443058608, 4
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 2), 0.003756803150376243, 0.018706193576782056, 4
(0, 1, 1, 0, 0, 1, 0, 0, 3, 0, 0), 0.0032309700842873984, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 2, 1, 0), 0.003571656290797937, 0.022562533640666273, 4
(0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 1), 0.003568134412540999, 0.01716613703674854, 4
(0, 1, 1, 0, 0, 1, 0, 0, 1, 2, 0), 0.0037206061292609336, 0.021616561524187557, 4
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.004311086143525627, 0.04391331919740167, 4
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 2), 0.0035486647859074233, 0.017908189799613578, 4
(0, 1, 1, 0, 0, 1, 0, 0, 0, 3, 0), 0.003379919922750395, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 1), 0.003187704291862145, 0.002199816226706759, 4
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 2), 0.0030192848267655737, 0.002530101409612123, 4
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 3), 0.003211500457653825, 0, 0
(0, 1, 1, 0, 0, 0, 4, 0, 0, 0, 0), 0.0022676807173677084, 0, 0
(0, 1, 1, 0, 0, 0, 3, 1, 0, 0, 0), 0.0027703419573094786, 0, 0
(0, 1, 1, 0, 0, 0, 3, 0, 1, 0, 0), 0.003145994683946216, 0, 0
(0, 1, 1, 0, 0, 0, 3, 0, 0, 1, 0), 0.0032309700842873984, 0, 0
(0, 1, 1, 0, 0, 0, 3, 0, 0, 0, 1), 0.003117902827402586, 0, 0
(0, 1, 1, 0, 0, 0, 2, 2, 0, 0, 0), 0.0027062005773176912, 0, 0
(0, 1, 1, 0, 0, 0, 2, 1, 1, 0, 0), 0.0035654853262812613, 0.0009178579365620767, 4
(0, 1, 1, 0, 0, 0, 2, 1, 0, 1, 0), 0.003001851353284913, 0.015399352668117285, 4
(0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 1), 0.003229227555218676, 0.012472452363492613, 4
(0, 1, 1, 0, 0, 0, 2, 0, 2, 0, 0), 0.0033958602260331797, 0, 0
(0, 1, 1, 0, 0, 0, 2, 0, 1, 1, 0), 0.003286332929504769, 0.011732255358205868, 4
(0, 1, 1, 0, 0, 0, 2, 0, 1, 0, 1), 0.003246064393912984, 0.014137714820656101, 4
(0, 1, 1, 0, 0, 0, 2, 0, 0, 2, 0), 0.003624371126687948, 0, 0
(0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 1), 0.003696019944005513, 0.001318590286169798, 4
(0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 2), 0.0033145092594823533, 0, 0
(0, 1, 1, 0, 0, 0, 1, 3, 0, 0, 0), 0.002893633566425448, 0, 0
(0, 1, 1, 0, 0, 0, 1, 2, 1, 0, 0), 0.0033131242087604896, 0.0014888480482622673, 4
(0, 1, 1, 0, 0, 0, 1, 2, 0, 1, 0), 0.0031620775507818968, 0.013686560210381215, 4
(0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 1), 0.0034425995145386536, 0.010962794941553198, 4
(0, 1, 1, 0, 0, 0, 1, 1, 2, 0, 0), 0.00356548532628126, 0.0009178579365620836, 4
(0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.004223834823227187, 0.024942669975844687, 4
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.003667308513187209, 0.04127129924578038, 4
(0, 1, 1, 0, 0, 0, 1, 1, 0, 2, 0), 0.003616534268588657, 0.009086026465977379, 4
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.003512380027834861, 0.05918731017590506, 4
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 2), 0.00361653426858866, 0.009086026465977455, 4
(0, 1, 1, 0, 0, 0, 1, 0, 3, 0, 0), 0.003145994683946217, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 2, 1, 0), 0.0028564436408321688, 0.018097885303787167, 4
(0, 1, 1, 0, 0, 0, 1, 0, 2, 0, 1), 0.003250542856073092, 0.014065864458343527, 4
(0, 1, 1, 0, 0, 0, 1, 0, 1, 2, 0), 0.0030585392411181574, 0.01606689216298636, 4
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.0037411147134156796, 0.046337993398616564, 4
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 2), 0.0031721164926023305, 0.015224668225175753, 4
(0, 1, 1, 0, 0, 0, 1, 0, 0, 3, 0), 0.0033480902842322074, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 1), 0.003448756628985328, 0.001888872304274802, 4
(0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 2), 0.003168234665228576, 0.0023061067581106407, 4
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 3), 0.00306756832047546, 0, 0
(0, 1, 1, 0, 0, 0, 0, 4, 0, 0, 0), 0.0023293265219256946, 0, 0
(0, 1, 1, 0, 0, 0, 0, 3, 1, 0, 0), 0.002893633566425444, 0, 0
(0, 1, 1, 0, 0, 0, 0, 3, 0, 1, 0), 0.003391196281784382, 0, 0
(0, 1, 1, 0, 0, 0, 0, 3, 0, 0, 1), 0.00333127478672256, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 2, 0, 0), 0.0027062005773176865, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 1, 1, 0), 0.003963335751146945, 0.00021705537231672537, 4
(0, 1, 1, 0, 0, 0, 0, 2, 1, 0, 1), 0.0029336457659335405, 0.0022967558977645933, 4
(0, 1, 1, 0, 0, 0, 0, 2, 0, 2, 0), 0.0037598861080079646, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 0, 1, 1), 0.0035599092195263125, 0.00024602044419471547, 4
(0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 2), 0.0035563157644483514, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 3, 0, 0), 0.002770341957309476, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 2, 1, 0), 0.0033732202649773583, 0.0004235769450324366, 4
(0, 1, 1, 0, 0, 0, 0, 1, 2, 0, 1), 0.0027247522687736704, 0.002695945499856689, 4
(0, 1, 1, 0, 0, 0, 0, 1, 1, 2, 0), 0.003987903180281105, 0.00020839332870070253, 4
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.004096988931354742, 0.0025461584906987106, 4
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 2), 0.0031120589821436576, 0.0017254150779422845, 4
(0, 1, 1, 0, 0, 0, 0, 1, 0, 3, 0), 0.003385024872613221, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 2, 1), 0.00309927394518615, 0.0004068389328320833, 4
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 2), 0.002871897743252391, 0.0004986305661261428, 4
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 3), 0.0031576486706794645, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 4, 0, 0), 0.00226768071736771, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 3, 1, 0), 0.0028010807956147968, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 3, 0, 1), 0.0031223812895626924, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 2, 0), 0.0027645925493427455, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 1, 1), 0.00356291356925296, 7.739484571626268e-06, 4
(0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 2), 0.0033234661838025675, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 3, 0), 0.002918200995559606, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 2, 1), 0.0033111717920726656, 1.3413941788913305e-05, 4
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 2), 0.0034650175791486235, 9.976058970316925e-06, 4
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 3), 0.003072046782635566, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 4, 0), 0.0023262408173401147, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 3, 1), 0.002870639512382399, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 2), 0.0026443023295247684, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 3), 0.002703184805510464, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 4), 0.002242513463904148, 0, 0
(0, 1, 0, 5, 0, 0, 0, 0, 0, 0, 0), 0.00115846107399441, 0, 0
(0, 1, 0, 4, 1, 0, 0, 0, 0, 0, 0), 0.002058017751650144, 0, 0
(0, 1, 0, 4, 0, 1, 0, 0, 0, 0, 0), 0.0023142015865753184, 0, 0
(0, 1, 0, 4, 0, 0, 1, 0, 0, 0, 0), 0.00228694451644098, 0, 0
(0, 1, 0, 4, 0, 0, 0, 1, 0, 0, 0), 0.0023111103199956627, 0, 0
(0, 1, 0, 4, 0, 0, 0, 0, 1, 0, 0), 0.002307220340219636, 0, 0
(0, 1, 0, 4, 0, 0, 0, 0, 0, 1, 0), 0.0023016049103789194, 0, 0
(0, 1, 0, 4, 0, 0, 0, 0, 0, 0, 1), 0.0023128180753066367, 0, 0
(0, 1, 0, 3, 2, 0, 0, 0, 0, 0, 0), 0.0020143355495270015, 0, 0
(0, 1, 0, 3, 1, 1, 0, 0, 0, 0, 0), 0.0030740607266922237, 0, 0
(0, 1, 0, 3, 1, 0, 1, 0, 0, 0, 0), 0.0025404655568392184, 0, 0
(0, 1, 0, 3, 1, 0, 0, 1, 0, 0, 0), 0.0028770463309466554, 0, 0
(0, 1, 0, 3, 1, 0, 0, 0, 1, 0, 0), 0.00262344102205688, 0, 0
(0, 1, 0, 3, 1, 0, 0, 0, 0, 1, 0), 0.0028293659531434586, 0, 0
(0, 1, 0, 3, 1, 0, 0, 0, 0, 0, 1), 0.0026352069721051353, 0, 0
(0, 1, 0, 3, 0, 2, 0, 0, 0, 0, 0), 0.002789070512207179, 0, 0
(0, 1, 0, 3, 0, 1, 1, 0, 0, 0, 0), 0.0030720467826355637, 0, 0
(0, 1, 0, 3, 0, 1, 0, 1, 0, 0, 0), 0.0033194126442344834, 0, 0
(0, 1, 0, 3, 0, 1, 0, 0, 1, 0, 0), 0.0032851849748233536, 0, 0
(0, 1, 0, 3, 0, 1, 0, 0, 0, 1, 0), 0.003285184974823354, 0, 0
(0, 1, 0, 3, 0, 1, 0, 0, 0, 0, 1), 0.0033194126442344773, 0, 0
(0, 1, 0, 3, 0, 0, 2, 0, 0, 0, 0), 0.0027060026418788225, 0, 0
(0, 1, 0, 3, 0, 0, 1, 1, 0, 0, 0), 0.0033850248726132225, 0, 0
(0, 1, 0, 3, 0, 0, 1, 0, 1, 0, 0), 0.0032278258038069773, 0, 0
(0, 1, 0, 3, 0, 0, 1, 0, 0, 1, 0), 0.003314568656617785, 0, 0
(0, 1, 0, 3, 0, 0, 1, 0, 0, 0, 1), 0.003244140855602131, 0, 0
(0, 1, 0, 3, 0, 0, 0, 2, 0, 0, 0), 0.002778500052542871, 0, 0
(0, 1, 0, 3, 0, 0, 0, 1, 1, 0, 0), 0.0031459946839462126, 0, 0
(0, 1, 0, 3, 0, 0, 0, 1, 0, 1, 0), 0.003276157410916341, 0, 0
(0, 1, 0, 3, 0, 0, 0, 1, 0, 0, 1), 0.0032924724627114922, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 2, 0, 0), 0.0027681267731401314, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 1, 1, 0), 0.0033911962817843875, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 1, 0, 1), 0.003305450151523113, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 2, 0), 0.0027450970257133257, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 1, 1), 0.0031223812895626864, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 2), 0.0027853811488240303, 0, 0
(0, 1, 0, 2, 3, 0, 0, 0, 0, 0, 0), 0.0020010462928719067, 0, 0
(0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0), 0.0029679437179068067, 0, 0
(0, 1, 0, 2, 2, 0, 1, 0, 0, 0, 0), 0.002146274373672645, 0, 0
(0, 1, 0, 2, 2, 0, 0, 1, 0, 0, 0), 0.0027543057692842455, 0, 0
(0, 1, 0, 2, 2, 0, 0, 0, 1, 0, 0), 0.0022511515969400506, 0, 0
(0, 1, 0, 2, 2, 0, 0, 0, 0, 1, 0), 0.002702121636466023, 0, 0
(0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 1), 0.002252863036562802, 0, 0
(0, 1, 0, 2, 1, 2, 0, 0, 0, 0, 0), 0.0037550455963962924, 0, 0
(0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0), 0.00322771987429924, 8.598022120875124e-07, 4
(0, 1, 0, 2, 1, 1, 0, 1, 0, 0, 0), 0.003884997546745696, 2.0244144677516706e-05, 4
(0, 1, 0, 2, 1, 1, 0, 0, 1, 0, 0), 0.003557362040903298, 0.00022619646085989304, 4
(0, 1, 0, 2, 1, 1, 0, 0, 0, 1, 0), 0.0038094068679964243, 0.0002663177013121887, 4
(0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 1), 0.0035960496195383282, 7.395556167625028e-05, 4
(0, 1, 0, 2, 1, 0, 2, 0, 0, 0, 0), 0.0028477150619830925, 0, 0
(0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 0), 0.003099273945186149, 0.00040683893283263207, 4
(0, 1, 0, 2, 1, 0, 1, 0, 1, 0, 0), 0.0024027242411584, 0.024641225194705154, 4
(0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 0), 0.003047632413351784, 0.024900885738799897, 4
(0, 1, 0, 2, 1, 0, 1, 0, 0, 0, 1), 0.0024190392929535546, 0.023908121680936728, 4
(0, 1, 0, 2, 1, 0, 0, 2, 0, 0, 0), 0.0035282438682587417, 0, 0
(0, 1, 0, 2, 1, 0, 0, 1, 1, 0, 0), 0.002856443640832164, 0.018097885303787416, 4
(0, 1, 0, 2, 1, 0, 0, 1, 0, 1, 0), 0.0034989766488356753, 0.03040264113093796, 4
(0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 1), 0.0031306120868698595, 0.03367021674706907, 4
(0, 1, 0, 2, 1, 0, 0, 0, 2, 0, 0), 0.0030173097363624902, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 1, 1, 0), 0.003162077550781899, 0.013686560210381159, 4
(0, 1, 0, 2, 1, 0, 0, 0, 1, 0, 1), 0.0025887989033066107, 0.04071668887737646, 4
(0, 1, 0, 2, 1, 0, 0, 0, 0, 2, 0), 0.003432883112652346, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1), 0.002724752268773665, 0.0026959454998568516, 4
(0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 2), 0.0030371978925149293, 0, 0
(0, 1, 0, 2, 0, 3, 0, 0, 0, 0, 0), 0.002788148171361396, 0, 0
(0, 1, 0, 2, 0, 2, 1, 0, 0, 0, 0), 0.0029910169200001225, 0, 0
(0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 0), 0.0036558369413538057, 0, 0
(0, 1, 0, 2, 0, 2, 0, 0, 1, 0, 0), 0.003574639502472994, 0, 0
(0, 1, 0, 2, 0, 2, 0, 0, 0, 1, 0), 0.00361003616570911, 0, 0
(0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 1), 0.003645440184376167, 0, 0
(0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 0), 0.0029053557298210843, 0, 0
(0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0), 0.003886917651123041, 5.032410709368963e-05, 4
(0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 0), 0.0030644681939248734, 0.008113298196420841, 4
(0, 1, 0, 2, 0, 1, 1, 0, 0, 1, 0), 0.0035486647859074216, 0.01790818979961387, 4
(0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 1), 0.003172116492602321, 0.015224668225175823, 4
(0, 1, 0, 2, 0, 1, 0, 2, 0, 0, 0), 0.0036426731618388157, 0, 0
(0, 1, 0, 2, 0, 1, 0, 1, 1, 0, 0), 0.003250542856073085, 0.014065864458343541, 4
(0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 0), 0.00373236428386576, 0.20090511298009148, 4
(0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 1), 0.0037486793356609144, 0.1960237123779879, 4
(0, 1, 0, 2, 0, 1, 0, 0, 2, 0, 0), 0.0035536957634059486, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 1, 1, 0), 0.00405359810424792, 0.020978502864304742, 4
(0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 1), 0.0037323642838657596, 0.20090511298009162, 4
(0, 1, 0, 2, 0, 1, 0, 0, 0, 2, 0), 0.003553695763405948, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 1, 1), 0.003250542856073082, 0.01406586445834385, 4
(0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 2), 0.0036426731618388088, 0, 0
(0, 1, 0, 2, 0, 0, 3, 0, 0, 0, 0), 0.0027024869811823537, 0, 0
(0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 0), 0.0036061214938493797, 0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 1, 0, 0), 0.003480443220050851, 0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 0, 1, 0), 0.0036725270434146756, 0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 1), 0.0034948966071114747, 0, 0
(0, 1, 0, 2, 0, 0, 1, 2, 0, 0, 0), 0.0036786189045134275, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 1, 0, 0), 0.003893527251023421, 0.000610812054709479, 4
(0, 1, 0, 2, 0, 0, 1, 1, 0, 1, 0), 0.003984179352310003, 0.016815780355199834, 4
(0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 1), 0.004042321745213919, 0.021306256155515117, 4
(0, 1, 0, 2, 0, 0, 1, 0, 2, 0, 0), 0.0035451606711628444, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 0), 0.0039364989745068095, 0.016960655652135243, 4
(0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 1), 0.003657092495233415, 0.24385474473387175, 4
(0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 0), 0.003701847831290552, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 1), 0.003568134412540996, 0.017166137036748182, 4
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 2), 0.0035777907747531557, 0, 0
(0, 1, 0, 2, 0, 0, 0, 3, 0, 0, 0), 0.002774984391846401, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 1, 0, 0), 0.0030741952715094283, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 0, 1, 0), 0.0035883372939510124, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 0, 0, 1), 0.003567394017775515, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 0), 0.0030664153119573734, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0), 0.003916640199692457, 0.0006127700003378085, 4
(0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 1), 0.003246064393912964, 0.014137714820656873, 4
(0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 0), 0.003545160671162839, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 1), 0.0031547311470306702, 0.007379737152937958, 4
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 2), 0.0035777907747531466, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 3, 0, 0), 0.002767204432294348, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 2, 1, 0), 0.003658555230394295, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 1), 0.0036244964453091195, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 2, 0), 0.003623158567158177, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 1, 1), 0.00391318517463049, 4.8675200331281e-05, 4
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 2), 0.003642673161838807, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 3, 0), 0.0027318077690582313, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 2, 1), 0.002983624512749126, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 2), 0.0030371978925149306, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 3), 0.0027853811488240303, 0, 0
(0, 1, 0, 1, 4, 0, 0, 0, 0, 0, 0), 0.0020380838666675025, 0, 0
(0, 1, 0, 1, 3, 1, 0, 0, 0, 0, 0), 0.0026920470162858814, 0, 0
(0, 1, 0, 1, 3, 0, 1, 0, 0, 0, 0), 0.0025404655568392184, 0, 0
(0, 1, 0, 1, 3, 0, 0, 1, 0, 0, 0), 0.0028434492399588437, 0, 0
(0, 1, 0, 1, 3, 0, 0, 0, 1, 0, 0), 0.002582396902835667, 0, 0
(0, 1, 0, 1, 3, 0, 0, 0, 0, 1, 0), 0.0028441004692650092, 0, 0
(0, 1, 0, 1, 3, 0, 0, 0, 0, 0, 1), 0.0025729128722844106, 0, 0
(0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0), 0.003221892800752066, 0, 0
(0, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0), 0.003350008593139123, 1.2479421508036417e-06, 4
(0, 1, 0, 1, 2, 1, 0, 1, 0, 0, 0), 0.0034090341424700583, 3.8053723671215695e-05, 4
(0, 1, 0, 1, 2, 1, 0, 0, 1, 0, 0), 0.0033250898903565782, 0.00037702498332268863, 4
(0, 1, 0, 1, 2, 1, 0, 0, 0, 1, 0), 0.003428184878986708, 0.0004676075698067796, 4
(0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 1), 0.003299782039393254, 0.00012720941015978318, 4
(0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0), 0.0028875828319483757, 0, 0
(0, 1, 0, 1, 2, 0, 1, 1, 0, 0, 0), 0.0028718977432523893, 0.0004986305661260752, 4
(0, 1, 0, 1, 2, 0, 1, 0, 1, 0, 0), 0.002419039292953559, 0.02390812168093662, 4
(0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 0), 0.0030476324133517836, 0.02490088573880009, 4
(0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 1), 0.002402724241158398, 0.024641225194705154, 4
(0, 1, 0, 1, 2, 0, 0, 2, 0, 0, 0), 0.0035177160017423074, 0, 0
(0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0), 0.0030585392411181553, 0.016066892162986582, 4
(0, 1, 0, 1, 2, 0, 0, 1, 0, 1, 0), 0.0035521224106586664, 0.033006912273497765, 4
(0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 1), 0.0031674427968976975, 0.038164112293384934, 4
(0, 1, 0, 1, 2, 0, 0, 0, 2, 0, 0), 0.0029956113274959544, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 1, 1, 0), 0.0030018513532849103, 0.015399352668116659, 4
(0, 1, 0, 1, 2, 0, 0, 0, 1, 0, 1), 0.002513527114674267, 0.04722471094628389, 4
(0, 1, 0, 1, 2, 0, 0, 0, 0, 2, 0), 0.0034948526567999583, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 1, 1), 0.002933645765933536, 0.0022967558977649363, 4
(0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 2), 0.0029836245127491247, 0, 0
(0, 1, 0, 1, 1, 3, 0, 0, 0, 0, 0), 0.003241515433564161, 0, 0
(0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0), 0.003444750008405045, 1.0822369425134512e-06, 4
(0, 1, 0, 1, 1, 2, 0, 1, 0, 0, 0), 0.003884997546745697, 2.024414467746115e-05, 4
(0, 1, 0, 1, 1, 2, 0, 0, 1, 0, 0), 0.003986833843123049, 0.00018121553159058793, 4
(0, 1, 0, 1, 1, 2, 0, 0, 0, 1, 0), 0.0038765568724331984, 0.00025393442746695114, 4
(0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 1), 0.004032319318631961, 5.879187518747167e-05, 4
(0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0), 0.0032308744491376554, 8.019465457770052e-07, 4
(0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.004696121620758349, 0.0003874545337104779, 4
(0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0035796850546399653, 0.05322766492508026, 4
(0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.004451207217616574, 0.05041219861499546, 4
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.0036654805274160627, 0.07116811342395567, 4
(0, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0), 0.004022437277707296, 1.5130165346143934e-05, 4
(0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.003741114713415674, 0.04633799339861638, 4
(0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.004342616974676857, 0.3687350587526761, 4
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.004342616974676856, 0.36873505875267615, 4
(0, 1, 0, 1, 1, 1, 0, 0, 2, 0, 0), 0.0038632212369614713, 0.00014833540996293435, 4
(0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.004599420537621327, 0.03763628750735294, 4
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0041268617145863015, 0.38277825674174665, 4
(0, 1, 0, 1, 1, 1, 0, 0, 0, 2, 0), 0.0039663162255916, 0.0001899550070095276, 4
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0036673085131872026, 0.041271299245780727, 4
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2), 0.003913185174630492, 4.8675200331216274e-05, 4
(0, 1, 0, 1, 1, 0, 3, 0, 0, 0, 0), 0.003027639874296766, 0, 0
(0, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0), 0.0030515935673829505, 0.00041840340656271185, 4
(0, 1, 0, 1, 1, 0, 2, 0, 1, 0, 0), 0.0030644681939248704, 0.0081132981964213, 4
(0, 1, 0, 1, 1, 0, 2, 0, 0, 1, 0), 0.003532835116826108, 0.0123877223403068, 4
(0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 1), 0.00305998973176476, 0.00815750295910967, 4
(0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0), 0.0034029088576119407, 0.000320179603927631, 4
(0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.0036442436924271856, 0.03782954501780702, 4
(0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.003728676874011853, 0.18632528897054515, 4
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.003609792634909781, 0.17571826443058566, 4
(0, 1, 0, 1, 1, 0, 1, 0, 2, 0, 0), 0.003154731147030682, 0.007379737152937657, 4
(0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0032476520405856205, 0.12414305647497847, 4
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0026562089784485246, 0.7427241095470365, 4
(0, 1, 0, 1, 1, 0, 1, 0, 0, 2, 0), 0.0038364700292518993, 0.01047235994078035, 4
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0032476520405856166, 0.12414305647497959, 4
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 2), 0.0031547311470306798, 0.007379737152937899, 4
(0, 1, 0, 1, 1, 0, 0, 3, 0, 0, 0), 0.003378955164525757, 0, 0
(0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0), 0.0031369656045889165, 0.013631229677748404, 4
(0, 1, 0, 1, 1, 0, 0, 2, 0, 1, 0), 0.003984179352309996, 0.016815780355199556, 4
(0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 1), 0.003824708287504055, 0.01570780884570914, 4
(0, 1, 0, 1, 1, 0, 0, 1, 2, 0, 0), 0.002875913267465739, 0.016168316544363688, 4
(0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.004300010595313234, 0.0327222841500009, 4
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.0029262288801639425, 0.09758937279931115, 4
(0, 1, 0, 1, 1, 0, 0, 1, 0, 2, 0), 0.003936498974506798, 0.016960655652135257, 4
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.0032476520405856097, 0.12414305647497909, 4
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 2), 0.003568134412540986, 0.01716613703674892, 4
(0, 1, 0, 1, 1, 0, 0, 0, 3, 0, 0), 0.0031179028274025814, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 2, 1, 0), 0.0032292275552186704, 0.012472452363492448, 4
(0, 1, 0, 1, 1, 0, 0, 0, 2, 0, 1), 0.003246064393912971, 0.014137714820656306, 4
(0, 1, 0, 1, 1, 0, 0, 0, 1, 2, 0), 0.00344259951453865, 0.01096279494155306, 4
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.003667308513187202, 0.04127129924578053, 4
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 2), 0.00325054285607308, 0.014065864458343638, 4
(0, 1, 0, 1, 1, 0, 0, 0, 0, 3, 0), 0.0033312747867225586, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 1), 0.0029336457659335353, 0.0022967558977652156, 4
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 2), 0.0027247522687736656, 0.0026959454998570797, 4
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 3), 0.003122381289562684, 0, 0
(0, 1, 0, 1, 0, 4, 0, 0, 0, 0, 0), 0.002312818075306644, 0, 0
(0, 1, 0, 1, 0, 3, 1, 0, 0, 0, 0), 0.002635206972105144, 0, 0
(0, 1, 0, 1, 0, 3, 0, 1, 0, 0, 0), 0.003319412644234486, 0, 0
(0, 1, 0, 1, 0, 3, 0, 0, 1, 0, 0), 0.0032441408556021407, 0, 0
(0, 1, 0, 1, 0, 3, 0, 0, 0, 1, 0), 0.0032924724627115057, 0, 0
(0, 1, 0, 1, 0, 3, 0, 0, 0, 0, 1), 0.0033054501515231214, 0, 0
(0, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0), 0.0022528630365628048, 0, 0
(0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0), 0.003596049619538332, 7.395556167586446e-05, 4
(0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 0), 0.002419039292953561, 0.02390812168093695, 4
(0, 1, 0, 1, 0, 2, 1, 0, 0, 1, 0), 0.003130612086869868, 0.03367021674706904, 4
(0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 1), 0.0025887989033066146, 0.04071668887737615, 4
(0, 1, 0, 1, 0, 2, 0, 2, 0, 0, 0), 0.0036454401843761704, 0, 0
(0, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0), 0.0031721164926023244, 0.015224668225176072, 4
(0, 1, 0, 1, 0, 2, 0, 1, 0, 1, 0), 0.0037486793356609183, 0.19602371237798652, 4
(0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 1), 0.003732364283865759, 0.20090511298009242, 4
(0, 1, 0, 1, 0, 2, 0, 0, 2, 0, 0), 0.0034948966071114817, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 1, 1, 0), 0.004042321745213929, 0.021306256155514534, 4
(0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 1), 0.0036570924952334175, 0.24385474473387156, 4
(0, 1, 0, 1, 0, 2, 0, 0, 0, 2, 0), 0.0035673940177755282, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 1, 1), 0.0032460643939129746, 0.014137714820656441, 4
(0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 2), 0.0036244964453091234, 0, 0
(0, 1, 0, 1, 0, 1, 3, 0, 0, 0, 0), 0.0025729128722844115, 0, 0
(0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0), 0.0032997820393932563, 0.00012720941015978345, 4
(0, 1, 0, 1, 0, 1, 2, 0, 1, 0, 0), 0.0024027242411584016, 0.024641225194704602, 4
(0, 1, 0, 1, 0, 1, 2, 0, 0, 1, 0), 0.0031674427968977023, 0.03816411229338472, 4
(0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 1), 0.00251352711467427, 0.047224710946283444, 4
(0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0), 0.004032319318631963, 5.8791875187638296e-05, 4
(0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0036654805274160644, 0.071168113423956, 4
(0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.00434261697467686, 0.3687350587526745, 4
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0041268617145863, 0.3827782567417472, 4
(0, 1, 0, 1, 0, 1, 1, 0, 2, 0, 0), 0.0030599897317647637, 0.00815750295910942, 4
(0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.003609792634909788, 0.1757182644305831, 4
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0026562089784485255, 0.7427241095470344, 4
(0, 1, 0, 1, 0, 1, 1, 0, 0, 2, 0), 0.0038247082875040644, 0.015707808845708778, 4
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.002926228880163947, 0.09758937279931026, 4
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 2), 0.0032460643939129764, 0.014137714820656804, 4
(0, 1, 0, 1, 0, 1, 0, 3, 0, 0, 0), 0.0033054501515231193, 0, 0
(0, 1, 0, 1, 0, 1, 0, 2, 1, 0, 0), 0.0025887989033066133, 0.04071668887737626, 4
(0, 1, 0, 1, 0, 1, 0, 2, 0, 1, 0), 0.0037323642838657575, 0.2009051129800911, 4
(0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 1), 0.003657092495233412, 0.24385474473387236, 4
(0, 1, 0, 1, 0, 1, 0, 1, 2, 0, 0), 0.002513527114674269, 0.04722471094628378, 4
(0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.004126861714586299, 0.38277825674174537, 4
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.002656208978448519, 0.7427241095470365, 4
(0, 1, 0, 1, 0, 1, 0, 1, 0, 2, 0), 0.003657092495233412, 0.24385474473387125, 4
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.0026562089784485177, 0.7427241095470372, 4
(0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 2), 0.003657092495233409, 0.2438547447338721, 4
(0, 1, 0, 1, 0, 1, 0, 0, 3, 0, 0), 0.0032301783628907767, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 0), 0.003821325953701198, 0.0363794704218751, 4
(0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 1), 0.0036570924952334157, 0.24385474473387173, 4
(0, 1, 0, 1, 0, 1, 0, 0, 1, 2, 0), 0.0038213259537011974, 0.03637947042187513, 4
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.004126861714586299, 0.38277825674174676, 4
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 2), 0.003732364283865759, 0.2009051129800913, 4
(0, 1, 0, 1, 0, 1, 0, 0, 0, 3, 0), 0.003230178362890774, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 2, 1), 0.002513527114674268, 0.04722471094628422, 4
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 2), 0.0025887989033066133, 0.04071668887737696, 4
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 3), 0.003305450151523114, 0, 0
(0, 1, 0, 1, 0, 0, 4, 0, 0, 0, 0), 0.002281671025396276, 0, 0
(0, 1, 0, 1, 0, 0, 3, 1, 0, 0, 0), 0.003023145064089406, 0, 0
(0, 1, 0, 1, 0, 0, 3, 0, 1, 0, 0), 0.0032278258038069786, 0, 0
(0, 1, 0, 1, 0, 0, 3, 0, 0, 1, 0), 0.00332930317273934, 0, 0
(0, 1, 0, 1, 0, 0, 3, 0, 0, 0, 1), 0.0032301783628907767, 0, 0
(0, 1, 0, 1, 0, 0, 2, 2, 0, 0, 0), 0.0031463461738171104, 0, 0
(0, 1, 0, 1, 0, 0, 2, 1, 1, 0, 0), 0.003964981017221692, 0.0007723934097049434, 4
(0, 1, 0, 1, 0, 0, 2, 1, 0, 1, 0), 0.003552122410658673, 0.03300691227349721, 4
(0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1), 0.0038213259537011957, 0.036379470421874706, 4
(0, 1, 0, 1, 0, 0, 2, 0, 2, 0, 0), 0.003555707653252255, 0, 0
(0, 1, 0, 1, 0, 0, 2, 0, 1, 1, 0), 0.00375680315037625, 0.01870619357678163, 4
(0, 1, 0, 1, 0, 0, 2, 0, 1, 0, 1), 0.003657092495233422, 0.2438547447338711, 4
(0, 1, 0, 1, 0, 0, 2, 0, 0, 2, 0), 0.00373449658756229, 0, 0
(0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 1), 0.003824708287504067, 0.015707808845708916, 4
(0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 2), 0.003567394017775529, 0, 0
(0, 1, 0, 1, 0, 0, 1, 3, 0, 0, 0), 0.0030714766711987724, 0, 0
(0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0), 0.0033979784797211416, 0.0014824256003257653, 4
(0, 1, 0, 1, 0, 0, 1, 2, 0, 1, 0), 0.003498976648835676, 0.030402641130938244, 4
(0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 1), 0.0038213259537011922, 0.03637947042187526, 4
(0, 1, 0, 1, 0, 0, 1, 1, 2, 0, 0), 0.0036026592194387127, 0.0009160547947748838, 4
(0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.004802272263728354, 0.05093592096659924, 4
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.004126861714586298, 0.38277825674174665, 4
(0, 1, 0, 1, 0, 0, 1, 1, 0, 2, 0), 0.003756803150376242, 0.01870619357678201, 4
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.003609792634909783, 0.17571826443058608, 4
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 2), 0.004042321745213921, 0.02130625615551404, 4
(0, 1, 0, 1, 0, 0, 1, 0, 3, 0, 0), 0.0032761574109163457, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 2, 1, 0), 0.0034989766488356835, 0.030402641130937536, 4
(0, 1, 0, 1, 0, 0, 1, 0, 2, 0, 1), 0.003732364283865764, 0.2009051129800917, 4
(0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0), 0.0035521224106586768, 0.0330069122734976, 4
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.004342616974676864, 0.36873505875267615, 4
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 2), 0.003748679335660922, 0.19602371237798757, 4
(0, 1, 0, 1, 0, 0, 1, 0, 0, 3, 0), 0.003329303172739339, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 2, 1), 0.003167442796897706, 0.03816411229338482, 4
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 2), 0.0031306120868698707, 0.03367021674706876, 4
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 3), 0.0032924724627115018, 0, 0
(0, 1, 0, 1, 0, 0, 0, 4, 0, 0, 0), 0.0023058368289509586, 0, 0
(0, 1, 0, 1, 0, 0, 0, 3, 1, 0, 0), 0.002660823266306425, 0, 0
(0, 1, 0, 1, 0, 0, 0, 3, 0, 1, 0), 0.0032761574109163383, 0, 0
(0, 1, 0, 1, 0, 0, 0, 3, 0, 0, 1), 0.003230178362890767, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 2, 0, 0), 0.0023492051675871014, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 0), 0.003602659219438708, 0.0009160547947751177, 4
(0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 1), 0.0025135271146742607, 0.04722471094628422, 4
(0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 0), 0.0035557076532522465, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 1), 0.003059989731764749, 0.008157502959110028, 4
(0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 2), 0.0034948966071114665, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 3, 0, 0), 0.0026608232663064262, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 2, 1, 0), 0.003397978479721138, 0.001482425600325266, 4
(0, 1, 0, 1, 0, 0, 0, 1, 2, 0, 1), 0.002588798903306607, 0.040716688877376596, 4
(0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 0), 0.003964981017221686, 0.0007723934097048879, 4
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0036654805274160557, 0.07116811342395708, 4
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 2), 0.0031721164926023122, 0.015224668225175923, 4
(0, 1, 0, 1, 0, 0, 0, 1, 0, 3, 0), 0.003227825803806972, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 2, 1), 0.002402724241158391, 0.02464122519470538, 4
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 2), 0.002419039292953549, 0.023908121680937172, 4
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 3), 0.003244140855602126, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 4, 0, 0), 0.002305836828950959, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 3, 1, 0), 0.0030714766711987715, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 3, 0, 1), 0.003305450151523117, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 2, 0), 0.0031463461738171087, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 1), 0.004032319318631956, 5.8791875187638256e-05, 4
(0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 2), 0.0036454401843761634, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 3, 0), 0.003023145064089406, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 2, 1), 0.0032997820393932515, 0.0001272094101599496, 4
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 2), 0.0035960496195383256, 7.395556167618528e-05, 4
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 3), 0.0033194126442344755, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 4, 0), 0.002281671025396277, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 3, 1), 0.0025729128722844124, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 2), 0.002252863036562804, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 3), 0.0026352069721051357, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 4), 0.002312818075306636, 0, 0
(0, 1, 0, 0, 5, 0, 0, 0, 0, 0, 0), 0.0011518164456668634, 0, 0
(0, 1, 0, 0, 4, 1, 0, 0, 0, 0, 0), 0.0021231947313721474, 0, 0
(0, 1, 0, 0, 4, 0, 1, 0, 0, 0, 0), 0.0022869445164409798, 0, 0
(0, 1, 0, 0, 4, 0, 0, 1, 0, 0, 0), 0.0022943117745017573, 0, 0
(0, 1, 0, 0, 4, 0, 0, 0, 1, 0, 0), 0.0022866982806090293, 0, 0
(0, 1, 0, 0, 4, 0, 0, 0, 0, 1, 0), 0.0023089721684396935, 0, 0
(0, 1, 0, 0, 4, 0, 0, 0, 0, 0, 1), 0.0022816710253962765, 0, 0
(0, 1, 0, 0, 3, 2, 0, 0, 0, 0, 0), 0.0022559177165629492, 0, 0
(0, 1, 0, 0, 3, 1, 1, 0, 0, 0, 0), 0.003194335501475445, 0, 0
(0, 1, 0, 0, 3, 1, 0, 1, 0, 0, 0), 0.002843449239958845, 0, 0
(0, 1, 0, 0, 3, 1, 0, 0, 1, 0, 0), 0.0030529128242766353, 0, 0
(0, 1, 0, 0, 3, 1, 0, 0, 0, 1, 0), 0.0029039629858136325, 0, 0
(0, 1, 0, 0, 3, 1, 0, 0, 0, 0, 1), 0.003023145064089407, 0, 0
(0, 1, 0, 0, 3, 0, 2, 0, 0, 0, 0), 0.0027458704118441053, 0, 0
(0, 1, 0, 0, 3, 0, 1, 1, 0, 0, 0), 0.0031576486706794624, 0, 0
(0, 1, 0, 0, 3, 0, 1, 0, 1, 0, 0), 0.0032441408556021355, 0, 0
(0, 1, 0, 0, 3, 0, 1, 0, 0, 1, 0), 0.0033145686566177783, 0, 0
(0, 1, 0, 0, 3, 0, 1, 0, 0, 0, 1), 0.0032278258038069777, 0, 0
(0, 1, 0, 0, 3, 0, 0, 2, 0, 0, 0), 0.0027679721860264365, 0, 0
(0, 1, 0, 0, 3, 0, 0, 1, 1, 0, 0), 0.0033480902842322074, 0, 0
(0, 1, 0, 0, 3, 0, 0, 1, 0, 1, 0), 0.003329303172739332, 0, 0
(0, 1, 0, 0, 3, 0, 0, 1, 0, 0, 1), 0.003329303172739334, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 2, 0, 0), 0.0027464283642735956, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 1, 1, 0), 0.0032309700842873966, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 1, 0, 1), 0.0032301783628907754, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 2, 0), 0.0028070665698609358, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 1, 1), 0.003331274786722557, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 2), 0.002731807769058229, 0, 0
(0, 1, 0, 0, 2, 3, 0, 0, 0, 0, 0), 0.0022682846323722606, 0, 0
(0, 1, 0, 0, 2, 2, 1, 0, 0, 0, 0), 0.0032355943576798866, 0, 0
(0, 1, 0, 0, 2, 2, 0, 1, 0, 0, 0), 0.0027543057692842477, 0, 0
(0, 1, 0, 0, 2, 2, 0, 0, 1, 0, 0), 0.0031716613802113764, 0, 0
(0, 1, 0, 0, 2, 2, 0, 0, 0, 1, 0), 0.002825490413507343, 0, 0
(0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 1), 0.003146346173817112, 0, 0
(0, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0), 0.0037229537331103595, 0, 0
(0, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0), 0.003812177200705334, 5.1077267581345996e-06, 4
(0, 1, 0, 0, 2, 1, 1, 0, 1, 0, 0), 0.003986833843123048, 0.00018121553159053242, 4
(0, 1, 0, 0, 2, 1, 1, 0, 0, 1, 0), 0.003973164748560977, 0.0011120257416435254, 4
(0, 1, 0, 0, 2, 1, 1, 0, 0, 0, 1), 0.003964981017221696, 0.0007723934097047768, 4
(0, 1, 0, 0, 2, 1, 0, 2, 0, 0, 0), 0.0032637669188970517, 0, 0
(0, 1, 0, 0, 2, 1, 0, 1, 1, 0, 0), 0.003448756628985323, 0.0018888723042747905, 4
(0, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0), 0.0031674427968976984, 0.03816411229338427, 4
(0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 1), 0.0035521224106586707, 0.03300691227349749, 4
(0, 1, 0, 0, 2, 1, 0, 0, 2, 0, 0), 0.0036621720279220228, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 1, 1, 0), 0.0035716562907979403, 0.02256253364066595, 4
(0, 1, 0, 0, 2, 1, 0, 0, 1, 0, 1), 0.003821325953701201, 0.036379470421874935, 4
(0, 1, 0, 0, 2, 1, 0, 0, 0, 2, 0), 0.00336427235099602, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 1, 1), 0.0034425995145386484, 0.010962794941553045, 4
(0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 2), 0.0036231585671581776, 0, 0
(0, 1, 0, 0, 2, 0, 3, 0, 0, 0, 0), 0.00275564400780273, 0, 0
(0, 1, 0, 0, 2, 0, 2, 1, 0, 0, 0), 0.0032017647264635774, 0, 0
(0, 1, 0, 0, 2, 0, 2, 0, 1, 0, 0), 0.0035746395024729887, 0, 0
(0, 1, 0, 0, 2, 0, 2, 0, 0, 1, 0), 0.0036504252692323397, 0, 0
(0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 1), 0.0035557076532522543, 0, 0
(0, 1, 0, 0, 2, 0, 1, 2, 0, 0, 0), 0.0032238665006459073, 0, 0
(0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 0), 0.003940048702084145, 0.0001965308245678812, 4
(0, 1, 0, 0, 2, 0, 1, 1, 0, 1, 0), 0.003532835116826105, 0.012387722340306391, 4
(0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 1), 0.0037568031503762422, 0.0187061935767817, 4
(0, 1, 0, 0, 2, 0, 1, 0, 2, 0, 0), 0.003577790774753163, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0), 0.003568134412540994, 0.017166137036748817, 4
(0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 1), 0.003657092495233421, 0.2438547447338714, 4
(0, 1, 0, 0, 2, 0, 1, 0, 0, 2, 0), 0.0037018478312905445, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 1), 0.003936498974506805, 0.016960655652135788, 4
(0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 2), 0.0035451606711628474, 0, 0
(0, 1, 0, 0, 2, 0, 0, 3, 0, 0, 0), 0.0027777457819850634, 0, 0
(0, 1, 0, 0, 2, 0, 0, 2, 1, 0, 0), 0.003539952650913236, 0, 0
(0, 1, 0, 0, 2, 0, 0, 2, 0, 1, 0), 0.0036725270434146665, 0, 0
(0, 1, 0, 0, 2, 0, 0, 2, 0, 0, 1), 0.003734496587562283, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 0), 0.0035210021490110783, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 0), 0.004126919531317734, 0.0008024803154176862, 4
(0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 1), 0.0038247082875040627, 0.01570780884570886, 4
(0, 1, 0, 0, 2, 0, 0, 1, 0, 2, 0), 0.0037018478312905397, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 1), 0.003836470029251893, 0.010472359940780294, 4
(0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 2), 0.0037018478312905445, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 3, 0, 0), 0.002758795280082906, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 2, 1, 0), 0.003316001061217989, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 1), 0.0035673940177755282, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 2, 0), 0.0033642723509960206, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 1, 1), 0.003966316225591598, 0.0001899550070095832, 4
(0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 2), 0.0035536957634059478, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 3, 0), 0.0028070665698609358, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 2, 1), 0.0034948526567999557, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 2), 0.003432883112652344, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 3), 0.002745097025713325, 0, 0
(0, 1, 0, 0, 1, 4, 0, 0, 0, 0, 0), 0.002141745105086114, 0, 0
(0, 1, 0, 0, 1, 3, 1, 0, 0, 0, 0), 0.0027574956909450243, 0, 0
(0, 1, 0, 0, 1, 3, 0, 1, 0, 0, 0), 0.0028770463309466597, 0, 0
(0, 1, 0, 0, 1, 3, 0, 0, 1, 0, 0), 0.0030529128242766366, 0, 0
(0, 1, 0, 0, 1, 3, 0, 0, 0, 1, 0), 0.0028965159575802322, 0, 0
(0, 1, 0, 0, 1, 3, 0, 0, 0, 0, 1), 0.0030714766711987754, 0, 0
(0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0), 0.003030593269886797, 0, 0
(0, 1, 0, 0, 1, 2, 1, 1, 0, 0, 0), 0.0037486853710543863, 7.790043719372201e-06, 4
(0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 0), 0.0033250898903565774, 0.00037702498332196693, 4
(0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 0), 0.0035551120495234245, 0.0019349191925311228, 4
(0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 1), 0.0033979784797211463, 0.001482425600325488, 4
(0, 1, 0, 0, 1, 2, 0, 2, 0, 0, 0), 0.003277061807950841, 0, 0
(0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 0), 0.00316823466522857, 0.0023061067581108467, 4
(0, 1, 0, 0, 1, 2, 0, 1, 0, 1, 0), 0.003130612086869865, 0.03367021674706913, 4
(0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 1), 0.00349897664883568, 0.030402641130937616, 4
(0, 1, 0, 0, 1, 2, 0, 0, 2, 0, 0), 0.003625071280494092, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 1, 1, 0), 0.003720606129260937, 0.02161656152418744, 4
(0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 1), 0.0038213259537012018, 0.03637947042187491, 4
(0, 1, 0, 0, 1, 2, 0, 0, 0, 2, 0), 0.0033160010612179897, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 1, 1), 0.003229227555218672, 0.012472452363492613, 4
(0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 2), 0.003658555230394296, 0, 0
(0, 1, 0, 0, 1, 1, 3, 0, 0, 0, 0), 0.0030772153015306346, 0, 0
(0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0), 0.0037010049932511874, 8.012660091735224e-06, 4
(0, 1, 0, 0, 1, 1, 2, 0, 1, 0, 0), 0.0035573620409032943, 0.0002261964608602276, 4
(0, 1, 0, 0, 1, 1, 2, 0, 0, 1, 0), 0.003973164748560974, 0.0011120257416437833, 4
(0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 1), 0.003602659219438718, 0.0009160547947749498, 4
(0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0), 0.0038352901493743717, 5.132317081919481e-06, 4
(0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0047371720398546955, 0.0020868748495989804, 4
(0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.004451207217616572, 0.05041219861499563, 4
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0048022722637283575, 0.050935920966599185, 4
(0, 1, 0, 0, 1, 1, 1, 0, 2, 0, 0), 0.003860066662123055, 0.00015390052127785224, 4
(0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.004311086143525626, 0.04391331919740121, 4
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.004126861714586307, 0.3827782567417459, 4
(0, 1, 0, 0, 1, 1, 1, 0, 0, 2, 0), 0.004126919531317734, 0.0008024803154177585, 4
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.004300010595313238, 0.03272228415000114, 4
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 2), 0.0039166401996924664, 0.000612770000337295, 4
(0, 1, 0, 0, 1, 1, 0, 3, 0, 0, 0), 0.0032115004576538228, 0, 0
(0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0), 0.003019284826765569, 0.0025301014096121136, 4
(0, 1, 0, 0, 1, 1, 0, 2, 0, 1, 0), 0.003548664785907413, 0.017908189799613856, 4
(0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1), 0.003756803150376241, 0.01870619357678175, 4
(0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 0), 0.003187704291862145, 0.002199816226706294, 4
(0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.004311086143525622, 0.04391331919740182, 4
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0036097926349097868, 0.17571826443058505, 4
(0, 1, 0, 0, 1, 1, 0, 1, 0, 2, 0), 0.0035681344125409885, 0.017166137036748623, 4
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0032476520405856136, 0.12414305647497959, 4
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 2), 0.003936498974506805, 0.01696065565213526, 4
(0, 1, 0, 0, 1, 1, 0, 0, 3, 0, 0), 0.0033799199227503986, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 2, 1, 0), 0.003720606129260935, 0.02161656152418753, 4
(0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 1), 0.004042321745213929, 0.021306256155514628, 4
(0, 1, 0, 0, 1, 1, 0, 0, 1, 2, 0), 0.003571656290797937, 0.0225625336406659, 4
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.004599420537621323, 0.03763628750735361, 4
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 2), 0.004053598104247919, 0.020978502864305408, 4
(0, 1, 0, 0, 1, 1, 0, 0, 0, 3, 0), 0.003230970084287394, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 2, 1), 0.003001851353284909, 0.015399352668117428, 4
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 2), 0.0031620775507818976, 0.013686560210381615, 4
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 3), 0.003391196281784385, 0, 0
(0, 1, 0, 0, 1, 0, 4, 0, 0, 0, 0), 0.0023016049103789173, 0, 0
(0, 1, 0, 0, 1, 0, 3, 1, 0, 0, 0), 0.002829365953143457, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 1, 0, 0), 0.003285184974823351, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 0, 1, 0), 0.0033145686566177822, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 0, 0, 1), 0.0032761574109163474, 0, 0
(0, 1, 0, 0, 1, 0, 2, 2, 0, 0, 0), 0.0027021216364660245, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 1, 0, 0), 0.003809406867996424, 0.0002663177013125772, 4
(0, 1, 0, 0, 1, 0, 2, 1, 0, 1, 0), 0.003047632413351784, 0.024900885738799238, 4
(0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 1), 0.0034989766488356822, 0.030402641130937543, 4
(0, 1, 0, 0, 1, 0, 2, 0, 2, 0, 0), 0.003610036165709108, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 1, 1, 0), 0.0035486647859074216, 0.017908189799613953, 4
(0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 1), 0.0037323642838657705, 0.20090511298009137, 4
(0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 0), 0.003672527043414671, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 1), 0.003984179352310007, 0.016815780355199386, 4
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 2), 0.003588337293951024, 0, 0
(0, 1, 0, 0, 1, 0, 1, 3, 0, 0, 0), 0.002844100469265011, 0, 0
(0, 1, 0, 0, 1, 0, 1, 2, 1, 0, 0), 0.003428184878986706, 0.0004676075698068904, 4
(0, 1, 0, 0, 1, 0, 1, 2, 0, 1, 0), 0.0030476324133517805, 0.024900885738799533, 4
(0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1), 0.003552122410658672, 0.033006912273497266, 4
(0, 1, 0, 0, 1, 0, 1, 1, 2, 0, 0), 0.0038765568724331975, 0.0002539344274670066, 4
(0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.004451207217616575, 0.0504121986149951, 4
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.004342616974676865, 0.368735058752675, 4
(0, 1, 0, 0, 1, 0, 1, 1, 0, 2, 0), 0.0035328351168261054, 0.012387722340306658, 4
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.003728676874011855, 0.18632528897054515, 4
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 2), 0.003984179352310005, 0.01681578035519972, 4
(0, 1, 0, 0, 1, 0, 1, 0, 3, 0, 0), 0.0032924724627115044, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 2, 1, 0), 0.003130612086869869, 0.03367021674706929, 4
(0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 1), 0.003748679335660927, 0.19602371237798671, 4
(0, 1, 0, 0, 1, 0, 1, 0, 1, 2, 0), 0.0031674427968977027, 0.038164112293384796, 4
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.004342616974676862, 0.3687350587526753, 4
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 2), 0.0037323642838657696, 0.2009051129800916, 4
(0, 1, 0, 0, 1, 0, 1, 0, 0, 3, 0), 0.0033293031727393337, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 1), 0.003552122410658673, 0.03300691227349743, 4
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 2), 0.003498976648835683, 0.030402641130938227, 4
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 3), 0.0032761574109163483, 0, 0
(0, 1, 0, 0, 1, 0, 0, 4, 0, 0, 0), 0.0023089721684396948, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 1, 0, 0), 0.0029039629858136325, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 0, 1, 0), 0.0033145686566177766, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 0, 0, 1), 0.0033293031727393333, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 2, 0, 0), 0.0028254904135073433, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 0), 0.003973164748560974, 0.0011120257416435738, 4
(0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1), 0.0031674427968977027, 0.03816411229338486, 4
(0, 1, 0, 0, 1, 0, 0, 2, 0, 2, 0), 0.0036504252692323345, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 1), 0.003532835116826101, 0.012387722340307019, 4
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 2), 0.003672527043414669, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 3, 0, 0), 0.0028965159575802314, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 2, 1, 0), 0.0035551120495234236, 0.001934919192531193, 4
(0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1), 0.003130612086869869, 0.03367021674706899, 4
(0, 1, 0, 0, 1, 0, 0, 1, 1, 2, 0), 0.0039731647485609705, 0.0011120257416439355, 4
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.004451207217616571, 0.05041219861499584, 4
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2), 0.0035486647859074186, 0.017908189799614022, 4
(0, 1, 0, 0, 1, 0, 0, 1, 0, 3, 0), 0.003314568656617775, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 1), 0.003047632413351776, 0.024900885738799814, 4
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 2), 0.0030476324133517784, 0.024900885738799783, 4
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 3), 0.0033145686566177796, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 4, 0, 0), 0.0023052486543229953, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 3, 1, 0), 0.0028965159575802296, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 1), 0.003292472462711503, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 2, 0), 0.0028254904135073403, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 1), 0.0038765568724331927, 0.0002539344274668403, 4
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 2), 0.003610036165709108, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 3, 0), 0.002903962985813629, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 2, 1), 0.0034281848789867015, 0.0004676075698069462, 4
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 2), 0.00380940686799642, 0.00026631770131274395, 4
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 3), 0.003285184974823351, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 4, 0), 0.002308972168439693, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 3, 1), 0.002844100469265007, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 2), 0.0027021216364660214, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 3), 0.002829365953143456, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 4), 0.002301604910378918, 0, 0
(0, 1, 0, 0, 0, 5, 0, 0, 0, 0, 0), 0.0011579999035715184, 0, 0
(0, 1, 0, 0, 0, 4, 1, 0, 0, 0, 0), 0.002068524611175771, 0, 0
(0, 1, 0, 0, 0, 4, 0, 1, 0, 0, 0), 0.002311110319995666, 0, 0
(0, 1, 0, 0, 0, 4, 0, 0, 1, 0, 0), 0.002286698280609031, 0, 0
(0, 1, 0, 0, 0, 4, 0, 0, 0, 1, 0), 0.002305248654322995, 0, 0
(0, 1, 0, 0, 0, 4, 0, 0, 0, 0, 1), 0.002305836828950961, 0, 0
(0, 1, 0, 0, 0, 3, 2, 0, 0, 0, 0), 0.0020535099486205435, 0, 0
(0, 1, 0, 0, 0, 3, 1, 1, 0, 0, 0), 0.003094156841028518, 0, 0
(0, 1, 0, 0, 0, 3, 1, 0, 1, 0, 0), 0.002582396902835668, 0, 0
(0, 1, 0, 0, 0, 3, 1, 0, 0, 1, 0), 0.0028965159575802288, 0, 0
(0, 1, 0, 0, 0, 3, 1, 0, 0, 0, 1), 0.0026608232663064306, 0, 0
(0, 1, 0, 0, 0, 3, 0, 2, 0, 0, 0), 0.002781267075080229, 0, 0
(0, 1, 0, 0, 0, 3, 0, 1, 1, 0, 0), 0.0030675683204754558, 0, 0
(0, 1, 0, 0, 0, 3, 0, 1, 0, 1, 0), 0.003292472462711501, 0, 0
(0, 1, 0, 0, 0, 3, 0, 1, 0, 0, 1), 0.0032761574109163457, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 2, 0, 0), 0.0027093276168456658, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 1, 1, 0), 0.0033799199227503964, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 1, 0, 1), 0.003230178362890779, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 2, 0), 0.002758795280082904, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 1, 1), 0.0031179028274025814, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 2), 0.0027672044322943497, 0, 0
(0, 1, 0, 0, 0, 2, 3, 0, 0, 0, 0), 0.002050916628769858, 0, 0
(0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 0), 0.0030243854306799627, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 1, 0, 0), 0.0022511515969400493, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 0, 1, 0), 0.002825490413507339, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 1), 0.0023492051675871083, 0, 0
(0, 1, 0, 0, 0, 2, 1, 2, 0, 0, 0), 0.0037521425571396465, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 1, 0, 0), 0.0032866643580753536, 1.6625617791703117e-05, 4
(0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 0), 0.003876556872433194, 0.00025393442746678483, 4
(0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 1), 0.0036026592194387174, 0.0009160547947748254, 4
(0, 1, 0, 0, 0, 2, 1, 0, 2, 0, 0), 0.0029095625850158553, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 0), 0.003187704291862141, 0.0021998162267065128, 4
(0, 1, 0, 0, 0, 2, 1, 0, 1, 0, 1), 0.002513527114674275, 0.047224710946283666, 4
(0, 1, 0, 0, 0, 2, 1, 0, 0, 2, 0), 0.0035210021490110753, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1), 0.0028759132674657435, 0.01616831654436348, 4
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 2), 0.0030664153119573817, 0, 0
(0, 1, 0, 0, 0, 2, 0, 3, 0, 0, 0), 0.002778673755229544, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 1, 0, 0), 0.002978908723399731, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 0, 1, 0), 0.0036100361657091023, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 1), 0.0035557076532522526, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 2, 0, 0), 0.0029095625850158527, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 1, 1, 0), 0.0038600666621230483, 0.00015390052127758856, 4
(0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 1), 0.003059989731764762, 0.008157502959109848, 4
(0, 1, 0, 0, 0, 2, 0, 1, 0, 2, 0), 0.003577790774753155, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1), 0.0031547311470306776, 0.007379737152937596, 4
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 2), 0.003545160671162843, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 3, 0, 0), 0.0027093276168456658, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 0), 0.0036250712804940873, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 2, 0, 1), 0.003494896607111481, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 0), 0.0036621720279220163, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 1), 0.0038632212369614687, 0.00014833540996299086, 4
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 2), 0.003553695763405948, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 3, 0), 0.0027464283642735926, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1), 0.0029956113274959523, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 2), 0.0030173097363624907, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 3), 0.002768126773140133, 0, 0
(0, 1, 0, 0, 0, 1, 4, 0, 0, 0, 0), 0.002064634631399742, 0, 0
(0, 1, 0, 0, 0, 1, 3, 1, 0, 0, 0), 0.0027322770325046977, 0, 0
(0, 1, 0, 0, 0, 1, 3, 0, 1, 0, 0), 0.0026234410220568817, 0, 0
(0, 1, 0, 0, 0, 1, 3, 0, 0, 1, 0), 0.0029039629858136325, 0, 0
(0, 1, 0, 0, 0, 1, 3, 0, 0, 0, 1), 0.0026608232663064327, 0, 0
(0, 1, 0, 0, 0, 1, 2, 2, 0, 0, 0), 0.003217102803905974, 0, 0
(0, 1, 0, 0, 0, 1, 2, 1, 1, 0, 0), 0.003436544487744386, 2.3384283836132134e-05, 4
(0, 1, 0, 0, 0, 1, 2, 1, 0, 1, 0), 0.0034281848789867054, 0.0004676075698072795, 4
(0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 1), 0.0033979784797211485, 0.00148242560032571, 4
(0, 1, 0, 0, 0, 1, 2, 0, 2, 0, 0), 0.002978908723399734, 0, 0
(0, 1, 0, 0, 0, 1, 2, 0, 1, 1, 0), 0.0030192848267655706, 0.0025301014096123535, 4
(0, 1, 0, 0, 0, 1, 2, 0, 1, 0, 1), 0.0025887989033066237, 0.04071668887737607, 4
(0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 0), 0.003539952650913236, 0, 0
(0, 1, 0, 0, 0, 1, 2, 0, 0, 1, 1), 0.003136965604588924, 0.013631229677748475, 4
(0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 2), 0.0030741952715094413, 0, 0
(0, 1, 0, 0, 0, 1, 1, 3, 0, 0, 0), 0.003217448450144488, 0, 0
(0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0), 0.0034365444877443863, 2.338428383615989e-05, 4
(0, 1, 0, 0, 0, 1, 1, 2, 0, 1, 0), 0.0038094068679964226, 0.00026631770131257737, 4
(0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 1), 0.003964981017221696, 0.0007723934097043328, 4
(0, 1, 0, 0, 0, 1, 1, 1, 2, 0, 0), 0.003286664358075355, 1.6625617791504275e-05, 4
(0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.00473717203985469, 0.0020868748495987445, 4
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0036654805274160683, 0.07116811342395628, 4
(0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 0), 0.003940048702084142, 0.00019653082456818732, 4
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.003644243692427185, 0.037829545017807074, 4
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 2), 0.0038935272510234272, 0.000610812054709715, 4
(0, 1, 0, 0, 0, 1, 1, 0, 3, 0, 0), 0.0030675683204754566, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 2, 1, 0), 0.0031682346652285674, 0.002306106758110505, 4
(0, 1, 0, 0, 0, 1, 1, 0, 2, 0, 1), 0.0031721164926023305, 0.015224668225175642, 4
(0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0), 0.003448756628985319, 0.0018888723042749134, 4
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.003741114713415676, 0.04633799339861599, 4
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 2), 0.003250542856073094, 0.014065864458343668, 4
(0, 1, 0, 0, 0, 1, 1, 0, 0, 3, 0), 0.0033480902842322052, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1), 0.003058539241118161, 0.016066892162986873, 4
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 2), 0.002856443640832173, 0.018097885303786986, 4
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 3), 0.0031459946839462226, 0, 0
(0, 1, 0, 0, 0, 1, 0, 4, 0, 0, 0), 0.002307220340219637, 0, 0
(0, 1, 0, 0, 0, 1, 0, 3, 1, 0, 0), 0.0026234410220568796, 0, 0
(0, 1, 0, 0, 0, 1, 0, 3, 0, 1, 0), 0.0032851849748233453, 0, 0
(0, 1, 0, 0, 0, 1, 0, 3, 0, 0, 1), 0.0032278258038069764, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0), 0.0022511515969400493, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 1, 1, 0), 0.0035573620409032882, 0.00022619646086011874, 4
(0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 1), 0.002402724241158401, 0.02464122519470527, 4
(0, 1, 0, 0, 0, 1, 0, 2, 0, 2, 0), 0.0035746395024729817, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 1), 0.003064468193924864, 0.008113298196420902, 4
(0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 2), 0.0034804432200508492, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 3, 0, 0), 0.002582396902835666, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 2, 1, 0), 0.0033250898903565695, 0.000377024983321967, 4
(0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 1), 0.00241903929295356, 0.023908121680937394, 4
(0, 1, 0, 0, 0, 1, 0, 1, 1, 2, 0), 0.003986833843123037, 0.0001812155315904214, 4
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0035796850546399614, 0.05322766492508098, 4
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2), 0.0030644681939248704, 0.008113298196420848, 4
(0, 1, 0, 0, 0, 1, 0, 1, 0, 3, 0), 0.0032441408556021295, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 1), 0.0024190392929535538, 0.02390812168093695, 4
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 2), 0.0024027242411583973, 0.02464122519470538, 4
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 3), 0.0032278258038069747, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 4, 0, 0), 0.00228669828060903, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 3, 1, 0), 0.0030529128242766292, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 3, 0, 1), 0.0032441408556021377, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 2, 0), 0.003171661380211368, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 1, 1), 0.003986833843123041, 0.00018121553159080998, 4
(0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 2), 0.003574639502472992, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 3, 0), 0.0030529128242766284, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 1), 0.003325089890356572, 0.00037702498332246664, 4
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 2), 0.0035573620409032943, 0.0002261964608600629, 4
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 3), 0.0032851849748233523, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 4, 0), 0.0022866982806090267, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 3, 1), 0.0025823969028356646, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 2), 0.0022511515969400506, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 3), 0.0026234410220568804, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 4), 0.002307220340219636, 0, 0
(0, 1, 0, 0, 0, 0, 5, 0, 0, 0, 0), 0.0011567032436461753, 0, 0
(0, 1, 0, 0, 0, 0, 4, 1, 0, 0, 0), 0.002130170415733756, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 1, 0, 0), 0.0023072203402196376, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 0, 1, 0), 0.0023089721684396974, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 0, 0, 1), 0.0023058368289509646, 0, 0
(0, 1, 0, 0, 0, 0, 3, 2, 0, 0, 0), 0.002246227321846555, 0, 0
(0, 1, 0, 0, 0, 0, 3, 1, 1, 0, 0), 0.003217448450144488, 0, 0
(0, 1, 0, 0, 0, 0, 3, 1, 0, 1, 0), 0.002844100469265014, 0, 0
(0, 1, 0, 0, 0, 0, 3, 1, 0, 0, 1), 0.0030714766711987798, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 2, 0, 0), 0.0027786737552295444, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 1, 1, 0), 0.003211500457653828, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 1, 0, 1), 0.0033054501515231314, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 0, 2, 0), 0.002777745781985066, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 0, 1, 1), 0.0033789551645257688, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 2), 0.0027749843918464115, 0, 0
(0, 1, 0, 0, 0, 0, 2, 3, 0, 0, 0), 0.002246227321846557, 0, 0
(0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 0), 0.0032171028039059734, 0, 0
(0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 0), 0.002702121636466026, 0, 0
(0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1), 0.003146346173817115, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 2, 0, 0), 0.003752142557139646, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 0), 0.0038352901493743756, 5.132317081773202e-06, 4
(0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 1), 0.004032319318631969, 5.879187518730519e-05, 4
(0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 0), 0.0032238665006459103, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 0, 1, 1), 0.0034029088576119485, 0.0003201796039276017, 4
(0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 2), 0.0036786189045134375, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 3, 0, 0), 0.0027812670750802294, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0), 0.0032770618079508438, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 1), 0.003645440184376178, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 0), 0.003263766918897055, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 1), 0.004022437277707307, 1.513016534581145e-05, 4
(0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 2), 0.003642673161838827, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 3, 0), 0.0027679721860264417, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 1), 0.0035177160017423152, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2), 0.003528243868258753, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 3), 0.0027785000525428817, 0, 0
(0, 1, 0, 0, 0, 0, 1, 4, 0, 0, 0), 0.0021301704157337563, 0, 0
(0, 1, 0, 0, 0, 0, 1, 3, 1, 0, 0), 0.0027322770325046986, 0, 0
(0, 1, 0, 0, 0, 0, 1, 3, 0, 1, 0), 0.002829365953143458, 0, 0
(0, 1, 0, 0, 0, 0, 1, 3, 0, 0, 1), 0.0030231450640894083, 0, 0
(0, 1, 0, 0, 0, 0, 1, 2, 2, 0, 0), 0.0030243854306799644, 0, 0
(0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 0), 0.0037010049932511874, 8.012660091435224e-06, 4
(0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 1), 0.003299782039393261, 0.0001272094101597277, 4
(0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 0), 0.0032017647264635774, 0, 0
(0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1), 0.003051593567382955, 0.0004184034065623301, 4
(0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 2), 0.0036061214938493823, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 3, 0, 0), 0.003094156841028517, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 2, 1, 0), 0.0037486853710543854, 7.790043719296782e-06, 4
(0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1), 0.003596049619538335, 7.395556167602574e-05, 4
(0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 0), 0.0038121772007053334, 5.107726758167549e-06, 4
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.004696121620758353, 0.0003874545337098764, 4
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 2), 0.003886917651123046, 5.0324107093465634e-05, 4
(0, 1, 0, 0, 0, 0, 1, 1, 0, 3, 0), 0.0031576486706794632, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 2, 1), 0.002871897743252394, 0.0004986305661261845, 4
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 2), 0.003099273945186156, 0.0004068389328323678, 4
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 3), 0.0033850248726132303, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 4, 0, 0), 0.0023111103199956653, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 3, 1, 0), 0.0028770463309466575, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 3, 0, 1), 0.003319412644234488, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 2, 2, 0), 0.0027543057692842477, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 1), 0.0038849975467457, 2.02441446777387e-05, 4
(0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 2), 0.0036558369413538113, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 3, 0), 0.0028434492399588454, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 1), 0.003409034142470062, 3.805372367065942e-05, 4
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 2), 0.0038849975467457037, 2.0244144677794296e-05, 4
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 3), 0.003319412644234491, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 4, 0), 0.002294311774501759, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 3, 1), 0.002843449239958849, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 2), 0.002754305769284254, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 3), 0.0028770463309466636, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 4), 0.002311110319995668, 0, 0
(0, 1, 0, 0, 0, 0, 0, 5, 0, 0, 0), 0.0011567032436461753, 0, 0
(0, 1, 0, 0, 0, 0, 0, 4, 1, 0, 0), 0.002064634631399741, 0, 0
(0, 1, 0, 0, 0, 0, 0, 4, 0, 1, 0), 0.0023016049103789164, 0, 0
(0, 1, 0, 0, 0, 0, 0, 4, 0, 0, 1), 0.0022816710253962757, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 2, 0, 0), 0.002050916628769858, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 1, 1, 0), 0.0030772153015306324, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 1, 0, 1), 0.0025729128722844106, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 2, 0), 0.0027556440078027283, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 1, 1), 0.003027639874296763, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 2), 0.0027024869811823524, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 3, 0, 0), 0.0020535099486205435, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 0), 0.003030593269886794, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1), 0.002252863036562804, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 1, 2, 0), 0.0037229537331103543, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 1), 0.0032308744491376527, 8.019465464338149e-07, 4
(0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 2), 0.002905355729821082, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 3, 0), 0.0027458704118441027, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1), 0.0028875828319483727, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2), 0.002847715061983089, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 3), 0.002706002641878821, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 4, 0, 0), 0.002068524611175769, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 3, 1, 0), 0.0027574956909450195, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 3, 0, 1), 0.0026352069721051396, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0), 0.003235594357679881, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 1), 0.00344475000840504, 1.0822369426660154e-06, 4
(0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2), 0.00299101692000012, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 3, 0), 0.00319433550147544, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1), 0.003350008593139118, 1.2479421511505509e-06, 4
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 2), 0.0032277198742992385, 8.598022125451914e-07, 4
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 3), 0.003072046782635561, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 4, 0), 0.002286944516440978, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 3, 1), 0.002540465556839215, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2), 0.0021462743736726446, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 3), 0.002540465556839216, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 4), 0.0022869445164409793, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 5, 0, 0), 0.0011579999035715178, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 4, 1, 0), 0.002141745105086111, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 1), 0.00231281807530664, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3, 2, 0), 0.0022682846323722554, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3, 1, 1), 0.003241515433564155, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 2), 0.002788148171361391, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 3, 0), 0.0022559177165629453, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1), 0.003221892800752057, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2), 0.0037550455963962876, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 3), 0.0027890705122071754, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 4, 0), 0.0021231947313721453, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 3, 1), 0.0026920470162858775, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2), 0.0029679437179068054, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 3), 0.0030740607266922207, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 4), 0.002314201586575317, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 5, 0), 0.0011518164456668625, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 4, 1), 0.002038083866667501, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 2), 0.002001046292871907, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 3), 0.002014335549527002, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 4), 0.0020580177516501437, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 5), 0.0011584610739944097, 0, 0
(0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0), 0.00042335544754033323, 0, 0
(0, 0, 5, 1, 0, 0, 0, 0, 0, 0, 0), 0.0010903178749155286, 0, 0
(0, 0, 5, 0, 1, 0, 0, 0, 0, 0, 0), 0.0011584610739944104, 0, 0
(0, 0, 5, 0, 0, 1, 0, 0, 0, 0, 0), 0.0011518164456668625, 0, 0
(0, 0, 5, 0, 0, 0, 1, 0, 0, 0, 0), 0.0011579999035715174, 0, 0
(0, 0, 5, 0, 0, 0, 0, 1, 0, 0, 0), 0.0011567032436461753, 0, 0
(0, 0, 5, 0, 0, 0, 0, 0, 1, 0, 0), 0.0011567032436461755, 0, 0
(0, 0, 5, 0, 0, 0, 0, 0, 0, 1, 0), 0.0011579999035715184, 0, 0
(0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 1), 0.0011518164456668636, 0, 0
(0, 0, 4, 2, 0, 0, 0, 0, 0, 0, 0), 0.0013706886182372022, 0, 0
(0, 0, 4, 1, 1, 0, 0, 0, 0, 0, 0), 0.002201710429071752, 0, 0
(0, 0, 4, 1, 0, 1, 0, 0, 0, 0, 0), 0.002038083866667501, 0, 0
(0, 0, 4, 1, 0, 0, 1, 0, 0, 0, 0), 0.00214174510508611, 0, 0
(0, 0, 4, 1, 0, 0, 0, 1, 0, 0, 0), 0.0020646346313997416, 0, 0
(0, 0, 4, 1, 0, 0, 0, 0, 1, 0, 0), 0.0021301704157337545, 0, 0
(0, 0, 4, 1, 0, 0, 0, 0, 0, 1, 0), 0.0020685246111757714, 0, 0
(0, 0, 4, 1, 0, 0, 0, 0, 0, 0, 1), 0.002123194731372147, 0, 0
(0, 0, 4, 0, 2, 0, 0, 0, 0, 0, 0), 0.001643261414552729, 0, 0
(0, 0, 4, 0, 1, 1, 0, 0, 0, 0, 0), 0.0022425134639041462, 0, 0
(0, 0, 4, 0, 1, 0, 1, 0, 0, 0, 0), 0.0023128180753066384, 0, 0
(0, 0, 4, 0, 1, 0, 0, 1, 0, 0, 0), 0.002301604910378919, 0, 0
(0, 0, 4, 0, 1, 0, 0, 0, 1, 0, 0), 0.0023072203402196376, 0, 0
(0, 0, 4, 0, 1, 0, 0, 0, 0, 1, 0), 0.0023111103199956653, 0, 0
(0, 0, 4, 0, 1, 0, 0, 0, 0, 0, 1), 0.0022869445164409833, 0, 0
(0, 0, 4, 0, 0, 2, 0, 0, 0, 0, 0), 0.0016166829012425382, 0, 0
(0, 0, 4, 0, 0, 1, 1, 0, 0, 0, 0), 0.0023262408173401125, 0, 0
(0, 0, 4, 0, 0, 1, 0, 1, 0, 0, 0), 0.0022816710253962757, 0, 0
(0, 0, 4, 0, 0, 1, 0, 0, 1, 0, 0), 0.002308972168439695, 0, 0
(0, 0, 4, 0, 0, 1, 0, 0, 0, 1, 0), 0.002286698280609028, 0, 0
(0, 0, 4, 0, 0, 1, 0, 0, 0, 0, 1), 0.0022943117745017594, 0, 0
(0, 0, 4, 0, 0, 0, 2, 0, 0, 0, 0), 0.0016414167328611582, 0, 0
(0, 0, 4, 0, 0, 0, 1, 1, 0, 0, 0), 0.0022676807173677093, 0, 0
(0, 0, 4, 0, 0, 0, 1, 0, 1, 0, 0), 0.002305836828950959, 0, 0
(0, 0, 4, 0, 0, 0, 1, 0, 0, 1, 0), 0.002305248654322995, 0, 0
(0, 0, 4, 0, 0, 0, 1, 0, 0, 0, 1), 0.002286698280609031, 0, 0
(0, 0, 4, 0, 0, 0, 0, 2, 0, 0, 0), 0.0016362300931597894, 0, 0
(0, 0, 4, 0, 0, 0, 0, 1, 1, 0, 0), 0.0023293265219256933, 0, 0
(0, 0, 4, 0, 0, 0, 0, 1, 0, 1, 0), 0.0023058368289509594, 0, 0
(0, 0, 4, 0, 0, 0, 0, 1, 0, 0, 1), 0.002308972168439697, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 2, 0, 0), 0.0016362300931597896, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 1, 1, 0), 0.0022676807173677115, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 1, 0, 1), 0.002281671025396279, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 2, 0), 0.0016414167328611612, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 1, 1), 0.002326240817340118, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 2), 0.001616682901242542, 0, 0
(0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0), 0.0014074523817240146, 0, 0
(0, 0, 3, 2, 1, 0, 0, 0, 0, 0, 0), 0.0023839150110404905, 0, 0
(0, 0, 3, 2, 0, 1, 0, 0, 0, 0, 0), 0.002001046292871905, 0, 0
(0, 0, 3, 2, 0, 0, 1, 0, 0, 0, 0), 0.002268284632372255, 0, 0
(0, 0, 3, 2, 0, 0, 0, 1, 0, 0, 0), 0.002050916628769857, 0, 0
(0, 0, 3, 2, 0, 0, 0, 0, 1, 0, 0), 0.0022462273218465524, 0, 0
(0, 0, 3, 2, 0, 0, 0, 0, 0, 1, 0), 0.0020535099486205456, 0, 0
(0, 0, 3, 2, 0, 0, 0, 0, 0, 0, 1), 0.0022559177165629453, 0, 0
(0, 0, 3, 1, 2, 0, 0, 0, 0, 0, 0), 0.00279277420551378, 0, 0
(0, 0, 3, 1, 1, 1, 0, 0, 0, 0, 0), 0.0029375120563783132, 0, 0
(0, 0, 3, 1, 1, 0, 1, 0, 0, 0, 0), 0.0032415154335641515, 0, 0
(0, 0, 3, 1, 1, 0, 0, 1, 0, 0, 0), 0.0030772153015306367, 0, 0
(0, 0, 3, 1, 1, 0, 0, 0, 1, 0, 0), 0.003217448450144485, 0, 0
(0, 0, 3, 1, 1, 0, 0, 0, 0, 1, 0), 0.003094156841028517, 0, 0
(0, 0, 3, 1, 1, 0, 0, 0, 0, 0, 1), 0.003194335501475447, 0, 0
(0, 0, 3, 1, 0, 2, 0, 0, 0, 0, 0), 0.0023700377173799104, 0, 0
(0, 0, 3, 1, 0, 1, 1, 0, 0, 0, 0), 0.0028706395123823916, 0, 0
(0, 0, 3, 1, 0, 1, 0, 1, 0, 0, 0), 0.0025729128722844115, 0, 0
(0, 0, 3, 1, 0, 1, 0, 0, 1, 0, 0), 0.0028441004692650114, 0, 0
(0, 0, 3, 1, 0, 1, 0, 0, 0, 1, 0), 0.002582396902835665, 0, 0
(0, 0, 3, 1, 0, 1, 0, 0, 0, 0, 1), 0.002843449239958844, 0, 0
(0, 0, 3, 1, 0, 0, 2, 0, 0, 0, 0), 0.00267437680430819, 0, 0
(0, 0, 3, 1, 0, 0, 1, 1, 0, 0, 0), 0.0028010807956147946, 0, 0
(0, 0, 3, 1, 0, 0, 1, 0, 1, 0, 0), 0.0030714766711987724, 0, 0
(0, 0, 3, 1, 0, 0, 1, 0, 0, 1, 0), 0.002896515957580231, 0, 0
(0, 0, 3, 1, 0, 0, 1, 0, 0, 0, 1), 0.0030529128242766314, 0, 0
(0, 0, 3, 1, 0, 0, 0, 2, 0, 0, 0), 0.002449228841153738, 0, 0
(0, 0, 3, 1, 0, 0, 0, 1, 1, 0, 0), 0.002893633566425445, 0, 0
(0, 0, 3, 1, 0, 0, 0, 1, 0, 1, 0), 0.0026608232663064267, 0, 0
(0, 0, 3, 1, 0, 0, 0, 1, 0, 0, 1), 0.002903962985813631, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 2, 0, 0), 0.0026445395342304333, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 1, 1, 0), 0.0027703419573094808, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 1, 0, 1), 0.0030231450640894083, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 2, 0), 0.0024596021205564823, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 1, 1), 0.0029182009955596093, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 2), 0.0026249091410709535, 0, 0
(0, 0, 3, 0, 3, 0, 0, 0, 0, 0, 0), 0.0018163115761973042, 0, 0
(0, 0, 3, 0, 2, 1, 0, 0, 0, 0, 0), 0.0025461918855029585, 0, 0
(0, 0, 3, 0, 2, 0, 1, 0, 0, 0, 0), 0.0027881481713613876, 0, 0
(0, 0, 3, 0, 2, 0, 0, 1, 0, 0, 0), 0.002755644007802733, 0, 0
(0, 0, 3, 0, 2, 0, 0, 0, 1, 0, 0), 0.0027786737552295423, 0, 0
(0, 0, 3, 0, 2, 0, 0, 0, 0, 1, 0), 0.002781267075080227, 0, 0
(0, 0, 3, 0, 2, 0, 0, 0, 0, 0, 1), 0.0027458704118441114, 0, 0
(0, 0, 3, 0, 1, 2, 0, 0, 0, 0, 0), 0.0025063241155376726, 0, 0
(0, 0, 3, 0, 1, 1, 1, 0, 0, 0, 0), 0.00332312150322894, 0, 0
(0, 0, 3, 0, 1, 1, 0, 1, 0, 0, 0), 0.003027639874296768, 0, 0
(0, 0, 3, 0, 1, 1, 0, 0, 1, 0, 0), 0.0032115004576538236, 0, 0
(0, 0, 3, 0, 1, 1, 0, 0, 0, 1, 0), 0.003067568320475451, 0, 0
(0, 0, 3, 0, 1, 1, 0, 0, 0, 0, 1), 0.003157648670679469, 0, 0
(0, 0, 3, 0, 1, 0, 2, 0, 0, 0, 0), 0.002785381148824033, 0, 0
(0, 0, 3, 0, 1, 0, 1, 1, 0, 0, 0), 0.003122381289562687, 0, 0
(0, 0, 3, 0, 1, 0, 1, 0, 1, 0, 0), 0.0033054501515231184, 0, 0
(0, 0, 3, 0, 1, 0, 1, 0, 0, 1, 0), 0.003292472462711499, 0, 0
(0, 0, 3, 0, 1, 0, 1, 0, 0, 0, 1), 0.0032441408556021386, 0, 0
(0, 0, 3, 0, 1, 0, 0, 2, 0, 0, 0), 0.0027450970257133244, 0, 0
(0, 0, 3, 0, 1, 0, 0, 1, 1, 0, 0), 0.0033911962817843857, 0, 0
(0, 0, 3, 0, 1, 0, 0, 1, 0, 1, 0), 0.0032761574109163418, 0, 0
(0, 0, 3, 0, 1, 0, 0, 1, 0, 0, 1), 0.0033145686566177853, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 2, 0, 0), 0.002768126773140134, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 1, 1, 0), 0.003145994683946217, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 1, 0, 1), 0.003227825803806983, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 2, 0), 0.0027785000525428734, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 1, 1), 0.003385024872613229, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 2), 0.0027060026418788286, 0, 0
(0, 0, 3, 0, 0, 3, 0, 0, 0, 0, 0), 0.0017764438062320186, 0, 0
(0, 0, 3, 0, 0, 2, 1, 0, 0, 0, 0), 0.002760273198382926, 0, 0
(0, 0, 3, 0, 0, 2, 0, 1, 0, 0, 0), 0.002702486981182353, 0, 0
(0, 0, 3, 0, 0, 2, 0, 0, 1, 0, 0), 0.0027777457819850625, 0, 0
(0, 0, 3, 0, 0, 2, 0, 0, 0, 1, 0), 0.0027093276168456606, 0, 0
(0, 0, 3, 0, 0, 2, 0, 0, 0, 0, 1), 0.00276797218602644, 0, 0
(0, 0, 3, 0, 0, 1, 2, 0, 0, 0, 0), 0.0027973739458108577, 0, 0
(0, 0, 3, 0, 0, 1, 1, 1, 0, 0, 0), 0.0033262760780673577, 0, 0
(0, 0, 3, 0, 0, 1, 1, 0, 1, 0, 0), 0.003378955164525756, 0, 0
(0, 0, 3, 0, 0, 1, 1, 0, 0, 1, 0), 0.0033799199227503916, 0, 0
(0, 0, 3, 0, 0, 1, 1, 0, 0, 0, 1), 0.003348090284232208, 0, 0
(0, 0, 3, 0, 0, 1, 0, 2, 0, 0, 0), 0.0027318077690582296, 0, 0
(0, 0, 3, 0, 0, 1, 0, 1, 1, 0, 0), 0.0033312747867225594, 0, 0
(0, 0, 3, 0, 0, 1, 0, 1, 0, 1, 0), 0.00323017836289077, 0, 0
(0, 0, 3, 0, 0, 1, 0, 1, 0, 0, 1), 0.003329303172739338, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 2, 0, 0), 0.002807066569860939, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 1, 1, 0), 0.003230970084287398, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 1, 0, 1), 0.0033293031727393407, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 2, 0), 0.0027464283642735935, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 1, 1), 0.003348090284232209, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 2), 0.002767972186026442, 0, 0
(0, 0, 3, 0, 0, 0, 3, 0, 0, 0, 0), 0.0018135445536599493, 0, 0
(0, 0, 3, 0, 0, 0, 2, 1, 0, 0, 0), 0.002592372858017772, 0, 0
(0, 0, 3, 0, 0, 0, 2, 0, 1, 0, 0), 0.002774984391846402, 0, 0
(0, 0, 3, 0, 0, 0, 2, 0, 0, 1, 0), 0.0027587952800829044, 0, 0
(0, 0, 3, 0, 0, 0, 2, 0, 0, 0, 1), 0.002746428364273597, 0, 0
(0, 0, 3, 0, 0, 0, 1, 2, 0, 0, 0), 0.0025845928984657178, 0, 0
(0, 0, 3, 0, 0, 0, 1, 1, 1, 0, 0), 0.0033493890267363977, 0, 0
(0, 0, 3, 0, 0, 0, 1, 1, 0, 1, 0), 0.0031179028274025793, 0, 0
(0, 0, 3, 0, 0, 0, 1, 1, 0, 0, 1), 0.003230970084287401, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 2, 0, 0), 0.002767204432294348, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 1, 1, 0), 0.0031179028274025827, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 1, 0, 1), 0.0032301783628907806, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 2, 0), 0.0027587952800829053, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 1, 1), 0.0033799199227504025, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 2), 0.0027093276168456693, 0, 0
(0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0), 0.0018057645941078955, 0, 0
(0, 0, 3, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027773102716917245, 0, 0
(0, 0, 3, 0, 0, 0, 0, 2, 0, 1, 0), 0.002767204432294346, 0, 0
(0, 0, 3, 0, 0, 0, 0, 2, 0, 0, 1), 0.0028070665698609392, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 2, 0, 0), 0.002777310271691726, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 1, 1, 0), 0.003349389026736399, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 1, 0, 1), 0.0033312747867225634, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 2, 0), 0.002774984391846403, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 1, 1), 0.0033789551645257605, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 2), 0.0027777457819850664, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 3, 0, 0), 0.0018057645941078955, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 2, 1, 0), 0.0025845928984657195, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 2, 0, 1), 0.0027318077690582344, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 2, 0), 0.0025923728580177765, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 1, 1), 0.0033262760780673685, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 2), 0.0027024869811823607, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 3, 0), 0.0018135445536599524, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 2, 1), 0.0027973739458108664, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 2), 0.002760273198382936, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 3), 0.001776443806232023, 0, 0
(0, 0, 2, 4, 0, 0, 0, 0, 0, 0, 0), 0.0013706886182372024, 0, 0
(0, 0, 2, 3, 1, 0, 0, 0, 0, 0, 0), 0.0022476286128827274, 0, 0
(0, 0, 2, 3, 0, 1, 0, 0, 0, 0, 0), 0.002014335549527002, 0, 0
(0, 0, 2, 3, 0, 0, 1, 0, 0, 0, 0), 0.0022559177165629445, 0, 0
(0, 0, 2, 3, 0, 0, 0, 1, 0, 0, 0), 0.0020535099486205435, 0, 0
(0, 0, 2, 3, 0, 0, 0, 0, 1, 0, 0), 0.002246227321846554, 0, 0
(0, 0, 2, 3, 0, 0, 0, 0, 0, 1, 0), 0.0020509166287698602, 0, 0
(0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 1), 0.0022682846323722563, 0, 0
(0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0), 0.002846068932044661, 0, 0
(0, 0, 2, 2, 1, 1, 0, 0, 0, 0, 0), 0.0029884264429921106, 0, 0
(0, 0, 2, 2, 1, 0, 1, 0, 0, 0, 0), 0.0032218928007520567, 0, 0
(0, 0, 2, 2, 1, 0, 0, 1, 0, 0, 0), 0.003030593269886798, 0, 0
(0, 0, 2, 2, 1, 0, 0, 0, 1, 0, 0), 0.0032171028039059716, 0, 0
(0, 0, 2, 2, 1, 0, 0, 0, 0, 1, 0), 0.0030243854306799636, 0, 0
(0, 0, 2, 2, 1, 0, 0, 0, 0, 0, 1), 0.0032355943576798866, 0, 0
(0, 0, 2, 2, 0, 2, 0, 0, 0, 0, 0), 0.0023529042920230167, 0, 0
(0, 0, 2, 2, 0, 1, 1, 0, 0, 0, 0), 0.0026443023295247598, 0, 0
(0, 0, 2, 2, 0, 1, 0, 1, 0, 0, 0), 0.0022528630365628056, 0, 0
(0, 0, 2, 2, 0, 1, 0, 0, 1, 0, 0), 0.002702121636466026, 0, 0
(0, 0, 2, 2, 0, 1, 0, 0, 0, 1, 0), 0.0022511515969400493, 0, 0
(0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 1), 0.002754305769284245, 0, 0
(0, 0, 2, 2, 0, 0, 2, 0, 0, 0, 0), 0.002860802457713526, 0, 0
(0, 0, 2, 2, 0, 0, 1, 1, 0, 0, 0), 0.0027645925493427433, 0, 0
(0, 0, 2, 2, 0, 0, 1, 0, 1, 0, 0), 0.003146346173817109, 0, 0
(0, 0, 2, 2, 0, 0, 1, 0, 0, 1, 0), 0.0028254904135073433, 0, 0
(0, 0, 2, 2, 0, 0, 1, 0, 0, 0, 1), 0.0031716613802113707, 0, 0
(0, 0, 2, 2, 0, 0, 0, 2, 0, 0, 0), 0.0024508002821273527, 0, 0
(0, 0, 2, 2, 0, 0, 0, 1, 1, 0, 0), 0.002706200577317687, 0, 0
(0, 0, 2, 2, 0, 0, 0, 1, 0, 1, 0), 0.002349205167587103, 0, 0
(0, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1), 0.002825490413507337, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 2, 0, 0), 0.0028362350285793714, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 1, 1, 0), 0.002706200577317692, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 1, 0, 1), 0.0031463461738171104, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 2, 0), 0.0024508002821273566, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 1, 1), 0.0027645925493427486, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 2), 0.0028608024577135276, 0, 0
(0, 0, 2, 1, 3, 0, 0, 0, 0, 0, 0), 0.0027927742055137805, 0, 0
(0, 0, 2, 1, 2, 1, 0, 0, 0, 0, 0), 0.0033972856374653994, 0, 0
(0, 0, 2, 1, 2, 0, 1, 0, 0, 0, 0), 0.003755045596396284, 0, 0
(0, 0, 2, 1, 2, 0, 0, 1, 0, 0, 0), 0.0037229537331103617, 0, 0
(0, 0, 2, 1, 2, 0, 0, 0, 1, 0, 0), 0.0037521425571396456, 0, 0
(0, 0, 2, 1, 2, 0, 0, 0, 0, 1, 0), 0.003752142557139643, 0, 0
(0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 1), 0.003722953733110364, 0, 0
(0, 0, 2, 1, 1, 2, 0, 0, 0, 0, 0), 0.003110835547489293, 0, 0
(0, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0), 0.003986478081154087, 5.0823681443529467e-08, 4
(0, 0, 2, 1, 1, 1, 0, 1, 0, 0, 0), 0.003230874449137657, 8.019465464140282e-07, 4
(0, 0, 2, 1, 1, 1, 0, 0, 1, 0, 0), 0.003835290149374376, 5.132317081648979e-06, 4
(0, 0, 2, 1, 1, 1, 0, 0, 0, 1, 0), 0.003286664358075351, 1.662561779167753e-05, 4
(0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 1), 0.003812177200705335, 5.107726757843037e-06, 4
(0, 0, 2, 1, 1, 0, 2, 0, 0, 0, 0), 0.003759645336693365, 0, 0
(0, 0, 2, 1, 1, 0, 1, 1, 0, 0, 0), 0.0035629135692529543, 7.73948457172992e-06, 4
(0, 0, 2, 1, 1, 0, 1, 0, 1, 0, 0), 0.004032319318631961, 5.879187518763829e-05, 4
(0, 0, 2, 1, 1, 0, 1, 0, 0, 1, 0), 0.003876556872433194, 0.0002539344274666736, 4
(0, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1), 0.003986833843123044, 0.00018121553159031038, 4
(0, 0, 2, 1, 1, 0, 0, 2, 0, 0, 0), 0.0035147724260623007, 0, 0
(0, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0), 0.003963335751146951, 0.00021705537231687502, 4
(0, 0, 2, 1, 1, 0, 0, 1, 0, 1, 0), 0.00360265921943871, 0.0009160547947748311, 4
(0, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1), 0.003973164748560975, 0.0011120257416439784, 4
(0, 0, 2, 1, 1, 0, 0, 0, 2, 0, 0), 0.003736678623317592, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 1, 1, 0), 0.0035654853262812648, 0.0009178579365620143, 4
(0, 0, 2, 1, 1, 0, 0, 0, 1, 0, 1), 0.0039649810172216965, 0.0007723934097048324, 4
(0, 0, 2, 1, 1, 0, 0, 0, 0, 2, 0), 0.003551741209643638, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 1, 1), 0.003987903180281112, 0.00020839332870060452, 4
(0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 2), 0.0036904527259795142, 0, 0
(0, 0, 2, 1, 0, 3, 0, 0, 0, 0, 0), 0.0025063241155376735, 0, 0
(0, 0, 2, 1, 0, 2, 1, 0, 0, 0, 0), 0.0030132937540327644, 0, 0
(0, 0, 2, 1, 0, 2, 0, 1, 0, 0, 0), 0.002905355729821085, 0, 0
(0, 0, 2, 1, 0, 2, 0, 0, 1, 0, 0), 0.003223866500645911, 0, 0
(0, 0, 2, 1, 0, 2, 0, 0, 0, 1, 0), 0.0029095625850158523, 0, 0
(0, 0, 2, 1, 0, 2, 0, 0, 0, 0, 1), 0.0032637669188970526, 0, 0
(0, 0, 2, 1, 0, 1, 2, 0, 0, 0, 0), 0.0033043435843059504, 0, 0
(0, 0, 2, 1, 0, 1, 1, 1, 0, 0, 0), 0.003192037648071196, 8.052082809332445e-06, 4
(0, 0, 2, 1, 0, 1, 1, 0, 1, 0, 0), 0.0034029088576119433, 0.00032017960392747663, 4
(0, 0, 2, 1, 0, 1, 1, 0, 0, 1, 0), 0.0031877042918621403, 0.00219981622670627, 4
(0, 0, 2, 1, 0, 1, 1, 0, 0, 0, 1), 0.0034487566289853203, 0.0018888723042750348, 4
(0, 0, 2, 1, 0, 1, 0, 2, 0, 0, 0), 0.0029836245127491294, 0, 0
(0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 0), 0.0029336457659335418, 0.002296755897764779, 4
(0, 0, 2, 1, 0, 1, 0, 1, 0, 1, 0), 0.0025135271146742655, 0.047224710946283666, 4
(0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 1), 0.003167442796897701, 0.03816411229338494, 4
(0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 0), 0.003494852656799965, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 1, 1, 0), 0.003001851353284913, 0.015399352668117143, 4
(0, 0, 2, 1, 0, 1, 0, 0, 1, 0, 1), 0.003552122410658676, 0.03300691227349721, 4
(0, 0, 2, 1, 0, 1, 0, 0, 0, 2, 0), 0.0029956113274959544, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 1, 1), 0.0030585392411181587, 0.01606689216298702, 4
(0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 2), 0.003517716001742309, 0, 0
(0, 0, 2, 1, 0, 0, 3, 0, 0, 0, 0), 0.0027973739458108586, 0, 0
(0, 0, 2, 1, 0, 0, 2, 1, 0, 0, 0), 0.0031706847212786813, 0, 0
(0, 0, 2, 1, 0, 0, 2, 0, 1, 0, 0), 0.0036786189045134293, 0, 0
(0, 0, 2, 1, 0, 0, 2, 0, 0, 1, 0), 0.0035210021490110783, 0, 0
(0, 0, 2, 1, 0, 0, 2, 0, 0, 0, 1), 0.0036621720279220206, 0, 0
(0, 0, 2, 1, 0, 0, 1, 2, 0, 0, 0), 0.002957903673933539, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 1, 0, 0), 0.003687201245231111, 0.00018757055626708138, 4
(0, 0, 2, 1, 0, 0, 1, 1, 0, 1, 0), 0.0028759132674657404, 0.016168316544363733, 4
(0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 1), 0.0035716562907979373, 0.02256253364066614, 4
(0, 0, 2, 1, 0, 0, 1, 0, 2, 0, 0), 0.0036585552303942965, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 1, 1, 0), 0.0032292275552186756, 0.012472452363492587, 4
(0, 0, 2, 1, 0, 0, 1, 0, 1, 0, 1), 0.0038213259537012018, 0.036379470421875074, 4
(0, 0, 2, 1, 0, 0, 1, 0, 0, 2, 0), 0.0033160010612179928, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 1), 0.0037206061292609435, 0.021616561524187453, 4
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 2), 0.0036250712804940903, 0, 0
(0, 0, 2, 1, 0, 0, 0, 3, 0, 0, 0), 0.002584592898465718, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 1, 0, 0), 0.003104512789701566, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 0, 1, 0), 0.0030664153119573747, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 0, 0, 1), 0.0033642723509960206, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 2, 0, 0), 0.003297230162927575, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 1, 1, 0), 0.0032416704425622216, 0.0007728831483613177, 4
(0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 1), 0.003442599514538648, 0.010962794941552865, 4
(0, 0, 2, 1, 0, 0, 0, 1, 0, 2, 0), 0.0030741952715094317, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 1, 1), 0.003136965604588917, 0.01363122967774864, 4
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 2), 0.0035399526509132325, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 3, 0, 0), 0.0027773102716917276, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 2, 1, 0), 0.003104512789701571, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 2, 0, 1), 0.00362315856715818, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 2, 0), 0.00291957537602762, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 1, 1), 0.003664088296562079, 0.00018576183409750396, 4
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 2), 0.0036061214938493823, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 3, 0), 0.002592372858017778, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 2, 1), 0.003170684721278689, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 2), 0.0033385850616438435, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 3), 0.002760273198382932, 0, 0
(0, 0, 2, 0, 4, 0, 0, 0, 0, 0, 0), 0.0016432614145527294, 0, 0
(0, 0, 2, 0, 3, 1, 0, 0, 0, 0, 0), 0.0024231947440002902, 0, 0
(0, 0, 2, 0, 3, 0, 1, 0, 0, 0, 0), 0.0027890705122071728, 0, 0
(0, 0, 2, 0, 3, 0, 0, 1, 0, 0, 0), 0.002745870411844109, 0, 0
(0, 0, 2, 0, 3, 0, 0, 0, 1, 0, 0), 0.002781267075080229, 0, 0
(0, 0, 2, 0, 3, 0, 0, 0, 0, 1, 0), 0.0027786737552295405, 0, 0
(0, 0, 2, 0, 3, 0, 0, 0, 0, 0, 1), 0.0027556440078027366, 0, 0
(0, 0, 2, 0, 2, 2, 0, 0, 0, 0, 0), 0.0023529042920230154, 0, 0
(0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 0), 0.0035084632763854626, 0, 0
(0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0), 0.0028875828319483788, 0, 0
(0, 0, 2, 0, 2, 1, 0, 0, 1, 0, 0), 0.003277061807950842, 0, 0
(0, 0, 2, 0, 2, 1, 0, 0, 0, 1, 0), 0.0029789087233997283, 0, 0
(0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 1), 0.0032017647264635835, 0, 0
(0, 0, 2, 0, 2, 0, 2, 0, 0, 0, 0), 0.0031093896600554007, 0, 0
(0, 0, 2, 0, 2, 0, 1, 1, 0, 0, 0), 0.0033234661838025606, 0, 0
(0, 0, 2, 0, 2, 0, 1, 0, 1, 0, 0), 0.0036454401843761678, 0, 0
(0, 0, 2, 0, 2, 0, 1, 0, 0, 1, 0), 0.0036100361657091036, 0, 0
(0, 0, 2, 0, 2, 0, 1, 0, 0, 0, 1), 0.0035746395024729917, 0, 0
(0, 0, 2, 0, 2, 0, 0, 2, 0, 0, 0), 0.0030178028196279033, 0, 0
(0, 0, 2, 0, 2, 0, 0, 1, 1, 0, 0), 0.003759886108007971, 0, 0
(0, 0, 2, 0, 2, 0, 0, 1, 0, 1, 0), 0.003555707653252249, 0, 0
(0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 1), 0.0036504252692323444, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 2, 0, 0), 0.0030885961461001414, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 1, 1, 0), 0.003395860226033181, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 1, 0, 1), 0.00355570765325226, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 2, 0), 0.0030885961461001384, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 1, 1), 0.0037598861080079724, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 2), 0.003017802819627907, 0, 0
(0, 0, 2, 0, 1, 3, 0, 0, 0, 0, 0), 0.00237003771737991, 0, 0
(0, 0, 2, 0, 1, 2, 1, 0, 0, 0, 0), 0.003344301905249238, 0, 0
(0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0), 0.0028477150619830942, 0, 0
(0, 0, 2, 0, 1, 2, 0, 0, 1, 0, 0), 0.0032637669188970517, 0, 0
(0, 0, 2, 0, 1, 2, 0, 0, 0, 1, 0), 0.002909562585015849, 0, 0
(0, 0, 2, 0, 1, 2, 0, 0, 0, 0, 1), 0.0032238665006459125, 0, 0
(0, 0, 2, 0, 1, 1, 2, 0, 0, 0, 0), 0.003759645336693364, 0, 0
(0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0), 0.003616483895988284, 6.723830050826105e-07, 4
(0, 0, 2, 0, 1, 1, 1, 0, 1, 0, 0), 0.004022437277707295, 1.5130165345924289e-05, 4
(0, 0, 2, 0, 1, 1, 1, 0, 0, 1, 0), 0.0038600666621230457, 0.0001539005212775608, 4
(0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 1), 0.003940048702084148, 0.00019653082456831173, 4
(0, 0, 2, 0, 1, 1, 0, 2, 0, 0, 0), 0.0032094851136614134, 0, 0
(0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0), 0.003559909219526317, 0.0002460204441947007, 4
(0, 0, 2, 0, 1, 1, 0, 1, 0, 1, 0), 0.003059989731764754, 0.008157502959109778, 4
(0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 1), 0.003532835116826111, 0.012387722340306526, 4
(0, 0, 2, 0, 1, 1, 0, 0, 2, 0, 0), 0.003660933633811489, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 1, 1, 0), 0.003286332929504765, 0.011732255358205903, 4
(0, 0, 2, 0, 1, 1, 0, 0, 1, 0, 1), 0.003756803150376251, 0.018706193576781844, 4
(0, 0, 2, 0, 1, 1, 0, 0, 0, 2, 0), 0.003314509259482344, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 1, 1), 0.00361653426858866, 0.00908602646597785, 4
(0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 2), 0.003556315764448358, 0, 0
(0, 0, 2, 0, 1, 0, 3, 0, 0, 0, 0), 0.0027853811488240334, 0, 0
(0, 0, 2, 0, 1, 0, 2, 1, 0, 0, 0), 0.0030371978925149328, 0, 0
(0, 0, 2, 0, 1, 0, 2, 0, 1, 0, 0), 0.0036426731618388127, 0, 0
(0, 0, 2, 0, 1, 0, 2, 0, 0, 1, 0), 0.0035777907747531566, 0, 0
(0, 0, 2, 0, 1, 0, 2, 0, 0, 0, 1), 0.003577790774753163, 0, 0
(0, 0, 2, 0, 1, 0, 1, 2, 0, 0, 0), 0.002983624512749128, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 1, 0, 0), 0.003913185174630494, 4.867520033087665e-05, 4
(0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0), 0.003154731147030677, 0.007379737152937866, 4
(0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 1), 0.0035681344125409967, 0.01716613703674887, 4
(0, 0, 2, 0, 1, 0, 1, 0, 2, 0, 0), 0.003624496445309126, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0), 0.003246064393912976, 0.014137714820656337, 4
(0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 1), 0.003657092495233424, 0.24385474473387087, 4
(0, 0, 2, 0, 1, 0, 1, 0, 0, 2, 0), 0.003567394017775525, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 1, 1), 0.004042321745213932, 0.02130625615551476, 4
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 2), 0.0034948966071114847, 0, 0
(0, 0, 2, 0, 1, 0, 0, 3, 0, 0, 0), 0.0027318077690582296, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 1, 0, 0), 0.003623158567158175, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 0, 1, 0), 0.003545160671162839, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 1), 0.003701847831290548, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 2, 0, 0), 0.0036585552303942956, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 1, 1, 0), 0.003916640199692459, 0.0006127700003378362, 4
(0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 1), 0.0039364989745068095, 0.016960655652135573, 4
(0, 0, 2, 0, 1, 0, 0, 1, 0, 2, 0), 0.0035883372939510133, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 1, 1), 0.003984179352310003, 0.016815780355199778, 4
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 2), 0.003672527043414674, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 3, 0, 0), 0.0027672044322943506, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 2, 1, 0), 0.0030664153119573786, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 1), 0.0035451606711628496, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 2, 0), 0.0030741952715094343, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 1), 0.003893527251023429, 0.0006108120547090135, 4
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 2), 0.0034804432200508575, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 3, 0), 0.0027749843918464037, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 2, 1), 0.0036786189045134345, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 2), 0.0036061214938493875, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 3), 0.00270248698118236, 0, 0
(0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0), 0.0016166829012425382, 0, 0
(0, 0, 2, 0, 0, 3, 1, 0, 0, 0, 0), 0.002624909141070948, 0, 0
(0, 0, 2, 0, 0, 3, 0, 1, 0, 0, 0), 0.002706002641878823, 0, 0
(0, 0, 2, 0, 0, 3, 0, 0, 1, 0, 0), 0.0027679721860264382, 0, 0
(0, 0, 2, 0, 0, 3, 0, 0, 0, 1, 0), 0.002709327616845661, 0, 0
(0, 0, 2, 0, 0, 3, 0, 0, 0, 0, 1), 0.0027777457819850642, 0, 0
(0, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0), 0.002860802457713523, 0, 0
(0, 0, 2, 0, 0, 2, 1, 1, 0, 0, 0), 0.0036904527259795095, 0, 0
(0, 0, 2, 0, 0, 2, 1, 0, 1, 0, 0), 0.0035177160017423052, 0, 0
(0, 0, 2, 0, 0, 2, 1, 0, 0, 1, 0), 0.003625071280494083, 0, 0
(0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 1), 0.0035399526509132372, 0, 0
(0, 0, 2, 0, 0, 2, 0, 2, 0, 0, 0), 0.003017802819627902, 0, 0
(0, 0, 2, 0, 0, 2, 0, 1, 1, 0, 0), 0.0035563157644483514, 0, 0
(0, 0, 2, 0, 0, 2, 0, 1, 0, 1, 0), 0.0034948966071114713, 0, 0
(0, 0, 2, 0, 0, 2, 0, 1, 0, 0, 1), 0.003672527043414674, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 2, 0, 0), 0.0031417419079231316, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 1, 1, 0), 0.0036243711266879444, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 1, 0, 1), 0.0037344965875622917, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0), 0.0030296394092629493, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 1, 1), 0.0036243711266879504, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 2), 0.0031417419079231342, 0, 0
(0, 0, 2, 0, 0, 1, 3, 0, 0, 0, 0), 0.002674376804308188, 0, 0
(0, 0, 2, 0, 0, 1, 2, 1, 0, 0, 0), 0.0034440522046571675, 0, 0
(0, 0, 2, 0, 0, 1, 2, 0, 1, 0, 0), 0.0035282438682587404, 0, 0
(0, 0, 2, 0, 0, 1, 2, 0, 0, 1, 0), 0.003662172027922014, 0, 0
(0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 1), 0.00352100214901108, 0, 0
(0, 0, 2, 0, 0, 1, 1, 2, 0, 0, 0), 0.0035147724260623, 0, 0
(0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0), 0.004224054171063417, 4.198892781290576e-06, 4
(0, 0, 2, 0, 0, 1, 1, 1, 0, 1, 0), 0.003863221236961465, 0.0001483354099617131, 4
(0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 1), 0.00412691953131774, 0.0008024803154177048, 4
(0, 0, 2, 0, 0, 1, 1, 0, 2, 0, 0), 0.0036609336338114884, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0), 0.0036960199440055036, 0.0013185902861694162, 4
(0, 0, 2, 0, 0, 1, 1, 0, 1, 0, 1), 0.0038247082875040713, 0.015707808845708833, 4
(0, 0, 2, 0, 0, 1, 1, 0, 0, 2, 0), 0.0037465905036967277, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 1, 1), 0.004150495417933543, 0.016356311215257754, 4
(0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 2), 0.0036243711266879535, 0, 0
(0, 0, 2, 0, 0, 1, 0, 3, 0, 0, 0), 0.0027450970257133244, 0, 0
(0, 0, 2, 0, 0, 1, 0, 2, 1, 0, 0), 0.003432883112652345, 0, 0
(0, 0, 2, 0, 0, 1, 0, 2, 0, 1, 0), 0.003553695763405942, 0, 0
(0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 1), 0.0037018478312905493, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 2, 0, 0), 0.0034948526567999605, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 1, 1, 0), 0.003966316225591597, 0.00018995500700919447, 4
(0, 0, 2, 0, 0, 1, 0, 1, 1, 0, 1), 0.003836470029251903, 0.010472359940781155, 4
(0, 0, 2, 0, 0, 1, 0, 1, 0, 2, 0), 0.0035673940177755213, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 1, 1), 0.0038247082875040627, 0.01570780884570922, 4
(0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 2), 0.0037344965875622882, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 3, 0, 0), 0.00280706656986094, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0), 0.0033642723509960232, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 2, 0, 1), 0.003701847831290554, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 2, 0), 0.003316001061217989, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 1), 0.004126919531317745, 0.000802480315417539, 4
(0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 2), 0.0036725270434146795, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 3, 0), 0.002758795280082905, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 2, 1), 0.003521002149011082, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2), 0.003539952650913243, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 3), 0.0027777457819850677, 0, 0
(0, 0, 2, 0, 0, 0, 4, 0, 0, 0, 0), 0.0016414167328611586, 0, 0
(0, 0, 2, 0, 0, 0, 3, 1, 0, 0, 0), 0.0024596021205564797, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 1, 0, 0), 0.0027785000525428734, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 0, 1, 0), 0.0027464283642735948, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 0, 0, 1), 0.0027587952800829096, 0, 0
(0, 0, 2, 0, 0, 0, 2, 2, 0, 0, 0), 0.0024508002821273553, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 1, 0, 0), 0.003551741209643639, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 0, 1, 0), 0.0029956113274959527, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 1), 0.0033160010612179967, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 2, 0, 0), 0.0030885961461001397, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 1, 1, 0), 0.003314509259482348, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 1), 0.0035673940177755356, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 2, 0), 0.003029639409262953, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 1), 0.003746590503696739, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 2), 0.0030296394092629597, 0, 0
(0, 0, 2, 0, 0, 0, 1, 3, 0, 0, 0), 0.0024492288411537403, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 1, 0, 0), 0.003417780691331197, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 0, 1, 0), 0.0030173097363624902, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 1), 0.003364272350996027, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 2, 0, 0), 0.003736678623317589, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 1, 1, 0), 0.003698541328433439, 1.3298582265241248e-05, 4
(0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 1), 0.003966316225591607, 0.0001899550070091388, 4
(0, 0, 2, 0, 0, 0, 1, 1, 0, 2, 0), 0.0033145092594823442, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 1), 0.003696019944005512, 0.00131859028616938, 4
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 2), 0.003624371126687952, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 3, 0, 0), 0.0027681267731401345, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 0), 0.003017309736362494, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 1), 0.0035536957634059547, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 2, 0), 0.0029956113274959566, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 1, 1), 0.0038632212369614804, 0.00014833540996254645, 4
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 2), 0.0034948966071114873, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 3, 0), 0.002746428364273597, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1), 0.0036621720279220293, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 2), 0.0036250712804941, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 3), 0.002709327616845671, 0, 0
(0, 0, 2, 0, 0, 0, 0, 4, 0, 0, 0), 0.0016362300931597896, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 1, 0, 0), 0.002644539534230432, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 0, 1, 0), 0.0027681267731401297, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 0, 0, 1), 0.0028070665698609392, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 2, 0, 0), 0.002836235028579368, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 1, 1, 0), 0.0037366786233175857, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 1), 0.003494852656799962, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 2, 0), 0.0030885961461001358, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 1, 1), 0.0036609336338114884, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 2), 0.0031417419079231325, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 3, 0, 0), 0.0026445395342304333, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 2, 1, 0), 0.0034177806913311937, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 1), 0.00343288311265235, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 2, 0), 0.0035517412096436355, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 1, 1), 0.004224054171063421, 4.198892781539617e-06, 4
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 2), 0.003556315764448356, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 3, 0), 0.0027785000525428726, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 1), 0.003528243868258745, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2), 0.003517716001742311, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 3), 0.002767972186026441, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 4, 0, 0), 0.00163623009315979, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 3, 1, 0), 0.002449228841153741, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 3, 0, 1), 0.0027450970257133288, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 2, 0), 0.0024508002821273553, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 1, 1), 0.0035147724260623067, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 2), 0.0030178028196279085, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 3, 0), 0.002459602120556483, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 1), 0.0034440522046571775, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 2), 0.0036904527259795216, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 3), 0.0027060026418788312, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 4, 0), 0.0016414167328611617, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 3, 1), 0.002674376804308199, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 2), 0.002860802457713537, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 3), 0.0026249091410709582, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 4), 0.0016166829012425421, 0, 0
(0, 0, 1, 5, 0, 0, 0, 0, 0, 0, 0), 0.0010903178749155286, 0, 0
(0, 0, 1, 4, 1, 0, 0, 0, 0, 0, 0), 0.0019972808318351075, 0, 0
(0, 0, 1, 4, 0, 1, 0, 0, 0, 0, 0), 0.002058017751650145, 0, 0
(0, 0, 1, 4, 0, 0, 1, 0, 0, 0, 0), 0.0021231947313721457, 0, 0
(0, 0, 1, 4, 0, 0, 0, 1, 0, 0, 0), 0.0020685246111757697, 0, 0
(0, 0, 1, 4, 0, 0, 0, 0, 1, 0, 0), 0.0021301704157337545, 0, 0
(0, 0, 1, 4, 0, 0, 0, 0, 0, 1, 0), 0.0020646346313997433, 0, 0
(0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 1), 0.0021417451050861095, 0, 0
(0, 0, 1, 3, 2, 0, 0, 0, 0, 0, 0), 0.0022476286128827283, 0, 0
(0, 0, 1, 3, 1, 1, 0, 0, 0, 0, 0), 0.002855905986713528, 0, 0
(0, 0, 1, 3, 1, 0, 1, 0, 0, 0, 0), 0.0026920470162858762, 0, 0
(0, 0, 1, 3, 1, 0, 0, 1, 0, 0, 0), 0.0027574956909450234, 0, 0
(0, 0, 1, 3, 1, 0, 0, 0, 1, 0, 0), 0.0027322770325046986, 0, 0
(0, 0, 1, 3, 1, 0, 0, 0, 0, 1, 0), 0.0027322770325046986, 0, 0
(0, 0, 1, 3, 1, 0, 0, 0, 0, 0, 1), 0.0027574956909450217, 0, 0
(0, 0, 1, 3, 0, 2, 0, 0, 0, 0, 0), 0.002423194744000292, 0, 0
(0, 0, 1, 3, 0, 1, 1, 0, 0, 0, 0), 0.0027031848055104587, 0, 0
(0, 0, 1, 3, 0, 1, 0, 1, 0, 0, 0), 0.0026352069721051422, 0, 0
(0, 0, 1, 3, 0, 1, 0, 0, 1, 0, 0), 0.002829365953143462, 0, 0
(0, 0, 1, 3, 0, 1, 0, 0, 0, 1, 0), 0.002623441022056883, 0, 0
(0, 0, 1, 3, 0, 1, 0, 0, 0, 0, 1), 0.0028770463309466536, 0, 0
(0, 0, 1, 3, 0, 0, 2, 0, 0, 0, 0), 0.00262490914107095, 0, 0
(0, 0, 1, 3, 0, 0, 1, 1, 0, 0, 0), 0.002918200995559603, 0, 0
(0, 0, 1, 3, 0, 0, 1, 0, 1, 0, 0), 0.0030231450640894066, 0, 0
(0, 0, 1, 3, 0, 0, 1, 0, 0, 1, 0), 0.002903962985813635, 0, 0
(0, 0, 1, 3, 0, 0, 1, 0, 0, 0, 1), 0.0030529128242766284, 0, 0
(0, 0, 1, 3, 0, 0, 0, 2, 0, 0, 0), 0.0024596021205564784, 0, 0
(0, 0, 1, 3, 0, 0, 0, 1, 1, 0, 0), 0.0027703419573094773, 0, 0
(0, 0, 1, 3, 0, 0, 0, 1, 0, 1, 0), 0.002660823266306427, 0, 0
(0, 0, 1, 3, 0, 0, 0, 1, 0, 0, 1), 0.002896515957580224, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 2, 0, 0), 0.002644539534230434, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 1, 1, 0), 0.00289363356642545, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 1, 0, 1), 0.0030714766711987707, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 2, 0), 0.0024492288411537425, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 1, 1), 0.0028010807956147963, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 2), 0.002674376804308188, 0, 0
(0, 0, 1, 2, 3, 0, 0, 0, 0, 0, 0), 0.0023839150110404918, 0, 0
(0, 0, 1, 2, 2, 1, 0, 0, 0, 0, 0), 0.0032350087630029344, 0, 0
(0, 0, 1, 2, 2, 0, 1, 0, 0, 0, 0), 0.0029679437179068024, 0, 0
(0, 0, 1, 2, 2, 0, 0, 1, 0, 0, 0), 0.003235594357679887, 0, 0
(0, 0, 1, 2, 2, 0, 0, 0, 1, 0, 0), 0.003024385430679966, 0, 0
(0, 0, 1, 2, 2, 0, 0, 0, 0, 1, 0), 0.0032171028039059703, 0, 0
(0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 1), 0.0030305932698867985, 0, 0
(0, 0, 1, 2, 1, 2, 0, 0, 0, 0, 0), 0.0033972856374654, 0, 0
(0, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0), 0.003600868634303459, 7.159632977720393e-08, 4
(0, 0, 1, 2, 1, 1, 0, 1, 0, 0, 0), 0.003444750008405045, 1.082236942818739e-06, 4
(0, 0, 1, 2, 1, 1, 0, 0, 1, 0, 0), 0.0037010049932511917, 8.012660091639552e-06, 4
(0, 0, 1, 2, 1, 1, 0, 0, 0, 1, 0), 0.0034365444877443837, 2.3384283836382178e-05, 4
(0, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1), 0.003748685371054386, 7.790043719391446e-06, 4
(0, 0, 1, 2, 1, 0, 2, 0, 0, 0, 0), 0.003344301905249239, 0, 0
(0, 0, 1, 2, 1, 0, 1, 1, 0, 0, 0), 0.0033111717920726595, 1.3413941789068998e-05, 4
(0, 0, 1, 2, 1, 0, 1, 0, 1, 0, 0), 0.0032997820393932554, 0.00012720941015961675, 4
(0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 0), 0.003428184878986704, 0.0004676075698071684, 4
(0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 1), 0.003325089890356574, 0.0003770249833219115, 4
(0, 0, 1, 2, 1, 0, 0, 2, 0, 0, 0), 0.0034440522046571683, 0, 0
(0, 0, 1, 2, 1, 0, 0, 1, 1, 0, 0), 0.0033732202649773653, 0.0004235769450325564, 4
(0, 0, 1, 2, 1, 0, 0, 1, 0, 1, 0), 0.00339797847972114, 0.0014824256003255988, 4
(0, 0, 1, 2, 1, 0, 0, 1, 0, 0, 1), 0.0035551120495234236, 0.0019349191925312676, 4
(0, 0, 1, 2, 1, 0, 0, 0, 2, 0, 0), 0.0034177806913312007, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 1, 1, 0), 0.003313124208760496, 0.0014888480482626004, 4
(0, 0, 1, 2, 1, 0, 0, 0, 1, 0, 1), 0.003397978479721145, 0.0014824256003255435, 4
(0, 0, 1, 2, 1, 0, 0, 0, 0, 2, 0), 0.003417780691331198, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 1, 1), 0.0033732202649773635, 0.00042357694503241023, 4
(0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 2), 0.003444052204657168, 0, 0
(0, 0, 1, 2, 0, 3, 0, 0, 0, 0, 0), 0.00254619188550296, 0, 0
(0, 0, 1, 2, 0, 2, 1, 0, 0, 0, 0), 0.002799212441152793, 0, 0
(0, 0, 1, 2, 0, 2, 0, 1, 0, 0, 0), 0.002991016920000122, 0, 0
(0, 0, 1, 2, 0, 2, 0, 0, 1, 0, 0), 0.003201764726463585, 0, 0
(0, 0, 1, 2, 0, 2, 0, 0, 0, 1, 0), 0.002978908723399733, 0, 0
(0, 0, 1, 2, 0, 2, 0, 0, 0, 0, 1), 0.003277061807950838, 0, 0
(0, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0), 0.003013293754032764, 0, 0
(0, 0, 1, 2, 0, 1, 1, 1, 0, 0, 0), 0.0031888830732327788, 8.70920307668223e-06, 4
(0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 0), 0.0030515935673829566, 0.0004184034065625176, 4
(0, 0, 1, 2, 0, 1, 1, 0, 0, 1, 0), 0.0030192848267655685, 0.0025301014096125673, 4
(0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 1), 0.0031682346652285665, 0.002306106758110555, 4
(0, 0, 1, 2, 0, 1, 0, 2, 0, 0, 0), 0.003037197892514938, 0, 0
(0, 0, 1, 2, 0, 1, 0, 1, 1, 0, 0), 0.0027247522687736726, 0.0026959454998567805, 4
(0, 0, 1, 2, 0, 1, 0, 1, 0, 1, 0), 0.002588798903306613, 0.04071668887737618, 4
(0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 1), 0.0031306120868698647, 0.03367021674706913, 4
(0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 0), 0.003432883112652351, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 1, 1, 0), 0.003162077550781904, 0.013686560210381256, 4
(0, 0, 1, 2, 0, 1, 0, 0, 1, 0, 1), 0.0034989766488356827, 0.030402641130937876, 4
(0, 0, 1, 2, 0, 1, 0, 0, 0, 2, 0), 0.003017309736362493, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 1, 1), 0.0028564436408321683, 0.018097885303787167, 4
(0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 2), 0.003528243868258741, 0, 0
(0, 0, 1, 2, 0, 0, 3, 0, 0, 0, 0), 0.0027602731983829287, 0, 0
(0, 0, 1, 2, 0, 0, 2, 1, 0, 0, 0), 0.003338585061643837, 0, 0
(0, 0, 1, 2, 0, 0, 2, 0, 1, 0, 0), 0.0036061214938493814, 0, 0
(0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0), 0.0035399526509132377, 0, 0
(0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 1), 0.0036250712804940886, 0, 0
(0, 0, 1, 2, 0, 0, 1, 2, 0, 0, 0), 0.0031706847212786813, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 1, 0, 0), 0.0036640882965620724, 0.00018576183409768873, 4
(0, 0, 1, 2, 0, 0, 1, 1, 0, 1, 0), 0.003136965604588919, 0.013631229677748267, 4
(0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 1), 0.0037206061292609327, 0.021616561524187568, 4
(0, 0, 1, 2, 0, 0, 1, 0, 2, 0, 0), 0.003623158567158179, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 1, 1, 0), 0.003442599514538657, 0.010962794941552726, 4
(0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 1), 0.0038213259537012005, 0.03637947042187502, 4
(0, 0, 1, 2, 0, 0, 1, 0, 0, 2, 0), 0.0033642723509960276, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 1), 0.003571656290797944, 0.022562533640666634, 4
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 2), 0.003662172027922019, 0, 0
(0, 0, 1, 2, 0, 0, 0, 3, 0, 0, 0), 0.002592372858017773, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 1, 0, 0), 0.0029195753760276138, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 0, 1, 0), 0.0030741952715094304, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 1), 0.003316001061217983, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 2, 0, 0), 0.003104512789701567, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0), 0.0032416704425622224, 0.0007728831483612761, 4
(0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 1), 0.0032292275552186665, 0.012472452363492361, 4
(0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 0), 0.003066415311957376, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 1), 0.002875913267465737, 0.016168316544363882, 4
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 2), 0.0035210021490110705, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 3, 0, 0), 0.002777310271691728, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 2, 1, 0), 0.003297230162927581, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 1), 0.003658555230394294, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 2, 0), 0.003104512789701574, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 1), 0.0036872012452311143, 0.00018757055626693437, 4
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 2), 0.003678618904513429, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 3, 0), 0.0025845928984657217, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 1), 0.0029579036739335435, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 2), 0.0031706847212786844, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 3), 0.002797373945810858, 0, 0
(0, 0, 1, 1, 4, 0, 0, 0, 0, 0, 0), 0.002201710429071753, 0, 0
(0, 0, 1, 1, 3, 1, 0, 0, 0, 0, 0), 0.0028559059867135275, 0, 0
(0, 0, 1, 1, 3, 0, 1, 0, 0, 0, 0), 0.0030740607266922172, 0, 0
(0, 0, 1, 1, 3, 0, 0, 1, 0, 0, 0), 0.003194335501475446, 0, 0
(0, 0, 1, 1, 3, 0, 0, 0, 1, 0, 0), 0.003094156841028519, 0, 0
(0, 0, 1, 1, 3, 0, 0, 0, 0, 1, 0), 0.0032174484501444832, 0, 0
(0, 0, 1, 1, 3, 0, 0, 0, 0, 0, 1), 0.003077215301530639, 0, 0
(0, 0, 1, 1, 2, 2, 0, 0, 0, 0, 0), 0.002988426442992112, 0, 0
(0, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0), 0.00397174455548522, 8.266306797085551e-08, 4
(0, 0, 1, 1, 2, 1, 0, 1, 0, 0, 0), 0.003350008593139123, 1.2479421509146634e-06, 4
(0, 0, 1, 1, 2, 1, 0, 0, 1, 0, 0), 0.0037486853710543906, 7.790043719104227e-06, 4
(0, 0, 1, 1, 2, 1, 0, 0, 0, 1, 0), 0.0034365444877443837, 2.3384283835965465e-05, 4
(0, 0, 1, 1, 2, 1, 0, 0, 0, 0, 1), 0.0037010049932511896, 8.012660091822838e-06, 4
(0, 0, 1, 1, 2, 0, 2, 0, 0, 0, 0), 0.003508463276385462, 0, 0
(0, 0, 1, 1, 2, 0, 1, 1, 0, 0, 0), 0.0034650175791486174, 9.97605897012155e-06, 4
(0, 0, 1, 1, 2, 0, 1, 0, 1, 0, 0), 0.003596049619538331, 7.395556167591623e-05, 4
(0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 0), 0.0038094068679964213, 0.00026631770131202225, 4
(0, 0, 1, 1, 2, 0, 1, 0, 0, 0, 1), 0.003557362040903295, 0.00022619646086006394, 4
(0, 0, 1, 1, 2, 0, 0, 2, 0, 0, 0), 0.003690452725979512, 0, 0
(0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0), 0.003987903180281112, 0.00020839332870047924, 4
(0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 0), 0.003964981017221688, 0.0007723934097048879, 4
(0, 0, 1, 1, 2, 0, 0, 1, 0, 0, 1), 0.003973164748560976, 0.0011120257416433767, 4
(0, 0, 1, 1, 2, 0, 0, 0, 2, 0, 0), 0.0035517412096436425, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 1, 1, 0), 0.0035654853262812643, 0.0009178579365620281, 4
(0, 0, 1, 1, 2, 0, 0, 0, 1, 0, 1), 0.0036026592194387196, 0.0009160547947746722, 4
(0, 0, 1, 1, 2, 0, 0, 0, 0, 2, 0), 0.003736678623317589, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 1, 1), 0.00396333575114695, 0.0002170553723165585, 4
(0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 2), 0.003514772426062302, 0, 0
(0, 0, 1, 1, 1, 3, 0, 0, 0, 0, 0), 0.0029375120563783167, 0, 0
(0, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0), 0.003600868634303458, 7.159632981645329e-08, 4
(0, 0, 1, 1, 1, 2, 0, 1, 0, 0, 0), 0.00322771987429924, 8.598022120179303e-07, 4
(0, 0, 1, 1, 1, 2, 0, 0, 1, 0, 0), 0.0038121772007053394, 5.107726758141264e-06, 4
(0, 0, 1, 1, 1, 2, 0, 0, 0, 1, 0), 0.003286664358075351, 1.662561779119094e-05, 4
(0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 1), 0.0038352901493743734, 5.1323170820012704e-06, 4
(0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0), 0.003986478081154086, 5.082368131121638e-08, 4
(0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0), 0.004644777205499649, 1.7515628037145792e-05, 4
(0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0), 0.004696121620758352, 0.0003874545337104753, 4
(0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0), 0.00473717203985469, 0.002086874849599527, 4
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1), 0.004737172039854693, 0.0020868748495992562, 4
(0, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0), 0.0036164838959882877, 6.723830052938376e-07, 4
(0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0), 0.004096988931354747, 0.0025461584906987383, 4
(0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0), 0.0036654805274160583, 0.07116811342395585, 4
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1), 0.004451207217616573, 0.05041219861499603, 4
(0, 0, 1, 1, 1, 1, 0, 0, 2, 0, 0), 0.0042240541710634235, 4.198892781320961e-06, 4
(0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0), 0.00422383482322719, 0.024942669975844756, 4
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1), 0.004802272263728359, 0.05093592096659944, 4
(0, 0, 1, 1, 1, 1, 0, 0, 0, 2, 0), 0.0036985413284334376, 1.3298582265643704e-05, 4
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1), 0.004223834823227189, 0.02494266997584479, 4
(0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 2), 0.00422405417106342, 4.198892781502172e-06, 4
(0, 0, 1, 1, 1, 0, 3, 0, 0, 0, 0), 0.0033231215032289386, 0, 0
(0, 0, 1, 1, 1, 0, 2, 1, 0, 0, 0), 0.003188883073232776, 8.709203077241539e-06, 4
(0, 0, 1, 1, 1, 0, 2, 0, 1, 0, 0), 0.00388691765112304, 5.03241070937098e-05, 4
(0, 0, 1, 1, 1, 0, 2, 0, 0, 1, 0), 0.003940048702084143, 0.00019653082456827254, 4
(0, 0, 1, 1, 1, 0, 2, 0, 0, 0, 1), 0.003860066662123052, 0.00015390052127785918, 4
(0, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0), 0.0031920376480711957, 8.052082809694755e-06, 4
(0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0), 0.004592821176042382, 0.0005794461123628811, 4
(0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0), 0.0036442436924271826, 0.03782954501780677, 4
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1), 0.004311086143525624, 0.04391331919740166, 4
(0, 0, 1, 1, 1, 0, 1, 0, 2, 0, 0), 0.003913185174630497, 4.8675200330837074e-05, 4
(0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0), 0.003667308513187209, 0.04127129924578006, 4
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1), 0.004126861714586307, 0.3827782567417452, 4
(0, 0, 1, 1, 1, 0, 1, 0, 0, 2, 0), 0.0039663162255916, 0.0001899550070090833, 4
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1), 0.004599420537621327, 0.03763628750735364, 4
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 2), 0.0038632212369614696, 0.0001483354099630465, 4
(0, 0, 1, 1, 1, 0, 0, 3, 0, 0, 0), 0.00332627607806736, 0, 0
(0, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0), 0.0036640882965620716, 0.00018576183409756497, 4
(0, 0, 1, 1, 1, 0, 0, 2, 0, 1, 0), 0.0038935272510234186, 0.0006108120547090095, 4
(0, 0, 1, 1, 1, 0, 0, 2, 0, 0, 1), 0.004126919531317734, 0.0008024803154180714, 4
(0, 0, 1, 1, 1, 0, 0, 1, 2, 0, 0), 0.0036872012452311143, 0.00018757055626721048, 4
(0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0), 0.004622796046926336, 0.0033076135181659637, 4
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1), 0.004300010595313239, 0.03272228415000185, 4
(0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 0), 0.003916640199692457, 0.0006127700003376142, 4
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1), 0.004300010595313234, 0.03272228415000143, 4
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 2), 0.004126919531317735, 0.0008024803154181511, 4
(0, 0, 1, 1, 1, 0, 0, 0, 3, 0, 0), 0.003349389026736404, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 2, 1, 0), 0.0032416704425622268, 0.0007728831483615538, 4
(0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 1), 0.003916640199692466, 0.0006127700003373782, 4
(0, 0, 1, 1, 1, 0, 0, 0, 1, 2, 0), 0.003241670442562226, 0.0007728831483613316, 4
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1), 0.00462279604692634, 0.0033076135181656307, 4
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 2), 0.0038935272510234264, 0.0006108120547091052, 4
(0, 0, 1, 1, 1, 0, 0, 0, 0, 3, 0), 0.003349389026736401, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 2, 1), 0.003687201245231114, 0.00018757055626703067, 4
(0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 2), 0.003664088296562074, 0.00018576183409764973, 4
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 3), 0.003326276078067362, 0, 0
(0, 0, 1, 1, 0, 4, 0, 0, 0, 0, 0), 0.0022425134639041475, 0, 0
(0, 0, 1, 1, 0, 3, 1, 0, 0, 0, 0), 0.0027031848055104573, 0, 0
(0, 0, 1, 1, 0, 3, 0, 1, 0, 0, 0), 0.0030720467826355633, 0, 0
(0, 0, 1, 1, 0, 3, 0, 0, 1, 0, 0), 0.003157648670679469, 0, 0
(0, 0, 1, 1, 0, 3, 0, 0, 0, 1, 0), 0.003067568320475454, 0, 0
(0, 0, 1, 1, 0, 3, 0, 0, 0, 0, 1), 0.0032115004576538228, 0, 0
(0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0), 0.0026443023295247567, 0, 0
(0, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0), 0.003465017579148618, 9.97605897009684e-06, 4
(0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 0), 0.002871897743252392, 0.0004986305661258088, 4
(0, 0, 1, 1, 0, 2, 1, 0, 0, 1, 0), 0.0031682346652285643, 0.0023061067581108046, 4
(0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 1), 0.003019284826765569, 0.0025301014096124007, 4
(0, 0, 1, 1, 0, 2, 0, 2, 0, 0, 0), 0.0033234661838025645, 0, 0
(0, 0, 1, 1, 0, 2, 0, 1, 1, 0, 0), 0.0031120589821436594, 0.001725415077942035, 4
(0, 0, 1, 1, 0, 2, 0, 1, 0, 1, 0), 0.003172116492602319, 0.015224668225175823, 4
(0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 1), 0.0035486647859074186, 0.017908189799613883, 4
(0, 0, 1, 1, 0, 2, 0, 0, 2, 0, 0), 0.0035563157644483566, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 1, 1, 0), 0.003616534268588661, 0.009086026465977448, 4
(0, 0, 1, 1, 0, 2, 0, 0, 1, 0, 1), 0.0037568031503762487, 0.01870619357678149, 4
(0, 0, 1, 1, 0, 2, 0, 0, 0, 2, 0), 0.0033145092594823455, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 1, 1), 0.0032863329295047686, 0.011732255358206042, 4
(0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 2), 0.0036609336338114884, 0, 0
(0, 0, 1, 1, 0, 1, 3, 0, 0, 0, 0), 0.002870639512382391, 0, 0
(0, 0, 1, 1, 0, 1, 2, 1, 0, 0, 0), 0.0033111717920726617, 1.341394178935697e-05, 4
(0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0), 0.003099273945186151, 0.00040683893283240336, 4
(0, 0, 1, 1, 0, 1, 2, 0, 0, 1, 0), 0.0034487566289853177, 0.0018888723042746706, 4
(0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 1), 0.003187704291862143, 0.002199816226706735, 4
(0, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0), 0.00356291356925296, 7.739484571635377e-06, 4
(0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0), 0.004096988931354745, 0.0025461584906983498, 4
(0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0), 0.0037411147134156727, 0.046337993398615974, 4
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1), 0.004311086143525626, 0.04391331919740123, 4
(0, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0), 0.0035599092195263207, 0.0002460204441944752, 4
(0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0), 0.003512380027834859, 0.05918731017590427, 4
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1), 0.0036097926349097907, 0.17571826443058336, 4
(0, 0, 1, 1, 0, 1, 1, 0, 0, 2, 0), 0.0036960199440055058, 0.0013185902861695214, 4
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1), 0.0037609282975231426, 0.0469751213192205, 4
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 2), 0.003696019944005506, 0.001318590286169662, 4
(0, 0, 1, 1, 0, 1, 0, 3, 0, 0, 0), 0.0031223812895626903, 0, 0
(0, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0), 0.0027247522687736704, 0.002695945499856807, 4
(0, 0, 1, 1, 0, 1, 0, 2, 0, 1, 0), 0.003250542856073081, 0.014065864458343832, 4
(0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 1), 0.0035681344125409924, 0.017166137036748647, 4
(0, 0, 1, 1, 0, 1, 0, 1, 2, 0, 0), 0.002933645765933543, 0.002296755897764831, 4
(0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0), 0.0036673085131872043, 0.04127129924578021, 4
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1), 0.0032476520405856192, 0.12414305647497881, 4
(0, 0, 1, 1, 0, 1, 0, 1, 0, 2, 0), 0.003246064393912972, 0.014137714820656693, 4
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1), 0.002926228880163947, 0.09758937279931108, 4
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 2), 0.0038247082875040596, 0.015707808845708778, 4
(0, 0, 1, 1, 0, 1, 0, 0, 3, 0, 0), 0.0033312747867225647, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0), 0.003442599514538655, 0.01096279494155292, 4
(0, 0, 1, 1, 0, 1, 0, 0, 2, 0, 1), 0.003936498974506811, 0.016960655652135295, 4
(0, 0, 1, 1, 0, 1, 0, 0, 1, 2, 0), 0.003229227555218674, 0.012472452363492266, 4
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1), 0.004300010595313243, 0.03272228415000092, 4
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 2), 0.003984179352310009, 0.016815780355199556, 4
(0, 0, 1, 1, 0, 1, 0, 0, 0, 3, 0), 0.003117902827402583, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 2, 1), 0.0028759132674657474, 0.016168316544363376, 4
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 2), 0.003136965604588924, 0.013631229677748071, 4
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 3), 0.0033789551645257575, 0, 0
(0, 0, 1, 1, 0, 0, 4, 0, 0, 0, 0), 0.0023262408173401125, 0, 0
(0, 0, 1, 1, 0, 0, 3, 1, 0, 0, 0), 0.002918200995559605, 0, 0
(0, 0, 1, 1, 0, 0, 3, 0, 1, 0, 0), 0.003385024872613228, 0, 0
(0, 0, 1, 1, 0, 0, 3, 0, 0, 1, 0), 0.003348090284232208, 0, 0
(0, 0, 1, 1, 0, 0, 3, 0, 0, 0, 1), 0.003379919922750399, 0, 0
(0, 0, 1, 1, 0, 0, 2, 2, 0, 0, 0), 0.002764592549342748, 0, 0
(0, 0, 1, 1, 0, 0, 2, 1, 1, 0, 0), 0.00398790318028111, 0.00020839332870064995, 4
(0, 0, 1, 1, 0, 0, 2, 1, 0, 1, 0), 0.0030585392411181583, 0.01606689216298638, 4
(0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1), 0.0037206061292609388, 0.021616561524187634, 4
(0, 0, 1, 1, 0, 0, 2, 0, 2, 0, 0), 0.003759886108007974, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 1, 1, 0), 0.0036165342685886654, 0.009086026465977677, 4
(0, 0, 1, 1, 0, 0, 2, 0, 1, 0, 1), 0.004042321745213934, 0.021306256155514777, 4
(0, 0, 1, 1, 0, 0, 2, 0, 0, 2, 0), 0.0036243711266879517, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 1), 0.004150495417933545, 0.01635631121525771, 4
(0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 2), 0.0037465905036967355, 0, 0
(0, 0, 1, 1, 0, 0, 1, 3, 0, 0, 0), 0.0028010807956147976, 0, 0
(0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 0), 0.003373220264977363, 0.0004235769450324852, 4
(0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0), 0.0028564436408321653, 0.018097885303787236, 4
(0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 1), 0.003571656290797938, 0.02256253364066657, 4
(0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0), 0.003963335751146951, 0.00021705537231680945, 4
(0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0), 0.004223834823227188, 0.02494266997584467, 4
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1), 0.004599420537621327, 0.03763628750735291, 4
(0, 0, 1, 1, 0, 0, 1, 1, 0, 2, 0), 0.003286332929504766, 0.011732255358205764, 4
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1), 0.00376092829752314, 0.0469751213192196, 4
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 2), 0.004150495417933535, 0.016356311215257876, 4
(0, 0, 1, 1, 0, 0, 1, 0, 3, 0, 0), 0.00339119628178439, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 2, 1, 0), 0.003162077550781905, 0.013686560210381104, 4
(0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1), 0.004053598104247924, 0.02097850286430521, 4
(0, 0, 1, 1, 0, 0, 1, 0, 1, 2, 0), 0.003001851353284918, 0.01539935266811686, 4
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1), 0.004599420537621334, 0.037636287507353365, 4
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 2), 0.004042321745213933, 0.021306256155514285, 4
(0, 0, 1, 1, 0, 0, 1, 0, 0, 3, 0), 0.0032309700842874036, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 1), 0.003571656290797949, 0.0225625336406661, 4
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 2), 0.0037206061292609453, 0.021616561524187835, 4
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 3), 0.0033799199227504003, 0, 0
(0, 0, 1, 1, 0, 0, 0, 4, 0, 0, 0), 0.00226768071736771, 0, 0
(0, 0, 1, 1, 0, 0, 0, 3, 1, 0, 0), 0.002770341957309475, 0, 0
(0, 0, 1, 1, 0, 0, 0, 3, 0, 1, 0), 0.0031459946839462126, 0, 0
(0, 0, 1, 1, 0, 0, 0, 3, 0, 0, 1), 0.0032309700842873927, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 2, 0, 0), 0.002706200577317687, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 1, 1, 0), 0.0035654853262812574, 0.0009178579365624445, 4
(0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 1), 0.0030018513532849077, 0.01539935266811704, 4
(0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 0), 0.0033958602260331754, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 1), 0.0032863329295047604, 0.01173225535820607, 4
(0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 2), 0.0036243711266879404, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 3, 0, 0), 0.0028936335664254452, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 2, 1, 0), 0.003313124208760491, 0.0014888480482623436, 4
(0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 1), 0.0031620775507818976, 0.013686560210381407, 4
(0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0), 0.0035654853262812583, 0.0009178579365613828, 4
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1), 0.004223834823227187, 0.024942669975844437, 4
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 2), 0.003616534268588654, 0.009086026465977573, 4
(0, 0, 1, 1, 0, 0, 0, 1, 0, 3, 0), 0.003145994683946214, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 1), 0.0028564436408321653, 0.018097885303787527, 4
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 2), 0.003058539241118155, 0.016066892162986478, 4
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 3), 0.0033480902842322013, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 4, 0, 0), 0.002329326521925696, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 3, 1, 0), 0.00289363356642545, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 3, 0, 1), 0.0033911962817843883, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 2, 2, 0), 0.002706200577317692, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 1), 0.003963335751146955, 0.00021705537231684938, 4
(0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 2), 0.003759886108007972, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 3, 0), 0.0027703419573094825, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 2, 1), 0.0033732202649773696, 0.000423576945032438, 4
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 2), 0.003987903180281116, 0.0002083933287004355, 4
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 3), 0.0033850248726132264, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 4, 0), 0.0022676807173677128, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 3, 1), 0.0028010807956148037, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 2), 0.0027645925493427546, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 3), 0.002918200995559609, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 4), 0.002326240817340113, 0, 0
(0, 0, 1, 0, 5, 0, 0, 0, 0, 0, 0), 0.0011584610739944104, 0, 0
(0, 0, 1, 0, 4, 1, 0, 0, 0, 0, 0), 0.0020580177516501446, 0, 0
(0, 0, 1, 0, 4, 0, 1, 0, 0, 0, 0), 0.0023142015865753153, 0, 0
(0, 0, 1, 0, 4, 0, 0, 1, 0, 0, 0), 0.0022869445164409806, 0, 0
(0, 0, 1, 0, 4, 0, 0, 0, 1, 0, 0), 0.002311110319995666, 0, 0
(0, 0, 1, 0, 4, 0, 0, 0, 0, 1, 0), 0.0023072203402196355, 0, 0
(0, 0, 1, 0, 4, 0, 0, 0, 0, 0, 1), 0.00230160491037892, 0, 0
(0, 0, 1, 0, 3, 2, 0, 0, 0, 0, 0), 0.0020143355495270015, 0, 0
(0, 0, 1, 0, 3, 1, 1, 0, 0, 0, 0), 0.0030740607266922177, 0, 0
(0, 0, 1, 0, 3, 1, 0, 1, 0, 0, 0), 0.0025404655568392206, 0, 0
(0, 0, 1, 0, 3, 1, 0, 0, 1, 0, 0), 0.002877046330946659, 0, 0
(0, 0, 1, 0, 3, 1, 0, 0, 0, 1, 0), 0.0026234410220568787, 0, 0
(0, 0, 1, 0, 3, 1, 0, 0, 0, 0, 1), 0.0028293659531434616, 0, 0
(0, 0, 1, 0, 3, 0, 2, 0, 0, 0, 0), 0.0027890705122071706, 0, 0
(0, 0, 1, 0, 3, 0, 1, 1, 0, 0, 0), 0.003072046782635559, 0, 0
(0, 0, 1, 0, 3, 0, 1, 0, 1, 0, 0), 0.0033194126442344816, 0, 0
(0, 0, 1, 0, 3, 0, 1, 0, 0, 1, 0), 0.003285184974823347, 0, 0
(0, 0, 1, 0, 3, 0, 1, 0, 0, 0, 1), 0.0032851849748233514, 0, 0
(0, 0, 1, 0, 3, 0, 0, 2, 0, 0, 0), 0.0027060026418788225, 0, 0
(0, 0, 1, 0, 3, 0, 0, 1, 1, 0, 0), 0.0033850248726132277, 0, 0
(0, 0, 1, 0, 3, 0, 0, 1, 0, 1, 0), 0.0032278258038069725, 0, 0
(0, 0, 1, 0, 3, 0, 0, 1, 0, 0, 1), 0.0033145686566177827, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 2, 0, 0), 0.002778500052542876, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 1, 1, 0), 0.003145994683946218, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 1, 0, 1), 0.003276157410916349, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 2, 0), 0.00276812677314013, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 1, 1), 0.003391196281784386, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 2), 0.0027450970257133275, 0, 0
(0, 0, 1, 0, 2, 3, 0, 0, 0, 0, 0), 0.0020010462928719067, 0, 0
(0, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0), 0.0029679437179068, 0, 0
(0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 0), 0.0021462743736726463, 0, 0
(0, 0, 1, 0, 2, 2, 0, 0, 1, 0, 0), 0.0027543057692842494, 0, 0
(0, 0, 1, 0, 2, 2, 0, 0, 0, 1, 0), 0.0022511515969400476, 0, 0
(0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 1), 0.0027021216364660266, 0, 0
(0, 0, 1, 0, 2, 1, 2, 0, 0, 0, 0), 0.003755045596396281, 0, 0
(0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0), 0.0032277198742992354, 8.59802211934074e-07, 4
(0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 0), 0.0038849975467456946, 2.0244144677294685e-05, 4
(0, 0, 1, 0, 2, 1, 1, 0, 0, 1, 0), 0.0035573620409032895, 0.00022619646086045227, 4
(0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 1), 0.0038094068679964265, 0.0002663177013115228, 4
(0, 0, 1, 0, 2, 1, 0, 2, 0, 0, 0), 0.002847715061983094, 0, 0
(0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0), 0.003099273945186152, 0.00040683893283249703, 4
(0, 0, 1, 0, 2, 1, 0, 1, 0, 1, 0), 0.0024027242411583938, 0.024641225194705376, 4
(0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1), 0.003047632413351785, 0.024900885738799852, 4
(0, 0, 1, 0, 2, 1, 0, 0, 2, 0, 0), 0.003528243868258747, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 1, 1, 0), 0.002856443640832167, 0.01809788530378675, 4
(0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 1), 0.003498976648835687, 0.03040264113093803, 4
(0, 0, 1, 0, 2, 1, 0, 0, 0, 2, 0), 0.003017309736362489, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 1, 1), 0.0031620775507819002, 0.01368656021038156, 4
(0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 2), 0.0034328831126523513, 0, 0
(0, 0, 1, 0, 2, 0, 3, 0, 0, 0, 0), 0.0027881481713613863, 0, 0
(0, 0, 1, 0, 2, 0, 2, 1, 0, 0, 0), 0.002991016920000116, 0, 0
(0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 0), 0.0036558369413538004, 0, 0
(0, 0, 1, 0, 2, 0, 2, 0, 0, 1, 0), 0.0035746395024729848, 0, 0
(0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 1), 0.0036100361657091097, 0, 0
(0, 0, 1, 0, 2, 0, 1, 2, 0, 0, 0), 0.0029053557298210813, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0), 0.0038869176511230393, 5.0324107093821686e-05, 4
(0, 0, 1, 0, 2, 0, 1, 1, 0, 1, 0), 0.0030644681939248648, 0.00811329819642097, 4
(0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 1), 0.00354866478590742, 0.017908189799613675, 4
(0, 0, 1, 0, 2, 0, 1, 0, 2, 0, 0), 0.0036426731618388174, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 0), 0.003250542856073085, 0.014065864458343562, 4
(0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1), 0.0037323642838657705, 0.20090511298009064, 4
(0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 0), 0.003553695763405944, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 1), 0.00405359810424792, 0.02097850286430544, 4
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 2), 0.003553695763405952, 0, 0
(0, 0, 1, 0, 2, 0, 0, 3, 0, 0, 0), 0.0027024869811823537, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0), 0.003606121493849381, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 0, 1, 0), 0.0034804432200508436, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 1), 0.003672527043414671, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 2, 0, 0), 0.003678618904513432, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 1, 1, 0), 0.0038935272510234207, 0.0006108120547090737, 4
(0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 1), 0.003984179352310008, 0.016815780355199667, 4
(0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 0), 0.003545160671162837, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 1), 0.003936498974506802, 0.01696065565213579, 4
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 2), 0.003701847831290549, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 3, 0, 0), 0.0027749843918464068, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 0), 0.003074195271509435, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 1), 0.003588337293951025, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0), 0.0030664153119573786, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 1), 0.0039166401996924664, 0.0006127700003378501, 4
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 2), 0.00354516067116285, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 3, 0), 0.0027672044322943463, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 1), 0.003658555230394295, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 2), 0.0036231585671581794, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 3), 0.0027318077690582344, 0, 0
(0, 0, 1, 0, 1, 4, 0, 0, 0, 0, 0), 0.0020380838666675016, 0, 0
(0, 0, 1, 0, 1, 3, 1, 0, 0, 0, 0), 0.0026920470162858736, 0, 0
(0, 0, 1, 0, 1, 3, 0, 1, 0, 0, 0), 0.0025404655568392197, 0, 0
(0, 0, 1, 0, 1, 3, 0, 0, 1, 0, 0), 0.002843449239958845, 0, 0
(0, 0, 1, 0, 1, 3, 0, 0, 0, 1, 0), 0.0025823969028356637, 0, 0
(0, 0, 1, 0, 1, 3, 0, 0, 0, 0, 1), 0.002844100469265013, 0, 0
(0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0), 0.0032218928007520524, 0, 0
(0, 0, 1, 0, 1, 2, 1, 1, 0, 0, 0), 0.0033500085931391184, 1.2479421510673286e-06, 4
(0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 0), 0.0034090341424700557, 3.805372367138316e-05, 4
(0, 0, 1, 0, 1, 2, 1, 0, 0, 1, 0), 0.0033250898903565687, 0.000377024983322411, 4
(0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 1), 0.003428184878986708, 0.00046760756980711337, 4
(0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0), 0.002887582831948378, 0, 0
(0, 0, 1, 0, 1, 2, 0, 1, 1, 0, 0), 0.002871897743252391, 0.000498630566126121, 4
(0, 0, 1, 0, 1, 2, 0, 1, 0, 1, 0), 0.0024190392929535525, 0.023908121680936728, 4
(0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 1), 0.0030476324133517857, 0.024900885738799183, 4
(0, 0, 1, 0, 1, 2, 0, 0, 2, 0, 0), 0.0035177160017423113, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0), 0.0030585392411181566, 0.01606689216298679, 4
(0, 0, 1, 0, 1, 2, 0, 0, 1, 0, 1), 0.0035521224106586807, 0.0330069122734976, 4
(0, 0, 1, 0, 1, 2, 0, 0, 0, 2, 0), 0.00299561132749595, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 1), 0.003001851353284914, 0.015399352668117284, 4
(0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 2), 0.003494852656799965, 0, 0
(0, 0, 1, 0, 1, 1, 3, 0, 0, 0, 0), 0.00324151543356415, 0, 0
(0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0), 0.00344475000840504, 1.0822369426383259e-06, 4
(0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 0), 0.0038849975467456907, 2.0244144677905298e-05, 4
(0, 0, 1, 0, 1, 1, 2, 0, 0, 1, 0), 0.003986833843123036, 0.0001812155315909765, 4
(0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 1), 0.0038765568724331992, 0.0002539344274667298, 4
(0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0), 0.003230874449137655, 8.019465463240394e-07, 4
(0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0), 0.00469612162075835, 0.00038745453371048354, 4
(0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0), 0.0035796850546399583, 0.05322766492508, 4
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1), 0.004451207217616577, 0.05041219861499524, 4
(0, 0, 1, 0, 1, 1, 1, 0, 2, 0, 0), 0.004022437277707298, 1.5130165346202508e-05, 4
(0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0), 0.0037411147134156714, 0.04633799339861594, 4
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1), 0.00434261697467687, 0.3687350587526733, 4
(0, 0, 1, 0, 1, 1, 1, 0, 0, 2, 0), 0.003863221236961464, 0.00014833540996210193, 4
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1), 0.004599420537621328, 0.037636287507353296, 4
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 2), 0.003966316225591607, 0.00018995500700908372, 4
(0, 0, 1, 0, 1, 1, 0, 3, 0, 0, 0), 0.003027639874296769, 0, 0
(0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 0), 0.0030515935673829527, 0.00041840340656261964, 4
(0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 0), 0.003064468193924862, 0.008113298196420945, 4
(0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 1), 0.0035328351168261085, 0.012387722340306306, 4
(0, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0), 0.0034029088576119433, 0.0003201796039274609, 4
(0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0), 0.0036442436924271826, 0.037829545017807296, 4
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1), 0.0037286768740118622, 0.18632528897054432, 4
(0, 0, 1, 0, 1, 1, 0, 1, 0, 2, 0), 0.003154731147030674, 0.00737973715293801, 4
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1), 0.003247652040585617, 0.12414305647497959, 4
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 2), 0.003836470029251902, 0.01047235994078071, 4
(0, 0, 1, 0, 1, 1, 0, 0, 3, 0, 0), 0.0033789551645257623, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0), 0.0031369656045889187, 0.013631229677748392, 4
(0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 1), 0.003984179352310013, 0.016815780355199834, 4
(0, 0, 1, 0, 1, 1, 0, 0, 1, 2, 0), 0.002875913267465741, 0.01616831654436361, 4
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1), 0.0043000105953132405, 0.03272228415000117, 4
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 2), 0.003936498974506814, 0.01696065565213566, 4
(0, 0, 1, 0, 1, 1, 0, 0, 0, 3, 0), 0.0031179028274025784, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 1), 0.0032292275552186747, 0.012472452363492526, 4
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 2), 0.0034425995145386562, 0.010962794941553004, 4
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 3), 0.0033312747867225655, 0, 0
(0, 0, 1, 0, 1, 0, 4, 0, 0, 0, 0), 0.002312818075306637, 0, 0
(0, 0, 1, 0, 1, 0, 3, 1, 0, 0, 0), 0.0026352069721051375, 0, 0
(0, 0, 1, 0, 1, 0, 3, 0, 1, 0, 0), 0.0033194126442344803, 0, 0
(0, 0, 1, 0, 1, 0, 3, 0, 0, 1, 0), 0.0032441408556021334, 0, 0
(0, 0, 1, 0, 1, 0, 3, 0, 0, 0, 1), 0.0032924724627115057, 0, 0
(0, 0, 1, 0, 1, 0, 2, 2, 0, 0, 0), 0.0022528630365628043, 0, 0
(0, 0, 1, 0, 1, 0, 2, 1, 1, 0, 0), 0.0035960496195383304, 7.395556167619054e-05, 4
(0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 0), 0.0024190392929535546, 0.02390812168093706, 4
(0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 1), 0.0031306120868698716, 0.03367021674706937, 4
(0, 0, 1, 0, 1, 0, 2, 0, 2, 0, 0), 0.00364544018437617, 0, 0
(0, 0, 1, 0, 1, 0, 2, 0, 1, 1, 0), 0.0031721164926023244, 0.015224668225175843, 4
(0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 1), 0.003748679335660931, 0.19602371237798627, 4
(0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 0), 0.0034948966071114765, 0, 0
(0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 1), 0.004042321745213931, 0.021306256155514465, 4
(0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 2), 0.003567394017775535, 0, 0
(0, 0, 1, 0, 1, 0, 1, 3, 0, 0, 0), 0.0025729128722844124, 0, 0
(0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0), 0.0032997820393932537, 0.00012720941015922772, 4
(0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 0), 0.002402724241158395, 0.024641225194704935, 4
(0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1), 0.003167442796897703, 0.03816411229338452, 4
(0, 0, 1, 0, 1, 0, 1, 1, 2, 0, 0), 0.004032319318631962, 5.8791875187749285e-05, 4
(0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0), 0.0036654805274160623, 0.07116811342395565, 4
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1), 0.004342616974676867, 0.3687350587526748, 4
(0, 0, 1, 0, 1, 0, 1, 1, 0, 2, 0), 0.0030599897317647555, 0.00815750295911006, 4
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1), 0.0036097926349097855, 0.17571826443058544, 4
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 2), 0.0038247082875040657, 0.015707808845709305, 4
(0, 0, 1, 0, 1, 0, 1, 0, 3, 0, 0), 0.003305450151523123, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 0), 0.0025887989033066172, 0.040716688877376235, 4
(0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 1), 0.003732364283865772, 0.20090511298009098, 4
(0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 0), 0.0025135271146742707, 0.047224710946283666, 4
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1), 0.0041268617145863076, 0.3827782567417455, 4
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 2), 0.003657092495233428, 0.24385474473387075, 4
(0, 0, 1, 0, 1, 0, 1, 0, 0, 3, 0), 0.0032301783628907736, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1), 0.0038213259537012026, 0.036379470421875185, 4
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 2), 0.0038213259537012052, 0.0363794704218749, 4
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 3), 0.003230178362890783, 0, 0
(0, 0, 1, 0, 1, 0, 0, 4, 0, 0, 0), 0.0022816710253962757, 0, 0
(0, 0, 1, 0, 1, 0, 0, 3, 1, 0, 0), 0.0030231450640894053, 0, 0
(0, 0, 1, 0, 1, 0, 0, 3, 0, 1, 0), 0.003227825803806971, 0, 0
(0, 0, 1, 0, 1, 0, 0, 3, 0, 0, 1), 0.003329303172739334, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 0), 0.0031463461738171095, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0), 0.003964981017221688, 0.0007723934097054985, 4
(0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 1), 0.0035521224106586746, 0.033006912273497654, 4
(0, 0, 1, 0, 1, 0, 0, 2, 0, 2, 0), 0.0035557076532522452, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 0, 1, 1), 0.003756803150376238, 0.018706193576781705, 4
(0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 2), 0.0037344965875622856, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 3, 0, 0), 0.0030714766711987746, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0), 0.0033979784797211403, 0.0014824256003250992, 4
(0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 1), 0.0034989766488356844, 0.03040264113093777, 4
(0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 0), 0.0036026592194387096, 0.0009160547947747258, 4
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1), 0.004802272263728353, 0.05093592096659963, 4
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 2), 0.003756803150376247, 0.018706193576781834, 4
(0, 0, 1, 0, 1, 0, 0, 1, 0, 3, 0), 0.0032761574109163383, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 1), 0.0034989766488356783, 0.030402641130937866, 4
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2), 0.003552122410658671, 0.033006912273497876, 4
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 3), 0.0033293031727393385, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 4, 0, 0), 0.002305836828950962, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 3, 1, 0), 0.0026608232663064293, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 3, 0, 1), 0.0032761574109163496, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 0), 0.002349205167587105, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 1), 0.0036026592194387183, 0.0009160547947741071, 4
(0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 2), 0.0035557076532522604, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 3, 0), 0.0026608232663064284, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 2, 1), 0.003397978479721146, 0.0014824256003250437, 4
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2), 0.003964981017221697, 0.0007723934097050544, 4
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 3), 0.003227825803806985, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 4, 0), 0.0023058368289509594, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 3, 1), 0.0030714766711987746, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 2), 0.0031463461738171156, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 3), 0.0030231450640894105, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 4), 0.002281671025396279, 0, 0
(0, 0, 1, 0, 0, 5, 0, 0, 0, 0, 0), 0.0011518164456668625, 0, 0
(0, 0, 1, 0, 0, 4, 1, 0, 0, 0, 0), 0.0021231947313721435, 0, 0
(0, 0, 1, 0, 0, 4, 0, 1, 0, 0, 0), 0.00228694451644098, 0, 0
(0, 0, 1, 0, 0, 4, 0, 0, 1, 0, 0), 0.0022943117745017577, 0, 0
(0, 0, 1, 0, 0, 4, 0, 0, 0, 1, 0), 0.002286698280609027, 0, 0
(0, 0, 1, 0, 0, 4, 0, 0, 0, 0, 1), 0.0023089721684396956, 0, 0
(0, 0, 1, 0, 0, 3, 2, 0, 0, 0, 0), 0.002255917716562942, 0, 0
(0, 0, 1, 0, 0, 3, 1, 1, 0, 0, 0), 0.0031943355014754423, 0, 0
(0, 0, 1, 0, 0, 3, 1, 0, 1, 0, 0), 0.0028434492399588406, 0, 0
(0, 0, 1, 0, 0, 3, 1, 0, 0, 1, 0), 0.0030529128242766253, 0, 0
(0, 0, 1, 0, 0, 3, 1, 0, 0, 0, 1), 0.0029039629858136334, 0, 0
(0, 0, 1, 0, 0, 3, 0, 2, 0, 0, 0), 0.0027458704118441084, 0, 0
(0, 0, 1, 0, 0, 3, 0, 1, 1, 0, 0), 0.003157648670679465, 0, 0
(0, 0, 1, 0, 0, 3, 0, 1, 0, 1, 0), 0.003244140855602131, 0, 0
(0, 0, 1, 0, 0, 3, 0, 1, 0, 0, 1), 0.0033145686566177827, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 2, 0, 0), 0.0027679721860264387, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 1, 1, 0), 0.0033480902842322044, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 1, 0, 1), 0.0033293031727393394, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 2, 0), 0.0027464283642735913, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 1, 1), 0.0032309700842873984, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 2), 0.0028070665698609414, 0, 0
(0, 0, 1, 0, 0, 2, 3, 0, 0, 0, 0), 0.0022682846323722524, 0, 0
(0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 0), 0.0032355943576798836, 0, 0
(0, 0, 1, 0, 0, 2, 2, 0, 1, 0, 0), 0.002754305769284242, 0, 0
(0, 0, 1, 0, 0, 2, 2, 0, 0, 1, 0), 0.0031716613802113655, 0, 0
(0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 1), 0.0028254904135073433, 0, 0
(0, 0, 1, 0, 0, 2, 1, 2, 0, 0, 0), 0.0037229537331103617, 0, 0
(0, 0, 1, 0, 0, 2, 1, 1, 1, 0, 0), 0.0038121772007053325, 5.1077267583936595e-06, 4
(0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 0), 0.003986833843123038, 0.000181215531590921, 4
(0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 1), 0.003973164748560981, 0.0011120257416439303, 4
(0, 0, 1, 0, 0, 2, 1, 0, 2, 0, 0), 0.0032637669188970513, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 1, 1, 0), 0.0034487566289853164, 0.0018888723042748989, 4
(0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 1), 0.0031674427968977088, 0.038164112293384754, 4
(0, 0, 1, 0, 0, 2, 1, 0, 0, 2, 0), 0.003662172027922015, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 1, 1), 0.0035716562907979416, 0.022562533640666446, 4
(0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 2), 0.0033642723509960297, 0, 0
(0, 0, 1, 0, 0, 2, 0, 3, 0, 0, 0), 0.002755644007802734, 0, 0
(0, 0, 1, 0, 0, 2, 0, 2, 1, 0, 0), 0.0032017647264635774, 0, 0
(0, 0, 1, 0, 0, 2, 0, 2, 0, 1, 0), 0.0035746395024729826, 0, 0
(0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 1), 0.003650425269232342, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 0), 0.003223866500645909, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0), 0.00394004870208414, 0.00019653082456780118, 4
(0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 1), 0.003532835116826113, 0.012387722340306575, 4
(0, 0, 1, 0, 0, 2, 0, 1, 0, 2, 0), 0.003577790774753154, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1), 0.003568134412540994, 0.017166137036749463, 4
(0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 2), 0.00370184783129055, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 3, 0, 0), 0.002777745781985065, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 0), 0.0035399526509132346, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 1), 0.0036725270434146778, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0), 0.0035210021490110753, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1), 0.004126919531317743, 0.0008024803154179934, 4
(0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 2), 0.003701847831290555, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 3, 0), 0.0027587952800829027, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1), 0.003316001061217991, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 2), 0.0033642723509960276, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 3), 0.0028070665698609423, 0, 0
(0, 0, 1, 0, 0, 1, 4, 0, 0, 0, 0), 0.002141745105086109, 0, 0
(0, 0, 1, 0, 0, 1, 3, 1, 0, 0, 0), 0.0027574956909450212, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 1, 0, 0), 0.002877046330946655, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 0, 1, 0), 0.0030529128242766284, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 0, 0, 1), 0.0028965159575802353, 0, 0
(0, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0), 0.0030305932698868, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 1, 0, 0), 0.0037486853710543854, 7.790043719039636e-06, 4
(0, 0, 1, 0, 0, 1, 2, 1, 0, 1, 0), 0.003325089890356571, 0.00037702498332224443, 4
(0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1), 0.003555112049523431, 0.0019349191925317126, 4
(0, 0, 1, 0, 0, 1, 2, 0, 2, 0, 0), 0.0032770618079508407, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0), 0.0031682346652285656, 0.0023061067581104703, 4
(0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 1), 0.003130612086869878, 0.03367021674706911, 4
(0, 0, 1, 0, 0, 1, 2, 0, 0, 2, 0), 0.0036250712804940855, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 1, 1), 0.0037206061292609422, 0.02161656152418766, 4
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 2), 0.0033160010612179984, 0, 0
(0, 0, 1, 0, 0, 1, 1, 3, 0, 0, 0), 0.0030772153015306385, 0, 0
(0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 0), 0.0037010049932511883, 8.012660091544466e-06, 4
(0, 0, 1, 0, 0, 1, 1, 2, 0, 1, 0), 0.003557362040903292, 0.0002261964608602852, 4
(0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 1), 0.003973164748560982, 0.0011120257416436497, 4
(0, 0, 1, 0, 0, 1, 1, 1, 2, 0, 0), 0.0038352901493743726, 5.132317081970323e-06, 4
(0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0), 0.00473717203985469, 0.002086874849599135, 4
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1), 0.004451207217616581, 0.05041219861499555, 4
(0, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0), 0.003860066662123047, 0.00015390052127795632, 4
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1), 0.004311086143525629, 0.04391331919740128, 4
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 2), 0.004126919531317742, 0.0008024803154182695, 4
(0, 0, 1, 0, 0, 1, 1, 0, 3, 0, 0), 0.003211500457653825, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 2, 1, 0), 0.003019284826765569, 0.0025301014096123656, 4
(0, 0, 1, 0, 0, 1, 1, 0, 2, 0, 1), 0.0035486647859074307, 0.017908189799614064, 4
(0, 0, 1, 0, 0, 1, 1, 0, 1, 2, 0), 0.00318770429186214, 0.0021998162267064503, 4
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1), 0.004311086143525632, 0.04391331919740129, 4
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 2), 0.003568134412541007, 0.017166137036748193, 4
(0, 0, 1, 0, 0, 1, 1, 0, 0, 3, 0), 0.003379919922750395, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 1), 0.0037206061292609444, 0.021616561524187814, 4
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 2), 0.0035716562907979494, 0.02256253364066641, 4
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 3), 0.003230970084287407, 0, 0
(0, 0, 1, 0, 0, 1, 0, 4, 0, 0, 0), 0.0023016049103789186, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 1, 0, 0), 0.002829365953143457, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 0, 1, 0), 0.0032851849748233453, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 0, 0, 1), 0.003314568656617783, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 0), 0.0027021216364660227, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 0), 0.0038094068679964187, 0.0002663177013124109, 4
(0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 1), 0.0030476324133517888, 0.02490088573879985, 4
(0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 0), 0.0036100361657091, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 1), 0.0035486647859074177, 0.017908189799613772, 4
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 2), 0.0036725270434146734, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 3, 0, 0), 0.002844100469265012, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 2, 1, 0), 0.0034281848789867, 0.0004676075698072796, 4
(0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 1), 0.003047632413351789, 0.024900885738799977, 4
(0, 0, 1, 0, 0, 1, 0, 1, 1, 2, 0), 0.003876556872433191, 0.0002539344274665626, 4
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1), 0.004451207217616577, 0.05041219861499593, 4
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 2), 0.0035328351168261145, 0.0123877223403066, 4
(0, 0, 1, 0, 0, 1, 0, 1, 0, 3, 0), 0.003292472462711496, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 1), 0.0031306120868698694, 0.03367021674706911, 4
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 2), 0.0031674427968977044, 0.03816411229338522, 4
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 3), 0.0033293031727393385, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 4, 0, 0), 0.002308972168439697, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 3, 1, 0), 0.0029039629858136334, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 3, 0, 1), 0.0033145686566177883, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 0), 0.0028254904135073407, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1), 0.003973164748560982, 0.0011120257416439463, 4
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 2), 0.003650425269232351, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 3, 0), 0.00289651595758023, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 1), 0.003555112049523431, 0.0019349191925315664, 4
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 2), 0.003973164748560986, 0.0011120257416440897, 4
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 3), 0.00331456865661779, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 4, 0), 0.0023052486543229935, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 3, 1), 0.0028965159575802344, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 2), 0.0028254904135073516, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 3), 0.0029039629858136394, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 4), 0.002308972168439698, 0, 0
(0, 0, 1, 0, 0, 0, 5, 0, 0, 0, 0), 0.0011579999035715174, 0, 0
(0, 0, 1, 0, 0, 0, 4, 1, 0, 0, 0), 0.0020685246111757697, 0, 0
(0, 0, 1, 0, 0, 0, 4, 0, 1, 0, 0), 0.002311110319995665, 0, 0
(0, 0, 1, 0, 0, 0, 4, 0, 0, 1, 0), 0.0022866982806090293, 0, 0
(0, 0, 1, 0, 0, 0, 4, 0, 0, 0, 1), 0.0023052486543229988, 0, 0
(0, 0, 1, 0, 0, 0, 3, 2, 0, 0, 0), 0.002053509948620546, 0, 0
(0, 0, 1, 0, 0, 0, 3, 1, 1, 0, 0), 0.003094156841028519, 0, 0
(0, 0, 1, 0, 0, 0, 3, 1, 0, 1, 0), 0.002582396902835668, 0, 0
(0, 0, 1, 0, 0, 0, 3, 1, 0, 0, 1), 0.002896515957580239, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 2, 0, 0), 0.002781267075080229, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 1, 1, 0), 0.0030675683204754584, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 1, 0, 1), 0.0032924724627115143, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 0, 2, 0), 0.002709327616845666, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 0, 1, 1), 0.003379919922750406, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 2), 0.0027587952800829135, 0, 0
(0, 0, 1, 0, 0, 0, 2, 3, 0, 0, 0), 0.0020509166287698615, 0, 0
(0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0), 0.003024385430679965, 0, 0
(0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 0), 0.002251151596940051, 0, 0
(0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 1), 0.0028254904135073494, 0, 0
(0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 0), 0.0037521425571396456, 0, 0
(0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 0), 0.003286664358075355, 1.6625617792084323e-05, 4
(0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1), 0.003876556872433207, 0.000253934427467229, 4
(0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 0), 0.002909562585015854, 0, 0
(0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1), 0.0031877042918621507, 0.0021998162267063566, 4
(0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 2), 0.003521002149011086, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 3, 0, 0), 0.0027786737552295444, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 0), 0.0029789087233997352, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 1), 0.003610036165709119, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 0), 0.002909562585015858, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 1), 0.0038600666621230665, 0.0001539005212776649, 4
(0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 2), 0.0035777907747531756, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 3, 0), 0.002709327616845667, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1), 0.003625071280494099, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2), 0.0036621720279220336, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 3), 0.0027464283642736056, 0, 0
(0, 0, 1, 0, 0, 0, 1, 4, 0, 0, 0), 0.0020646346313997433, 0, 0
(0, 0, 1, 0, 0, 0, 1, 3, 1, 0, 0), 0.0027322770325046973, 0, 0
(0, 0, 1, 0, 0, 0, 1, 3, 0, 1, 0), 0.002623441022056879, 0, 0
(0, 0, 1, 0, 0, 0, 1, 3, 0, 0, 1), 0.0029039629858136373, 0, 0
(0, 0, 1, 0, 0, 0, 1, 2, 2, 0, 0), 0.003217102803905971, 0, 0
(0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 0), 0.003436544487744384, 2.3384283836159957e-05, 4
(0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 1), 0.003428184878986714, 0.00046760756980694635, 4
(0, 0, 1, 0, 0, 0, 1, 2, 0, 2, 0), 0.0029789087233997296, 0, 0
(0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 1), 0.0030192848267655745, 0.00253010140961257, 4
(0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2), 0.0035399526509132416, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 3, 0, 0), 0.003217448450144486, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0), 0.003436544487744384, 2.3384283836103972e-05, 4
(0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1), 0.003809406867996432, 0.0002663177013121888, 4
(0, 0, 1, 0, 0, 0, 1, 1, 1, 2, 0), 0.0032866643580753514, 1.66256177910166e-05, 4
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1), 0.0047371720398547, 0.0020868748495985225, 4
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2), 0.003940048702084155, 0.0001965308245681342, 4
(0, 0, 1, 0, 0, 0, 1, 1, 0, 3, 0), 0.0030675683204754527, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 1), 0.0031682346652285743, 0.0023061067581109326, 4
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2), 0.00344875662898533, 0.0018888723042749462, 4
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 3), 0.003348090284232214, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 4, 0, 0), 0.002307220340219638, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 3, 1, 0), 0.0026234410220568835, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 3, 0, 1), 0.0032851849748233605, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 0), 0.0022511515969400524, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 1), 0.0035573620409033056, 0.00022619646086039457, 4
(0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 2), 0.003574639502473003, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 3, 0), 0.00258239690283567, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 1), 0.0033250898903565865, 0.00037702498332207795, 4
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 2), 0.0039868338431230605, 0.00018121553159025487, 4
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 3), 0.0032441408556021494, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 4, 0), 0.0022866982806090314, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 3, 1), 0.0030529128242766414, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 2), 0.003171661380211387, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 3), 0.0030529128242766444, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 4), 0.0022866982806090353, 0, 0
(0, 0, 1, 0, 0, 0, 0, 5, 0, 0, 0), 0.001156703243646175, 0, 0
(0, 0, 1, 0, 0, 0, 0, 4, 1, 0, 0), 0.0021301704157337537, 0, 0
(0, 0, 1, 0, 0, 0, 0, 4, 0, 1, 0), 0.0023072203402196333, 0, 0
(0, 0, 1, 0, 0, 0, 0, 4, 0, 0, 1), 0.0023089721684396943, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 2, 0, 0), 0.0022462273218465515, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 1, 1, 0), 0.0032174484501444793, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 1, 0, 1), 0.0028441004692650114, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 0, 2, 0), 0.002778673755229537, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 0, 1, 1), 0.0032115004576538193, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 2), 0.0027777457819850616, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 3, 0, 0), 0.002246227321846552, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0), 0.003217102803905966, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1), 0.0027021216364660253, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 0), 0.003752142557139637, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 1), 0.003835290149374372, 5.132317081963208e-06, 4
(0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2), 0.0032238665006459116, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 3, 0), 0.002781267075080222, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1), 0.003277061807950838, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2), 0.00326376691889705, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 3), 0.0027679721860264382, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 4, 0, 0), 0.0021301704157337545, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 3, 1, 0), 0.0027322770325046942, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 3, 0, 1), 0.0028293659531434603, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 0), 0.0030243854306799584, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1), 0.003701004993251189, 8.012660091415747e-06, 4
(0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2), 0.003201764726463584, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 3, 0), 0.0030941568410285123, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 1), 0.003748685371054386, 7.790043719127605e-06, 4
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2), 0.0038121772007053377, 5.107726757753726e-06, 4
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 3), 0.0031576486706794684, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 4, 0), 0.0023111103199956627, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 3, 1), 0.0028770463309466567, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 2), 0.00275430576928425, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 3), 0.002843449239958846, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 4), 0.0022943117745017586, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 5, 0, 0), 0.0011567032436461755, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 4, 1, 0), 0.002064634631399742, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 4, 0, 1), 0.002301604910378921, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 3, 2, 0), 0.00205091662876986, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 3, 1, 1), 0.003077215301530642, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 2), 0.0027556440078027387, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 3, 0), 0.0020535099486205456, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1), 0.0030305932698868033, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 2), 0.0037229537331103695, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 3), 0.0027458704118441136, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 4, 0), 0.002068524611175771, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 3, 1), 0.0027574956909450304, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2), 0.0032355943576798966, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 3), 0.003194335501475454, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 4), 0.0022869445164409846, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 5, 0), 0.0011579999035715182, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 4, 1), 0.002141745105086115, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 2), 0.0022682846323722637, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 3), 0.002255917716562954, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 4), 0.00212319473137215, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 5), 0.0011518164456668638, 0, 0
(0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0), 0.00042335544754033323, 0, 0
(0, 0, 0, 5, 1, 0, 0, 0, 0, 0, 0), 0.0010903178749155289, 0, 0
(0, 0, 0, 5, 0, 1, 0, 0, 0, 0, 0), 0.0011584610739944108, 0, 0
(0, 0, 0, 5, 0, 0, 1, 0, 0, 0, 0), 0.0011518164456668627, 0, 0
(0, 0, 0, 5, 0, 0, 0, 1, 0, 0, 0), 0.0011579999035715178, 0, 0
(0, 0, 0, 5, 0, 0, 0, 0, 1, 0, 0), 0.0011567032436461757, 0, 0
(0, 0, 0, 5, 0, 0, 0, 0, 0, 1, 0), 0.0011567032436461762, 0, 0
(0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 1), 0.0011579999035715167, 0, 0
(0, 0, 0, 4, 2, 0, 0, 0, 0, 0, 0), 0.001370688618237203, 0, 0
(0, 0, 0, 4, 1, 1, 0, 0, 0, 0, 0), 0.002201710429071755, 0, 0
(0, 0, 0, 4, 1, 0, 1, 0, 0, 0, 0), 0.0020380838666675016, 0, 0
(0, 0, 0, 4, 1, 0, 0, 1, 0, 0, 0), 0.0021417451050861126, 0, 0
(0, 0, 0, 4, 1, 0, 0, 0, 1, 0, 0), 0.0020646346313997438, 0, 0
(0, 0, 0, 4, 1, 0, 0, 0, 0, 1, 0), 0.002130170415733756, 0, 0
(0, 0, 0, 4, 1, 0, 0, 0, 0, 0, 1), 0.0020685246111757675, 0, 0
(0, 0, 0, 4, 0, 2, 0, 0, 0, 0, 0), 0.0016432614145527307, 0, 0
(0, 0, 0, 4, 0, 1, 1, 0, 0, 0, 0), 0.0022425134639041484, 0, 0
(0, 0, 0, 4, 0, 1, 0, 1, 0, 0, 0), 0.0023128180753066415, 0, 0
(0, 0, 0, 4, 0, 1, 0, 0, 1, 0, 0), 0.0023016049103789216, 0, 0
(0, 0, 0, 4, 0, 1, 0, 0, 0, 1, 0), 0.002307220340219639, 0, 0
(0, 0, 0, 4, 0, 1, 0, 0, 0, 0, 1), 0.0023111103199956627, 0, 0
(0, 0, 0, 4, 0, 0, 2, 0, 0, 0, 0), 0.0016166829012425386, 0, 0
(0, 0, 0, 4, 0, 0, 1, 1, 0, 0, 0), 0.002326240817340114, 0, 0
(0, 0, 0, 4, 0, 0, 1, 0, 1, 0, 0), 0.0022816710253962783, 0, 0
(0, 0, 0, 4, 0, 0, 1, 0, 0, 1, 0), 0.002308972168439697, 0, 0
(0, 0, 0, 4, 0, 0, 1, 0, 0, 0, 1), 0.0022866982806090275, 0, 0
(0, 0, 0, 4, 0, 0, 0, 2, 0, 0, 0), 0.0016414167328611588, 0, 0
(0, 0, 0, 4, 0, 0, 0, 1, 1, 0, 0), 0.00226768071736771, 0, 0
(0, 0, 0, 4, 0, 0, 0, 1, 0, 1, 0), 0.002305836828950959, 0, 0
(0, 0, 0, 4, 0, 0, 0, 1, 0, 0, 1), 0.0023052486543229896, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 2, 0, 0), 0.0016362300931597902, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 1, 1, 0), 0.002329326521925697, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 1, 0, 1), 0.0023058368289509577, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 2, 0), 0.0016362300931597915, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 1, 1), 0.0022676807173677084, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 2), 0.0016414167328611562, 0, 0
(0, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0), 0.0014074523817240161, 0, 0
(0, 0, 0, 3, 2, 1, 0, 0, 0, 0, 0), 0.002383915011040494, 0, 0
(0, 0, 0, 3, 2, 0, 1, 0, 0, 0, 0), 0.002001046292871906, 0, 0
(0, 0, 0, 3, 2, 0, 0, 1, 0, 0, 0), 0.0022682846323722585, 0, 0
(0, 0, 0, 3, 2, 0, 0, 0, 1, 0, 0), 0.002050916628769862, 0, 0
(0, 0, 0, 3, 2, 0, 0, 0, 0, 1, 0), 0.002246227321846554, 0, 0
(0, 0, 0, 3, 2, 0, 0, 0, 0, 0, 1), 0.002053509948620542, 0, 0
(0, 0, 0, 3, 1, 2, 0, 0, 0, 0, 0), 0.002792774205513783, 0, 0
(0, 0, 0, 3, 1, 1, 1, 0, 0, 0, 0), 0.002937512056378316, 0, 0
(0, 0, 0, 3, 1, 1, 0, 1, 0, 0, 0), 0.0032415154335641576, 0, 0
(0, 0, 0, 3, 1, 1, 0, 0, 1, 0, 0), 0.003077215301530643, 0, 0
(0, 0, 0, 3, 1, 1, 0, 0, 0, 1, 0), 0.003217448450144487, 0, 0
(0, 0, 0, 3, 1, 1, 0, 0, 0, 0, 1), 0.003094156841028514, 0, 0
(0, 0, 0, 3, 1, 0, 2, 0, 0, 0, 0), 0.0023700377173799096, 0, 0
(0, 0, 0, 3, 1, 0, 1, 1, 0, 0, 0), 0.0028706395123823947, 0, 0
(0, 0, 0, 3, 1, 0, 1, 0, 1, 0, 0), 0.0025729128722844163, 0, 0
(0, 0, 0, 3, 1, 0, 1, 0, 0, 1, 0), 0.002844100469265013, 0, 0
(0, 0, 0, 3, 1, 0, 1, 0, 0, 0, 1), 0.0025823969028356624, 0, 0
(0, 0, 0, 3, 1, 0, 0, 2, 0, 0, 0), 0.0026743768043081925, 0, 0
(0, 0, 0, 3, 1, 0, 0, 1, 1, 0, 0), 0.002801080795614799, 0, 0
(0, 0, 0, 3, 1, 0, 0, 1, 0, 1, 0), 0.0030714766711987715, 0, 0
(0, 0, 0, 3, 1, 0, 0, 1, 0, 0, 1), 0.002896515957580225, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 2, 0, 0), 0.002449228841153742, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 1, 1, 0), 0.002893633566425451, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 1, 0, 1), 0.0026608232663064267, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 2, 0), 0.002644539534230434, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 1, 1), 0.002770341957309476, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 2), 0.0024596021205564754, 0, 0
(0, 0, 0, 3, 0, 3, 0, 0, 0, 0, 0), 0.0018163115761973066, 0, 0
(0, 0, 0, 3, 0, 2, 1, 0, 0, 0, 0), 0.0025461918855029598, 0, 0
(0, 0, 0, 3, 0, 2, 0, 1, 0, 0, 0), 0.002788148171361393, 0, 0
(0, 0, 0, 3, 0, 2, 0, 0, 1, 0, 0), 0.0027556440078027396, 0, 0
(0, 0, 0, 3, 0, 2, 0, 0, 0, 1, 0), 0.002778673755229545, 0, 0
(0, 0, 0, 3, 0, 2, 0, 0, 0, 0, 1), 0.002781267075080226, 0, 0
(0, 0, 0, 3, 0, 1, 2, 0, 0, 0, 0), 0.002506324115537674, 0, 0
(0, 0, 0, 3, 0, 1, 1, 1, 0, 0, 0), 0.003323121503228947, 0, 0
(0, 0, 0, 3, 0, 1, 1, 0, 1, 0, 0), 0.0030276398742967755, 0, 0
(0, 0, 0, 3, 0, 1, 1, 0, 0, 1, 0), 0.003211500457653827, 0, 0
(0, 0, 0, 3, 0, 1, 1, 0, 0, 0, 1), 0.0030675683204754527, 0, 0
(0, 0, 0, 3, 0, 1, 0, 2, 0, 0, 0), 0.0027853811488240386, 0, 0
(0, 0, 0, 3, 0, 1, 0, 1, 1, 0, 0), 0.0031223812895626933, 0, 0
(0, 0, 0, 3, 0, 1, 0, 1, 0, 1, 0), 0.0033054501515231206, 0, 0
(0, 0, 0, 3, 0, 1, 0, 1, 0, 0, 1), 0.003292472462711497, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 2, 0, 0), 0.002745097025713328, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 1, 1, 0), 0.0033911962817843927, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 1, 0, 1), 0.0032761574109163444, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 2, 0), 0.0027681267731401358, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 1, 1), 0.003145994683946216, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 2), 0.002778500052542869, 0, 0
(0, 0, 0, 3, 0, 0, 3, 0, 0, 0, 0), 0.00177644380623202, 0, 0
(0, 0, 0, 3, 0, 0, 2, 1, 0, 0, 0), 0.0027602731983829305, 0, 0
(0, 0, 0, 3, 0, 0, 2, 0, 1, 0, 0), 0.002702486981182357, 0, 0
(0, 0, 0, 3, 0, 0, 2, 0, 0, 1, 0), 0.002777745781985066, 0, 0
(0, 0, 0, 3, 0, 0, 2, 0, 0, 0, 1), 0.002709327616845663, 0, 0
(0, 0, 0, 3, 0, 0, 1, 2, 0, 0, 0), 0.0027973739458108603, 0, 0
(0, 0, 0, 3, 0, 0, 1, 1, 1, 0, 0), 0.003326276078067363, 0, 0
(0, 0, 0, 3, 0, 0, 1, 1, 0, 1, 0), 0.0033789551645257597, 0, 0
(0, 0, 0, 3, 0, 0, 1, 1, 0, 0, 1), 0.0033799199227503903, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 2, 0, 0), 0.002731807769058233, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 1, 1, 0), 0.0033312747867225686, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 1, 0, 1), 0.0032301783628907745, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 2, 0), 0.0028070665698609436, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 1, 1), 0.0032309700842874, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 2), 0.0027464283642735917, 0, 0
(0, 0, 0, 3, 0, 0, 0, 3, 0, 0, 0), 0.0018135445536599502, 0, 0
(0, 0, 0, 3, 0, 0, 0, 2, 1, 0, 0), 0.0025923728580177718, 0, 0
(0, 0, 0, 3, 0, 0, 0, 2, 0, 1, 0), 0.0027749843918464016, 0, 0
(0, 0, 0, 3, 0, 0, 0, 2, 0, 0, 1), 0.0027587952800828984, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 2, 0, 0), 0.0025845928984657178, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 1, 1, 0), 0.0033493890267364003, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 1, 0, 1), 0.0031179028274025745, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 2, 0), 0.0027672044322943476, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 1, 1), 0.0031179028274025736, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 2), 0.0027587952800828966, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0), 0.001805764594107896, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 2, 1, 0), 0.0027773102716917297, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 2, 0, 1), 0.002767204432294346, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 2, 0), 0.0027773102716917306, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 1, 1), 0.0033493890267364, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 2), 0.0027749843918463985, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 3, 0), 0.0018057645941078977, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 2, 1), 0.0025845928984657178, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 2), 0.0025923728580177705, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 3), 0.0018135445536599458, 0, 0
(0, 0, 0, 2, 4, 0, 0, 0, 0, 0, 0), 0.0013706886182372035, 0, 0
(0, 0, 0, 2, 3, 1, 0, 0, 0, 0, 0), 0.0022476286128827296, 0, 0
(0, 0, 0, 2, 3, 0, 1, 0, 0, 0, 0), 0.0020143355495270006, 0, 0
(0, 0, 0, 2, 3, 0, 0, 1, 0, 0, 0), 0.002255917716562948, 0, 0
(0, 0, 0, 2, 3, 0, 0, 0, 1, 0, 0), 0.0020535099486205482, 0, 0
(0, 0, 0, 2, 3, 0, 0, 0, 0, 1, 0), 0.0022462273218465533, 0, 0
(0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 1), 0.0020509166287698585, 0, 0
(0, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0), 0.0028460689320446617, 0, 0
(0, 0, 0, 2, 2, 1, 1, 0, 0, 0, 0), 0.0029884264429921106, 0, 0
(0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0), 0.003221892800752063, 0, 0
(0, 0, 0, 2, 2, 1, 0, 0, 1, 0, 0), 0.003030593269886805, 0, 0
(0, 0, 0, 2, 2, 1, 0, 0, 0, 1, 0), 0.003217102803905972, 0, 0
(0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 1), 0.003024385430679963, 0, 0
(0, 0, 0, 2, 2, 0, 2, 0, 0, 0, 0), 0.0023529042920230133, 0, 0
(0, 0, 0, 2, 2, 0, 1, 1, 0, 0, 0), 0.0026443023295247624, 0, 0
(0, 0, 0, 2, 2, 0, 1, 0, 1, 0, 0), 0.002252863036562809, 0, 0
(0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 0), 0.002702121636466024, 0, 0
(0, 0, 0, 2, 2, 0, 1, 0, 0, 0, 1), 0.002251151596940048, 0, 0
(0, 0, 0, 2, 2, 0, 0, 2, 0, 0, 0), 0.002860802457713529, 0, 0
(0, 0, 0, 2, 2, 0, 0, 1, 1, 0, 0), 0.002764592549342749, 0, 0
(0, 0, 0, 2, 2, 0, 0, 1, 0, 1, 0), 0.0031463461738171082, 0, 0
(0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 1), 0.002825490413507338, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 2, 0, 0), 0.0024508002821273587, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 1, 1, 0), 0.0027062005773176943, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 1), 0.0023492051675871074, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 0), 0.0028362350285793714, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 1, 1), 0.0027062005773176856, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 2), 0.00245080028212735, 0, 0
(0, 0, 0, 2, 1, 3, 0, 0, 0, 0, 0), 0.0027927742055137835, 0, 0
(0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 0), 0.0033972856374653994, 0, 0
(0, 0, 0, 2, 1, 2, 0, 1, 0, 0, 0), 0.003755045596396291, 0, 0
(0, 0, 0, 2, 1, 2, 0, 0, 1, 0, 0), 0.003722953733110369, 0, 0
(0, 0, 0, 2, 1, 2, 0, 0, 0, 1, 0), 0.003752142557139646, 0, 0
(0, 0, 0, 2, 1, 2, 0, 0, 0, 0, 1), 0.003752142557139642, 0, 0
(0, 0, 0, 2, 1, 1, 2, 0, 0, 0, 0), 0.0031108355474892897, 0, 0
(0, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0), 0.003986478081154093, 5.0823681412992334e-08, 4
(0, 0, 0, 2, 1, 1, 1, 0, 1, 0, 0), 0.0032308744491376636, 8.019465461798947e-07, 4
(0, 0, 0, 2, 1, 1, 1, 0, 0, 1, 0), 0.003835290149374372, 5.132317081843865e-06, 4
(0, 0, 0, 2, 1, 1, 1, 0, 0, 0, 1), 0.003286664358075351, 1.662561779168859e-05, 4
(0, 0, 0, 2, 1, 1, 0, 2, 0, 0, 0), 0.003759645336693371, 0, 0
(0, 0, 0, 2, 1, 1, 0, 1, 1, 0, 0), 0.0035629135692529625, 7.739484571638843e-06, 4
(0, 0, 0, 2, 1, 1, 0, 1, 0, 1, 0), 0.004032319318631959, 5.8791875187693706e-05, 4
(0, 0, 0, 2, 1, 1, 0, 1, 0, 0, 1), 0.0038765568724331914, 0.0002539344274665067, 4
(0, 0, 0, 2, 1, 1, 0, 0, 2, 0, 0), 0.0035147724260623076, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 1, 1, 0), 0.003963335751146957, 0.00021705537231657922, 4
(0, 0, 0, 2, 1, 1, 0, 0, 1, 0, 1), 0.003602659219438716, 0.0009160547947746045, 4
(0, 0, 0, 2, 1, 1, 0, 0, 0, 2, 0), 0.0037366786233175913, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 1, 1), 0.003565485326281259, 0.0009178579365622432, 4
(0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 2), 0.003551741209643635, 0, 0
(0, 0, 0, 2, 1, 0, 3, 0, 0, 0, 0), 0.002506324115537672, 0, 0
(0, 0, 0, 2, 1, 0, 2, 1, 0, 0, 0), 0.003013293754032765, 0, 0
(0, 0, 0, 2, 1, 0, 2, 0, 1, 0, 0), 0.002905355729821087, 0, 0
(0, 0, 0, 2, 1, 0, 2, 0, 0, 1, 0), 0.0032238665006459103, 0, 0
(0, 0, 0, 2, 1, 0, 2, 0, 0, 0, 1), 0.0029095625850158523, 0, 0
(0, 0, 0, 2, 1, 0, 1, 2, 0, 0, 0), 0.0033043435843059543, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 1, 0, 0), 0.0031920376480711996, 8.052082809151988e-06, 4
(0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0), 0.003402908857611941, 0.00032017960392723886, 4
(0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1), 0.0031877042918621386, 0.0021998162267059924, 4
(0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 0), 0.0029836245127491333, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 1, 1, 0), 0.0029336457659335474, 0.0022967558977646514, 4
(0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 1), 0.0025135271146742733, 0.04722471094628378, 4
(0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0), 0.0034948526567999644, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 1, 1), 0.0030018513532849124, 0.01539935266811737, 4
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 2), 0.0029956113274959514, 0, 0
(0, 0, 0, 2, 1, 0, 0, 3, 0, 0, 0), 0.0027973739458108603, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 1, 0, 0), 0.0031706847212786826, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 0, 1, 0), 0.0036786189045134258, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 1), 0.003521002149011071, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 2, 0, 0), 0.0029579036739335414, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 1, 1, 0), 0.0036872012452311112, 0.00018757055626652576, 4
(0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 1), 0.0028759132674657374, 0.016168316544363803, 4
(0, 0, 0, 2, 1, 0, 0, 1, 0, 2, 0), 0.0036585552303942913, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 1), 0.003229227555218663, 0.012472452363492818, 4
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 2), 0.003316001061217981, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 3, 0, 0), 0.0025845928984657212, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 2, 1, 0), 0.0031045127897015735, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 1), 0.0030664153119573778, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 2, 0), 0.0032972301629275807, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 1), 0.0032416704425622237, 0.000772883148361165, 4
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 2), 0.0030741952715094313, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 3, 0), 0.002777310271691728, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 2, 1), 0.003104512789701567, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 2), 0.0029195753760276125, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 3), 0.0025923728580177687, 0, 0
(0, 0, 0, 2, 0, 4, 0, 0, 0, 0, 0), 0.0016432614145527305, 0, 0
(0, 0, 0, 2, 0, 3, 1, 0, 0, 0, 0), 0.002423194744000292, 0, 0
(0, 0, 0, 2, 0, 3, 0, 1, 0, 0, 0), 0.002789070512207178, 0, 0
(0, 0, 0, 2, 0, 3, 0, 0, 1, 0, 0), 0.0027458704118441136, 0, 0
(0, 0, 0, 2, 0, 3, 0, 0, 0, 1, 0), 0.0027812670750802294, 0, 0
(0, 0, 0, 2, 0, 3, 0, 0, 0, 0, 1), 0.0027786737552295414, 0, 0
(0, 0, 0, 2, 0, 2, 2, 0, 0, 0, 0), 0.002352904292023015, 0, 0
(0, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0), 0.0035084632763854686, 0, 0
(0, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0), 0.002887582831948385, 0, 0
(0, 0, 0, 2, 0, 2, 1, 0, 0, 1, 0), 0.0032770618079508416, 0, 0
(0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1), 0.0029789087233997313, 0, 0
(0, 0, 0, 2, 0, 2, 0, 2, 0, 0, 0), 0.0031093896600554076, 0, 0
(0, 0, 0, 2, 0, 2, 0, 1, 1, 0, 0), 0.0033234661838025693, 0, 0
(0, 0, 0, 2, 0, 2, 0, 1, 0, 1, 0), 0.003645440184376168, 0, 0
(0, 0, 0, 2, 0, 2, 0, 1, 0, 0, 1), 0.0036100361657091045, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 2, 0, 0), 0.003017802819627909, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 1, 1, 0), 0.0037598861080079767, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 1), 0.0035557076532522556, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 2, 0), 0.0030885961461001423, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 1), 0.0033958602260331806, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 2), 0.003088596146100136, 0, 0
(0, 0, 0, 2, 0, 1, 3, 0, 0, 0, 0), 0.0023700377173799104, 0, 0
(0, 0, 0, 2, 0, 1, 2, 1, 0, 0, 0), 0.0033443019052492437, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0), 0.0028477150619831, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 0, 1, 0), 0.0032637669188970548, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 1), 0.0029095625850158536, 0, 0
(0, 0, 0, 2, 0, 1, 1, 2, 0, 0, 0), 0.003759645336693373, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 1, 0, 0), 0.003616483895988292, 6.723830055884323e-07, 4
(0, 0, 0, 2, 0, 1, 1, 1, 0, 1, 0), 0.0040224372777072975, 1.5130165346089521e-05, 4
(0, 0, 0, 2, 0, 1, 1, 1, 0, 0, 1), 0.003860066662123049, 0.0001539005212777898, 4
(0, 0, 0, 2, 0, 1, 1, 0, 2, 0, 0), 0.003209485113661421, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0), 0.0035599092195263255, 0.00024602044419411726, 4
(0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 1), 0.0030599897317647655, 0.008157502959109612, 4
(0, 0, 0, 2, 0, 1, 1, 0, 0, 2, 0), 0.0036609336338114923, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 1), 0.0032863329295047703, 0.011732255358205507, 4
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 2), 0.003314509259482345, 0, 0
(0, 0, 0, 2, 0, 1, 0, 3, 0, 0, 0), 0.0027853811488240386, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 1, 0, 0), 0.0030371978925149384, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 0, 1, 0), 0.0036426731618388135, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 1), 0.0035777907747531535, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 2, 0, 0), 0.002983624512749133, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 0), 0.003913185174630496, 4.8675200331009625e-05, 4
(0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1), 0.003154731147030678, 0.00737973715293821, 4
(0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 0), 0.0036244964453091247, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 1), 0.00324606439391297, 0.014137714820657009, 4
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 2), 0.0035673940177755174, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 3, 0, 0), 0.0027318077690582344, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 2, 1, 0), 0.0036231585671581824, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 1), 0.0035451606711628452, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 2, 0), 0.0036585552303943017, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 1), 0.003916640199692466, 0.000612770000337628, 4
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 2), 0.003588337293951016, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 3, 0), 0.002767204432294352, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 1), 0.003066415311957378, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 2), 0.003074195271509433, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 3), 0.0027749843918464, 0, 0
(0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0), 0.001616682901242539, 0, 0
(0, 0, 0, 2, 0, 0, 3, 1, 0, 0, 0), 0.0026249091410709526, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 1, 0, 0), 0.0027060026418788278, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 0, 1, 0), 0.0027679721860264417, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 0, 0, 1), 0.0027093276168456653, 0, 0
(0, 0, 0, 2, 0, 0, 2, 2, 0, 0, 0), 0.0028608024577135307, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 1, 0, 0), 0.003690452725979516, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 0), 0.003517716001742311, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 1), 0.0036250712804940877, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 2, 0, 0), 0.0030178028196279076, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 1, 1, 0), 0.003556315764448362, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 1, 0, 1), 0.003494896607111482, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 2, 0), 0.0031417419079231377, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 1), 0.003624371126687954, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 2), 0.0030296394092629523, 0, 0
(0, 0, 0, 2, 0, 0, 1, 3, 0, 0, 0), 0.002674376804308194, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 1, 0, 0), 0.003444052204657171, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0), 0.0035282438682587435, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 1), 0.003662172027922015, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 2, 0, 0), 0.003514772426062303, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0), 0.004224054171063425, 4.1988927817824515e-06, 4
(0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 1), 0.0038632212369614687, 0.0001483354099629902, 4
(0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 0), 0.0036609336338114897, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 1), 0.0036960199440055036, 0.001318590286169526, 4
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 2), 0.003746590503696727, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 3, 0, 0), 0.002745097025713328, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0), 0.0034328831126523573, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 1), 0.00355369576340595, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 2, 0), 0.00349485265679997, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 1), 0.00396631622559161, 0.00018995500700925, 4
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 2), 0.0035673940177755295, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 3, 0), 0.0028070665698609436, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1), 0.0033642723509960297, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 2), 0.003316001061217994, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 3), 0.002758795280082904, 0, 0
(0, 0, 0, 2, 0, 0, 0, 4, 0, 0, 0), 0.0016414167328611593, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 1, 0, 0), 0.002459602120556479, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 0, 1, 0), 0.0027785000525428704, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 0, 0, 1), 0.0027464283642735883, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 2, 0, 0), 0.0024508002821273527, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 0), 0.003551741209643635, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 1), 0.0029956113274959453, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 0), 0.0030885961461001366, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 1), 0.0033145092594823364, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 2), 0.003029639409262942, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 3, 0, 0), 0.00244922884115374, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 2, 1, 0), 0.0034177806913311968, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 1), 0.0030173097363624854, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 2, 0), 0.0037366786233175896, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 1), 0.0036985413284334333, 1.329858226560901e-05, 4
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 2), 0.003314509259482337, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 3, 0), 0.002768126773140132, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1), 0.003017309736362485, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 2), 0.0029956113274959444, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 3), 0.0027464283642735865, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 4, 0, 0), 0.0016362300931597904, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 3, 1, 0), 0.002644539534230436, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 3, 0, 1), 0.0027681267731401323, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 0), 0.002836235028579373, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 1), 0.0037366786233175905, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 2), 0.0030885961461001353, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 3, 0), 0.0026445395342304372, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 1), 0.003417780691331199, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 2), 0.0035517412096436373, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 3), 0.0027785000525428695, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 4, 0), 0.0016362300931597915, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 3, 1), 0.002449228841153741, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 2), 0.0024508002821273535, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 3), 0.002459602120556477, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 4), 0.0016414167328611565, 0, 0
(0, 0, 0, 1, 5, 0, 0, 0, 0, 0, 0), 0.0010903178749155289, 0, 0
(0, 0, 0, 1, 4, 1, 0, 0, 0, 0, 0), 0.0019972808318351088, 0, 0
(0, 0, 0, 1, 4, 0, 1, 0, 0, 0, 0), 0.0020580177516501433, 0, 0
(0, 0, 0, 1, 4, 0, 0, 1, 0, 0, 0), 0.0021231947313721466, 0, 0
(0, 0, 0, 1, 4, 0, 0, 0, 1, 0, 0), 0.0020685246111757714, 0, 0
(0, 0, 0, 1, 4, 0, 0, 0, 0, 1, 0), 0.002130170415733754, 0, 0
(0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 1), 0.0020646346313997416, 0, 0
(0, 0, 0, 1, 3, 2, 0, 0, 0, 0, 0), 0.0022476286128827287, 0, 0
(0, 0, 0, 1, 3, 1, 1, 0, 0, 0, 0), 0.0028559059867135244, 0, 0
(0, 0, 0, 1, 3, 1, 0, 1, 0, 0, 0), 0.0026920470162858806, 0, 0
(0, 0, 0, 1, 3, 1, 0, 0, 1, 0, 0), 0.0027574956909450295, 0, 0
(0, 0, 0, 1, 3, 1, 0, 0, 0, 1, 0), 0.0027322770325046964, 0, 0
(0, 0, 0, 1, 3, 1, 0, 0, 0, 0, 1), 0.0027322770325046964, 0, 0
(0, 0, 0, 1, 3, 0, 2, 0, 0, 0, 0), 0.002423194744000287, 0, 0
(0, 0, 0, 1, 3, 0, 1, 1, 0, 0, 0), 0.002703184805510458, 0, 0
(0, 0, 0, 1, 3, 0, 1, 0, 1, 0, 0), 0.0026352069721051435, 0, 0
(0, 0, 0, 1, 3, 0, 1, 0, 0, 1, 0), 0.002829365953143456, 0, 0
(0, 0, 0, 1, 3, 0, 1, 0, 0, 0, 1), 0.002623441022056879, 0, 0
(0, 0, 0, 1, 3, 0, 0, 2, 0, 0, 0), 0.002624909141070951, 0, 0
(0, 0, 0, 1, 3, 0, 0, 1, 1, 0, 0), 0.002918200995559608, 0, 0
(0, 0, 0, 1, 3, 0, 0, 1, 0, 1, 0), 0.0030231450640894023, 0, 0
(0, 0, 0, 1, 3, 0, 0, 1, 0, 0, 1), 0.0029039629858136295, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 2, 0, 0), 0.0024596021205564845, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 1, 1, 0), 0.00277034195730948, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 1, 0, 1), 0.002660823266306431, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 2, 0), 0.002644539534230432, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 1, 1), 0.002893633566425444, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 2), 0.002449228841153738, 0, 0
(0, 0, 0, 1, 2, 3, 0, 0, 0, 0, 0), 0.0023839150110404935, 0, 0
(0, 0, 0, 1, 2, 2, 1, 0, 0, 0, 0), 0.003235008763002932, 0, 0
(0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 0), 0.0029679437179068054, 0, 0
(0, 0, 0, 1, 2, 2, 0, 0, 1, 0, 0), 0.003235594357679894, 0, 0
(0, 0, 0, 1, 2, 2, 0, 0, 0, 1, 0), 0.0030243854306799627, 0, 0
(0, 0, 0, 1, 2, 2, 0, 0, 0, 0, 1), 0.00321710280390597, 0, 0
(0, 0, 0, 1, 2, 1, 2, 0, 0, 0, 0), 0.0033972856374653955, 0, 0
(0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0), 0.00360086863430346, 7.159632960245753e-08, 4
(0, 0, 0, 1, 2, 1, 1, 0, 1, 0, 0), 0.0034447500084050487, 1.0822369426522323e-06, 4
(0, 0, 0, 1, 2, 1, 1, 0, 0, 1, 0), 0.003701004993251188, 8.012660091447958e-06, 4
(0, 0, 0, 1, 2, 1, 1, 0, 0, 0, 1), 0.003436544487744383, 2.3384283836229407e-05, 4
(0, 0, 0, 1, 2, 1, 0, 2, 0, 0, 0), 0.0033443019052492424, 0, 0
(0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 0), 0.0033111717920726665, 1.341394178913405e-05, 4
(0, 0, 0, 1, 2, 1, 0, 1, 0, 1, 0), 0.003299782039393251, 0.00012720941015978302, 4
(0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 1), 0.003428184878986701, 0.00046760756980694564, 4
(0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 0), 0.003444052204657176, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 0), 0.0033732202649773696, 0.000423576945032039, 4
(0, 0, 0, 1, 2, 1, 0, 0, 1, 0, 1), 0.003397978479721148, 0.0014824256003253212, 4
(0, 0, 0, 1, 2, 1, 0, 0, 0, 2, 0), 0.0034177806913311976, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 1, 1), 0.00331312420876049, 0.0014888480482624894, 4
(0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 2), 0.0034177806913311963, 0, 0
(0, 0, 0, 1, 2, 0, 3, 0, 0, 0, 0), 0.0025461918855029554, 0, 0
(0, 0, 0, 1, 2, 0, 2, 1, 0, 0, 0), 0.002799212441152791, 0, 0
(0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 0), 0.0029910169200001234, 0, 0
(0, 0, 0, 1, 2, 0, 2, 0, 0, 1, 0), 0.0032017647264635783, 0, 0
(0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 1), 0.002978908723399731, 0, 0
(0, 0, 0, 1, 2, 0, 1, 2, 0, 0, 0), 0.003013293754032765, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 1, 0, 0), 0.003188883073232782, 8.709203077041098e-06, 4
(0, 0, 0, 1, 2, 0, 1, 1, 0, 1, 0), 0.0030515935673829497, 0.00041840340656272557, 4
(0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 1), 0.003019284826765566, 0.0025301014096122247, 4
(0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 0), 0.0030371978925149423, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 0), 0.0027247522687736778, 0.002695945499856719, 4
(0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 1), 0.00258879890330662, 0.04071668887737651, 4
(0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0), 0.0034328831126523474, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 1), 0.003162077550781899, 0.01368656021038124, 4
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 2), 0.0030173097363624907, 0, 0
(0, 0, 0, 1, 2, 0, 0, 3, 0, 0, 0), 0.00276027319838293, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 1, 0, 0), 0.00333858506164384, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 0, 1, 0), 0.0036061214938493745, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 1), 0.0035399526509132294, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 0), 0.0031706847212786865, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 0), 0.0036640882965620724, 0.00018576183409739868, 4
(0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 1), 0.0031369656045889174, 0.01363122967774846, 4
(0, 0, 0, 1, 2, 0, 0, 1, 0, 2, 0), 0.0036231585671581703, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 1), 0.003442599514538642, 0.01096279494155317, 4
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 2), 0.003364272350996017, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 3, 0, 0), 0.002592372858017778, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 2, 1, 0), 0.0029195753760276203, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 2, 0, 1), 0.003074195271509436, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 2, 0), 0.0031045127897015704, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1), 0.0032416704425622233, 0.0007728831483614842, 4
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 2), 0.003066415311957378, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 3, 0), 0.0027773102716917254, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 1), 0.0032972301629275724, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 2), 0.0031045127897015644, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 3), 0.002584592898465716, 0, 0
(0, 0, 0, 1, 1, 4, 0, 0, 0, 0, 0), 0.0022017104290717546, 0, 0
(0, 0, 0, 1, 1, 3, 1, 0, 0, 0, 0), 0.0028559059867135253, 0, 0
(0, 0, 0, 1, 1, 3, 0, 1, 0, 0, 0), 0.0030740607266922224, 0, 0
(0, 0, 0, 1, 1, 3, 0, 0, 1, 0, 0), 0.0031943355014754523, 0, 0
(0, 0, 0, 1, 1, 3, 0, 0, 0, 1, 0), 0.0030941568410285175, 0, 0
(0, 0, 0, 1, 1, 3, 0, 0, 0, 0, 1), 0.003217448450144485, 0, 0
(0, 0, 0, 1, 1, 2, 2, 0, 0, 0, 0), 0.002988426442992106, 0, 0
(0, 0, 0, 1, 1, 2, 1, 1, 0, 0, 0), 0.003971744555485221, 8.266306794629159e-08, 4
(0, 0, 0, 1, 1, 2, 1, 0, 1, 0, 0), 0.003350008593139127, 1.2479421512755121e-06, 4
(0, 0, 0, 1, 1, 2, 1, 0, 0, 1, 0), 0.003748685371054384, 7.790043719267766e-06, 4
(0, 0, 0, 1, 1, 2, 1, 0, 0, 0, 1), 0.0034365444877443815, 2.3384283835799104e-05, 4
(0, 0, 0, 1, 1, 2, 0, 2, 0, 0, 0), 0.0035084632763854665, 0, 0
(0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 0), 0.0034650175791486226, 9.976058970045651e-06, 4
(0, 0, 0, 1, 1, 2, 0, 1, 0, 1, 0), 0.0035960496195383282, 7.395556167608076e-05, 4
(0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1), 0.0038094068679964182, 0.00026631770131207755, 4
(0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 0), 0.0036904527259795194, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0), 0.003987903180281116, 0.00020839332870056709, 4
(0, 0, 0, 1, 1, 2, 0, 0, 1, 0, 1), 0.0039649810172216965, 0.0007723934097045548, 4
(0, 0, 0, 1, 1, 2, 0, 0, 0, 2, 0), 0.0035517412096436377, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 1, 1), 0.003565485326281261, 0.0009178579365619726, 4
(0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 2), 0.0037366786233175874, 0, 0
(0, 0, 0, 1, 1, 1, 3, 0, 0, 0, 0), 0.0029375120563783106, 0, 0
(0, 0, 0, 1, 1, 1, 2, 1, 0, 0, 0), 0.0036008686343034597, 7.159632975505965e-08, 4
(0, 0, 0, 1, 1, 1, 2, 0, 1, 0, 0), 0.003227719874299242, 8.598022122683132e-07, 4
(0, 0, 0, 1, 1, 1, 2, 0, 0, 1, 0), 0.003812177200705333, 5.1077267580565235e-06, 4
(0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 1), 0.0032866643580753514, 1.662561779132126e-05, 4
(0, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0), 0.003986478081154092, 5.0823681291652224e-08, 4
(0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0), 0.004644777205499652, 1.7515628037520492e-05, 4
(0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0), 0.004696121620758347, 0.00038745453370988376, 4
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1), 0.0047371720398546886, 0.0020868748495991886, 4
(0, 0, 0, 1, 1, 1, 1, 0, 2, 0, 0), 0.003616483895988294, 6.723830056790352e-07, 4
(0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0), 0.004096988931354749, 0.00254615849069878, 4
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1), 0.003665480527416068, 0.0711681134239558, 4
(0, 0, 0, 1, 1, 1, 1, 0, 0, 2, 0), 0.00422405417106342, 4.19889278152761e-06, 4
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1), 0.004223834823227188, 0.024942669975844874, 4
(0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 2), 0.0036985413284334394, 1.3298582265720032e-05, 4
(0, 0, 0, 1, 1, 1, 0, 3, 0, 0, 0), 0.003323121503228944, 0, 0
(0, 0, 0, 1, 1, 1, 0, 2, 1, 0, 0), 0.003188883073232782, 8.709203076729893e-06, 4
(0, 0, 0, 1, 1, 1, 0, 2, 0, 1, 0), 0.0038869176511230345, 5.032410709344872e-05, 4
(0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 1), 0.003940048702084139, 0.0001965308245681275, 4
(0, 0, 0, 1, 1, 1, 0, 1, 2, 0, 0), 0.0031920376480712013, 8.052082809505796e-06, 4
(0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0), 0.0045928211760423825, 0.0005794461123630797, 4
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1), 0.0036442436924271843, 0.03782954501780735, 4
(0, 0, 0, 1, 1, 1, 0, 1, 0, 2, 0), 0.00391318517463049, 4.867520033098935e-05, 4
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1), 0.0036673085131872, 0.04127129924578135, 4
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 2), 0.003966316225591593, 0.00018995500700902772, 4
(0, 0, 0, 1, 1, 1, 0, 0, 3, 0, 0), 0.003326276078067368, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 2, 1, 0), 0.0036640882965620777, 0.00018576183409728365, 4
(0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 1), 0.0038935272510234272, 0.0006108120547091176, 4
(0, 0, 0, 1, 1, 1, 0, 0, 1, 2, 0), 0.0036872012452311147, 0.00018757055626700172, 4
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1), 0.004622796046926338, 0.003307613518165686, 4
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2), 0.003916640199692464, 0.0006127700003379056, 4
(0, 0, 0, 1, 1, 1, 0, 0, 0, 3, 0), 0.0033493890267364003, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 1), 0.0032416704425622233, 0.000772883148361373, 4
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 2), 0.0032416704425622224, 0.0007728831483614563, 4
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 3), 0.003349389026736396, 0, 0
(0, 0, 0, 1, 1, 0, 4, 0, 0, 0, 0), 0.0022425134639041445, 0, 0
(0, 0, 0, 1, 1, 0, 3, 1, 0, 0, 0), 0.0027031848055104595, 0, 0
(0, 0, 0, 1, 1, 0, 3, 0, 1, 0, 0), 0.003072046782635565, 0, 0
(0, 0, 0, 1, 1, 0, 3, 0, 0, 1, 0), 0.003157648670679466, 0, 0
(0, 0, 0, 1, 1, 0, 3, 0, 0, 0, 1), 0.003067568320475455, 0, 0
(0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0), 0.0026443023295247624, 0, 0
(0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0), 0.0034650175791486218, 9.976058970433153e-06, 4
(0, 0, 0, 1, 1, 0, 2, 1, 0, 1, 0), 0.00287189774325239, 0.0004986305661257706, 4
(0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 1), 0.0031682346652285656, 0.0023061067581105804, 4
(0, 0, 0, 1, 1, 0, 2, 0, 2, 0, 0), 0.0033234661838025693, 0, 0
(0, 0, 0, 1, 1, 0, 2, 0, 1, 1, 0), 0.003112058982143665, 0.001725415077942229, 4
(0, 0, 0, 1, 1, 0, 2, 0, 1, 0, 1), 0.0031721164926023296, 0.015224668225176048, 4
(0, 0, 0, 1, 1, 0, 2, 0, 0, 2, 0), 0.0035563157644483553, 0, 0
(0, 0, 0, 1, 1, 0, 2, 0, 0, 1, 1), 0.0036165342685886624, 0.009086026465977365, 4
(0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 2), 0.003314509259482348, 0, 0
(0, 0, 0, 1, 1, 0, 1, 3, 0, 0, 0), 0.0028706395123823947, 0, 0
(0, 0, 0, 1, 1, 0, 1, 2, 1, 0, 0), 0.0033111717920726643, 1.3413941788989197e-05, 4
(0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 0), 0.0030992739451861477, 0.0004068389328323181, 4
(0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 1), 0.003448756628985316, 0.0018888723042748622, 4
(0, 0, 0, 1, 1, 0, 1, 1, 2, 0, 0), 0.003562913569252961, 7.739484571594176e-06, 4
(0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0), 0.0040969889313547505, 0.0025461584906982804, 4
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1), 0.0037411147134156744, 0.046337993398616384, 4
(0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 0), 0.0035599092195263142, 0.0002460204441946157, 4
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1), 0.003512380027834855, 0.05918731017590574, 4
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 2), 0.0036960199440055014, 0.0013185902861699436, 4
(0, 0, 0, 1, 1, 0, 1, 0, 3, 0, 0), 0.0031223812895626963, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 0), 0.002724752268773679, 0.0026959454998567475, 4
(0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 1), 0.0032505428560730917, 0.01406586445834369, 4
(0, 0, 0, 1, 1, 0, 1, 0, 1, 2, 0), 0.0029336457659335483, 0.0022967558977648175, 4
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1), 0.003667308513187211, 0.04127129924578074, 4
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 2), 0.0032460643939129803, 0.014137714820656795, 4
(0, 0, 0, 1, 1, 0, 1, 0, 0, 3, 0), 0.0033312747867225634, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 2, 1), 0.003442599514538654, 0.010962794941552823, 4
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 2), 0.003229227555218675, 0.01247245236349254, 4
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 3), 0.0031179028274025845, 0, 0
(0, 0, 0, 1, 1, 0, 0, 4, 0, 0, 0), 0.0023262408173401134, 0, 0
(0, 0, 0, 1, 1, 0, 0, 3, 1, 0, 0), 0.002918200995559605, 0, 0
(0, 0, 0, 1, 1, 0, 0, 3, 0, 1, 0), 0.003385024872613219, 0, 0
(0, 0, 0, 1, 1, 0, 0, 3, 0, 0, 1), 0.003348090284232199, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 2, 0, 0), 0.002764592549342748, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 1, 1, 0), 0.003987903180281109, 0.00020839332870074752, 4
(0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1), 0.003058539241118153, 0.01606689216298688, 4
(0, 0, 0, 1, 1, 0, 0, 2, 0, 2, 0), 0.003759886108007963, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 0, 1, 1), 0.0036165342685886477, 0.00908602646597756, 4
(0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 2), 0.003624371126687937, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 3, 0, 0), 0.0028010807956147994, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0), 0.003373220264977365, 0.00042357694503219, 4
(0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 1), 0.002856443640832164, 0.01809788530378736, 4
(0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0), 0.003963335751146949, 0.00021705537231678026, 4
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1), 0.0042238348232271836, 0.024942669975844715, 4
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 2), 0.003286332929504762, 0.011732255358206062, 4
(0, 0, 0, 1, 1, 0, 0, 1, 0, 3, 0), 0.0033911962817843805, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 2, 1), 0.0031620775507818907, 0.013686560210381518, 4
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 2), 0.0030018513532849025, 0.015399352668117093, 4
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 3), 0.00323097008428739, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 4, 0, 0), 0.0022676807173677123, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 3, 1, 0), 0.0027703419573094825, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 3, 0, 1), 0.0031459946839462174, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 2, 0), 0.00270620057731769, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 1, 1), 0.0035654853262812617, 0.000917857936562264, 4
(0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2), 0.0033958602260331793, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 3, 0), 0.002893633566425447, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 2, 1), 0.0033131242087604913, 0.0014888480482623436, 4
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2), 0.003565485326281261, 0.0009178579365620073, 4
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 3), 0.003145994683946214, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 4, 0), 0.002329326521925694, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 3, 1), 0.0028936335664254457, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 2), 0.0027062005773176878, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 3), 0.002770341957309475, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 4), 0.002267680717367707, 0, 0
(0, 0, 0, 1, 0, 5, 0, 0, 0, 0, 0), 0.0011584610739944108, 0, 0
(0, 0, 0, 1, 0, 4, 1, 0, 0, 0, 0), 0.002058017751650145, 0, 0
(0, 0, 0, 1, 0, 4, 0, 1, 0, 0, 0), 0.002314201586575319, 0, 0
(0, 0, 0, 1, 0, 4, 0, 0, 1, 0, 0), 0.002286944516440984, 0, 0
(0, 0, 0, 1, 0, 4, 0, 0, 0, 1, 0), 0.0023111103199956657, 0, 0
(0, 0, 0, 1, 0, 4, 0, 0, 0, 0, 1), 0.0023072203402196368, 0, 0
(0, 0, 0, 1, 0, 3, 2, 0, 0, 0, 0), 0.002014335549526999, 0, 0
(0, 0, 0, 1, 0, 3, 1, 1, 0, 0, 0), 0.0030740607266922224, 0, 0
(0, 0, 0, 1, 0, 3, 1, 0, 1, 0, 0), 0.002540465556839224, 0, 0
(0, 0, 0, 1, 0, 3, 1, 0, 0, 1, 0), 0.0028770463309466567, 0, 0
(0, 0, 0, 1, 0, 3, 1, 0, 0, 0, 1), 0.0026234410220568813, 0, 0
(0, 0, 0, 1, 0, 3, 0, 2, 0, 0, 0), 0.0027890705122071767, 0, 0
(0, 0, 0, 1, 0, 3, 0, 1, 1, 0, 0), 0.0030720467826355676, 0, 0
(0, 0, 0, 1, 0, 3, 0, 1, 0, 1, 0), 0.003319412644234481, 0, 0
(0, 0, 0, 1, 0, 3, 0, 1, 0, 0, 1), 0.0032851849748233497, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 2, 0, 0), 0.002706002641878828, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 1, 1, 0), 0.0033850248726132303, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 1, 0, 1), 0.0032278258038069816, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 2, 0), 0.002778500052542875, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 1, 1), 0.003145994683946216, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 2), 0.0027681267731401327, 0, 0
(0, 0, 0, 1, 0, 2, 3, 0, 0, 0, 0), 0.0020010462928719045, 0, 0
(0, 0, 0, 1, 0, 2, 2, 1, 0, 0, 0), 0.0029679437179068032, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 1, 0, 0), 0.002146274373672649, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 0), 0.0027543057692842442, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 1), 0.0022511515969400493, 0, 0
(0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 0), 0.0037550455963962903, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0), 0.0032277198742992437, 8.598022124072809e-07, 4
(0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 0), 0.0038849975467456924, 2.0244144677516642e-05, 4
(0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 1), 0.0035573620409032917, 0.00022619646086044802, 4
(0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 0), 0.0028477150619831025, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0), 0.003099273945186156, 0.00040683893283230453, 4
(0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 1), 0.002402724241158405, 0.024641225194704824, 4
(0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 0), 0.003528243868258745, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 1), 0.0028564436408321683, 0.018097885303787777, 4
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 2), 0.003017309736362493, 0, 0
(0, 0, 0, 1, 0, 2, 0, 3, 0, 0, 0), 0.002788148171361392, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 0), 0.0029910169200001225, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 0), 0.0036558369413537983, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 1), 0.003574639502472985, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 0), 0.0029053557298210886, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 0), 0.003886917651123041, 5.032410709359791e-05, 4
(0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 1), 0.0030644681939248704, 0.008113298196420891, 4
(0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 0), 0.003642673161838813, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 1), 0.0032505428560730804, 0.014065864458343773, 4
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 2), 0.0035536957634059413, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 3, 0, 0), 0.0027024869811823594, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 0), 0.0036061214938493853, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 1), 0.003480443220050854, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 0), 0.003678618904513433, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 1), 0.0038935272510234272, 0.0006108120547090913, 4
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2), 0.0035451606711628452, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 3, 0), 0.002774984391846404, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1), 0.0030741952715094356, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2), 0.0030664153119573773, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 3), 0.0027672044322943463, 0, 0
(0, 0, 0, 1, 0, 1, 4, 0, 0, 0, 0), 0.002038083866667501, 0, 0
(0, 0, 0, 1, 0, 1, 3, 1, 0, 0, 0), 0.00269204701628588, 0, 0
(0, 0, 0, 1, 0, 1, 3, 0, 1, 0, 0), 0.002540465556839223, 0, 0
(0, 0, 0, 1, 0, 1, 3, 0, 0, 1, 0), 0.002843449239958845, 0, 0
(0, 0, 0, 1, 0, 1, 3, 0, 0, 0, 1), 0.002582396902835669, 0, 0
(0, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0), 0.0032218928007520646, 0, 0
(0, 0, 0, 1, 0, 1, 2, 1, 1, 0, 0), 0.003350008593139128, 1.247942151275505e-06, 4
(0, 0, 0, 1, 0, 1, 2, 1, 0, 1, 0), 0.003409034142470057, 3.805372367182523e-05, 4
(0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 1), 0.003325089890356575, 0.0003770249833221333, 4
(0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 0), 0.0028875828319483857, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 1, 1, 0), 0.002871897743252397, 0.0004986305661259329, 4
(0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 1), 0.002419039292953566, 0.02390812168093695, 4
(0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 0), 0.003517716001742311, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1), 0.0030585392411181613, 0.01606689216298641, 4
(0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 2), 0.0029956113274959575, 0, 0
(0, 0, 0, 1, 0, 1, 1, 3, 0, 0, 0), 0.003241515433564159, 0, 0
(0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0), 0.0034447500084050483, 1.0822369427077678e-06, 4
(0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0), 0.003884997546745695, 2.024414467768324e-05, 4
(0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 1), 0.003986833843123045, 0.00018121553159080995, 4
(0, 0, 0, 1, 0, 1, 1, 1, 2, 0, 0), 0.0032308744491376623, 8.019465459489055e-07, 4
(0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0), 0.004696121620758354, 0.0003874545337104753, 4
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1), 0.003579685054639967, 0.0532276649250805, 4
(0, 0, 0, 1, 0, 1, 1, 1, 0, 2, 0), 0.004022437277707297, 1.5130165346031421e-05, 4
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1), 0.0037411147134156736, 0.04633799339861643, 4
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 2), 0.003863221236961468, 0.00014833540996254542, 4
(0, 0, 0, 1, 0, 1, 1, 0, 3, 0, 0), 0.0030276398742967773, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 0), 0.003051593567382961, 0.0004184034065626478, 4
(0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 1), 0.0030644681939248786, 0.008113298196420982, 4
(0, 0, 0, 1, 0, 1, 1, 0, 1, 2, 0), 0.0034029088576119485, 0.00032017960392736924, 4
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1), 0.003644243692427192, 0.037829545017806825, 4
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 2), 0.0031547311470306884, 0.007379737152938007, 4
(0, 0, 0, 1, 0, 1, 1, 0, 0, 3, 0), 0.003378955164525762, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1), 0.003136965604588926, 0.013631229677748293, 4
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 2), 0.0028759132674657495, 0.016168316544363685, 4
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 3), 0.0031179028274025836, 0, 0
(0, 0, 0, 1, 0, 1, 0, 4, 0, 0, 0), 0.0023128180753066406, 0, 0
(0, 0, 0, 1, 0, 1, 0, 3, 1, 0, 0), 0.0026352069721051414, 0, 0
(0, 0, 0, 1, 0, 1, 0, 3, 0, 1, 0), 0.0033194126442344764, 0, 0
(0, 0, 0, 1, 0, 1, 0, 3, 0, 0, 1), 0.003244140855602131, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 0), 0.0022528630365628074, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 1, 1, 0), 0.003596049619538329, 7.395556167603295e-05, 4
(0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1), 0.002419039292953557, 0.02390812168093695, 4
(0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 0), 0.003645440184376163, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 1), 0.0031721164926023157, 0.015224668225176046, 4
(0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 2), 0.00349489660711147, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 3, 0, 0), 0.0025729128722844163, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0), 0.003299782039393256, 0.00012720941015967267, 4
(0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 1), 0.0024027242411584, 0.024641225194705154, 4
(0, 0, 0, 1, 0, 1, 0, 1, 1, 2, 0), 0.00403231931863196, 5.8791875187693814e-05, 4
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1), 0.003665480527416065, 0.0711681134239567, 4
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 2), 0.0030599897317647572, 0.008157502959110302, 4
(0, 0, 0, 1, 0, 1, 0, 1, 0, 3, 0), 0.0033054501515231167, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 1), 0.0025887989033066125, 0.040716688877377095, 4
(0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2), 0.002513527114674265, 0.04722471094628444, 4
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 3), 0.003230178362890767, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 4, 0, 0), 0.0022816710253962796, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 3, 1, 0), 0.00302314506408941, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 3, 0, 1), 0.0032278258038069807, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 2, 0), 0.003146346173817112, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1), 0.003964981017221694, 0.0007723934097048879, 4
(0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 2), 0.0035557076532522548, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 3, 0), 0.0030714766711987754, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1), 0.003397978479721146, 0.0014824256003256543, 4
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 2), 0.003602659219438717, 0.0009160547947746698, 4
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 3), 0.0032761574109163435, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 4, 0), 0.0023058368289509607, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 3, 1), 0.0026608232663064306, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2), 0.0023492051675871087, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 3), 0.0026608232663064267, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 4), 0.0023058368289509577, 0, 0
(0, 0, 0, 1, 0, 0, 5, 0, 0, 0, 0), 0.0011518164456668627, 0, 0
(0, 0, 0, 1, 0, 0, 4, 1, 0, 0, 0), 0.002123194731372147, 0, 0
(0, 0, 0, 1, 0, 0, 4, 0, 1, 0, 0), 0.0022869445164409837, 0, 0
(0, 0, 0, 1, 0, 0, 4, 0, 0, 1, 0), 0.0022943117745017603, 0, 0
(0, 0, 0, 1, 0, 0, 4, 0, 0, 0, 1), 0.0022866982806090314, 0, 0
(0, 0, 0, 1, 0, 0, 3, 2, 0, 0, 0), 0.002255917716562949, 0, 0
(0, 0, 0, 1, 0, 0, 3, 1, 1, 0, 0), 0.0031943355014754505, 0, 0
(0, 0, 0, 1, 0, 0, 3, 1, 0, 1, 0), 0.0028434492399588484, 0, 0
(0, 0, 0, 1, 0, 0, 3, 1, 0, 0, 1), 0.003052912824276635, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 2, 0, 0), 0.0027458704118441136, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 1, 1, 0), 0.003157648670679474, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 1, 0, 1), 0.0032441408556021455, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 0, 2, 0), 0.002767972186026444, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 0, 1, 1), 0.003348090284232215, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 2), 0.0027464283642736, 0, 0
(0, 0, 0, 1, 0, 0, 2, 3, 0, 0, 0), 0.00226828463237226, 0, 0
(0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0), 0.0032355943576798905, 0, 0
(0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 0), 0.0027543057692842494, 0, 0
(0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 1), 0.0031716613802113738, 0, 0
(0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 0), 0.0037229537331103673, 0, 0
(0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 0), 0.003812177200705342, 5.107726757859117e-06, 4
(0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1), 0.00398683384312305, 0.00018121553159069893, 4
(0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 0), 0.003263766918897055, 0, 0
(0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 1), 0.003448756628985324, 0.001888872304275155, 4
(0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 2), 0.003662172027922021, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 3, 0, 0), 0.0027556440078027387, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 0), 0.003201764726463589, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1), 0.003574639502472999, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0), 0.00322386650064592, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1), 0.003940048702084159, 0.00019653082456774207, 4
(0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 2), 0.0035777907747531704, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 3, 0), 0.0027777457819850694, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1), 0.0035399526509132463, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2), 0.0035210021490110857, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 3), 0.002758795280082911, 0, 0
(0, 0, 0, 1, 0, 0, 1, 4, 0, 0, 0), 0.0021417451050861126, 0, 0
(0, 0, 0, 1, 0, 0, 1, 3, 1, 0, 0), 0.002757495690945025, 0, 0
(0, 0, 0, 1, 0, 0, 1, 3, 0, 1, 0), 0.0028770463309466562, 0, 0
(0, 0, 0, 1, 0, 0, 1, 3, 0, 0, 1), 0.0030529128242766305, 0, 0
(0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 0), 0.003030593269886802, 0, 0
(0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 0), 0.0037486853710543893, 7.79004371918313e-06, 4
(0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 1), 0.003325089890356577, 0.0003770249833224111, 4
(0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 0), 0.003277061807950839, 0, 0
(0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1), 0.0031682346652285665, 0.002306106758110917, 4
(0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 2), 0.0036250712804940847, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 3, 0, 0), 0.0030772153015306406, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0), 0.0037010049932511926, 8.012660091734865e-06, 4
(0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 1), 0.0035573620409032974, 0.00022619646086011555, 4
(0, 0, 0, 1, 0, 0, 1, 1, 1, 2, 0), 0.0038352901493743765, 5.13231708198538e-06, 4
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1), 0.004737172039854699, 0.0020868748495994262, 4
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 2), 0.0038600666621230544, 0.00015390052127833796, 4
(0, 0, 0, 1, 0, 0, 1, 1, 0, 3, 0), 0.0032115004576538245, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 1), 0.0030192848267655737, 0.002530101409612332, 4
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 2), 0.0031877042918621455, 0.0021998162267064503, 4
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 3), 0.003379919922750394, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 4, 0, 0), 0.002301604910378922, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 3, 1, 0), 0.0028293659531434664, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 3, 0, 1), 0.003285184974823358, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0), 0.0027021216364660323, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1), 0.0038094068679964334, 0.00026631770131257726, 4
(0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2), 0.0036100361657091145, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 3, 0), 0.002844100469265019, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 1), 0.003428184878986717, 0.00046760756980711277, 4
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 2), 0.0038765568724332075, 0.0002539344274665069, 4
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 3), 0.0032924724627115074, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 4, 0), 0.002308972168439699, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 3, 1), 0.002903962985813641, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2), 0.0028254904135073524, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 3), 0.002896515957580238, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 4), 0.0023052486543229957, 0, 0
(0, 0, 0, 1, 0, 0, 0, 5, 0, 0, 0), 0.0011579999035715176, 0, 0
(0, 0, 0, 1, 0, 0, 0, 4, 1, 0, 0), 0.0020685246111757684, 0, 0
(0, 0, 0, 1, 0, 0, 0, 4, 0, 1, 0), 0.0023111103199956614, 0, 0
(0, 0, 0, 1, 0, 0, 0, 4, 0, 0, 1), 0.002286698280609026, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 2, 0, 0), 0.002053509948620544, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 1, 1, 0), 0.0030941568410285127, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 1, 0, 1), 0.0025823969028356602, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 0, 2, 0), 0.002781267075080222, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 0, 1, 1), 0.0030675683204754458, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 2), 0.002709327616845657, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 3, 0, 0), 0.002050916628769859, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0), 0.00302438543067996, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1), 0.0022511515969400454, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0), 0.0037521425571396382, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1), 0.003286664358075347, 1.6625617791449197e-05, 4
(0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2), 0.002909562585015847, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 3, 0), 0.002778673755229537, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1), 0.0029789087233997227, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2), 0.0029095625850158427, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 3), 0.0027093276168456554, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 4, 0, 0), 0.0020646346313997425, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 3, 1, 0), 0.0027322770325046964, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 3, 0, 1), 0.0026234410220568796, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 0), 0.0032171028039059677, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1), 0.003436544487744379, 2.338428383627005e-05, 4
(0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 2), 0.0029789087233997266, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 3, 0), 0.0032174484501444815, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1), 0.0034365444877443806, 2.33842838363394e-05, 4
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 2), 0.003286664358075349, 1.6625617791424694e-05, 4
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 3), 0.003067568320475447, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 4, 0), 0.0023072203402196355, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 3, 1), 0.0026234410220568774, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2), 0.0022511515969400454, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 3), 0.00258239690283566, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 4), 0.0022866982806090236, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 5, 0, 0), 0.0011567032436461755, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 4, 1, 0), 0.0021301704157337554, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 4, 0, 1), 0.002307220340219637, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 3, 2, 0), 0.0022462273218465554, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 3, 1, 1), 0.0032174484501444854, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 2), 0.0027786737552295405, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 3, 0), 0.002246227321846556, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1), 0.0032171028039059708, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2), 0.0037521425571396443, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 3), 0.002781267075080226, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 4, 0), 0.0021301704157337563, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 3, 1), 0.002732277032504699, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2), 0.003024385430679965, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 3), 0.003094156841028516, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 4), 0.0023111103199956622, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 5, 0), 0.001156703243646176, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 4, 1), 0.002064634631399744, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 2), 0.0020509166287698615, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 3), 0.0020535099486205456, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 4), 0.002068524611175769, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 5), 0.0011579999035715165, 0, 0
(0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0), 0.0004233554475403332, 0, 0
(0, 0, 0, 0, 5, 1, 0, 0, 0, 0, 0), 0.0010903178749155286, 0, 0
(0, 0, 0, 0, 5, 0, 1, 0, 0, 0, 0), 0.0011584610739944093, 0, 0
(0, 0, 0, 0, 5, 0, 0, 1, 0, 0, 0), 0.0011518164456668625, 0, 0
(0, 0, 0, 0, 5, 0, 0, 0, 1, 0, 0), 0.0011579999035715184, 0, 0
(0, 0, 0, 0, 5, 0, 0, 0, 0, 1, 0), 0.0011567032436461744, 0, 0
(0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 1), 0.001156703243646175, 0, 0
(0, 0, 0, 0, 4, 2, 0, 0, 0, 0, 0), 0.0013706886182372029, 0, 0
(0, 0, 0, 0, 4, 1, 1, 0, 0, 0, 0), 0.0022017104290717507, 0, 0
(0, 0, 0, 0, 4, 1, 0, 1, 0, 0, 0), 0.0020380838666675025, 0, 0
(0, 0, 0, 0, 4, 1, 0, 0, 1, 0, 0), 0.0021417451050861143, 0, 0
(0, 0, 0, 0, 4, 1, 0, 0, 0, 1, 0), 0.002064634631399741, 0, 0
(0, 0, 0, 0, 4, 1, 0, 0, 0, 0, 1), 0.0021301704157337554, 0, 0
(0, 0, 0, 0, 4, 0, 2, 0, 0, 0, 0), 0.001643261414552727, 0, 0
(0, 0, 0, 0, 4, 0, 1, 1, 0, 0, 0), 0.0022425134639041445, 0, 0
(0, 0, 0, 0, 4, 0, 1, 0, 1, 0, 0), 0.0023128180753066415, 0, 0
(0, 0, 0, 0, 4, 0, 1, 0, 0, 1, 0), 0.0023016049103789164, 0, 0
(0, 0, 0, 0, 4, 0, 1, 0, 0, 0, 1), 0.002307220340219636, 0, 0
(0, 0, 0, 0, 4, 0, 0, 2, 0, 0, 0), 0.0016166829012425382, 0, 0
(0, 0, 0, 0, 4, 0, 0, 1, 1, 0, 0), 0.002326240817340115, 0, 0
(0, 0, 0, 0, 4, 0, 0, 1, 0, 1, 0), 0.002281671025396274, 0, 0
(0, 0, 0, 0, 4, 0, 0, 1, 0, 0, 1), 0.0023089721684396948, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 2, 0, 0), 0.0016414167328611614, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 1, 1, 0), 0.0022676807173677115, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 1, 0, 1), 0.002305836828950962, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 2, 0), 0.0016362300931597883, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 1, 1), 0.0023293265219256924, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 2), 0.0016362300931597898, 0, 0
(0, 0, 0, 0, 3, 3, 0, 0, 0, 0, 0), 0.0014074523817240163, 0, 0
(0, 0, 0, 0, 3, 2, 1, 0, 0, 0, 0), 0.00238391501104049, 0, 0
(0, 0, 0, 0, 3, 2, 0, 1, 0, 0, 0), 0.002001046292871906, 0, 0
(0, 0, 0, 0, 3, 2, 0, 0, 1, 0, 0), 0.002268284632372262, 0, 0
(0, 0, 0, 0, 3, 2, 0, 0, 0, 1, 0), 0.0020509166287698585, 0, 0
(0, 0, 0, 0, 3, 2, 0, 0, 0, 0, 1), 0.002246227321846554, 0, 0
(0, 0, 0, 0, 3, 1, 2, 0, 0, 0, 0), 0.0027927742055137766, 0, 0
(0, 0, 0, 0, 3, 1, 1, 1, 0, 0, 0), 0.0029375120563783115, 0, 0
(0, 0, 0, 0, 3, 1, 1, 0, 1, 0, 0), 0.0032415154335641585, 0, 0
(0, 0, 0, 0, 3, 1, 1, 0, 0, 1, 0), 0.0030772153015306346, 0, 0
(0, 0, 0, 0, 3, 1, 1, 0, 0, 0, 1), 0.003217448450144485, 0, 0
(0, 0, 0, 0, 3, 1, 0, 2, 0, 0, 0), 0.002370037717379909, 0, 0
(0, 0, 0, 0, 3, 1, 0, 1, 1, 0, 0), 0.002870639512382398, 0, 0
(0, 0, 0, 0, 3, 1, 0, 1, 0, 1, 0), 0.002572912872284408, 0, 0
(0, 0, 0, 0, 3, 1, 0, 1, 0, 0, 1), 0.0028441004692650092, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 2, 0, 0), 0.0026743768043081964, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 1, 1, 0), 0.0028010807956147994, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 1, 0, 1), 0.0030714766711987767, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 2, 0), 0.002449228841153737, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 1, 1), 0.002893633566425445, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 2), 0.0026445395342304333, 0, 0
(0, 0, 0, 0, 3, 0, 3, 0, 0, 0, 0), 0.0018163115761973014, 0, 0
(0, 0, 0, 0, 3, 0, 2, 1, 0, 0, 0), 0.0025461918855029537, 0, 0
(0, 0, 0, 0, 3, 0, 2, 0, 1, 0, 0), 0.002788148171361391, 0, 0
(0, 0, 0, 0, 3, 0, 2, 0, 0, 1, 0), 0.002755644007802731, 0, 0
(0, 0, 0, 0, 3, 0, 2, 0, 0, 0, 1), 0.002778673755229542, 0, 0
(0, 0, 0, 0, 3, 0, 1, 2, 0, 0, 0), 0.0025063241155376713, 0, 0
(0, 0, 0, 0, 3, 0, 1, 1, 1, 0, 0), 0.0033231215032289456, 0, 0
(0, 0, 0, 0, 3, 0, 1, 1, 0, 1, 0), 0.0030276398742967647, 0, 0
(0, 0, 0, 0, 3, 0, 1, 1, 0, 0, 1), 0.0032115004576538206, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 2, 0, 0), 0.0027853811488240403, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 1, 1, 0), 0.003122381289562691, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 1, 0, 1), 0.0033054501515231245, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 2, 0), 0.002745097025713322, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 1, 1), 0.0033911962817843857, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 2), 0.002768126773140134, 0, 0
(0, 0, 0, 0, 3, 0, 0, 3, 0, 0, 0), 0.0017764438062320186, 0, 0
(0, 0, 0, 0, 3, 0, 0, 2, 1, 0, 0), 0.00276027319838293, 0, 0
(0, 0, 0, 0, 3, 0, 0, 2, 0, 1, 0), 0.0027024869811823502, 0, 0
(0, 0, 0, 0, 3, 0, 0, 2, 0, 0, 1), 0.002777745781985061, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 2, 0, 0), 0.0027973739458108634, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 1, 1, 0), 0.00332627607806736, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 1, 0, 1), 0.0033789551645257597, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 2, 0), 0.002731807769058225, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 1, 1), 0.0033312747867225547, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 2), 0.002807066569860937, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 3, 0, 0), 0.0018135445536599534, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 2, 1, 0), 0.0025923728580177752, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 2, 0, 1), 0.0027749843918464076, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 2, 0), 0.0025845928984657173, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 1, 1), 0.0033493890267364, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 2), 0.002767204432294351, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0), 0.0018057645941078936, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 2, 1), 0.0027773102716917232, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 2), 0.002777310271691725, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 3), 0.0018057645941078951, 0, 0
(0, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0), 0.001370688618237203, 0, 0
(0, 0, 0, 0, 2, 3, 1, 0, 0, 0, 0), 0.0022476286128827266, 0, 0
(0, 0, 0, 0, 2, 3, 0, 1, 0, 0, 0), 0.002014335549527002, 0, 0
(0, 0, 0, 0, 2, 3, 0, 0, 1, 0, 0), 0.0022559177165629497, 0, 0
(0, 0, 0, 0, 2, 3, 0, 0, 0, 1, 0), 0.002053509948620544, 0, 0
(0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 1), 0.002246227321846554, 0, 0
(0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0), 0.002846068932044656, 0, 0
(0, 0, 0, 0, 2, 2, 1, 1, 0, 0, 0), 0.002988426442992107, 0, 0
(0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0), 0.003221892800752064, 0, 0
(0, 0, 0, 0, 2, 2, 1, 0, 0, 1, 0), 0.0030305932698867968, 0, 0
(0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 1), 0.0032171028039059708, 0, 0
(0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 0), 0.0023529042920230146, 0, 0
(0, 0, 0, 0, 2, 2, 0, 1, 1, 0, 0), 0.0026443023295247663, 0, 0
(0, 0, 0, 0, 2, 2, 0, 1, 0, 1, 0), 0.0022528630365628026, 0, 0
(0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1), 0.002702121636466023, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 2, 0, 0), 0.0028608024577135337, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 1, 1, 0), 0.00276459254934275, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 1), 0.003146346173817117, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 2, 0), 0.0024508002821273514, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 1), 0.0027062005773176895, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2), 0.0028362350285793705, 0, 0
(0, 0, 0, 0, 2, 1, 3, 0, 0, 0, 0), 0.002792774205513777, 0, 0
(0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0), 0.003397285637465395, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 1, 0, 0), 0.0037550455963962894, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 0, 1, 0), 0.003722953733110358, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 1), 0.003752142557139645, 0, 0
(0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 0), 0.00311083554748929, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0), 0.003986478081154094, 5.0823681303080134e-08, 4
(0, 0, 0, 0, 2, 1, 1, 1, 0, 1, 0), 0.0032308744491376523, 8.019465461527355e-07, 4
(0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 1), 0.0038352901493743717, 5.132317081919562e-06, 4
(0, 0, 0, 0, 2, 1, 1, 0, 2, 0, 0), 0.0037596453366933753, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 1, 1, 0), 0.0035629135692529608, 7.739484571735448e-06, 4
(0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 1), 0.00403231931863197, 5.8791875187471803e-05, 4
(0, 0, 0, 0, 2, 1, 1, 0, 0, 2, 0), 0.0035147724260622976, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 1), 0.003963335751146955, 0.0002170553723168811, 4
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 2), 0.0037366786233175935, 0, 0
(0, 0, 0, 0, 2, 1, 0, 3, 0, 0, 0), 0.002506324115537672, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 1, 0, 0), 0.003013293754032768, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 0, 1, 0), 0.0029053557298210774, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 0, 0, 1), 0.003223866500645906, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 2, 0, 0), 0.003304343584305958, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 0), 0.003192037648071196, 8.052082809332428e-06, 4
(0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1), 0.003402908857611945, 0.00032017960392768984, 4
(0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0), 0.0029836245127491216, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 1), 0.002933645765933535, 0.0022967558977648387, 4
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2), 0.003494852656799959, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 3, 0, 0), 0.002797373945810866, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 2, 1, 0), 0.0031706847212786865, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 1), 0.003678618904513437, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 2, 0), 0.0029579036739335405, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1), 0.0036872012452311143, 0.00018757055626670766, 4
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 2), 0.0036585552303943004, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 3, 0), 0.002584592898465716, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 2, 1), 0.0031045127897015665, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 2), 0.0032972301629275755, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 3), 0.0027773102716917267, 0, 0
(0, 0, 0, 0, 2, 0, 4, 0, 0, 0, 0), 0.0016432614145527272, 0, 0
(0, 0, 0, 0, 2, 0, 3, 1, 0, 0, 0), 0.002423194744000288, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 1, 0, 0), 0.0027890705122071754, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 0, 1, 0), 0.0027458704118441075, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 1), 0.002781267075080229, 0, 0
(0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 0), 0.002352904292023014, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0), 0.0035084632763854673, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 0), 0.0028875828319483757, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 1), 0.0032770618079508403, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 0), 0.0031093896600554102, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 0), 0.003323466183802568, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 1), 0.0036454401843761773, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 2, 0), 0.0030178028196279024, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 1), 0.0037598861080079737, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 2), 0.003088596146100144, 0, 0
(0, 0, 0, 0, 2, 0, 1, 3, 0, 0, 0), 0.00237003771737991, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 1, 0, 0), 0.003344301905249244, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0), 0.002847715061983089, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 1), 0.003263766918897049, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0), 0.0037596453366933727, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 1, 1, 0), 0.003616483895988288, 6.723830054878361e-07, 4
(0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 1), 0.004022437277707301, 1.5130165345752009e-05, 4
(0, 0, 0, 0, 2, 0, 1, 1, 0, 2, 0), 0.0032094851136614095, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1), 0.003559909219526312, 0.00024602044419435887, 4
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 2), 0.0036609336338114897, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 3, 0, 0), 0.0027853811488240425, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 0), 0.0030371978925149406, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 1), 0.003642673161838824, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 0), 0.0029836245127491307, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1), 0.003913185174630502, 4.8675200331106607e-05, 4
(0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2), 0.003624496445309134, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 3, 0), 0.0027318077690582287, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 1), 0.0036231585671581776, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 2), 0.0036585552303942987, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 3), 0.0027672044322943528, 0, 0
(0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0), 0.0016166829012425386, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 1, 0, 0), 0.0026249091410709517, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 0, 1, 0), 0.0027060026418788195, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 0, 0, 1), 0.002767972186026435, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 0), 0.00286080245771353, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0), 0.0036904527259795086, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1), 0.0035177160017423074, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 0), 0.0030178028196278955, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 1), 0.003556315764448344, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 2), 0.0031417419079231277, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 3, 0, 0), 0.002674376804308196, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 0), 0.00344405220465717, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 1), 0.0035282438682587465, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 2, 0), 0.0035147724260622963, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1), 0.004224054171063416, 4.1988927815962465e-06, 4
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2), 0.0036609336338114876, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 3, 0), 0.0027450970257133197, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1), 0.0034328831126523404, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 2), 0.0034948526567999552, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 3), 0.002807066569860937, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 4, 0, 0), 0.0016414167328611619, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 3, 1, 0), 0.002459602120556482, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 3, 0, 1), 0.002778500052542878, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 0), 0.0024508002821273535, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1), 0.0035517412096436403, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2), 0.003088596146100143, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 3, 0), 0.002449228841153739, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 1), 0.0034177806913311963, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 2), 0.0037366786233175905, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 3), 0.0027681267731401345, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 4, 0), 0.0016362300931597885, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 1), 0.0026445395342304303, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2), 0.002836235028579368, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 3), 0.002644539534230432, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 4), 0.0016362300931597898, 0, 0
(0, 0, 0, 0, 1, 5, 0, 0, 0, 0, 0), 0.0010903178749155286, 0, 0
(0, 0, 0, 0, 1, 4, 1, 0, 0, 0, 0), 0.001997280831835106, 0, 0
(0, 0, 0, 0, 1, 4, 0, 1, 0, 0, 0), 0.002058017751650145, 0, 0
(0, 0, 0, 0, 1, 4, 0, 0, 1, 0, 0), 0.0021231947313721483, 0, 0
(0, 0, 0, 0, 1, 4, 0, 0, 0, 1, 0), 0.0020685246111757693, 0, 0
(0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 1), 0.002130170415733755, 0, 0
(0, 0, 0, 0, 1, 3, 2, 0, 0, 0, 0), 0.002247628612882724, 0, 0
(0, 0, 0, 0, 1, 3, 1, 1, 0, 0, 0), 0.0028559059867135244, 0, 0
(0, 0, 0, 0, 1, 3, 1, 0, 1, 0, 0), 0.0026920470162858806, 0, 0
(0, 0, 0, 0, 1, 3, 1, 0, 0, 1, 0), 0.0027574956909450212, 0, 0
(0, 0, 0, 0, 1, 3, 1, 0, 0, 0, 1), 0.0027322770325046977, 0, 0
(0, 0, 0, 0, 1, 3, 0, 2, 0, 0, 0), 0.0024231947440002907, 0, 0
(0, 0, 0, 0, 1, 3, 0, 1, 1, 0, 0), 0.0027031848055104626, 0, 0
(0, 0, 0, 0, 1, 3, 0, 1, 0, 1, 0), 0.0026352069721051383, 0, 0
(0, 0, 0, 0, 1, 3, 0, 1, 0, 0, 1), 0.0028293659531434577, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 2, 0, 0), 0.0026249091410709548, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 1, 1, 0), 0.0029182009955596067, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 1, 0, 1), 0.0030231450640894105, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 2, 0), 0.002459602120556478, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 1, 1), 0.0027703419573094777, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 2), 0.0026445395342304346, 0, 0
(0, 0, 0, 0, 1, 2, 3, 0, 0, 0, 0), 0.002383915011040488, 0, 0
(0, 0, 0, 0, 1, 2, 2, 1, 0, 0, 0), 0.003235008763002928, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 0), 0.002967943717906804, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0), 0.0032355943576798827, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 1), 0.0030243854306799627, 0, 0
(0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 0), 0.003397285637465397, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0), 0.0036008686343034636, 7.15963297436322e-08, 4
(0, 0, 0, 0, 1, 2, 1, 1, 0, 1, 0), 0.0034447500084050396, 1.0822369425967419e-06, 4
(0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 1), 0.0037010049932511865, 8.012660091851602e-06, 4
(0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 0), 0.0033443019052492476, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 0), 0.003311171792072664, 1.3413941789462782e-05, 4
(0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 1), 0.0032997820393932628, 0.000127209410160006, 4
(0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0), 0.003444052204657168, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1), 0.0033732202649773657, 0.0004235769450321628, 4
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 2), 0.0034177806913312015, 0, 0
(0, 0, 0, 0, 1, 2, 0, 3, 0, 0, 0), 0.002546191885502958, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 0), 0.002799212441152796, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0), 0.002991016920000114, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 1), 0.003201764726463576, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 0), 0.0030132937540327713, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 0), 0.0031888830732327775, 8.70920307706714e-06, 4
(0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 1), 0.0030515935673829566, 0.0004184034065627065, 4
(0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0), 0.003037197892514931, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 1), 0.002724752268773667, 0.0026959454998571526, 4
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2), 0.0034328831126523456, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 3, 0, 0), 0.002760273198382935, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 0), 0.0033385850616438413, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 1), 0.003606121493849387, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0), 0.003170684721278682, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 1), 0.0036640882965620764, 0.00018576183409789955, 4
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 2), 0.003623158567158182, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 3, 0), 0.0025923728580177718, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 1), 0.0029195753760276172, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 2), 0.0031045127897015683, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 3), 0.0027773102716917276, 0, 0
(0, 0, 0, 0, 1, 1, 4, 0, 0, 0, 0), 0.0022017104290717494, 0, 0
(0, 0, 0, 0, 1, 1, 3, 1, 0, 0, 0), 0.002855905986713524, 0, 0
(0, 0, 0, 0, 1, 1, 3, 0, 1, 0, 0), 0.003074060726692222, 0, 0
(0, 0, 0, 0, 1, 1, 3, 0, 0, 1, 0), 0.003194335501475443, 0, 0
(0, 0, 0, 0, 1, 1, 3, 0, 0, 0, 1), 0.0030941568410285196, 0, 0
(0, 0, 0, 0, 1, 1, 2, 2, 0, 0, 0), 0.00298842644299211, 0, 0
(0, 0, 0, 0, 1, 1, 2, 1, 1, 0, 0), 0.003971744555485226, 8.266306818634753e-08, 4
(0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 0), 0.00335000859313912, 1.247942151261647e-06, 4
(0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1), 0.003748685371054387, 7.79004371939207e-06, 4
(0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0), 0.0035084632763854717, 0, 0
(0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0), 0.003465017579148622, 9.976058970160807e-06, 4
(0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 1), 0.00359604961953834, 7.395556167603452e-05, 4
(0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0), 0.0036904527259795108, 0, 0
(0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1), 0.003987903180281112, 0.00020839332870039353, 4
(0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 2), 0.0035517412096436433, 0, 0
(0, 0, 0, 0, 1, 1, 1, 3, 0, 0, 0), 0.002937512056378314, 0, 0
(0, 0, 0, 0, 1, 1, 1, 2, 1, 0, 0), 0.0036008686343034645, 7.15963297498432e-08, 4
(0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 0), 0.0032277198742992346, 8.5980221204615e-07, 4
(0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1), 0.0038121772007053342, 5.107726758189748e-06, 4
(0, 0, 0, 0, 1, 1, 1, 1, 2, 0, 0), 0.003986478081154098, 5.082368134792466e-08, 4
(0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0), 0.004644777205499652, 1.7515628036875175e-05, 4
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1), 0.004696121620758356, 0.0003874545337106648, 4
(0, 0, 0, 0, 1, 1, 1, 1, 0, 2, 0), 0.0036164838959882833, 6.723830049718694e-07, 4
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1), 0.0040969889313547435, 0.002546158490698905, 4
(0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 2), 0.004224054171063423, 4.1988927817299015e-06, 4
(0, 0, 0, 0, 1, 1, 1, 0, 3, 0, 0), 0.0033231215032289516, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 0), 0.003188883073232784, 8.709203076816636e-06, 4
(0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 1), 0.003886917651123051, 5.0324107093615905e-05, 4
(0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 0), 0.0031920376480711974, 8.052082809665572e-06, 4
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1), 0.004592821176042388, 0.0005794461123634614, 4
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 2), 0.003913185174630507, 4.8675200331236494e-05, 4
(0, 0, 0, 0, 1, 1, 1, 0, 0, 3, 0), 0.0033262760780673603, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 1), 0.0036640882965620777, 0.000185761834097492, 4
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2), 0.0036872012452311173, 0.00018757055626684237, 4
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 3), 0.003349389026736407, 0, 0
(0, 0, 0, 0, 1, 1, 0, 4, 0, 0, 0), 0.002242513463904146, 0, 0
(0, 0, 0, 0, 1, 1, 0, 3, 1, 0, 0), 0.00270318480551046, 0, 0
(0, 0, 0, 0, 1, 1, 0, 3, 0, 1, 0), 0.003072046782635555, 0, 0
(0, 0, 0, 0, 1, 1, 0, 3, 0, 0, 1), 0.0031576486706794615, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0), 0.0026443023295247667, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0), 0.0034650175791486166, 9.976058970116998e-06, 4
(0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1), 0.0028718977432523945, 0.0004986305661259536, 4
(0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 0), 0.0033234661838025563, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 1), 0.00311205898214365, 0.0017254150779424785, 4
(0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 2), 0.0035563157644483492, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 3, 0, 0), 0.0028706395123824, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 0), 0.003311171792072661, 1.341394178904384e-05, 4
(0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1), 0.0030992739451861564, 0.00040683893283240233, 4
(0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 0), 0.003562913569252953, 7.739484571784887e-06, 4
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1), 0.004096988931354744, 0.0025461584906986134, 4
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2), 0.0035599092195263194, 0.00024602044419455067, 4
(0, 0, 0, 0, 1, 1, 0, 1, 0, 3, 0), 0.003122381289562683, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1), 0.002724752268773667, 0.0026959454998571725, 4
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 2), 0.0029336457659335374, 0.0022967558977647867, 4
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 3), 0.0033312747867225594, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 4, 0, 0), 0.002326240817340117, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 3, 1, 0), 0.002918200995559608, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 3, 0, 1), 0.003385024872613231, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 2, 0), 0.0027645925493427464, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 1, 1), 0.003987903180281112, 0.0002083933287006075, 4
(0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 2), 0.0037598861080079767, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 3, 0), 0.002801080795614796, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1), 0.0033732202649773653, 0.0004235769450322723, 4
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2), 0.003963335751146953, 0.00021705537231665037, 4
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 3), 0.00339119628178439, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 4, 0), 0.002267680717367708, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 3, 1), 0.0027703419573094777, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 2), 0.00270620057731769, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 3), 0.002893633566425447, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 4), 0.0023293265219256954, 0, 0
(0, 0, 0, 0, 1, 0, 5, 0, 0, 0, 0), 0.0011584610739944095, 0, 0
(0, 0, 0, 0, 1, 0, 4, 1, 0, 0, 0), 0.002058017751650144, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 1, 0, 0), 0.002314201586575319, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 0, 1, 0), 0.0022869445164409815, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 0, 0, 1), 0.002311110319995668, 0, 0
(0, 0, 0, 0, 1, 0, 3, 2, 0, 0, 0), 0.002014335549527002, 0, 0
(0, 0, 0, 0, 1, 0, 3, 1, 1, 0, 0), 0.003074060726692224, 0, 0
(0, 0, 0, 0, 1, 0, 3, 1, 0, 1, 0), 0.0025404655568392206, 0, 0
(0, 0, 0, 0, 1, 0, 3, 1, 0, 0, 1), 0.0028770463309466623, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 2, 0, 0), 0.002789070512207179, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 1, 1, 0), 0.0030720467826355663, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 1, 0, 1), 0.003319412644234493, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 0, 2, 0), 0.002706002641878826, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 0, 1, 1), 0.003385024872613233, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 2), 0.002778500052542881, 0, 0
(0, 0, 0, 0, 1, 0, 2, 3, 0, 0, 0), 0.002001046292871907, 0, 0
(0, 0, 0, 0, 1, 0, 2, 2, 1, 0, 0), 0.002967943717906807, 0, 0
(0, 0, 0, 0, 1, 0, 2, 2, 0, 1, 0), 0.0021462743736726454, 0, 0
(0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 1), 0.002754305769284248, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0), 0.0037550455963962937, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 0), 0.0032277198742992454, 8.598022118374377e-07, 4
(0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 1), 0.003884997546745703, 2.0244144677738656e-05, 4
(0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0), 0.002847715061983095, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1), 0.0030992739451861538, 0.00040683893283249595, 4
(0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2), 0.0035282438682587487, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 3, 0, 0), 0.002788148171361396, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 0), 0.0029910169200001264, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1), 0.0036558369413538143, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0), 0.00290535572982109, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 1), 0.003886917651123051, 5.0324107093808025e-05, 4
(0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2), 0.0036426731618388287, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 3, 0), 0.0027024869811823563, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1), 0.0036061214938493866, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2), 0.0036786189045134384, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 3), 0.0027749843918464115, 0, 0
(0, 0, 0, 0, 1, 0, 1, 4, 0, 0, 0), 0.0020380838666675016, 0, 0
(0, 0, 0, 0, 1, 0, 1, 3, 1, 0, 0), 0.002692047016285881, 0, 0
(0, 0, 0, 0, 1, 0, 1, 3, 0, 1, 0), 0.0025404655568392162, 0, 0
(0, 0, 0, 0, 1, 0, 1, 3, 0, 0, 1), 0.002843449239958843, 0, 0
(0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 0), 0.0032218928007520646, 0, 0
(0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 0), 0.003350008593139125, 1.2479421514004317e-06, 4
(0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 1), 0.003409034142470062, 3.8053723670433795e-05, 4
(0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0), 0.002887582831948375, 0, 0
(0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 1), 0.0028718977432523893, 0.0004986305661259762, 4
(0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2), 0.003517716001742309, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 3, 0, 0), 0.0032415154335641615, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0), 0.003444750008405046, 1.0822369426106328e-06, 4
(0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1), 0.003884997546745702, 2.024414467796073e-05, 4
(0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 0), 0.0032308744491376584, 8.019465461805995e-07, 4
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1), 0.004696121620758354, 0.0003874545337105295, 4
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 2), 0.004022437277707304, 1.5130165345753215e-05, 4
(0, 0, 0, 0, 1, 0, 1, 1, 0, 3, 0), 0.0030276398742967664, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1), 0.003051593567382955, 0.0004184034065623733, 4
(0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 2), 0.003402908857611945, 0.00032017960392739656, 4
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 3), 0.0033789551645257627, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 4, 0, 0), 0.002312818075306644, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 3, 1, 0), 0.0026352069721051466, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 3, 0, 1), 0.0033194126442344916, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 0), 0.0022528630365628096, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 1), 0.00359604961953834, 7.395556167601549e-05, 4
(0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2), 0.0036454401843761808, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 3, 0), 0.0025729128722844154, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1), 0.003299782039393263, 0.0001272094101595614, 4
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 2), 0.004032319318631971, 5.8791875187527206e-05, 4
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 3), 0.00330545015152313, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 4, 0), 0.002281671025396277, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 3, 1), 0.00302314506408941, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2), 0.0031463461738171186, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 3), 0.00307147667119878, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 4), 0.0023058368289509638, 0, 0
(0, 0, 0, 0, 1, 0, 0, 5, 0, 0, 0), 0.0011518164456668623, 0, 0
(0, 0, 0, 0, 1, 0, 0, 4, 1, 0, 0), 0.002123194731372146, 0, 0
(0, 0, 0, 0, 1, 0, 0, 4, 0, 1, 0), 0.0022869445164409776, 0, 0
(0, 0, 0, 0, 1, 0, 0, 4, 0, 0, 1), 0.002294311774501755, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 2, 0, 0), 0.0022559177165629475, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 1, 1, 0), 0.003194335501475442, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 1, 0, 1), 0.0028434492399588415, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 2, 0), 0.0027458704118441014, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 1, 1), 0.0031576486706794563, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 2), 0.0027679721860264356, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 3, 0, 0), 0.0022682846323722593, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0), 0.0032355943576798853, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1), 0.0027543057692842477, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0), 0.003722953733110356, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1), 0.003812177200705331, 5.107726757997438e-06, 4
(0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 2), 0.003263766918897051, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 3, 0), 0.002755644007802727, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1), 0.0032017647264635713, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2), 0.003223866500645902, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 3), 0.00277774578198506, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 4, 0, 0), 0.002141745105086113, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 3, 1, 0), 0.0027574956909450243, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 3, 0, 1), 0.002877046330946659, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0), 0.003030593269886796, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1), 0.0037486853710543854, 7.790043719299113e-06, 4
(0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2), 0.003277061807950843, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 3, 0), 0.0030772153015306333, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1), 0.003701004993251184, 8.012660091231838e-06, 4
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 2), 0.0038352901493743713, 5.132317082099479e-06, 4
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 3), 0.0032115004576538236, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 4, 0), 0.0023016049103789155, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 3, 1), 0.002829365953143453, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2), 0.002702121636466021, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 3), 0.0028441004692650075, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 4), 0.002308972168439694, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 5, 0, 0), 0.0011579999035715184, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 4, 1, 0), 0.002068524611175771, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 4, 0, 1), 0.002311110319995666, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 3, 2, 0), 0.0020535099486205443, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 3, 1, 1), 0.003094156841028518, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 2), 0.00278126707508023, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 3, 0), 0.0020509166287698594, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1), 0.003024385430679961, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2), 0.003752142557139645, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 3), 0.002778673755229545, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 4, 0), 0.002064634631399742, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 3, 1), 0.0027322770325046955, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2), 0.0032171028039059716, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 3), 0.003217448450144486, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 4), 0.002307220340219638, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 5, 0), 0.0011567032436461744, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 4, 1), 0.0021301704157337537, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 2), 0.002246227321846553, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 3), 0.0022462273218465537, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 4), 0.0021301704157337545, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 5), 0.001156703243646175, 0, 0
(0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0), 0.00042335544754033323, 0, 0
(0, 0, 0, 0, 0, 5, 1, 0, 0, 0, 0), 0.0010903178749155282, 0, 0
(0, 0, 0, 0, 0, 5, 0, 1, 0, 0, 0), 0.0011584610739944102, 0, 0
(0, 0, 0, 0, 0, 5, 0, 0, 1, 0, 0), 0.0011518164456668632, 0, 0
(0, 0, 0, 0, 0, 5, 0, 0, 0, 1, 0), 0.0011579999035715174, 0, 0
(0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 1), 0.0011567032436461753, 0, 0
(0, 0, 0, 0, 0, 4, 2, 0, 0, 0, 0), 0.0013706886182372013, 0, 0
(0, 0, 0, 0, 0, 4, 1, 1, 0, 0, 0), 0.002201710429071752, 0, 0
(0, 0, 0, 0, 0, 4, 1, 0, 1, 0, 0), 0.002038083866667502, 0, 0
(0, 0, 0, 0, 0, 4, 1, 0, 0, 1, 0), 0.00214174510508611, 0, 0
(0, 0, 0, 0, 0, 4, 1, 0, 0, 0, 1), 0.002064634631399743, 0, 0
(0, 0, 0, 0, 0, 4, 0, 2, 0, 0, 0), 0.0016432614145527288, 0, 0
(0, 0, 0, 0, 0, 4, 0, 1, 1, 0, 0), 0.002242513463904148, 0, 0
(0, 0, 0, 0, 0, 4, 0, 1, 0, 1, 0), 0.002312818075306639, 0, 0
(0, 0, 0, 0, 0, 4, 0, 1, 0, 0, 1), 0.002301604910378919, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 2, 0, 0), 0.0016166829012425402, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 1, 1, 0), 0.0023262408173401142, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 1, 0, 1), 0.0022816710253962787, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 2, 0), 0.0016414167328611588, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 1, 1), 0.0022676807173677097, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 2), 0.0016362300931597902, 0, 0
(0, 0, 0, 0, 0, 3, 3, 0, 0, 0, 0), 0.001407452381724013, 0, 0
(0, 0, 0, 0, 0, 3, 2, 1, 0, 0, 0), 0.0023839150110404905, 0, 0
(0, 0, 0, 0, 0, 3, 2, 0, 1, 0, 0), 0.0020010462928719054, 0, 0
(0, 0, 0, 0, 0, 3, 2, 0, 0, 1, 0), 0.0022682846323722546, 0, 0
(0, 0, 0, 0, 0, 3, 2, 0, 0, 0, 1), 0.0020509166287698602, 0, 0
(0, 0, 0, 0, 0, 3, 1, 2, 0, 0, 0), 0.00279277420551378, 0, 0
(0, 0, 0, 0, 0, 3, 1, 1, 1, 0, 0), 0.002937512056378316, 0, 0
(0, 0, 0, 0, 0, 3, 1, 1, 0, 1, 0), 0.0032415154335641524, 0, 0
(0, 0, 0, 0, 0, 3, 1, 1, 0, 0, 1), 0.0030772153015306393, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 2, 0, 0), 0.0023700377173799135, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 1, 1, 0), 0.0028706395123823955, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 1, 0, 1), 0.002572912872284419, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 2, 0), 0.0026743768043081904, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 1, 1), 0.002801080795614799, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 2), 0.0024492288411537425, 0, 0
(0, 0, 0, 0, 0, 3, 0, 3, 0, 0, 0), 0.0018163115761973042, 0, 0
(0, 0, 0, 0, 0, 3, 0, 2, 1, 0, 0), 0.0025461918855029585, 0, 0
(0, 0, 0, 0, 0, 3, 0, 2, 0, 1, 0), 0.002788148171361387, 0, 0
(0, 0, 0, 0, 0, 3, 0, 2, 0, 0, 1), 0.0027556440078027327, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 2, 0, 0), 0.0025063241155376752, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 1, 1, 0), 0.003323121503228942, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 1, 0, 1), 0.003027639874296771, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 2, 0), 0.0027853811488240342, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 1, 1), 0.0031223812895626877, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 2), 0.002745097025713325, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 3, 0, 0), 0.0017764438062320212, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 2, 1, 0), 0.002760273198382931, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 2, 0, 1), 0.002702486981182357, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 2, 0), 0.0027973739458108616, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 1, 1), 0.003326276078067364, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 2), 0.0027318077690582326, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 3, 0), 0.0018135445536599495, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 2, 1), 0.0025923728580177726, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 2), 0.002584592898465719, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3), 0.001805764594107896, 0, 0
(0, 0, 0, 0, 0, 2, 4, 0, 0, 0, 0), 0.001370688618237202, 0, 0
(0, 0, 0, 0, 0, 2, 3, 1, 0, 0, 0), 0.0022476286128827274, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 1, 0, 0), 0.0020143355495270015, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 0, 1, 0), 0.002255917716562946, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 1), 0.002053509948620548, 0, 0
(0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0), 0.002846068932044661, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 0), 0.0029884264429921115, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0), 0.0032218928007520593, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 1), 0.0030305932698868024, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0), 0.0023529042920230185, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 0), 0.0026443023295247632, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 1), 0.002252863036562814, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 0), 0.0028608024577135276, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 1), 0.0027645925493427507, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 2), 0.00245080028212736, 0, 0
(0, 0, 0, 0, 0, 2, 1, 3, 0, 0, 0), 0.002792774205513781, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0), 0.0033972856374654015, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 0), 0.0037550455963962855, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 1), 0.003722953733110365, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 0), 0.0031108355474892945, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 0), 0.003986478081154091, 5.082368136548663e-08, 4
(0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 1), 0.003230874449137665, 8.019465460046877e-07, 4
(0, 0, 0, 0, 0, 2, 1, 1, 0, 2, 0), 0.0037596453366933675, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 1), 0.0035629135692529608, 7.73948457136736e-06, 4
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 2), 0.0035147724260623063, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 3, 0, 0), 0.0025063241155376774, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 0), 0.003013293754032768, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 1), 0.0029053557298210943, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 0), 0.003304343584305955, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1), 0.0031920376480712043, 8.052082809679319e-06, 4
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2), 0.00298362451274914, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 3, 0), 0.0027973739458108616, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 1), 0.003170684721278687, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 2), 0.002957903673933546, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 3), 0.0025845928984657247, 0, 0
(0, 0, 0, 0, 0, 2, 0, 4, 0, 0, 0), 0.0016432614145527292, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 1, 0, 0), 0.00242319474400029, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 0, 1, 0), 0.0027890705122071715, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 1), 0.0027458704118441084, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0), 0.0023529042920230167, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0), 0.003508463276385463, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1), 0.002887582831948381, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0), 0.003109389660055401, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1), 0.00332346618380256, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2), 0.003017802819627901, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 3, 0, 0), 0.0023700377173799126, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 0), 0.0033443019052492415, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1), 0.0028477150619830986, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0), 0.0037596453366933666, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 1), 0.0036164838959882872, 6.723830053834207e-07, 4
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 2), 0.003209485113661417, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 3, 0), 0.002785381148824034, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1), 0.003037197892514935, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2), 0.0029836245127491277, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 3), 0.002731807769058229, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0), 0.0016166829012425404, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 3, 1, 0), 0.0026249091410709535, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 3, 0, 1), 0.0027060026418788278, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0), 0.002860802457713528, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1), 0.003690452725979515, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2), 0.003017802819627907, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 3, 0), 0.0026743768043081917, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1), 0.003444052204657172, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 2), 0.0035147724260623033, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 3), 0.002745097025713328, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 4, 0), 0.0016414167328611593, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 1), 0.0024596021205564806, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2), 0.002450800282127356, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 3), 0.002449228841153741, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 4), 0.0016362300931597904, 0, 0
(0, 0, 0, 0, 0, 1, 5, 0, 0, 0, 0), 0.0010903178749155282, 0, 0
(0, 0, 0, 0, 0, 1, 4, 1, 0, 0, 0), 0.001997280831835108, 0, 0
(0, 0, 0, 0, 0, 1, 4, 0, 1, 0, 0), 0.002058017751650146, 0, 0
(0, 0, 0, 0, 0, 1, 4, 0, 0, 1, 0), 0.0021231947313721466, 0, 0
(0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 1), 0.0020685246111757736, 0, 0
(0, 0, 0, 0, 0, 1, 3, 2, 0, 0, 0), 0.0022476286128827305, 0, 0
(0, 0, 0, 0, 0, 1, 3, 1, 1, 0, 0), 0.0028559059867135314, 0, 0
(0, 0, 0, 0, 0, 1, 3, 1, 0, 1, 0), 0.00269204701628588, 0, 0
(0, 0, 0, 0, 0, 1, 3, 1, 0, 0, 1), 0.0027574956909450317, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 2, 0, 0), 0.0024231947440002933, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 1, 1, 0), 0.002703184805510464, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 1, 0, 1), 0.0026352069721051526, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 0, 2, 0), 0.0026249091410709535, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 0, 1, 1), 0.002918200995559613, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 2), 0.0024596021205564897, 0, 0
(0, 0, 0, 0, 0, 1, 2, 3, 0, 0, 0), 0.0023839150110404944, 0, 0
(0, 0, 0, 0, 0, 1, 2, 2, 1, 0, 0), 0.003235008763002938, 0, 0
(0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0), 0.002967943717906806, 0, 0
(0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1), 0.0032355943576798936, 0, 0
(0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0), 0.0033972856374654033, 0, 0
(0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 0), 0.0036008686343034666, 7.159632976836003e-08, 4
(0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 1), 0.0034447500084050548, 1.0822369426106254e-06, 4
(0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0), 0.003344301905249243, 0, 0
(0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1), 0.003311171792072668, 1.3413941789324434e-05, 4
(0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2), 0.0034440522046571788, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 3, 0, 0), 0.0025461918855029632, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 0), 0.0027992124411528, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1), 0.0029910169200001325, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0), 0.003013293754032771, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1), 0.003188883073232792, 8.709203077264217e-06, 4
(0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2), 0.0030371978925149527, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 3, 0), 0.0027602731983829326, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1), 0.0033385850616438465, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2), 0.0031706847212786943, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 3), 0.002592372858017784, 0, 0
(0, 0, 0, 0, 0, 1, 1, 4, 0, 0, 0), 0.0022017104290717538, 0, 0
(0, 0, 0, 0, 0, 1, 1, 3, 1, 0, 0), 0.002855905986713529, 0, 0
(0, 0, 0, 0, 0, 1, 1, 3, 0, 1, 0), 0.00307406072669222, 0, 0
(0, 0, 0, 0, 0, 1, 1, 3, 0, 0, 1), 0.003194335501475449, 0, 0
(0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 0), 0.002988426442992115, 0, 0
(0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 0), 0.0039717445554852265, 8.266306776607691e-08, 4
(0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1), 0.003350008593139133, 1.2479421511644718e-06, 4
(0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0), 0.0035084632763854647, 0, 0
(0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1), 0.0034650175791486235, 9.97605897007753e-06, 4
(0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2), 0.0036904527259795173, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 3, 0, 0), 0.0029375120563783197, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0), 0.003600868634303464, 7.159632974976691e-08, 4
(0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1), 0.0032277198742992506, 8.598022119897512e-07, 4
(0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 0), 0.003986478081154093, 5.08236813279281e-08, 4
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1), 0.004644777205499657, 1.751562803741641e-05, 4
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 2), 0.003616483895988299, 6.72383005658382e-07, 4
(0, 0, 0, 0, 0, 1, 1, 1, 0, 3, 0), 0.0033231215032289434, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 1), 0.003188883073232785, 8.70920307741912e-06, 4
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2), 0.0031920376480712035, 8.052082809346155e-06, 4
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 3), 0.003326276078067369, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 4, 0, 0), 0.00224251346390415, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 3, 1, 0), 0.0027031848055104647, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 3, 0, 1), 0.003072046782635573, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0), 0.002644302329524766, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1), 0.003465017579148629, 9.976058969942664e-06, 4
(0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2), 0.0033234661838025775, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 3, 0), 0.002870639512382399, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1), 0.003311171792072672, 1.341394178920387e-05, 4
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 2), 0.003562913569252971, 7.739484571541267e-06, 4
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 3), 0.0031223812895627024, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 4, 0), 0.0023262408173401155, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 3, 1), 0.0029182009955596123, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 2), 0.002764592549342758, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 3), 0.0028010807956148076, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 4), 0.0022676807173677154, 0, 0
(0, 0, 0, 0, 0, 1, 0, 5, 0, 0, 0), 0.0011584610739944104, 0, 0
(0, 0, 0, 0, 0, 1, 0, 4, 1, 0, 0), 0.0020580177516501437, 0, 0
(0, 0, 0, 0, 0, 1, 0, 4, 0, 1, 0), 0.002314201586575314, 0, 0
(0, 0, 0, 0, 0, 1, 0, 4, 0, 0, 1), 0.0022869445164409798, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 2, 0, 0), 0.002014335549527002, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 1, 1, 0), 0.0030740607266922164, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 1, 0, 1), 0.0025404655568392197, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 0, 2, 0), 0.002789070512207169, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 0, 1, 1), 0.003072046782635557, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 2), 0.002706002641878822, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 3, 0, 0), 0.0020010462928719075, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 0), 0.0029679437179068015, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 1), 0.0021462743736726498, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0), 0.0037550455963962824, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 1), 0.00322771987429924, 8.598022121687462e-07, 4
(0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2), 0.0028477150619830973, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 3, 0), 0.002788148171361385, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1), 0.002991016920000116, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2), 0.0029053557298210804, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 3), 0.0027024869811823533, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 4, 0, 0), 0.002038083866667503, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 3, 1, 0), 0.0026920470162858767, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 3, 0, 1), 0.0025404655568392236, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 0), 0.0032218928007520554, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 1), 0.0033500085931391236, 1.2479421509839814e-06, 4
(0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2), 0.002887582831948384, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 3, 0), 0.0032415154335641515, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1), 0.003444750008405043, 1.0822369425826633e-06, 4
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2), 0.003230874449137659, 8.019465459957972e-07, 4
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 3), 0.003027639874296771, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 4, 0), 0.0023128180753066376, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 3, 1), 0.0026352069721051388, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2), 0.002252863036562806, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 3), 0.002572912872284411, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 4), 0.002281671025396276, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 5, 0, 0), 0.0011518164456668632, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 4, 1, 0), 0.002123194731372147, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 4, 0, 1), 0.0022869445164409837, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 3, 2, 0), 0.0022559177165629453, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 3, 1, 1), 0.0031943355014754475, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 2), 0.0027458704118441127, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 3, 0), 0.002268284632372257, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1), 0.0032355943576798858, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2), 0.0037229537331103656, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 3), 0.002755644007802738, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 4, 0), 0.0021417451050861117, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 3, 1), 0.002757495690945026, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2), 0.0030305932698868037, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 3), 0.003077215301530642, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 4), 0.002301604910378921, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 5, 0), 0.0011579999035715174, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 4, 1), 0.0020685246111757706, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 2), 0.002053509948620547, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 3), 0.0020509166287698624, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 4), 0.0020646346313997438, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 5), 0.0011567032436461755, 0, 0
(0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0), 0.0004233554475403332, 0, 0
(0, 0, 0, 0, 0, 0, 5, 1, 0, 0, 0), 0.001090317874915529, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 1, 0, 0), 0.0011584610739944108, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 0, 1, 0), 0.0011518164456668638, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 1), 0.00115799990357152, 0, 0
(0, 0, 0, 0, 0, 0, 4, 2, 0, 0, 0), 0.0013706886182372046, 0, 0
(0, 0, 0, 0, 0, 0, 4, 1, 1, 0, 0), 0.0022017104290717555, 0, 0
(0, 0, 0, 0, 0, 0, 4, 1, 0, 1, 0), 0.0020380838666675047, 0, 0
(0, 0, 0, 0, 0, 0, 4, 1, 0, 0, 1), 0.0021417451050861186, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 2, 0, 0), 0.0016432614145527311, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 1, 1, 0), 0.0022425134639041514, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 1, 0, 1), 0.002312818075306649, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 2, 0), 0.0016166829012425417, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 1, 1), 0.002326240817340121, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 2), 0.0016414167328611651, 0, 0
(0, 0, 0, 0, 0, 0, 3, 3, 0, 0, 0), 0.0014074523817240179, 0, 0
(0, 0, 0, 0, 0, 0, 3, 2, 1, 0, 0), 0.0023839150110404957, 0, 0
(0, 0, 0, 0, 0, 0, 3, 2, 0, 1, 0), 0.0020010462928719093, 0, 0
(0, 0, 0, 0, 0, 0, 3, 2, 0, 0, 1), 0.0022682846323722632, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 2, 0, 0), 0.0027927742055137853, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 1, 1, 0), 0.002937512056378322, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 1, 0, 1), 0.0032415154335641693, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0, 2, 0), 0.0023700377173799148, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0, 1, 1), 0.002870639512382407, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 2), 0.0026743768043082025, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 3, 0, 0), 0.0018163115761973077, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 2, 1, 0), 0.002546191885502965, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 2, 0, 1), 0.0027881481713614015, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 2, 0), 0.0025063241155376804, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 1, 1), 0.0033231215032289607, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 2), 0.0027853811488240503, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 3, 0), 0.001776443806232023, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 2, 1), 0.00276027319838294, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 2), 0.0027973739458108733, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 3), 0.001813544553659958, 0, 0
(0, 0, 0, 0, 0, 0, 2, 4, 0, 0, 0), 0.0013706886182372048, 0, 0
(0, 0, 0, 0, 0, 0, 2, 3, 1, 0, 0), 0.0022476286128827318, 0, 0
(0, 0, 0, 0, 0, 0, 2, 3, 0, 1, 0), 0.0020143355495270037, 0, 0
(0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 1), 0.0022559177165629523, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0), 0.0028460689320446647, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0), 0.002988426442992116, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1), 0.0032218928007520724, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0), 0.002352904292023018, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1), 0.002644302329524771, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2), 0.0028608024577135363, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 3, 0, 0), 0.0027927742055137853, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0), 0.0033972856374654063, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1), 0.003755045596396301, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0), 0.0031108355474892993, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1), 0.003986478081154106, 5.082368130035726e-08, 4
(0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 2), 0.0037596453366933852, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 3, 0), 0.0025063241155376774, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 1), 0.003013293754032778, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2), 0.003304343584305967, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 3), 0.002797373945810871, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 4, 0, 0), 0.0016432614145527314, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 3, 1, 0), 0.0024231947440002967, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 3, 0, 1), 0.002789070512207185, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0), 0.0023529042920230224, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1), 0.003508463276385482, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2), 0.0031093896600554206, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 3, 0), 0.0023700377173799182, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1), 0.0033443019052492584, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2), 0.003759645336693389, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 3), 0.002785381148824051, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0), 0.0016166829012425421, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 3, 1), 0.002624909141070961, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2), 0.0028608024577135406, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 3), 0.0026743768043082056, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 4), 0.0016414167328611656, 0, 0
(0, 0, 0, 0, 0, 0, 1, 5, 0, 0, 0), 0.001090317874915529, 0, 0
(0, 0, 0, 0, 0, 0, 1, 4, 1, 0, 0), 0.0019972808318351088, 0, 0
(0, 0, 0, 0, 0, 0, 1, 4, 0, 1, 0), 0.0020580177516501437, 0, 0
(0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 1), 0.0021231947313721474, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 2, 0, 0), 0.00224762861288273, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 1, 1, 0), 0.002855905986713528, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 1, 0, 1), 0.0026920470162858845, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 0, 2, 0), 0.0024231947440002885, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 0, 1, 1), 0.0027031848055104617, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 2), 0.002624909141070954, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 3, 0, 0), 0.0023839150110404944, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 0), 0.003235008763002936, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1), 0.0029679437179068124, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0), 0.0033972856374653994, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1), 0.0036008686343034705, 7.159632993183929e-08, 4
(0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2), 0.0033443019052492523, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 3, 0), 0.002546191885502957, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1), 0.0027992124411527985, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2), 0.003013293754032772, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 3), 0.0027602731983829344, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 4, 0, 0), 0.002201710429071755, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 3, 1, 0), 0.00285590598671353, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 3, 0, 1), 0.0030740607266922294, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0), 0.002988426442992112, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1), 0.003971744555485232, 8.266306798207028e-08, 4
(0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2), 0.0035084632763854777, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 3, 0), 0.0029375120563783167, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1), 0.0036008686343034705, 7.159632963643743e-08, 4
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2), 0.003986478081154104, 5.082368152589723e-08, 4
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 3), 0.003323121503228955, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 4, 0), 0.0022425134639041467, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 3, 1), 0.0027031848055104656, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2), 0.0026443023295247728, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 3), 0.0028706395123824033, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 4), 0.002326240817340118, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 5, 0, 0), 0.0011584610739944112, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 4, 1, 0), 0.002058017751650147, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 4, 0, 1), 0.0023142015865753223, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 2, 0), 0.002014335549527005, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 1, 1), 0.00307406072669223, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 2), 0.002789070512207183, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0), 0.0020010462928719097, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1), 0.0029679437179068137, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2), 0.0037550455963963015, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 3), 0.002788148171361401, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 4, 0), 0.002038083866667505, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 3, 1), 0.002692047016285889, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2), 0.0032218928007520763, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 3), 0.00324151543356417, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 4), 0.0023128180753066475, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 5, 0), 0.0011518164456668636, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 4, 1), 0.002123194731372151, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 2), 0.0022559177165629553, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 3), 0.0022682846323722676, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 4), 0.0021417451050861186, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 5), 0.0011579999035715204, 0, 0
(0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0), 0.0004233554475403332, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 1, 0, 0), 0.0010903178749155282, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 0, 1, 0), 0.001158461073994409, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 1), 0.0011518164456668623, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 2, 0, 0), 0.0013706886182372022, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 1, 1, 0), 0.0022017104290717494, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 1), 0.0020380838666675008, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 2, 0), 0.001643261414552726, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 1, 1), 0.0022425134639041428, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 2), 0.0016166829012425376, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0), 0.0014074523817240144, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 2, 1, 0), 0.002383915011040488, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 2, 0, 1), 0.002001046292871906, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 1, 2, 0), 0.0027927742055137753, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 1, 1, 1), 0.0029375120563783106, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 2), 0.002370037717379909, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 3, 0), 0.001816311576197301, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 2, 1), 0.002546191885502953, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 2), 0.0025063241155376696, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 3), 0.0017764438062320184, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 4, 0, 0), 0.0013706886182372024, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 3, 1, 0), 0.002247628612882725, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 1), 0.002014335549527002, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0), 0.002846068932044656, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1), 0.0029884264429921093, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2), 0.0023529042920230163, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 3, 0), 0.0027927742055137757, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1), 0.003397285637465395, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2), 0.003110835547489292, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 3), 0.002506324115537673, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 4, 0), 0.0016432614145527264, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 3, 1), 0.002423194744000286, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2), 0.0023529042920230124, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 3), 0.0023700377173799083, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 4), 0.001616682901242538, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 5, 0, 0), 0.0010903178749155284, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 4, 1, 0), 0.001997280831835107, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 1), 0.002058017751650145, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 2, 0), 0.002247628612882725, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 1, 1), 0.0028559059867135253, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 2), 0.002423194744000291, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 3, 0), 0.002383915011040489, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1), 0.0032350087630029292, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2), 0.0033972856374654, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 3), 0.00254619188550296, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 4, 0), 0.00220171042907175, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 3, 1), 0.002855905986713524, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2), 0.002988426442992111, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 3), 0.0029375120563783154, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 4), 0.0022425134639041462, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 5, 0), 0.001158461073994409, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 4, 1), 0.0020580177516501424, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 2), 0.0020143355495270006, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3), 0.0020010462928719062, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 4), 0.0020380838666675003, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 5), 0.0011518164456668623, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0), 0.0004233554475403333, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 5, 1, 0), 0.0010903178749155286, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 1), 0.001158461073994411, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 2, 0), 0.001370688618237203, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 1), 0.0022017104290717533, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 2), 0.0016432614145527298, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0), 0.0014074523817240148, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 1), 0.002383915011040492, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 2), 0.0027927742055137822, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 3), 0.0018163115761973062, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 4, 0), 0.001370688618237203, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 1), 0.0022476286128827287, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2), 0.002846068932044662, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 3), 0.002792774205513784, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 4), 0.0016432614145527303, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 5, 0), 0.0010903178749155286, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 1), 0.001997280831835108, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 2), 0.0022476286128827313, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 3), 0.0023839150110404944, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 4), 0.002201710429071755, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 5), 0.0011584610739944108, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0), 0.00042335544754033323, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 1), 0.0010903178749155289, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 2), 0.001370688618237204, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3), 0.0014074523817240172, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 4), 0.0013706886182372044, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 5), 0.0010903178749155293, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6), 0.0004233554475403332, 0, 0


==> anc/table_data/table_v_r_1.txt <==
(3, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0), 0.16666666666666663, 0, 0
(2, 0, 0, 1, 0), 0.16666666666666657, 0, 0
(2, 0, 0, 0, 1), 0.16666666666666657, 0, 0
(1, 2, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0), 0.16666666666666666, 1.0, 0
(1, 1, 0, 1, 0), 0.16666666666666666, 1.0, 0
(1, 1, 0, 0, 1), 0.16666666666666666, 1.0, 0
(1, 0, 2, 0, 0), 0.1111111111111111, 1.0000000000000004, 0
(1, 0, 1, 1, 0), 0.055555555555555594, 1.0, 0
(1, 0, 1, 0, 1), 0.05555555555555551, 1.0, 0
(1, 0, 0, 2, 0), 0.11111111111111108, 1.0000000000000004, 0
(1, 0, 0, 1, 1), 0.055555555555555566, 1.0000000000000004, 0
(1, 0, 0, 0, 2), 0.11111111111111109, 1.0, 0
(0, 3, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0), 0.16666666666666663, 0, 0
(0, 2, 0, 1, 0), 0.16666666666666657, 0, 0
(0, 2, 0, 0, 1), 0.16666666666666657, 0, 0
(0, 1, 2, 0, 0), 0.1111111111111111, 1.0000000000000004, 0
(0, 1, 1, 1, 0), 0.05555555555555548, 1.0, 0
(0, 1, 1, 0, 1), 0.05555555555555564, 1.0, 0
(0, 1, 0, 2, 0), 0.11111111111111108, 1.0000000000000004, 0
(0, 1, 0, 1, 1), 0.05555555555555551, 1.0, 0
(0, 1, 0, 0, 2), 0.11111111111111108, 1.0000000000000002, 0
(0, 0, 3, 0, 0), 0.22222222222222227, 0, 0
(0, 0, 2, 1, 0), 0.1111111111111111, 0.9999999999999998, 0
(0, 0, 2, 0, 1), 0.11111111111111117, 0.9999999999999993, 0
(0, 0, 1, 2, 0), 0.1111111111111111, 0.9999999999999996, 0
(0, 0, 1, 1, 1), 0.1666666666666667, 1.0000000000000004, 0
(0, 0, 1, 0, 2), 0.11111111111111117, 0.9999999999999994, 0
(0, 0, 0, 3, 0), 0.22222222222222232, 0, 0
(0, 0, 0, 2, 1), 0.1111111111111111, 0.9999999999999999, 0
(0, 0, 0, 1, 2), 0.11111111111111109, 0.9999999999999999, 0
(0, 0, 0, 0, 3), 0.22222222222222238, 0, 0


==> anc/table_data/table_v_r_2.txt <==
(4, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1), 0, 0, 0
(2, 2, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 2, 0, 0, 0), 0.06249999999999996, 0, 0
(2, 0, 1, 1, 0, 0), 0.06249999999999997, 0, 0
(2, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1), 0.06249999999999996, 0, 0
(2, 0, 0, 2, 0, 0), 0.06249999999999996, 0, 0
(2, 0, 0, 1, 1, 0), 0.06249999999999996, 0, 0
(2, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 0, 0, 2, 0), 0.06249999999999996, 0, 0
(2, 0, 0, 0, 1, 1), 0.06249999999999997, 0, 0
(2, 0, 0, 0, 0, 2), 0.06249999999999996, 0, 0
(1, 3, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1), 0, 0, 0
(1, 1, 2, 0, 0, 0), 0.06249999999999997, 1.0, 0
(1, 1, 1, 1, 0, 0), 0.062499999999999986, 1.0, 0
(1, 1, 1, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1), 0.06249999999999995, 1.0000000000000004, 0
(1, 1, 0, 2, 0, 0), 0.06249999999999997, 1.0, 0
(1, 1, 0, 1, 1, 0), 0.06249999999999997, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 1), 0, 0, 0
(1, 1, 0, 0, 2, 0), 0.06249999999999997, 1.0, 0
(1, 1, 0, 0, 1, 1), 0.06249999999999997, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 2), 0.06249999999999997, 1.0, 0
(1, 0, 3, 0, 0, 0), 0.04687500000000001, 1.0000000000000004, 0
(1, 0, 2, 1, 0, 0), 0.015624999999999995, 1.0, 0
(1, 0, 2, 0, 1, 0), 0.015624999999999993, 1.0, 0
(1, 0, 2, 0, 0, 1), 0.015624999999999977, 1.0000000000000004, 0
(1, 0, 1, 2, 0, 0), 0.015624999999999993, 1.0, 0
(1, 0, 1, 1, 1, 0), 0.03124999999999998, 1.0000000000000004, 0
(1, 0, 1, 1, 0, 1), 0.031249999999999986, 1.0000000000000004, 0
(1, 0, 1, 0, 2, 0), 0.015624999999999993, 1.0, 0
(1, 0, 1, 0, 1, 1), 0.03125, 1.0, 0
(1, 0, 1, 0, 0, 2), 0.015624999999999977, 1.0000000000000004, 0
(1, 0, 0, 3, 0, 0), 0.04687500000000001, 1.0000000000000004, 0
(1, 0, 0, 2, 1, 0), 0.015624999999999993, 1.0, 0
(1, 0, 0, 2, 0, 1), 0.015624999999999993, 1.0, 0
(1, 0, 0, 1, 2, 0), 0.015624999999999993, 1.0, 0
(1, 0, 0, 1, 1, 1), 0.03124999999999998, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 2), 0.015624999999999993, 1.0, 0
(1, 0, 0, 0, 3, 0), 0.04687500000000001, 1.0000000000000004, 0
(1, 0, 0, 0, 2, 1), 0.015624999999999997, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 2), 0.015624999999999993, 1.0, 0
(1, 0, 0, 0, 0, 3), 0.04687500000000001, 1.0000000000000004, 0
(0, 4, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1), 0, 0, 0
(0, 2, 2, 0, 0, 0), 0.06249999999999996, 0, 0
(0, 2, 1, 1, 0, 0), 0.06249999999999997, 0, 0
(0, 2, 1, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1), 0.06249999999999996, 0, 0
(0, 2, 0, 2, 0, 0), 0.06249999999999996, 0, 0
(0, 2, 0, 1, 1, 0), 0.06249999999999996, 0, 0
(0, 2, 0, 1, 0, 1), 0, 0, 0
(0, 2, 0, 0, 2, 0), 0.06249999999999996, 0, 0
(0, 2, 0, 0, 1, 1), 0.06249999999999997, 0, 0
(0, 2, 0, 0, 0, 2), 0.06249999999999996, 0, 0
(0, 1, 3, 0, 0, 0), 0.04687500000000001, 1.0000000000000004, 0
(0, 1, 2, 1, 0, 0), 0.015624999999999988, 1.0000000000000004, 0
(0, 1, 2, 0, 1, 0), 0.015624999999999993, 1.0, 0
(0, 1, 2, 0, 0, 1), 0.015625000000000003, 1.0000000000000004, 0
(0, 1, 1, 2, 0, 0), 0.015624999999999986, 1.0, 0
(0, 1, 1, 1, 1, 0), 0.03125, 1.0, 0
(0, 1, 1, 1, 0, 1), 0.03124999999999998, 1.0000000000000004, 0
(0, 1, 1, 0, 2, 0), 0.015624999999999993, 1.0, 0
(0, 1, 1, 0, 1, 1), 0.03124999999999998, 1.0000000000000004, 0
(0, 1, 1, 0, 0, 2), 0.015625000000000003, 1.0000000000000004, 0
(0, 1, 0, 3, 0, 0), 0.04687500000000001, 1.0000000000000004, 0
(0, 1, 0, 2, 1, 0), 0.015624999999999986, 1.0, 0
(0, 1, 0, 2, 0, 1), 0.015624999999999993, 1.0, 0
(0, 1, 0, 1, 2, 0), 0.015624999999999986, 1.0, 0
(0, 1, 0, 1, 1, 1), 0.03125000000000001, 1.0, 0
(0, 1, 0, 1, 0, 2), 0.015624999999999993, 1.0, 0
(0, 1, 0, 0, 3, 0), 0.04687500000000001, 1.0000000000000004, 0
(0, 1, 0, 0, 2, 1), 0.015624999999999983, 1.0000000000000004, 0
(0, 1, 0, 0, 1, 2), 0.01562499999999999, 1.0, 0
(0, 1, 0, 0, 0, 3), 0.04687500000000001, 1.0000000000000004, 0
(0, 0, 4, 0, 0, 0), 0.09375000000000001, 0, 0
(0, 0, 3, 1, 0, 0), 0.0234375, 1.0, 0
(0, 0, 3, 0, 1, 0), 0.04687500000000001, 1.0000000000000004, 0
(0, 0, 3, 0, 0, 1), 0.023437500000000007, 0.9999999999999996, 0
(0, 0, 2, 2, 0, 0), 0.015624999999999986, 0.9999999999999998, 0
(0, 0, 2, 1, 1, 0), 0.03906249999999998, 0.9999999999999998, 0
(0, 0, 2, 1, 0, 1), 0.07812499999999996, 0.20000000000000007, 1
(0, 0, 2, 0, 2, 0), 0.031249999999999972, 1.0, 0
(0, 0, 2, 0, 1, 1), 0.039062499999999986, 0.9999999999999999, 0
(0, 0, 2, 0, 0, 2), 0.015624999999999984, 0.9999999999999993, 0
(0, 0, 1, 3, 0, 0), 0.023437500000000007, 1.0, 0
(0, 0, 1, 2, 1, 0), 0.07812499999999994, 0.2, 1
(0, 0, 1, 2, 0, 1), 0.039062499999999986, 1.0, 0
(0, 0, 1, 1, 2, 0), 0.03906249999999998, 0.9999999999999997, 0
(0, 0, 1, 1, 1, 1), 0, 0, 0
(0, 0, 1, 1, 0, 2), 0.03906249999999997, 0.9999999999999994, 0
(0, 0, 1, 0, 3, 0), 0.04687500000000001, 1.0000000000000004, 0
(0, 0, 1, 0, 2, 1), 0.03906249999999997, 0.9999999999999996, 0
(0, 0, 1, 0, 1, 2), 0.07812499999999994, 0.20000000000000007, 1
(0, 0, 1, 0, 0, 3), 0.023437500000000007, 0.9999999999999997, 0
(0, 0, 0, 4, 0, 0), 0.09375000000000001, 0, 0
(0, 0, 0, 3, 1, 0), 0.023437499999999997, 1.0000000000000004, 0
(0, 0, 0, 3, 0, 1), 0.04687500000000001, 1.0000000000000004, 0
(0, 0, 0, 2, 2, 0), 0.015624999999999988, 1.0, 0
(0, 0, 0, 2, 1, 1), 0.039062499999999965, 1.0000000000000004, 0
(0, 0, 0, 2, 0, 2), 0.031249999999999972, 1.0, 0
(0, 0, 0, 1, 3, 0), 0.0234375, 1.0, 0
(0, 0, 0, 1, 2, 1), 0.07812499999999996, 0.19999999999999996, 1
(0, 0, 0, 1, 1, 2), 0.039062499999999965, 1.0000000000000002, 0
(0, 0, 0, 1, 0, 3), 0.04687500000000001, 1.0000000000000004, 0
(0, 0, 0, 0, 4, 0), 0.09375000000000001, 0, 0
(0, 0, 0, 0, 3, 1), 0.023437499999999997, 0.9999999999999996, 0
(0, 0, 0, 0, 2, 2), 0.01562499999999999, 1.0, 0
(0, 0, 0, 0, 1, 3), 0.023437499999999993, 1.0000000000000002, 0
(0, 0, 0, 0, 0, 4), 0.09375000000000001, 0, 0


==> anc/table_data/table_v_r_3.txt <==
(5, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 2, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 2, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 2, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 2, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 2, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 1), 0, 0, 0
(3, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 3, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 2, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 2, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 2, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 2, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 1), 0, 0, 0
(2, 1, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 3, 0, 0, 0, 0), 0.023999999999999983, 0, 0
(2, 0, 2, 1, 0, 0, 0), 0.020944271909999135, 0, 0
(2, 0, 2, 0, 1, 0, 0), 0.0030557280900008373, 0, 0
(2, 0, 2, 0, 0, 1, 0), 0.0030557280900008403, 0, 0
(2, 0, 2, 0, 0, 0, 1), 0.020944271909999135, 0, 0
(2, 0, 1, 2, 0, 0, 0), 0.020944271909999125, 0, 0
(2, 0, 1, 1, 1, 0, 0), 0.0005835921350012602, 0, 0
(2, 0, 1, 1, 0, 1, 0), 0.027416407864998705, 0, 0
(2, 0, 1, 1, 0, 0, 1), 0.0005835921350012622, 0, 0
(2, 0, 1, 0, 2, 0, 0), 0.003055728090000838, 0, 0
(2, 0, 1, 0, 1, 1, 0), 0.027416407864998722, 0, 0
(2, 0, 1, 0, 1, 0, 1), 0.027416407864998712, 0, 0
(2, 0, 1, 0, 0, 2, 0), 0.0030557280900008433, 0, 0
(2, 0, 1, 0, 0, 1, 1), 0.0005835921350012646, 0, 0
(2, 0, 1, 0, 0, 0, 2), 0.020944271909999135, 0, 0
(2, 0, 0, 3, 0, 0, 0), 0.023999999999999983, 0, 0
(2, 0, 0, 2, 1, 0, 0), 0.020944271909999142, 0, 0
(2, 0, 0, 2, 0, 1, 0), 0.0030557280900008342, 0, 0
(2, 0, 0, 2, 0, 0, 1), 0.0030557280900008386, 0, 0
(2, 0, 0, 1, 2, 0, 0), 0.020944271909999142, 0, 0
(2, 0, 0, 1, 1, 1, 0), 0.0005835921350012594, 0, 0
(2, 0, 0, 1, 1, 0, 1), 0.027416407864998705, 0, 0
(2, 0, 0, 1, 0, 2, 0), 0.0030557280900008373, 0, 0
(2, 0, 0, 1, 0, 1, 1), 0.027416407864998733, 0, 0
(2, 0, 0, 1, 0, 0, 2), 0.0030557280900008416, 0, 0
(2, 0, 0, 0, 3, 0, 0), 0.023999999999999983, 0, 0
(2, 0, 0, 0, 2, 1, 0), 0.020944271909999142, 0, 0
(2, 0, 0, 0, 2, 0, 1), 0.003055728090000838, 0, 0
(2, 0, 0, 0, 1, 2, 0), 0.02094427190999915, 0, 0
(2, 0, 0, 0, 1, 1, 1), 0.0005835921350012597, 0, 0
(2, 0, 0, 0, 1, 0, 2), 0.003055728090000838, 0, 0
(2, 0, 0, 0, 0, 3, 0), 0.02399999999999999, 0, 0
(2, 0, 0, 0, 0, 2, 1), 0.020944271909999135, 0, 0
(2, 0, 0, 0, 0, 1, 2), 0.020944271909999142, 0, 0
(2, 0, 0, 0, 0, 0, 3), 0.023999999999999983, 0, 0
(1, 4, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 2, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 2, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 2, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 2, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 1), 0, 0, 0
(1, 2, 0, 0, 0, 0, 2), 0, 0, 0
(1, 1, 3, 0, 0, 0, 0), 0.023999999999999997, 1.0, 0
(1, 1, 2, 1, 0, 0, 0), 0.02094427190999914, 1.0000000000000002, 0
(1, 1, 2, 0, 1, 0, 0), 0.003055728090000838, 1.0000000000000004, 0
(1, 1, 2, 0, 0, 1, 0), 0.0030557280900008416, 0.9999999999999999, 0
(1, 1, 2, 0, 0, 0, 1), 0.020944271909999135, 1.0000000000000002, 0
(1, 1, 1, 2, 0, 0, 0), 0.02094427190999914, 1.0, 0
(1, 1, 1, 1, 1, 0, 0), 0.0005835921350012602, 1.0, 0
(1, 1, 1, 1, 0, 1, 0), 0.027416407864998722, 1.0, 0
(1, 1, 1, 1, 0, 0, 1), 0.0005835921350012624, 1.0, 0
(1, 1, 1, 0, 2, 0, 0), 0.003055728090000838, 1.0000000000000002, 0
(1, 1, 1, 0, 1, 1, 0), 0.027416407864998736, 1.0, 0
(1, 1, 1, 0, 1, 0, 1), 0.027416407864998722, 1.0000000000000004, 0
(1, 1, 1, 0, 0, 2, 0), 0.0030557280900008425, 1.0, 0
(1, 1, 1, 0, 0, 1, 1), 0.0005835921350012647, 1.0, 0
(1, 1, 1, 0, 0, 0, 2), 0.020944271909999135, 0.9999999999999999, 0
(1, 1, 0, 3, 0, 0, 0), 0.02399999999999999, 1.0000000000000002, 0
(1, 1, 0, 2, 1, 0, 0), 0.020944271909999153, 1.0, 0
(1, 1, 0, 2, 0, 1, 0), 0.003055728090000835, 1.0000000000000004, 0
(1, 1, 0, 2, 0, 0, 1), 0.0030557280900008394, 1.0, 0
(1, 1, 0, 1, 2, 0, 0), 0.020944271909999146, 1.0000000000000004, 0
(1, 1, 0, 1, 1, 1, 0), 0.0005835921350012598, 0.9999999999999998, 0
(1, 1, 0, 1, 1, 0, 1), 0.0274164078649987, 0.9999999999999999, 0
(1, 1, 0, 1, 0, 2, 0), 0.003055728090000838, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 1, 1), 0.027416407864998747, 0.9999999999999999, 0
(1, 1, 0, 1, 0, 0, 2), 0.0030557280900008425, 1.0, 0
(1, 1, 0, 0, 3, 0, 0), 0.02399999999999999, 1.0, 0
(1, 1, 0, 0, 2, 1, 0), 0.020944271909999156, 0.9999999999999999, 0
(1, 1, 0, 0, 2, 0, 1), 0.0030557280900008394, 0.9999999999999998, 0
(1, 1, 0, 0, 1, 2, 0), 0.020944271909999156, 1.0, 0
(1, 1, 0, 0, 1, 1, 1), 0.00058359213500126, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 0, 2), 0.003055728090000838, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 3, 0), 0.024, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 2, 1), 0.020944271909999146, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 1, 2), 0.020944271909999146, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 0, 3), 0.02399999999999999, 1.0000000000000002, 0
(1, 0, 4, 0, 0, 0, 0), 0.01919999999999999, 1.0, 0
(1, 0, 3, 1, 0, 0, 0), 0.004799999999999997, 1.0, 0
(1, 0, 3, 0, 1, 0, 0), 0.004799999999999999, 1.0000000000000004, 0
(1, 0, 3, 0, 0, 1, 0), 0.004799999999999994, 1.0, 0
(1, 0, 3, 0, 0, 0, 1), 0.004799999999999991, 1.0000000000000004, 0
(1, 0, 2, 2, 0, 0, 0), 0.0031999999999999967, 1.0, 0
(1, 0, 2, 1, 1, 0, 0), 0.0063999999999999925, 1.0, 0
(1, 0, 2, 1, 0, 1, 0), 0.006399999999999987, 1.0000000000000004, 0
(1, 0, 2, 1, 0, 0, 1), 0.014399999999999993, 1.0000000000000004, 0
(1, 0, 2, 0, 2, 0, 0), 0.0031999999999999963, 1.0, 0
(1, 0, 2, 0, 1, 1, 0), 0.014399999999999996, 1.0000000000000004, 0
(1, 0, 2, 0, 1, 0, 1), 0.006399999999999998, 1.0, 0
(1, 0, 2, 0, 0, 2, 0), 0.0031999999999999997, 1.0, 0
(1, 0, 2, 0, 0, 1, 1), 0.006399999999999986, 1.0, 0
(1, 0, 2, 0, 0, 0, 2), 0.003199999999999992, 1.0, 0
(1, 0, 1, 3, 0, 0, 0), 0.004800000000000002, 1.0, 0
(1, 0, 1, 2, 1, 0, 0), 0.014399999999999982, 1.0000000000000004, 0
(1, 0, 1, 2, 0, 1, 0), 0.006399999999999999, 1.0000000000000004, 0
(1, 0, 1, 2, 0, 0, 1), 0.006399999999999992, 1.0, 0
(1, 0, 1, 1, 2, 0, 0), 0.006399999999999995, 1.0, 0
(1, 0, 1, 1, 1, 1, 0), 0.0008000000000000006, 1.0, 0
(1, 0, 1, 1, 1, 0, 1), 0.0007999999999999988, 1.0, 0
(1, 0, 1, 1, 0, 2, 0), 0.014399999999999987, 1.0, 0
(1, 0, 1, 1, 0, 1, 1), 0.0007999999999999958, 0.9999999999999996, 0
(1, 0, 1, 1, 0, 0, 2), 0.006399999999999994, 1.0, 0
(1, 0, 1, 0, 3, 0, 0), 0.0048000000000000004, 1.0, 0
(1, 0, 1, 0, 2, 1, 0), 0.006399999999999998, 1.0, 0
(1, 0, 1, 0, 2, 0, 1), 0.014399999999999987, 1.0, 0
(1, 0, 1, 0, 1, 2, 0), 0.006399999999999989, 1.0, 0
(1, 0, 1, 0, 1, 1, 1), 0.0007999999999999984, 1.0, 0
(1, 0, 1, 0, 1, 0, 2), 0.006399999999999995, 1.0, 0
(1, 0, 1, 0, 0, 3, 0), 0.004799999999999995, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 2, 1), 0.006399999999999997, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 1, 2), 0.0144, 1.0, 0
(1, 0, 1, 0, 0, 0, 3), 0.004799999999999991, 1.0000000000000004, 0
(1, 0, 0, 4, 0, 0, 0), 0.019199999999999995, 1.0000000000000004, 0
(1, 0, 0, 3, 1, 0, 0), 0.004800000000000003, 1.0, 0
(1, 0, 0, 3, 0, 1, 0), 0.004799999999999997, 1.0, 0
(1, 0, 0, 3, 0, 0, 1), 0.004799999999999998, 1.0, 0
(1, 0, 0, 2, 2, 0, 0), 0.0031999999999999984, 1.0, 0
(1, 0, 0, 2, 1, 1, 0), 0.006399999999999997, 1.0000000000000004, 0
(1, 0, 0, 2, 1, 0, 1), 0.0063999999999999925, 1.0, 0
(1, 0, 0, 2, 0, 2, 0), 0.0031999999999999923, 1.0000000000000004, 0
(1, 0, 0, 2, 0, 1, 1), 0.014399999999999987, 1.0, 0
(1, 0, 0, 2, 0, 0, 2), 0.0032000000000000023, 0.9999999999999996, 0
(1, 0, 0, 1, 3, 0, 0), 0.004799999999999999, 1.0, 0
(1, 0, 0, 1, 2, 1, 0), 0.014399999999999987, 1.0, 0
(1, 0, 0, 1, 2, 0, 1), 0.006399999999999996, 1.0, 0
(1, 0, 0, 1, 1, 2, 0), 0.006400000000000002, 1.0, 0
(1, 0, 0, 1, 1, 1, 1), 0.0008000000000000031, 1.0, 0
(1, 0, 0, 1, 1, 0, 2), 0.014399999999999987, 1.0, 0
(1, 0, 0, 1, 0, 3, 0), 0.004800000000000003, 1.0, 0
(1, 0, 0, 1, 0, 2, 1), 0.0064, 1.0, 0
(1, 0, 0, 1, 0, 1, 2), 0.006399999999999992, 1.0, 0
(1, 0, 0, 1, 0, 0, 3), 0.004800000000000002, 1.0, 0
(1, 0, 0, 0, 4, 0, 0), 0.019199999999999995, 1.0000000000000004, 0
(1, 0, 0, 0, 3, 1, 0), 0.004800000000000005, 1.0000000000000004, 0
(1, 0, 0, 0, 3, 0, 1), 0.004799999999999998, 1.0, 0
(1, 0, 0, 0, 2, 2, 0), 0.003200000000000002, 1.0, 0
(1, 0, 0, 0, 2, 1, 1), 0.006399999999999997, 1.0, 0
(1, 0, 0, 0, 2, 0, 2), 0.0031999999999999945, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 3, 0), 0.004800000000000006, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 2, 1), 0.014399999999999987, 1.0, 0
(1, 0, 0, 0, 1, 1, 2), 0.006399999999999998, 1.0, 0
(1, 0, 0, 0, 1, 0, 3), 0.004799999999999999, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 4, 0), 0.019199999999999995, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 3, 1), 0.004799999999999998, 1.0, 0
(1, 0, 0, 0, 0, 2, 2), 0.0031999999999999963, 1.0, 0
(1, 0, 0, 0, 0, 1, 3), 0.004799999999999998, 1.0, 0
(1, 0, 0, 0, 0, 0, 4), 0.019199999999999995, 1.0, 0
(0, 5, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 2, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 2, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 2, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 2, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 1), 0, 0, 0
(0, 3, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 3, 0, 0, 0, 0), 0.023999999999999983, 0, 0
(0, 2, 2, 1, 0, 0, 0), 0.020944271909999135, 0, 0
(0, 2, 2, 0, 1, 0, 0), 0.0030557280900008373, 0, 0
(0, 2, 2, 0, 0, 1, 0), 0.0030557280900008403, 0, 0
(0, 2, 2, 0, 0, 0, 1), 0.020944271909999135, 0, 0
(0, 2, 1, 2, 0, 0, 0), 0.020944271909999125, 0, 0
(0, 2, 1, 1, 1, 0, 0), 0.0005835921350012602, 0, 0
(0, 2, 1, 1, 0, 1, 0), 0.027416407864998705, 0, 0
(0, 2, 1, 1, 0, 0, 1), 0.0005835921350012622, 0, 0
(0, 2, 1, 0, 2, 0, 0), 0.003055728090000838, 0, 0
(0, 2, 1, 0, 1, 1, 0), 0.027416407864998722, 0, 0
(0, 2, 1, 0, 1, 0, 1), 0.027416407864998712, 0, 0
(0, 2, 1, 0, 0, 2, 0), 0.0030557280900008433, 0, 0
(0, 2, 1, 0, 0, 1, 1), 0.0005835921350012646, 0, 0
(0, 2, 1, 0, 0, 0, 2), 0.020944271909999135, 0, 0
(0, 2, 0, 3, 0, 0, 0), 0.023999999999999983, 0, 0
(0, 2, 0, 2, 1, 0, 0), 0.020944271909999142, 0, 0
(0, 2, 0, 2, 0, 1, 0), 0.0030557280900008342, 0, 0
(0, 2, 0, 2, 0, 0, 1), 0.0030557280900008386, 0, 0
(0, 2, 0, 1, 2, 0, 0), 0.020944271909999142, 0, 0
(0, 2, 0, 1, 1, 1, 0), 0.0005835921350012594, 0, 0
(0, 2, 0, 1, 1, 0, 1), 0.027416407864998705, 0, 0
(0, 2, 0, 1, 0, 2, 0), 0.0030557280900008373, 0, 0
(0, 2, 0, 1, 0, 1, 1), 0.027416407864998733, 0, 0
(0, 2, 0, 1, 0, 0, 2), 0.0030557280900008416, 0, 0
(0, 2, 0, 0, 3, 0, 0), 0.023999999999999983, 0, 0
(0, 2, 0, 0, 2, 1, 0), 0.020944271909999142, 0, 0
(0, 2, 0, 0, 2, 0, 1), 0.003055728090000838, 0, 0
(0, 2, 0, 0, 1, 2, 0), 0.02094427190999915, 0, 0
(0, 2, 0, 0, 1, 1, 1), 0.0005835921350012597, 0, 0
(0, 2, 0, 0, 1, 0, 2), 0.003055728090000838, 0, 0
(0, 2, 0, 0, 0, 3, 0), 0.02399999999999999, 0, 0
(0, 2, 0, 0, 0, 2, 1), 0.020944271909999135, 0, 0
(0, 2, 0, 0, 0, 1, 2), 0.020944271909999142, 0, 0
(0, 2, 0, 0, 0, 0, 3), 0.023999999999999983, 0, 0
(0, 1, 4, 0, 0, 0, 0), 0.01919999999999999, 1.0, 0
(0, 1, 3, 1, 0, 0, 0), 0.004799999999999995, 1.0000000000000004, 0
(0, 1, 3, 0, 1, 0, 0), 0.004799999999999995, 1.0000000000000002, 0
(0, 1, 3, 0, 0, 1, 0), 0.004800000000000002, 1.0, 0
(0, 1, 3, 0, 0, 0, 1), 0.004800000000000002, 0.9999999999999998, 0
(0, 1, 2, 2, 0, 0, 0), 0.003199999999999994, 1.0, 0
(0, 1, 2, 1, 1, 0, 0), 0.006399999999999999, 0.9999999999999996, 0
(0, 1, 2, 1, 0, 1, 0), 0.006399999999999995, 1.0000000000000002, 0
(0, 1, 2, 1, 0, 0, 1), 0.014399999999999982, 1.0000000000000004, 0
(0, 1, 2, 0, 2, 0, 0), 0.003199999999999996, 0.9999999999999998, 0
(0, 1, 2, 0, 1, 1, 0), 0.014399999999999987, 1.0, 0
(0, 1, 2, 0, 1, 0, 1), 0.006399999999999991, 1.0, 0
(0, 1, 2, 0, 0, 2, 0), 0.0031999999999999997, 1.0, 0
(0, 1, 2, 0, 0, 1, 1), 0.006399999999999997, 1.0000000000000002, 0
(0, 1, 2, 0, 0, 0, 2), 0.0032000000000000006, 0.9999999999999999, 0
(0, 1, 1, 3, 0, 0, 0), 0.004799999999999995, 1.0000000000000002, 0
(0, 1, 1, 2, 1, 0, 0), 0.014399999999999987, 1.0000000000000002, 0
(0, 1, 1, 2, 0, 1, 0), 0.0063999999999999925, 1.0, 0
(0, 1, 1, 2, 0, 0, 1), 0.006399999999999996, 1.0, 0
(0, 1, 1, 1, 2, 0, 0), 0.006399999999999994, 1.0, 0
(0, 1, 1, 1, 1, 1, 0), 0.0008000000000000017, 0.9999999999999998, 0
(0, 1, 1, 1, 1, 0, 1), 0.0007999999999999991, 0.9999999999999998, 0
(0, 1, 1, 1, 0, 2, 0), 0.014399999999999987, 1.0, 0
(0, 1, 1, 1, 0, 1, 1), 0.000800000000000001, 0.9999999999999998, 0
(0, 1, 1, 1, 0, 0, 2), 0.006399999999999997, 1.0000000000000002, 0
(0, 1, 1, 0, 3, 0, 0), 0.004799999999999994, 0.9999999999999998, 0
(0, 1, 1, 0, 2, 1, 0), 0.006399999999999989, 1.0000000000000004, 0
(0, 1, 1, 0, 2, 0, 1), 0.01439999999999999, 0.9999999999999999, 0
(0, 1, 1, 0, 1, 2, 0), 0.0063999999999999994, 0.9999999999999996, 0
(0, 1, 1, 0, 1, 1, 1), 0.0007999999999999985, 1.0, 0
(0, 1, 1, 0, 1, 0, 2), 0.0063999999999999925, 0.9999999999999996, 0
(0, 1, 1, 0, 0, 3, 0), 0.004800000000000006, 1.0000000000000002, 0
(0, 1, 1, 0, 0, 2, 1), 0.0063999999999999925, 1.0, 0
(0, 1, 1, 0, 0, 1, 2), 0.014399999999999987, 0.9999999999999999, 0
(0, 1, 1, 0, 0, 0, 3), 0.004800000000000002, 1.0, 0
(0, 1, 0, 4, 0, 0, 0), 0.01919999999999999, 0.9999999999999999, 0
(0, 1, 0, 3, 1, 0, 0), 0.004799999999999999, 1.0, 0
(0, 1, 0, 3, 0, 1, 0), 0.0047999999999999935, 0.9999999999999998, 0
(0, 1, 0, 3, 0, 0, 1), 0.004799999999999998, 1.0000000000000002, 0
(0, 1, 0, 2, 2, 0, 0), 0.003199999999999996, 1.0, 0
(0, 1, 0, 2, 1, 1, 0), 0.006399999999999995, 1.0, 0
(0, 1, 0, 2, 1, 0, 1), 0.006399999999999994, 1.0000000000000002, 0
(0, 1, 0, 2, 0, 2, 0), 0.003199999999999996, 0.9999999999999997, 0
(0, 1, 0, 2, 0, 1, 1), 0.014399999999999994, 0.9999999999999997, 0
(0, 1, 0, 2, 0, 0, 2), 0.0031999999999999954, 1.0, 0
(0, 1, 0, 1, 3, 0, 0), 0.004799999999999999, 1.0, 0
(0, 1, 0, 1, 2, 1, 0), 0.014399999999999993, 1.0, 0
(0, 1, 0, 1, 2, 0, 1), 0.006399999999999993, 0.9999999999999998, 0
(0, 1, 0, 1, 1, 2, 0), 0.006399999999999997, 1.0000000000000002, 0
(0, 1, 0, 1, 1, 1, 1), 0.0007999999999999981, 1.0, 0
(0, 1, 0, 1, 1, 0, 2), 0.014399999999999987, 0.9999999999999997, 0
(0, 1, 0, 1, 0, 3, 0), 0.004799999999999995, 1.0000000000000004, 0
(0, 1, 0, 1, 0, 2, 1), 0.006399999999999993, 1.0, 0
(0, 1, 0, 1, 0, 1, 2), 0.006399999999999999, 1.0000000000000002, 0
(0, 1, 0, 1, 0, 0, 3), 0.004799999999999999, 1.0, 0
(0, 1, 0, 0, 4, 0, 0), 0.01919999999999999, 1.0, 0
(0, 1, 0, 0, 3, 1, 0), 0.004799999999999998, 1.0, 0
(0, 1, 0, 0, 3, 0, 1), 0.004799999999999997, 1.0, 0
(0, 1, 0, 0, 2, 2, 0), 0.0031999999999999984, 1.0, 0
(0, 1, 0, 0, 2, 1, 1), 0.0064, 1.0000000000000002, 0
(0, 1, 0, 0, 2, 0, 2), 0.0031999999999999984, 1.0000000000000002, 0
(0, 1, 0, 0, 1, 3, 0), 0.004799999999999996, 1.0000000000000004, 0
(0, 1, 0, 0, 1, 2, 1), 0.014399999999999993, 0.9999999999999998, 0
(0, 1, 0, 0, 1, 1, 2), 0.0063999999999999925, 1.0000000000000004, 0
(0, 1, 0, 0, 1, 0, 3), 0.004799999999999997, 1.0, 0
(0, 1, 0, 0, 0, 4, 0), 0.019200000000000005, 0.9999999999999997, 0
(0, 1, 0, 0, 0, 3, 1), 0.004799999999999996, 1.0, 0
(0, 1, 0, 0, 0, 2, 2), 0.0031999999999999963, 0.9999999999999994, 0
(0, 1, 0, 0, 0, 1, 3), 0.004799999999999997, 1.0, 0
(0, 1, 0, 0, 0, 0, 4), 0.019199999999999984, 1.0000000000000002, 0
(0, 0, 5, 0, 0, 0, 0), 0.03839999999999997, 0, 0
(0, 0, 4, 1, 0, 0, 0), 0.005306749483200401, 0.9999999999999996, 0
(0, 0, 4, 0, 1, 0, 0), 0.013893250516799589, 0.9999999999999997, 0
(0, 0, 4, 0, 0, 1, 0), 0.013893250516799585, 0.9999999999999997, 0
(0, 0, 4, 0, 0, 0, 1), 0.005306749483200403, 0.9999999999999988, 0
(0, 0, 3, 2, 0, 0, 0), 0.0026533747416001997, 1.0, 0
(0, 0, 3, 1, 1, 0, 0), 0.008273312629199895, 1.0000000000000002, 0
(0, 0, 3, 1, 0, 1, 0), 0.006126687370800096, 0.9999999999999997, 0
(0, 0, 3, 1, 0, 0, 1), 0.036566563145999466, 0.05013970951221575, 1
(0, 0, 3, 0, 2, 0, 0), 0.00694662525839979, 0.9999999999999999, 0
(0, 0, 3, 0, 1, 1, 0), 0.025833436854000493, 0.486445656341443, 1
(0, 0, 3, 0, 1, 0, 1), 0.006126687370800101, 0.9999999999999991, 0
(0, 0, 3, 0, 0, 2, 0), 0.0069466252583997995, 0.999999999999999, 0
(0, 0, 3, 0, 0, 1, 1), 0.00827331262919989, 0.9999999999999992, 0
(0, 0, 3, 0, 0, 0, 2), 0.0026533747416001984, 0.9999999999999993, 0
(0, 0, 2, 3, 0, 0, 0), 0.0026533747416001997, 0.9999999999999996, 0
(0, 0, 2, 2, 1, 0, 0), 0.010484458247200054, 1.0, 0
(0, 0, 2, 2, 0, 1, 0), 0.019199999999999974, 0.2546440075000703, 1
(0, 0, 2, 2, 0, 0, 1), 0.010484458247200061, 0.9999999999999998, 0
(0, 0, 2, 1, 2, 0, 0), 0.01919999999999998, 0.25464400750006994, 1
(0, 0, 2, 1, 1, 1, 0), 0.011135479640399622, 1.0, 0
(0, 0, 2, 1, 1, 0, 1), 0.003264520359600365, 0.9999999999999992, 0
(0, 0, 2, 1, 0, 2, 0), 0.011915541752799914, 1.0000000000000004, 0
(0, 0, 2, 1, 0, 1, 1), 0.003264520359600369, 0.9999999999999984, 0
(0, 0, 2, 1, 0, 0, 2), 0.010484458247200058, 0.9999999999999996, 0
(0, 0, 2, 0, 3, 0, 0), 0.006946625258399789, 0.9999999999999996, 0
(0, 0, 2, 0, 2, 1, 0), 0.01191554175279992, 0.9999999999999992, 0
(0, 0, 2, 0, 2, 0, 1), 0.011915541752799921, 0.9999999999999999, 0
(0, 0, 2, 0, 1, 2, 0), 0.011915541752799914, 0.9999999999999996, 0
(0, 0, 2, 0, 1, 1, 1), 0.011135479640399619, 1.0, 0
(0, 0, 2, 0, 1, 0, 2), 0.019199999999999974, 0.25464400750007, 1
(0, 0, 2, 0, 0, 3, 0), 0.0069466252583997995, 0.9999999999999997, 0
(0, 0, 2, 0, 0, 2, 1), 0.01919999999999997, 0.2546440075000705, 1
(0, 0, 2, 0, 0, 1, 2), 0.010484458247200056, 0.9999999999999991, 0
(0, 0, 2, 0, 0, 0, 3), 0.002653374741600199, 0.9999999999999986, 0
(0, 0, 1, 4, 0, 0, 0), 0.005306749483200401, 0.9999999999999993, 0
(0, 0, 1, 3, 1, 0, 0), 0.03656656314599949, 0.05013970951221569, 1
(0, 0, 1, 3, 0, 1, 0), 0.006126687370800099, 0.9999999999999997, 0
(0, 0, 1, 3, 0, 0, 1), 0.008273312629199892, 0.9999999999999998, 0
(0, 0, 1, 2, 2, 0, 0), 0.010484458247200054, 0.9999999999999996, 0
(0, 0, 1, 2, 1, 1, 0), 0.003264520359600365, 1.0000000000000002, 0
(0, 0, 1, 2, 1, 0, 1), 0.0032645203596003668, 1.0, 0
(0, 0, 1, 2, 0, 2, 0), 0.011915541752799928, 0.9999999999999999, 0
(0, 0, 1, 2, 0, 1, 1), 0.011135479640399615, 0.9999999999999992, 0
(0, 0, 1, 2, 0, 0, 2), 0.01919999999999997, 0.2546440075000702, 1
(0, 0, 1, 1, 3, 0, 0), 0.0082733126291999, 1.0, 0
(0, 0, 1, 1, 2, 1, 0), 0.003264520359600364, 0.9999999999999994, 0
(0, 0, 1, 1, 2, 0, 1), 0.011135479640399619, 0.9999999999999999, 0
(0, 0, 1, 1, 1, 2, 0), 0.011135479640399626, 1.0, 0
(0, 0, 1, 1, 1, 1, 1), 0.003999999999999997, 1.0000000000000004, 0
(0, 0, 1, 1, 1, 0, 2), 0.011135479640399619, 1.0000000000000004, 0
(0, 0, 1, 1, 0, 3, 0), 0.025833436854000486, 0.4864456563414427, 1
(0, 0, 1, 1, 0, 2, 1), 0.011135479640399619, 0.9999999999999998, 0
(0, 0, 1, 1, 0, 1, 2), 0.003264520359600371, 0.9999999999999989, 0
(0, 0, 1, 1, 0, 0, 3), 0.008273312629199895, 0.9999999999999991, 0
(0, 0, 1, 0, 4, 0, 0), 0.01389325051679959, 0.9999999999999996, 0
(0, 0, 1, 0, 3, 1, 0), 0.006126687370800099, 0.9999999999999993, 0
(0, 0, 1, 0, 3, 0, 1), 0.025833436854000497, 0.4864456563414428, 1
(0, 0, 1, 0, 2, 2, 0), 0.01919999999999998, 0.25464400750007055, 1
(0, 0, 1, 0, 2, 1, 1), 0.011135479640399619, 1.0, 0
(0, 0, 1, 0, 2, 0, 2), 0.011915541752799918, 1.0000000000000002, 0
(0, 0, 1, 0, 1, 3, 0), 0.006126687370800096, 1.0000000000000004, 0
(0, 0, 1, 0, 1, 2, 1), 0.0032645203596003694, 0.9999999999999999, 0
(0, 0, 1, 0, 1, 1, 2), 0.0032645203596003724, 0.9999999999999988, 0
(0, 0, 1, 0, 1, 0, 3), 0.006126687370800099, 0.9999999999999987, 0
(0, 0, 1, 0, 0, 4, 0), 0.013893250516799596, 0.9999999999999997, 0
(0, 0, 1, 0, 0, 3, 1), 0.008273312629199895, 1.0000000000000002, 0
(0, 0, 1, 0, 0, 2, 2), 0.010484458247200058, 0.9999999999999996, 0
(0, 0, 1, 0, 0, 1, 3), 0.03656656314599948, 0.050139709512215636, 1
(0, 0, 1, 0, 0, 0, 4), 0.005306749483200403, 0.9999999999999988, 0
(0, 0, 0, 5, 0, 0, 0), 0.03839999999999996, 0, 0
(0, 0, 0, 4, 1, 0, 0), 0.0053067494832004, 0.9999999999999998, 0
(0, 0, 0, 4, 0, 1, 0), 0.013893250516799585, 1.0, 0
(0, 0, 0, 4, 0, 0, 1), 0.013893250516799592, 0.9999999999999997, 0
(0, 0, 0, 3, 2, 0, 0), 0.0026533747416002023, 0.9999999999999992, 0
(0, 0, 0, 3, 1, 1, 0), 0.008273312629199898, 1.0, 0
(0, 0, 0, 3, 1, 0, 1), 0.006126687370800096, 0.9999999999999998, 0
(0, 0, 0, 3, 0, 2, 0), 0.006946625258399792, 1.0, 0
(0, 0, 0, 3, 0, 1, 1), 0.025833436854000504, 0.4864456563414428, 1
(0, 0, 0, 3, 0, 0, 2), 0.006946625258399798, 0.9999999999999999, 0
(0, 0, 0, 2, 3, 0, 0), 0.0026533747416002014, 0.9999999999999986, 0
(0, 0, 0, 2, 2, 1, 0), 0.010484458247200056, 0.9999999999999996, 0
(0, 0, 0, 2, 2, 0, 1), 0.019199999999999974, 0.2546440075000705, 1
(0, 0, 0, 2, 1, 2, 0), 0.01919999999999998, 0.25464400750006977, 1
(0, 0, 0, 2, 1, 1, 1), 0.011135479640399631, 0.9999999999999994, 0
(0, 0, 0, 2, 1, 0, 2), 0.011915541752799918, 1.0, 0
(0, 0, 0, 2, 0, 3, 0), 0.006946625258399789, 0.9999999999999999, 0
(0, 0, 0, 2, 0, 2, 1), 0.011915541752799916, 0.9999999999999994, 0
(0, 0, 0, 2, 0, 1, 2), 0.011915541752799916, 1.0, 0
(0, 0, 0, 2, 0, 0, 3), 0.006946625258399796, 0.9999999999999997, 0
(0, 0, 0, 1, 4, 0, 0), 0.005306749483200403, 1.0, 0
(0, 0, 0, 1, 3, 1, 0), 0.03656656314599948, 0.05013970951221536, 1
(0, 0, 0, 1, 3, 0, 1), 0.006126687370800098, 1.0000000000000002, 0
(0, 0, 0, 1, 2, 2, 0), 0.010484458247200054, 0.9999999999999994, 0
(0, 0, 0, 1, 2, 1, 1), 0.0032645203596003668, 0.9999999999999984, 0
(0, 0, 0, 1, 2, 0, 2), 0.011915541752799918, 1.0000000000000002, 0
(0, 0, 0, 1, 1, 3, 0), 0.008273312629199897, 0.9999999999999996, 0
(0, 0, 0, 1, 1, 2, 1), 0.003264520359600366, 1.0, 0
(0, 0, 0, 1, 1, 1, 2), 0.011135479640399626, 0.9999999999999994, 0
(0, 0, 0, 1, 1, 0, 3), 0.025833436854000497, 0.486445656341443, 1
(0, 0, 0, 1, 0, 4, 0), 0.013893250516799596, 0.9999999999999998, 0
(0, 0, 0, 1, 0, 3, 1), 0.006126687370800099, 0.9999999999999997, 0
(0, 0, 0, 1, 0, 2, 2), 0.01919999999999998, 0.25464400750006994, 1
(0, 0, 0, 1, 0, 1, 3), 0.006126687370800095, 0.9999999999999998, 0
(0, 0, 0, 1, 0, 0, 4), 0.013893250516799587, 0.9999999999999998, 0
(0, 0, 0, 0, 5, 0, 0), 0.03839999999999997, 0, 0
(0, 0, 0, 0, 4, 1, 0), 0.005306749483200403, 1.0, 0
(0, 0, 0, 0, 4, 0, 1), 0.013893250516799592, 0.9999999999999998, 0
(0, 0, 0, 0, 3, 2, 0), 0.002653374741600204, 0.9999999999999997, 0
(0, 0, 0, 0, 3, 1, 1), 0.008273312629199902, 0.9999999999999999, 0
(0, 0, 0, 0, 3, 0, 2), 0.0069466252583997926, 1.0000000000000004, 0
(0, 0, 0, 0, 2, 3, 0), 0.002653374741600203, 0.9999999999999994, 0
(0, 0, 0, 0, 2, 2, 1), 0.010484458247200056, 0.9999999999999996, 0
(0, 0, 0, 0, 2, 1, 2), 0.019199999999999988, 0.25464400750007, 1
(0, 0, 0, 0, 2, 0, 3), 0.006946625258399795, 1.0, 0
(0, 0, 0, 0, 1, 4, 0), 0.0053067494832004045, 0.9999999999999997, 0
(0, 0, 0, 0, 1, 3, 1), 0.03656656314599948, 0.0501397095122158, 1
(0, 0, 0, 0, 1, 2, 2), 0.010484458247200054, 1.0000000000000002, 0
(0, 0, 0, 0, 1, 1, 3), 0.008273312629199895, 0.9999999999999998, 0
(0, 0, 0, 0, 1, 0, 4), 0.013893250516799585, 1.0, 0
(0, 0, 0, 0, 0, 5, 0), 0.03839999999999997, 0, 0
(0, 0, 0, 0, 0, 4, 1), 0.005306749483200399, 0.9999999999999996, 0
(0, 0, 0, 0, 0, 3, 2), 0.0026533747416001984, 1.0, 0
(0, 0, 0, 0, 0, 2, 3), 0.0026533747416001984, 1.0000000000000002, 0
(0, 0, 0, 0, 0, 1, 4), 0.0053067494832003985, 1.0, 0
(0, 0, 0, 0, 0, 0, 5), 0.03839999999999996, 0, 0


==> anc/table_data/table_v_r_4.txt <==
(6, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(5, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(5, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(5, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(5, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(5, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(5, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(5, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(4, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(4, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(4, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(4, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(4, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(4, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(3, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(3, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(3, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(3, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(3, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(3, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 1, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 1, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 1, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 0, 1), 0, 0, 0
(3, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 1, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 1, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 0, 1), 0, 0, 0
(3, 0, 1, 0, 0, 2, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 1, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 0, 1), 0, 0, 0
(3, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 1, 1), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 2), 0, 0, 0
(3, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 2, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 2, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 1, 2, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 1, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 1, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 0, 1), 0, 0, 0
(3, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 1, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 0, 1), 0, 0, 0
(3, 0, 0, 1, 0, 0, 2, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 1, 1), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(3, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 2, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 2, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 1, 2, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 1, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 0, 1), 0, 0, 0
(3, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 1, 1), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 2), 0, 0, 0
(3, 0, 0, 0, 0, 3, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 2, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 1, 2, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 1, 1), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(3, 0, 0, 0, 0, 0, 3, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 2, 1), 0, 0, 0
(3, 0, 0, 0, 0, 0, 1, 2), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 3), 0, 0, 0
(2, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 1, 3, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 2, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 2, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 2, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 1, 2, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 1, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 1, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 1, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 0, 1), 0, 0, 0
(2, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 1, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 1, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 0, 1), 0, 0, 0
(2, 1, 1, 0, 0, 2, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 1, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 0, 1), 0, 0, 0
(2, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 1, 1), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 2), 0, 0, 0
(2, 1, 0, 3, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 2, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 2, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 1, 2, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 1, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 1, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 0, 1), 0, 0, 0
(2, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 1, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 0, 1), 0, 0, 0
(2, 1, 0, 1, 0, 0, 2, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 1, 1), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(2, 1, 0, 0, 3, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 2, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 2, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 1, 2, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 1, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 0, 1), 0, 0, 0
(2, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 1, 1), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 2), 0, 0, 0
(2, 1, 0, 0, 0, 3, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 2, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 1, 2, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 1, 1), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(2, 1, 0, 0, 0, 0, 3, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 2, 1), 0, 0, 0
(2, 1, 0, 0, 0, 0, 1, 2), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 3), 0, 0, 0
(2, 0, 4, 0, 0, 0, 0, 0), 0.009259259259259267, 0, 0
(2, 0, 3, 1, 0, 0, 0, 0), 0.006944444444444448, 0, 0
(2, 0, 3, 0, 1, 0, 0, 0), 0.002314814814814813, 0, 0
(2, 0, 3, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 3, 0, 0, 0, 1, 0), 0.0023148148148148225, 0, 0
(2, 0, 3, 0, 0, 0, 0, 1), 0.006944444444444469, 0, 0
(2, 0, 2, 2, 0, 0, 0, 0), 0.0061728395061728366, 0, 0
(2, 0, 2, 1, 1, 0, 0, 0), 0.002314814814814818, 0, 0
(2, 0, 2, 1, 0, 1, 0, 0), 0.0007716049382716114, 0, 0
(2, 0, 2, 1, 0, 0, 1, 0), 0.009259259259259278, 0, 0
(2, 0, 2, 1, 0, 0, 0, 1), 0.0007716049382715987, 0, 0
(2, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 1, 1, 0, 0), 0.002314814814814818, 0, 0
(2, 0, 2, 0, 1, 0, 1, 0), 0.006944444444444444, 0, 0
(2, 0, 2, 0, 1, 0, 0, 1), 0.009259259259259255, 0, 0
(2, 0, 2, 0, 0, 2, 0, 0), 0.006172839506172843, 0, 0
(2, 0, 2, 0, 0, 1, 1, 0), 0.0023148148148148164, 0, 0
(2, 0, 2, 0, 0, 1, 0, 1), 0.0007716049382716032, 0, 0
(2, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 1, 1), 0.002314814814814825, 0, 0
(2, 0, 2, 0, 0, 0, 0, 2), 0.0061728395061728565, 0, 0
(2, 0, 1, 3, 0, 0, 0, 0), 0.006944444444444448, 0, 0
(2, 0, 1, 2, 1, 0, 0, 0), 0.0007716049382716064, 0, 0
(2, 0, 1, 2, 0, 1, 0, 0), 0.009259259259259278, 0, 0
(2, 0, 1, 2, 0, 0, 1, 0), 0.0007716049382716092, 0, 0
(2, 0, 1, 2, 0, 0, 0, 1), 0.0023148148148148103, 0, 0
(2, 0, 1, 1, 2, 0, 0, 0), 0.002314814814814817, 0, 0
(2, 0, 1, 1, 1, 1, 0, 0), 0.006172839506172843, 0, 0
(2, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(2, 0, 1, 1, 1, 0, 0, 1), 0.006172839506172858, 0, 0
(2, 0, 1, 1, 0, 2, 0, 0), 0.002314814814814808, 0, 0
(2, 0, 1, 1, 0, 1, 1, 0), 0.006172839506172812, 0, 0
(2, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(2, 0, 1, 1, 0, 0, 2, 0), 0.002314814814814818, 0, 0
(2, 0, 1, 1, 0, 0, 1, 1), 0.006172839506172861, 0, 0
(2, 0, 1, 1, 0, 0, 0, 2), 0.0023148148148148203, 0, 0
(2, 0, 1, 0, 3, 0, 0, 0), 0.0023148148148148143, 0, 0
(2, 0, 1, 0, 2, 1, 0, 0), 0.009259259259259255, 0, 0
(2, 0, 1, 0, 2, 0, 1, 0), 0.006944444444444451, 0, 0
(2, 0, 1, 0, 2, 0, 0, 1), 0.002314814814814803, 0, 0
(2, 0, 1, 0, 1, 2, 0, 0), 0.0007716049382716104, 0, 0
(2, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(2, 0, 1, 0, 1, 1, 0, 1), 0.00617283950617285, 0, 0
(2, 0, 1, 0, 1, 0, 2, 0), 0.006944444444444444, 0, 0
(2, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 2), 0.0007716049382716052, 0, 0
(2, 0, 1, 0, 0, 3, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 2, 1, 0), 0.0007716049382716015, 0, 0
(2, 0, 1, 0, 0, 2, 0, 1), 0.00231481481481483, 0, 0
(2, 0, 1, 0, 0, 1, 2, 0), 0.009259259259259278, 0, 0
(2, 0, 1, 0, 0, 1, 1, 1), 0.006172839506172821, 0, 0
(2, 0, 1, 0, 0, 1, 0, 2), 0.009259259259259262, 0, 0
(2, 0, 1, 0, 0, 0, 3, 0), 0.0023148148148148216, 0, 0
(2, 0, 1, 0, 0, 0, 2, 1), 0.002314814814814797, 0, 0
(2, 0, 1, 0, 0, 0, 1, 2), 0.0007716049382716029, 0, 0
(2, 0, 1, 0, 0, 0, 0, 3), 0.006944444444444469, 0, 0
(2, 0, 0, 4, 0, 0, 0, 0), 0.009259259259259266, 0, 0
(2, 0, 0, 3, 1, 0, 0, 0), 0.006944444444444448, 0, 0
(2, 0, 0, 3, 0, 1, 0, 0), 0.002314814814814818, 0, 0
(2, 0, 0, 3, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 3, 0, 0, 0, 1), 0.002314814814814803, 0, 0
(2, 0, 0, 2, 2, 0, 0, 0), 0.006172839506172838, 0, 0
(2, 0, 0, 2, 1, 1, 0, 0), 0.002314814814814811, 0, 0
(2, 0, 0, 2, 1, 0, 1, 0), 0.0007716049382716015, 0, 0
(2, 0, 0, 2, 1, 0, 0, 1), 0.00925925925925925, 0, 0
(2, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 1, 1, 0), 0.0023148148148148056, 0, 0
(2, 0, 0, 2, 0, 1, 0, 1), 0.006944444444444455, 0, 0
(2, 0, 0, 2, 0, 0, 2, 0), 0.006172839506172843, 0, 0
(2, 0, 0, 2, 0, 0, 1, 1), 0.002314814814814811, 0, 0
(2, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 1, 3, 0, 0, 0), 0.006944444444444448, 0, 0
(2, 0, 0, 1, 2, 1, 0, 0), 0.0007716049382715998, 0, 0
(2, 0, 0, 1, 2, 0, 1, 0), 0.009259259259259257, 0, 0
(2, 0, 0, 1, 2, 0, 0, 1), 0.0007716049382716023, 0, 0
(2, 0, 0, 1, 1, 2, 0, 0), 0.0023148148148148095, 0, 0
(2, 0, 0, 1, 1, 1, 1, 0), 0.006172839506172863, 0, 0
(2, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(2, 0, 0, 1, 1, 0, 2, 0), 0.0023148148148148117, 0, 0
(2, 0, 0, 1, 1, 0, 1, 1), 0.006172839506172858, 0, 0
(2, 0, 0, 1, 1, 0, 0, 2), 0.002314814814814797, 0, 0
(2, 0, 0, 1, 0, 3, 0, 0), 0.002314814814814818, 0, 0
(2, 0, 0, 1, 0, 2, 1, 0), 0.009259259259259281, 0, 0
(2, 0, 0, 1, 0, 2, 0, 1), 0.0069444444444444345, 0, 0
(2, 0, 0, 1, 0, 1, 2, 0), 0.0007716049382716037, 0, 0
(2, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 2), 0.006944444444444448, 0, 0
(2, 0, 0, 1, 0, 0, 3, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 2, 1), 0.0007716049382716029, 0, 0
(2, 0, 0, 1, 0, 0, 1, 2), 0.009259259259259255, 0, 0
(2, 0, 0, 1, 0, 0, 0, 3), 0.002314814814814805, 0, 0
(2, 0, 0, 0, 4, 0, 0, 0), 0.009259259259259266, 0, 0
(2, 0, 0, 0, 3, 1, 0, 0), 0.006944444444444472, 0, 0
(2, 0, 0, 0, 3, 0, 1, 0), 0.002314814814814814, 0, 0
(2, 0, 0, 0, 3, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 2, 2, 0, 0), 0.006172839506172874, 0, 0
(2, 0, 0, 0, 2, 1, 1, 0), 0.0023148148148148156, 0, 0
(2, 0, 0, 0, 2, 1, 0, 1), 0.0007716049382716084, 0, 0
(2, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 1, 1), 0.0023148148148148303, 0, 0
(2, 0, 0, 0, 2, 0, 0, 2), 0.006172839506172843, 0, 0
(2, 0, 0, 0, 1, 3, 0, 0), 0.006944444444444472, 0, 0
(2, 0, 0, 0, 1, 2, 1, 0), 0.0007716049382716064, 0, 0
(2, 0, 0, 0, 1, 2, 0, 1), 0.00925925925925926, 0, 0
(2, 0, 0, 0, 1, 1, 2, 0), 0.002314814814814821, 0, 0
(2, 0, 0, 0, 1, 1, 1, 1), 0.0061728395061728105, 0, 0
(2, 0, 0, 0, 1, 1, 0, 2), 0.0023148148148148437, 0, 0
(2, 0, 0, 0, 1, 0, 3, 0), 0.0023148148148148125, 0, 0
(2, 0, 0, 0, 1, 0, 2, 1), 0.009259259259259255, 0, 0
(2, 0, 0, 0, 1, 0, 1, 2), 0.0007716049382716029, 0, 0
(2, 0, 0, 0, 1, 0, 0, 3), 0, 0, 0
(2, 0, 0, 0, 0, 4, 0, 0), 0.009259259259259267, 0, 0
(2, 0, 0, 0, 0, 3, 1, 0), 0.006944444444444428, 0, 0
(2, 0, 0, 0, 0, 3, 0, 1), 0.0023148148148148277, 0, 0
(2, 0, 0, 0, 0, 2, 2, 0), 0.006172839506172804, 0, 0
(2, 0, 0, 0, 0, 2, 1, 1), 0.002314814814814833, 0, 0
(2, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(2, 0, 0, 0, 0, 1, 3, 0), 0.006944444444444428, 0, 0
(2, 0, 0, 0, 0, 1, 2, 1), 0.0007716049382716174, 0, 0
(2, 0, 0, 0, 0, 1, 1, 2), 0.0023148148148148125, 0, 0
(2, 0, 0, 0, 0, 1, 0, 3), 0.002314814814814828, 0, 0
(2, 0, 0, 0, 0, 0, 4, 0), 0.009259259259259267, 0, 0
(2, 0, 0, 0, 0, 0, 3, 1), 0.0069444444444444345, 0, 0
(2, 0, 0, 0, 0, 0, 2, 2), 0.006172839506172843, 0, 0
(2, 0, 0, 0, 0, 0, 1, 3), 0.006944444444444432, 0, 0
(2, 0, 0, 0, 0, 0, 0, 4), 0.009259259259259267, 0, 0
(1, 5, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 4, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 4, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 4, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 4, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 4, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 4, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 3, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 3, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 3, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 3, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 3, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 2, 3, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 2, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 2, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 2, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 1, 2, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 1, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 1, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 1, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 0, 1), 0, 0, 0
(1, 2, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 1, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 1, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 0, 1), 0, 0, 0
(1, 2, 1, 0, 0, 2, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 1, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 0, 1), 0, 0, 0
(1, 2, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 1, 1), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 2), 0, 0, 0
(1, 2, 0, 3, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 2, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 2, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 1, 2, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 1, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 1, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 0, 1), 0, 0, 0
(1, 2, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 1, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 0, 1), 0, 0, 0
(1, 2, 0, 1, 0, 0, 2, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 1, 1), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 2, 0, 0, 3, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 2, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 2, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 1, 2, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 1, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 0, 1), 0, 0, 0
(1, 2, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 1, 1), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 2), 0, 0, 0
(1, 2, 0, 0, 0, 3, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 2, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 1, 2, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 1, 1), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 2, 0, 0, 0, 0, 3, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 2, 1), 0, 0, 0
(1, 2, 0, 0, 0, 0, 1, 2), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 3), 0, 0, 0
(1, 1, 4, 0, 0, 0, 0, 0), 0.009259259259259271, 1.0000000000000004, 0
(1, 1, 3, 1, 0, 0, 0, 0), 0.006944444444444451, 1.0, 0
(1, 1, 3, 0, 1, 0, 0, 0), 0.002314814814814814, 1.0000000000000004, 0
(1, 1, 3, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 3, 0, 0, 0, 1, 0), 0.0023148148148148225, 1.0000000000000002, 0
(1, 1, 3, 0, 0, 0, 0, 1), 0.0069444444444444735, 0.9999999999999999, 0
(1, 1, 2, 2, 0, 0, 0, 0), 0.006172839506172837, 1.0000000000000004, 0
(1, 1, 2, 1, 1, 0, 0, 0), 0.0023148148148148186, 1.0000000000000004, 0
(1, 1, 2, 1, 0, 1, 0, 0), 0.0007716049382716116, 1.0000000000000002, 0
(1, 1, 2, 1, 0, 0, 1, 0), 0.009259259259259281, 0.9999999999999999, 0
(1, 1, 2, 1, 0, 0, 0, 1), 0.0007716049382715988, 1.0, 0
(1, 1, 2, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 1, 1, 0, 0), 0.0023148148148148186, 1.0, 0
(1, 1, 2, 0, 1, 0, 1, 0), 0.0069444444444444475, 1.0, 0
(1, 1, 2, 0, 1, 0, 0, 1), 0.009259259259259259, 0.9999999999999998, 0
(1, 1, 2, 0, 0, 2, 0, 0), 0.0061728395061728435, 1.0000000000000004, 0
(1, 1, 2, 0, 0, 1, 1, 0), 0.002314814814814817, 1.0, 0
(1, 1, 2, 0, 0, 1, 0, 1), 0.0007716049382716032, 1.0000000000000007, 0
(1, 1, 2, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 1, 1), 0.002314814814814825, 1.0000000000000004, 0
(1, 1, 2, 0, 0, 0, 0, 2), 0.006172839506172857, 0.9999999999999998, 0
(1, 1, 1, 3, 0, 0, 0, 0), 0.006944444444444449, 1.0000000000000004, 0
(1, 1, 1, 2, 1, 0, 0, 0), 0.0007716049382716064, 1.0, 0
(1, 1, 1, 2, 0, 1, 0, 0), 0.009259259259259281, 1.0, 0
(1, 1, 1, 2, 0, 0, 1, 0), 0.0007716049382716094, 1.0000000000000004, 0
(1, 1, 1, 2, 0, 0, 0, 1), 0.002314814814814812, 0.9999999999999999, 0
(1, 1, 1, 1, 2, 0, 0, 0), 0.0023148148148148177, 0.9999999999999999, 0
(1, 1, 1, 1, 1, 1, 0, 0), 0.0061728395061728435, 1.0000000000000004, 0
(1, 1, 1, 1, 1, 0, 1, 0), 0, 0, 0
(1, 1, 1, 1, 1, 0, 0, 1), 0.006172839506172862, 1.0, 0
(1, 1, 1, 1, 0, 2, 0, 0), 0.00231481481481481, 1.0, 0
(1, 1, 1, 1, 0, 1, 1, 0), 0.006172839506172816, 1.0000000000000002, 0
(1, 1, 1, 1, 0, 1, 0, 1), 0, 0, 0
(1, 1, 1, 1, 0, 0, 2, 0), 0.0023148148148148186, 1.0000000000000004, 0
(1, 1, 1, 1, 0, 0, 1, 1), 0.00617283950617286, 1.0000000000000002, 0
(1, 1, 1, 1, 0, 0, 0, 2), 0.0023148148148148203, 1.0000000000000004, 0
(1, 1, 1, 0, 3, 0, 0, 0), 0.0023148148148148147, 1.0, 0
(1, 1, 1, 0, 2, 1, 0, 0), 0.009259259259259255, 1.0000000000000007, 0
(1, 1, 1, 0, 2, 0, 1, 0), 0.006944444444444451, 1.0000000000000004, 0
(1, 1, 1, 0, 2, 0, 0, 1), 0.0023148148148148034, 1.0, 0
(1, 1, 1, 0, 1, 2, 0, 0), 0.0007716049382716105, 1.0000000000000004, 0
(1, 1, 1, 0, 1, 1, 1, 0), 0, 0, 0
(1, 1, 1, 0, 1, 1, 0, 1), 0.006172839506172853, 1.0, 0
(1, 1, 1, 0, 1, 0, 2, 0), 0.006944444444444444, 1.0000000000000002, 0
(1, 1, 1, 0, 1, 0, 1, 1), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 2), 0.0007716049382716053, 1.0000000000000004, 0
(1, 1, 1, 0, 0, 3, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 2, 1, 0), 0.0007716049382716015, 1.0000000000000004, 0
(1, 1, 1, 0, 0, 2, 0, 1), 0.00231481481481483, 1.0, 0
(1, 1, 1, 0, 0, 1, 2, 0), 0.009259259259259281, 0.9999999999999998, 0
(1, 1, 1, 0, 0, 1, 1, 1), 0.006172839506172822, 1.0000000000000004, 0
(1, 1, 1, 0, 0, 1, 0, 2), 0.009259259259259267, 1.0, 0
(1, 1, 1, 0, 0, 0, 3, 0), 0.0023148148148148225, 1.0000000000000004, 0
(1, 1, 1, 0, 0, 0, 2, 1), 0.002314814814814797, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 0, 1, 2), 0.0007716049382716032, 1.0000000000000004, 0
(1, 1, 1, 0, 0, 0, 0, 3), 0.00694444444444447, 1.0000000000000004, 0
(1, 1, 0, 4, 0, 0, 0, 0), 0.009259259259259271, 1.0, 0
(1, 1, 0, 3, 1, 0, 0, 0), 0.006944444444444449, 1.0, 0
(1, 1, 0, 3, 0, 1, 0, 0), 0.0023148148148148186, 1.0000000000000004, 0
(1, 1, 0, 3, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 3, 0, 0, 0, 1), 0.0023148148148148043, 1.0000000000000002, 0
(1, 1, 0, 2, 2, 0, 0, 0), 0.00617283950617284, 1.0, 0
(1, 1, 0, 2, 1, 1, 0, 0), 0.0023148148148148112, 1.0000000000000004, 0
(1, 1, 0, 2, 1, 0, 1, 0), 0.0007716049382716015, 1.0, 0
(1, 1, 0, 2, 1, 0, 0, 1), 0.009259259259259252, 1.0, 0
(1, 1, 0, 2, 0, 2, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 1, 1, 0), 0.0023148148148148064, 1.0000000000000004, 0
(1, 1, 0, 2, 0, 1, 0, 1), 0.0069444444444444605, 1.0000000000000002, 0
(1, 1, 0, 2, 0, 0, 2, 0), 0.006172839506172845, 1.0, 0
(1, 1, 0, 2, 0, 0, 1, 1), 0.002314814814814812, 1.0, 0
(1, 1, 0, 2, 0, 0, 0, 2), 0, 0, 0
(1, 1, 0, 1, 3, 0, 0, 0), 0.006944444444444449, 1.0000000000000004, 0
(1, 1, 0, 1, 2, 1, 0, 0), 0.0007716049382715999, 1.0000000000000002, 0
(1, 1, 0, 1, 2, 0, 1, 0), 0.009259259259259259, 1.0, 0
(1, 1, 0, 1, 2, 0, 0, 1), 0.0007716049382716026, 1.0000000000000004, 0
(1, 1, 0, 1, 1, 2, 0, 0), 0.00231481481481481, 1.0000000000000004, 0
(1, 1, 0, 1, 1, 1, 1, 0), 0.0061728395061728634, 1.0000000000000004, 0
(1, 1, 0, 1, 1, 1, 0, 1), 0, 0, 0
(1, 1, 0, 1, 1, 0, 2, 0), 0.002314814814814813, 0.9999999999999999, 0
(1, 1, 0, 1, 1, 0, 1, 1), 0.006172839506172862, 1.0, 0
(1, 1, 0, 1, 1, 0, 0, 2), 0.002314814814814797, 1.0, 0
(1, 1, 0, 1, 0, 3, 0, 0), 0.0023148148148148186, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 2, 1, 0), 0.009259259259259287, 0.9999999999999999, 0
(1, 1, 0, 1, 0, 2, 0, 1), 0.006944444444444438, 1.0, 0
(1, 1, 0, 1, 0, 1, 2, 0), 0.0007716049382716037, 1.0000000000000004, 0
(1, 1, 0, 1, 0, 1, 1, 1), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 2), 0.006944444444444451, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 0, 3, 0), 0, 0, 0
(1, 1, 0, 1, 0, 0, 2, 1), 0.0007716049382716029, 0.9999999999999999, 0
(1, 1, 0, 1, 0, 0, 1, 2), 0.009259259259259255, 1.0000000000000004, 0
(1, 1, 0, 1, 0, 0, 0, 3), 0.0023148148148148056, 1.0, 0
(1, 1, 0, 0, 4, 0, 0, 0), 0.009259259259259267, 1.0, 0
(1, 1, 0, 0, 3, 1, 0, 0), 0.006944444444444472, 1.0000000000000004, 0
(1, 1, 0, 0, 3, 0, 1, 0), 0.0023148148148148147, 1.0, 0
(1, 1, 0, 0, 3, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 2, 2, 0, 0), 0.006172839506172871, 1.0000000000000004, 0
(1, 1, 0, 0, 2, 1, 1, 0), 0.0023148148148148156, 1.0, 0
(1, 1, 0, 0, 2, 1, 0, 1), 0.0007716049382716084, 1.0000000000000004, 0
(1, 1, 0, 0, 2, 0, 2, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 1, 1), 0.0023148148148148307, 1.0000000000000002, 0
(1, 1, 0, 0, 2, 0, 0, 2), 0.006172839506172845, 1.0, 0
(1, 1, 0, 0, 1, 3, 0, 0), 0.006944444444444475, 1.0, 0
(1, 1, 0, 0, 1, 2, 1, 0), 0.0007716049382716064, 1.0000000000000004, 0
(1, 1, 0, 0, 1, 2, 0, 1), 0.009259259259259262, 1.0000000000000004, 0
(1, 1, 0, 0, 1, 1, 2, 0), 0.0023148148148148225, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 1, 1, 1), 0.006172839506172811, 0.9999999999999999, 0
(1, 1, 0, 0, 1, 1, 0, 2), 0.002314814814814844, 1.0, 0
(1, 1, 0, 0, 1, 0, 3, 0), 0.002314814814814814, 1.0, 0
(1, 1, 0, 0, 1, 0, 2, 1), 0.009259259259259255, 1.0000000000000004, 0
(1, 1, 0, 0, 1, 0, 1, 2), 0.0007716049382716032, 1.0000000000000004, 0
(1, 1, 0, 0, 1, 0, 0, 3), 0, 0, 0
(1, 1, 0, 0, 0, 4, 0, 0), 0.009259259259259271, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 3, 1, 0), 0.006944444444444428, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 3, 0, 1), 0.002314814814814828, 1.0, 0
(1, 1, 0, 0, 0, 2, 2, 0), 0.006172839506172808, 0.9999999999999999, 0
(1, 1, 0, 0, 0, 2, 1, 1), 0.0023148148148148338, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 2, 0, 2), 0, 0, 0
(1, 1, 0, 0, 0, 1, 3, 0), 0.006944444444444431, 1.0, 0
(1, 1, 0, 0, 0, 1, 2, 1), 0.0007716049382716177, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 1, 1, 2), 0.002314814814814813, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 1, 0, 3), 0.002314814814814829, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 0, 4, 0), 0.009259259259259271, 1.0, 0
(1, 1, 0, 0, 0, 0, 3, 1), 0.006944444444444436, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 0, 2, 2), 0.0061728395061728435, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 0, 1, 3), 0.006944444444444433, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 0, 0, 4), 0.009259259259259267, 1.0000000000000002, 0
(1, 0, 5, 0, 0, 0, 0, 0), 0.007716049382716058, 1.0000000000000004, 0
(1, 0, 4, 1, 0, 0, 0, 0), 0.0015432098765432124, 1.0, 0
(1, 0, 4, 0, 1, 0, 0, 0), 0.00154320987654321, 1.0, 0
(1, 0, 4, 0, 0, 1, 0, 0), 0.001543209876543212, 1.0000000000000004, 0
(1, 0, 4, 0, 0, 0, 1, 0), 0.001543209876543217, 1.0000000000000004, 0
(1, 0, 4, 0, 0, 0, 0, 1), 0.0015432098765432163, 1.0, 0
(1, 0, 3, 2, 0, 0, 0, 0), 0.0007716049382716052, 1.0, 0
(1, 0, 3, 1, 1, 0, 0, 0), 0.0015432098765432104, 1.0, 0
(1, 0, 3, 1, 0, 1, 0, 0), 0.0015432098765432104, 1.0000000000000004, 0
(1, 0, 3, 1, 0, 0, 1, 0), 0.001543209876543215, 0.9999999999999996, 0
(1, 0, 3, 1, 0, 0, 0, 1), 0.0061728395061728435, 1.0000000000000004, 0
(1, 0, 3, 0, 2, 0, 0, 0), 0.0007716049382716063, 1.0, 0
(1, 0, 3, 0, 1, 1, 0, 0), 0.001543209876543208, 1.0, 0
(1, 0, 3, 0, 1, 0, 1, 0), 0.0061728395061728435, 1.0000000000000004, 0
(1, 0, 3, 0, 1, 0, 0, 1), 0.0015432098765432109, 1.0000000000000004, 0
(1, 0, 3, 0, 0, 2, 0, 0), 0.0030864197530864235, 1.0000000000000004, 0
(1, 0, 3, 0, 0, 1, 1, 0), 0.0015432098765432174, 1.0000000000000004, 0
(1, 0, 3, 0, 0, 1, 0, 1), 0.0015432098765432154, 1.0, 0
(1, 0, 3, 0, 0, 0, 2, 0), 0.0007716049382716055, 1.0, 0
(1, 0, 3, 0, 0, 0, 1, 1), 0.0015432098765432163, 1.0, 0
(1, 0, 3, 0, 0, 0, 0, 2), 0.000771604938271609, 1.0, 0
(1, 0, 2, 3, 0, 0, 0, 0), 0.0007716049382716053, 1.0, 0
(1, 0, 2, 2, 1, 0, 0, 0), 0.0023148148148148177, 1.0000000000000004, 0
(1, 0, 2, 2, 0, 1, 0, 0), 0.0023148148148148103, 0.9999999999999996, 0
(1, 0, 2, 2, 0, 0, 1, 0), 0.002314814814814815, 1.0, 0
(1, 0, 2, 2, 0, 0, 0, 1), 0.0023148148148148177, 1.0000000000000004, 0
(1, 0, 2, 1, 2, 0, 0, 0), 0.0023148148148148147, 0.9999999999999996, 0
(1, 0, 2, 1, 1, 1, 0, 0), 0.004629629629629642, 1.0, 0
(1, 0, 2, 1, 1, 0, 1, 0), 0, 0, 0
(1, 0, 2, 1, 1, 0, 0, 1), 0, 0, 0
(1, 0, 2, 1, 0, 2, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 1, 1, 0), 0.004629629629629641, 1.0, 0
(1, 0, 2, 1, 0, 1, 0, 1), 0, 0, 0
(1, 0, 2, 1, 0, 0, 2, 0), 0.0023148148148148195, 1.0, 0
(1, 0, 2, 1, 0, 0, 1, 1), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 2), 0.0023148148148148195, 1.0, 0
(1, 0, 2, 0, 3, 0, 0, 0), 0.0007716049382716062, 1.0000000000000004, 0
(1, 0, 2, 0, 2, 1, 0, 0), 0.0023148148148148147, 1.0, 0
(1, 0, 2, 0, 2, 0, 1, 0), 0.002314814814814813, 1.0, 0
(1, 0, 2, 0, 2, 0, 0, 1), 0.0023148148148148147, 1.0, 0
(1, 0, 2, 0, 1, 2, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 1, 1, 0), 0, 0, 0
(1, 0, 2, 0, 1, 1, 0, 1), 0.004629629629629631, 1.0, 0
(1, 0, 2, 0, 1, 0, 2, 0), 0.002314814814814824, 1.0, 0
(1, 0, 2, 0, 1, 0, 1, 1), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 2), 0.0023148148148148156, 1.0000000000000004, 0
(1, 0, 2, 0, 0, 3, 0, 0), 0.0030864197530864235, 1.0000000000000004, 0
(1, 0, 2, 0, 0, 2, 1, 0), 0, 0, 0
(1, 0, 2, 0, 0, 2, 0, 1), 0, 0, 0
(1, 0, 2, 0, 0, 1, 2, 0), 0.0023148148148148195, 1.0, 0
(1, 0, 2, 0, 0, 1, 1, 1), 0.004629629629629621, 1.0000000000000004, 0
(1, 0, 2, 0, 0, 1, 0, 2), 0.002314814814814824, 1.0, 0
(1, 0, 2, 0, 0, 0, 3, 0), 0.0007716049382716064, 1.0, 0
(1, 0, 2, 0, 0, 0, 2, 1), 0.0023148148148148186, 1.0, 0
(1, 0, 2, 0, 0, 0, 1, 2), 0.0023148148148148195, 1.0, 0
(1, 0, 2, 0, 0, 0, 0, 3), 0.0007716049382716093, 1.0, 0
(1, 0, 1, 4, 0, 0, 0, 0), 0.001543209876543211, 1.0, 0
(1, 0, 1, 3, 1, 0, 0, 0), 0.006172839506172847, 1.0, 0
(1, 0, 1, 3, 0, 1, 0, 0), 0.0015432098765432174, 1.0000000000000004, 0
(1, 0, 1, 3, 0, 0, 1, 0), 0.0015432098765432109, 1.0000000000000004, 0
(1, 0, 1, 3, 0, 0, 0, 1), 0.0015432098765432124, 1.0, 0
(1, 0, 1, 2, 2, 0, 0, 0), 0.0023148148148148156, 1.0000000000000004, 0
(1, 0, 1, 2, 1, 1, 0, 0), 0, 0, 0
(1, 0, 1, 2, 1, 0, 1, 0), 0, 0, 0
(1, 0, 1, 2, 1, 0, 0, 1), 0, 0, 0
(1, 0, 1, 2, 0, 2, 0, 0), 0.002314814814814823, 1.0, 0
(1, 0, 1, 2, 0, 1, 1, 0), 0.004629629629629635, 1.0, 0
(1, 0, 1, 2, 0, 1, 0, 1), 0, 0, 0
(1, 0, 1, 2, 0, 0, 2, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 1, 1), 0.004629629629629636, 1.0, 0
(1, 0, 1, 2, 0, 0, 0, 2), 0.002314814814814812, 1.0, 0
(1, 0, 1, 1, 3, 0, 0, 0), 0.0015432098765432109, 1.0000000000000004, 0
(1, 0, 1, 1, 2, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 2, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 2, 0, 0, 1), 0.004629629629629638, 1.0000000000000004, 0
(1, 0, 1, 1, 1, 2, 0, 0), 0.004629629629629633, 1.0, 0
(1, 0, 1, 1, 1, 1, 1, 0), 0, 0, 0
(1, 0, 1, 1, 1, 1, 0, 1), 0, 0, 0
(1, 0, 1, 1, 1, 0, 2, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 1, 1), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 2), 0.004629629629629636, 1.0, 0
(1, 0, 1, 1, 0, 3, 0, 0), 0.0015432098765432085, 0.9999999999999996, 0
(1, 0, 1, 1, 0, 2, 1, 0), 0.004629629629629621, 1.0000000000000004, 0
(1, 0, 1, 1, 0, 2, 0, 1), 0, 0, 0
(1, 0, 1, 1, 0, 1, 2, 0), 0.004629629629629624, 1.0, 0
(1, 0, 1, 1, 0, 1, 1, 1), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 2), 0, 0, 0
(1, 0, 1, 1, 0, 0, 3, 0), 0.0015432098765432133, 1.0, 0
(1, 0, 1, 1, 0, 0, 2, 1), 0.004629629629629637, 1.0, 0
(1, 0, 1, 1, 0, 0, 1, 2), 0, 0, 0
(1, 0, 1, 1, 0, 0, 0, 3), 0.0015432098765432148, 1.0000000000000004, 0
(1, 0, 1, 0, 4, 0, 0, 0), 0.0015432098765432098, 1.0, 0
(1, 0, 1, 0, 3, 1, 0, 0), 0.0015432098765432104, 1.0000000000000004, 0
(1, 0, 1, 0, 3, 0, 1, 0), 0.006172839506172852, 1.0, 0
(1, 0, 1, 0, 3, 0, 0, 1), 0.001543209876543208, 1.0000000000000004, 0
(1, 0, 1, 0, 2, 2, 0, 0), 0.00231481481481481, 1.0000000000000004, 0
(1, 0, 1, 0, 2, 1, 1, 0), 0, 0, 0
(1, 0, 1, 0, 2, 1, 0, 1), 0.004629629629629641, 1.0, 0
(1, 0, 1, 0, 2, 0, 2, 0), 0.002314814814814812, 1.0, 0
(1, 0, 1, 0, 2, 0, 1, 1), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 2), 0, 0, 0
(1, 0, 1, 0, 1, 3, 0, 0), 0.0015432098765432094, 1.0000000000000004, 0
(1, 0, 1, 0, 1, 2, 1, 0), 0, 0, 0
(1, 0, 1, 0, 1, 2, 0, 1), 0.004629629629629648, 1.0000000000000004, 0
(1, 0, 1, 0, 1, 1, 2, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 1, 1), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 2), 0.0046296296296296415, 1.0, 0
(1, 0, 1, 0, 1, 0, 3, 0), 0.006172839506172844, 1.0, 0
(1, 0, 1, 0, 1, 0, 2, 1), 0, 0, 0
(1, 0, 1, 0, 1, 0, 1, 2), 0, 0, 0
(1, 0, 1, 0, 1, 0, 0, 3), 0.001543209876543211, 1.0, 0
(1, 0, 1, 0, 0, 4, 0, 0), 0.0015432098765432128, 1.0, 0
(1, 0, 1, 0, 0, 3, 1, 0), 0.0015432098765432163, 1.0, 0
(1, 0, 1, 0, 0, 3, 0, 1), 0.0015432098765432163, 1.0, 0
(1, 0, 1, 0, 0, 2, 2, 0), 0.0023148148148148234, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 2, 1, 1), 0.004629629629629634, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 2, 0, 2), 0.002314814814814808, 1.0, 0
(1, 0, 1, 0, 0, 1, 3, 0), 0.0015432098765432148, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 1, 2, 1), 0, 0, 0
(1, 0, 1, 0, 0, 1, 1, 2), 0, 0, 0
(1, 0, 1, 0, 0, 1, 0, 3), 0.0015432098765432018, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 0, 4, 0), 0.0015432098765432167, 1.0, 0
(1, 0, 1, 0, 0, 0, 3, 1), 0.001543209876543213, 1.0, 0
(1, 0, 1, 0, 0, 0, 2, 2), 0.002314814814814813, 1.0, 0
(1, 0, 1, 0, 0, 0, 1, 3), 0.006172839506172846, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 0, 0, 4), 0.0015432098765432163, 1.0, 0
(1, 0, 0, 5, 0, 0, 0, 0), 0.007716049382716057, 1.0, 0
(1, 0, 0, 4, 1, 0, 0, 0), 0.001543209876543211, 1.0, 0
(1, 0, 0, 4, 0, 1, 0, 0), 0.0015432098765432185, 1.0000000000000004, 0
(1, 0, 0, 4, 0, 0, 1, 0), 0.001543209876543212, 1.0000000000000004, 0
(1, 0, 0, 4, 0, 0, 0, 1), 0.0015432098765432133, 1.0, 0
(1, 0, 0, 3, 2, 0, 0, 0), 0.0007716049382716053, 1.0000000000000004, 0
(1, 0, 0, 3, 1, 1, 0, 0), 0.0015432098765432156, 1.0, 0
(1, 0, 0, 3, 1, 0, 1, 0), 0.0015432098765432148, 1.0000000000000004, 0
(1, 0, 0, 3, 1, 0, 0, 1), 0.0015432098765432154, 1.0, 0
(1, 0, 0, 3, 0, 2, 0, 0), 0.0007716049382716055, 1.0, 0
(1, 0, 0, 3, 0, 1, 1, 0), 0.001543209876543212, 1.0000000000000004, 0
(1, 0, 0, 3, 0, 1, 0, 1), 0.006172839506172842, 1.0000000000000004, 0
(1, 0, 0, 3, 0, 0, 2, 0), 0.003086419753086422, 1.0, 0
(1, 0, 0, 3, 0, 0, 1, 1), 0.00154320987654321, 1.0, 0
(1, 0, 0, 3, 0, 0, 0, 2), 0.0007716049382716052, 1.0, 0
(1, 0, 0, 2, 3, 0, 0, 0), 0.0007716049382716051, 1.0000000000000004, 0
(1, 0, 0, 2, 2, 1, 0, 0), 0.0023148148148148164, 1.0, 0
(1, 0, 0, 2, 2, 0, 1, 0), 0.0023148148148148186, 1.0000000000000004, 0
(1, 0, 0, 2, 2, 0, 0, 1), 0.0023148148148148143, 1.0, 0
(1, 0, 0, 2, 1, 2, 0, 0), 0.002314814814814814, 1.0000000000000004, 0
(1, 0, 0, 2, 1, 1, 1, 0), 0.004629629629629628, 1.0, 0
(1, 0, 0, 2, 1, 1, 0, 1), 0, 0, 0
(1, 0, 0, 2, 1, 0, 2, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 1, 1), 0.004629629629629633, 1.0, 0
(1, 0, 0, 2, 1, 0, 0, 2), 0.002314814814814819, 1.0, 0
(1, 0, 0, 2, 0, 3, 0, 0), 0.0007716049382716055, 1.0, 0
(1, 0, 0, 2, 0, 2, 1, 0), 0.002314814814814823, 1.0, 0
(1, 0, 0, 2, 0, 2, 0, 1), 0.0023148148148148277, 1.0, 0
(1, 0, 0, 2, 0, 1, 2, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 1, 1), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 2), 0.0023148148148148195, 1.0, 0
(1, 0, 0, 2, 0, 0, 3, 0), 0.0030864197530864235, 1.0000000000000004, 0
(1, 0, 0, 2, 0, 0, 2, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 2), 0.002314814814814818, 1.0, 0
(1, 0, 0, 2, 0, 0, 0, 3), 0.0007716049382716055, 1.0, 0
(1, 0, 0, 1, 4, 0, 0, 0), 0.001543209876543212, 1.0000000000000004, 0
(1, 0, 0, 1, 3, 1, 0, 0), 0.006172839506172843, 1.0, 0
(1, 0, 0, 1, 3, 0, 1, 0), 0.0015432098765432104, 1.0, 0
(1, 0, 0, 1, 3, 0, 0, 1), 0.0015432098765432115, 1.0000000000000004, 0
(1, 0, 0, 1, 2, 2, 0, 0), 0.002314814814814819, 1.0, 0
(1, 0, 0, 1, 2, 1, 1, 0), 0, 0, 0
(1, 0, 0, 1, 2, 1, 0, 1), 0, 0, 0
(1, 0, 0, 1, 2, 0, 2, 0), 0.0023148148148148147, 1.0, 0
(1, 0, 0, 1, 2, 0, 1, 1), 0.004629629629629636, 1.0, 0
(1, 0, 0, 1, 2, 0, 0, 2), 0, 0, 0
(1, 0, 0, 1, 1, 3, 0, 0), 0.0015432098765432185, 1.0000000000000004, 0
(1, 0, 0, 1, 1, 2, 1, 0), 0, 0, 0
(1, 0, 0, 1, 1, 2, 0, 1), 0, 0, 0
(1, 0, 0, 1, 1, 1, 2, 0), 0.004629629629629636, 1.0, 0
(1, 0, 0, 1, 1, 1, 1, 1), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 2), 0, 0, 0
(1, 0, 0, 1, 1, 0, 3, 0), 0.0015432098765432109, 1.0000000000000004, 0
(1, 0, 0, 1, 1, 0, 2, 1), 0.004629629629629635, 1.0, 0
(1, 0, 0, 1, 1, 0, 1, 2), 0.004629629629629631, 1.0, 0
(1, 0, 0, 1, 1, 0, 0, 3), 0.0015432098765432087, 1.0, 0
(1, 0, 0, 1, 0, 4, 0, 0), 0.0015432098765432185, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 3, 1, 0), 0.001543209876543219, 0.9999999999999996, 0
(1, 0, 0, 1, 0, 3, 0, 1), 0.00617283950617285, 1.0, 0
(1, 0, 0, 1, 0, 2, 2, 0), 0.002314814814814819, 1.0, 0
(1, 0, 0, 1, 0, 2, 1, 1), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 2), 0.0023148148148148043, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 1, 3, 0), 0.0015432098765432156, 1.0, 0
(1, 0, 0, 1, 0, 1, 2, 1), 0, 0, 0
(1, 0, 0, 1, 0, 1, 1, 2), 0, 0, 0
(1, 0, 0, 1, 0, 1, 0, 3), 0.006172839506172854, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 0, 4, 0), 0.0015432098765432115, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 0, 3, 1), 0.0015432098765432072, 1.0, 0
(1, 0, 0, 1, 0, 0, 2, 2), 0.0023148148148148147, 1.0, 0
(1, 0, 0, 1, 0, 0, 1, 3), 0.0015432098765432154, 0.9999999999999996, 0
(1, 0, 0, 1, 0, 0, 0, 4), 0.0015432098765432133, 1.0, 0
(1, 0, 0, 0, 5, 0, 0, 0), 0.007716049382716056, 1.0, 0
(1, 0, 0, 0, 4, 1, 0, 0), 0.0015432098765432185, 1.0000000000000004, 0
(1, 0, 0, 0, 4, 0, 1, 0), 0.0015432098765432087, 1.0, 0
(1, 0, 0, 0, 4, 0, 0, 1), 0.0015432098765432117, 1.0, 0
(1, 0, 0, 0, 3, 2, 0, 0), 0.000771604938271613, 1.0000000000000004, 0
(1, 0, 0, 0, 3, 1, 1, 0), 0.0015432098765432143, 1.0, 0
(1, 0, 0, 0, 3, 1, 0, 1), 0.0015432098765432115, 1.0000000000000004, 0
(1, 0, 0, 0, 3, 0, 2, 0), 0.0007716049382716062, 1.0000000000000004, 0
(1, 0, 0, 0, 3, 0, 1, 1), 0.0015432098765432126, 1.0, 0
(1, 0, 0, 0, 3, 0, 0, 2), 0.0030864197530864235, 1.0000000000000004, 0
(1, 0, 0, 0, 2, 3, 0, 0), 0.0007716049382716132, 1.0, 0
(1, 0, 0, 0, 2, 2, 1, 0), 0.0023148148148148195, 1.0, 0
(1, 0, 0, 0, 2, 2, 0, 1), 0.002314814814814819, 1.0, 0
(1, 0, 0, 0, 2, 1, 2, 0), 0.002314814814814815, 1.0, 0
(1, 0, 0, 0, 2, 1, 1, 1), 0.004629629629629631, 1.0, 0
(1, 0, 0, 0, 2, 1, 0, 2), 0, 0, 0
(1, 0, 0, 0, 2, 0, 3, 0), 0.0007716049382716055, 1.0, 0
(1, 0, 0, 0, 2, 0, 2, 1), 0.002314814814814814, 1.0, 0
(1, 0, 0, 0, 2, 0, 1, 2), 0, 0, 0
(1, 0, 0, 0, 2, 0, 0, 3), 0.003086419753086425, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 4, 0, 0), 0.001543209876543219, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 3, 1, 0), 0.006172839506172848, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 3, 0, 1), 0.0015432098765432018, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 2, 2, 0), 0.002314814814814815, 1.0, 0
(1, 0, 0, 0, 1, 2, 1, 1), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 2), 0.0023148148148148064, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 1, 3, 0), 0.001543209876543207, 1.0, 0
(1, 0, 0, 0, 1, 1, 2, 1), 0, 0, 0
(1, 0, 0, 0, 1, 1, 1, 2), 0.004629629629629641, 1.0, 0
(1, 0, 0, 0, 1, 1, 0, 3), 0.001543209876543215, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 0, 4, 0), 0.0015432098765432091, 1.0, 0
(1, 0, 0, 0, 1, 0, 3, 1), 0.0015432098765432104, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 0, 2, 2), 0.0023148148148148195, 1.0, 0
(1, 0, 0, 0, 1, 0, 1, 3), 0.0015432098765432098, 1.0, 0
(1, 0, 0, 0, 1, 0, 0, 4), 0.001543209876543212, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 5, 0, 0), 0.007716049382716058, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 4, 1, 0), 0.001543209876543205, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 4, 0, 1), 0.0015432098765432035, 1.0, 0
(1, 0, 0, 0, 0, 3, 2, 0), 0.0007716049382715975, 1.0, 0
(1, 0, 0, 0, 0, 3, 1, 1), 0.001543209876543204, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 3, 0, 2), 0.000771604938271606, 1.0, 0
(1, 0, 0, 0, 0, 2, 3, 0), 0.0007716049382715969, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 2, 2, 1), 0.0023148148148148147, 1.0, 0
(1, 0, 0, 0, 0, 2, 1, 2), 0.0023148148148148242, 1.0, 0
(1, 0, 0, 0, 0, 2, 0, 3), 0.000771604938271606, 1.0, 0
(1, 0, 0, 0, 0, 1, 4, 0), 0.0015432098765432046, 1.0, 0
(1, 0, 0, 0, 0, 1, 3, 1), 0.00617283950617286, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 1, 2, 2), 0.0023148148148148125, 1.0, 0
(1, 0, 0, 0, 0, 1, 1, 3), 0.001543209876543205, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 1, 0, 4), 0.0015432098765432029, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 0, 5, 0), 0.007716049382716056, 1.0, 0
(1, 0, 0, 0, 0, 0, 4, 1), 0.001543209876543208, 1.0, 0
(1, 0, 0, 0, 0, 0, 3, 2), 0.0007716049382716052, 1.0, 0
(1, 0, 0, 0, 0, 0, 2, 3), 0.0007716049382716048, 1.0, 0
(1, 0, 0, 0, 0, 0, 1, 4), 0.001543209876543208, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 0, 0, 5), 0.007716049382716057, 1.0, 0
(0, 6, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 5, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 5, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 5, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 5, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 5, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 5, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 4, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 4, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 4, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 4, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 4, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 3, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 1, 2, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 1, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 1, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 1, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 0, 1), 0, 0, 0
(0, 3, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 1, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 1, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 0, 1), 0, 0, 0
(0, 3, 1, 0, 0, 2, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 1, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 0, 1), 0, 0, 0
(0, 3, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 1, 1), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 2), 0, 0, 0
(0, 3, 0, 3, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 2, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 2, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 1, 2, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 1, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 1, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 0, 1), 0, 0, 0
(0, 3, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 1, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 0, 1), 0, 0, 0
(0, 3, 0, 1, 0, 0, 2, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 1, 1), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 3, 0, 0, 3, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 2, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 2, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 1, 2, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 1, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 0, 1), 0, 0, 0
(0, 3, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 1, 1), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 2), 0, 0, 0
(0, 3, 0, 0, 0, 3, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 2, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 1, 2, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 1, 1), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 3, 0, 0, 0, 0, 3, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 2, 1), 0, 0, 0
(0, 3, 0, 0, 0, 0, 1, 2), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 3), 0, 0, 0
(0, 2, 4, 0, 0, 0, 0, 0), 0.009259259259259267, 0, 0
(0, 2, 3, 1, 0, 0, 0, 0), 0.006944444444444448, 0, 0
(0, 2, 3, 0, 1, 0, 0, 0), 0.002314814814814813, 0, 0
(0, 2, 3, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 3, 0, 0, 0, 1, 0), 0.0023148148148148225, 0, 0
(0, 2, 3, 0, 0, 0, 0, 1), 0.006944444444444469, 0, 0
(0, 2, 2, 2, 0, 0, 0, 0), 0.0061728395061728366, 0, 0
(0, 2, 2, 1, 1, 0, 0, 0), 0.002314814814814818, 0, 0
(0, 2, 2, 1, 0, 1, 0, 0), 0.0007716049382716114, 0, 0
(0, 2, 2, 1, 0, 0, 1, 0), 0.009259259259259278, 0, 0
(0, 2, 2, 1, 0, 0, 0, 1), 0.0007716049382715987, 0, 0
(0, 2, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 1, 1, 0, 0), 0.002314814814814818, 0, 0
(0, 2, 2, 0, 1, 0, 1, 0), 0.006944444444444444, 0, 0
(0, 2, 2, 0, 1, 0, 0, 1), 0.009259259259259255, 0, 0
(0, 2, 2, 0, 0, 2, 0, 0), 0.006172839506172843, 0, 0
(0, 2, 2, 0, 0, 1, 1, 0), 0.0023148148148148164, 0, 0
(0, 2, 2, 0, 0, 1, 0, 1), 0.0007716049382716032, 0, 0
(0, 2, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 1, 1), 0.002314814814814825, 0, 0
(0, 2, 2, 0, 0, 0, 0, 2), 0.0061728395061728565, 0, 0
(0, 2, 1, 3, 0, 0, 0, 0), 0.006944444444444448, 0, 0
(0, 2, 1, 2, 1, 0, 0, 0), 0.0007716049382716064, 0, 0
(0, 2, 1, 2, 0, 1, 0, 0), 0.009259259259259278, 0, 0
(0, 2, 1, 2, 0, 0, 1, 0), 0.0007716049382716092, 0, 0
(0, 2, 1, 2, 0, 0, 0, 1), 0.0023148148148148103, 0, 0
(0, 2, 1, 1, 2, 0, 0, 0), 0.002314814814814817, 0, 0
(0, 2, 1, 1, 1, 1, 0, 0), 0.006172839506172843, 0, 0
(0, 2, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 2, 1, 1, 1, 0, 0, 1), 0.006172839506172858, 0, 0
(0, 2, 1, 1, 0, 2, 0, 0), 0.002314814814814808, 0, 0
(0, 2, 1, 1, 0, 1, 1, 0), 0.006172839506172812, 0, 0
(0, 2, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 2, 1, 1, 0, 0, 2, 0), 0.002314814814814818, 0, 0
(0, 2, 1, 1, 0, 0, 1, 1), 0.006172839506172861, 0, 0
(0, 2, 1, 1, 0, 0, 0, 2), 0.0023148148148148203, 0, 0
(0, 2, 1, 0, 3, 0, 0, 0), 0.0023148148148148143, 0, 0
(0, 2, 1, 0, 2, 1, 0, 0), 0.009259259259259255, 0, 0
(0, 2, 1, 0, 2, 0, 1, 0), 0.006944444444444451, 0, 0
(0, 2, 1, 0, 2, 0, 0, 1), 0.002314814814814803, 0, 0
(0, 2, 1, 0, 1, 2, 0, 0), 0.0007716049382716104, 0, 0
(0, 2, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 2, 1, 0, 1, 1, 0, 1), 0.00617283950617285, 0, 0
(0, 2, 1, 0, 1, 0, 2, 0), 0.006944444444444444, 0, 0
(0, 2, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 2), 0.0007716049382716052, 0, 0
(0, 2, 1, 0, 0, 3, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 2, 1, 0), 0.0007716049382716015, 0, 0
(0, 2, 1, 0, 0, 2, 0, 1), 0.00231481481481483, 0, 0
(0, 2, 1, 0, 0, 1, 2, 0), 0.009259259259259278, 0, 0
(0, 2, 1, 0, 0, 1, 1, 1), 0.006172839506172821, 0, 0
(0, 2, 1, 0, 0, 1, 0, 2), 0.009259259259259262, 0, 0
(0, 2, 1, 0, 0, 0, 3, 0), 0.0023148148148148216, 0, 0
(0, 2, 1, 0, 0, 0, 2, 1), 0.002314814814814797, 0, 0
(0, 2, 1, 0, 0, 0, 1, 2), 0.0007716049382716029, 0, 0
(0, 2, 1, 0, 0, 0, 0, 3), 0.006944444444444469, 0, 0
(0, 2, 0, 4, 0, 0, 0, 0), 0.009259259259259266, 0, 0
(0, 2, 0, 3, 1, 0, 0, 0), 0.006944444444444448, 0, 0
(0, 2, 0, 3, 0, 1, 0, 0), 0.002314814814814818, 0, 0
(0, 2, 0, 3, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 3, 0, 0, 0, 1), 0.002314814814814803, 0, 0
(0, 2, 0, 2, 2, 0, 0, 0), 0.006172839506172838, 0, 0
(0, 2, 0, 2, 1, 1, 0, 0), 0.002314814814814811, 0, 0
(0, 2, 0, 2, 1, 0, 1, 0), 0.0007716049382716015, 0, 0
(0, 2, 0, 2, 1, 0, 0, 1), 0.00925925925925925, 0, 0
(0, 2, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 1, 1, 0), 0.0023148148148148056, 0, 0
(0, 2, 0, 2, 0, 1, 0, 1), 0.006944444444444455, 0, 0
(0, 2, 0, 2, 0, 0, 2, 0), 0.006172839506172843, 0, 0
(0, 2, 0, 2, 0, 0, 1, 1), 0.002314814814814811, 0, 0
(0, 2, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 1, 3, 0, 0, 0), 0.006944444444444448, 0, 0
(0, 2, 0, 1, 2, 1, 0, 0), 0.0007716049382715998, 0, 0
(0, 2, 0, 1, 2, 0, 1, 0), 0.009259259259259257, 0, 0
(0, 2, 0, 1, 2, 0, 0, 1), 0.0007716049382716023, 0, 0
(0, 2, 0, 1, 1, 2, 0, 0), 0.0023148148148148095, 0, 0
(0, 2, 0, 1, 1, 1, 1, 0), 0.006172839506172863, 0, 0
(0, 2, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 2, 0, 1, 1, 0, 2, 0), 0.0023148148148148117, 0, 0
(0, 2, 0, 1, 1, 0, 1, 1), 0.006172839506172858, 0, 0
(0, 2, 0, 1, 1, 0, 0, 2), 0.002314814814814797, 0, 0
(0, 2, 0, 1, 0, 3, 0, 0), 0.002314814814814818, 0, 0
(0, 2, 0, 1, 0, 2, 1, 0), 0.009259259259259281, 0, 0
(0, 2, 0, 1, 0, 2, 0, 1), 0.0069444444444444345, 0, 0
(0, 2, 0, 1, 0, 1, 2, 0), 0.0007716049382716037, 0, 0
(0, 2, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 2), 0.006944444444444448, 0, 0
(0, 2, 0, 1, 0, 0, 3, 0), 0, 0, 0
(0, 2, 0, 1, 0, 0, 2, 1), 0.0007716049382716029, 0, 0
(0, 2, 0, 1, 0, 0, 1, 2), 0.009259259259259255, 0, 0
(0, 2, 0, 1, 0, 0, 0, 3), 0.002314814814814805, 0, 0
(0, 2, 0, 0, 4, 0, 0, 0), 0.009259259259259266, 0, 0
(0, 2, 0, 0, 3, 1, 0, 0), 0.006944444444444472, 0, 0
(0, 2, 0, 0, 3, 0, 1, 0), 0.002314814814814814, 0, 0
(0, 2, 0, 0, 3, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 2, 2, 0, 0), 0.006172839506172874, 0, 0
(0, 2, 0, 0, 2, 1, 1, 0), 0.0023148148148148156, 0, 0
(0, 2, 0, 0, 2, 1, 0, 1), 0.0007716049382716084, 0, 0
(0, 2, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 1, 1), 0.0023148148148148303, 0, 0
(0, 2, 0, 0, 2, 0, 0, 2), 0.006172839506172843, 0, 0
(0, 2, 0, 0, 1, 3, 0, 0), 0.006944444444444472, 0, 0
(0, 2, 0, 0, 1, 2, 1, 0), 0.0007716049382716064, 0, 0
(0, 2, 0, 0, 1, 2, 0, 1), 0.00925925925925926, 0, 0
(0, 2, 0, 0, 1, 1, 2, 0), 0.002314814814814821, 0, 0
(0, 2, 0, 0, 1, 1, 1, 1), 0.0061728395061728105, 0, 0
(0, 2, 0, 0, 1, 1, 0, 2), 0.0023148148148148437, 0, 0
(0, 2, 0, 0, 1, 0, 3, 0), 0.0023148148148148125, 0, 0
(0, 2, 0, 0, 1, 0, 2, 1), 0.009259259259259255, 0, 0
(0, 2, 0, 0, 1, 0, 1, 2), 0.0007716049382716029, 0, 0
(0, 2, 0, 0, 1, 0, 0, 3), 0, 0, 0
(0, 2, 0, 0, 0, 4, 0, 0), 0.009259259259259267, 0, 0
(0, 2, 0, 0, 0, 3, 1, 0), 0.006944444444444428, 0, 0
(0, 2, 0, 0, 0, 3, 0, 1), 0.0023148148148148277, 0, 0
(0, 2, 0, 0, 0, 2, 2, 0), 0.006172839506172804, 0, 0
(0, 2, 0, 0, 0, 2, 1, 1), 0.002314814814814833, 0, 0
(0, 2, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 2, 0, 0, 0, 1, 3, 0), 0.006944444444444428, 0, 0
(0, 2, 0, 0, 0, 1, 2, 1), 0.0007716049382716174, 0, 0
(0, 2, 0, 0, 0, 1, 1, 2), 0.0023148148148148125, 0, 0
(0, 2, 0, 0, 0, 1, 0, 3), 0.002314814814814828, 0, 0
(0, 2, 0, 0, 0, 0, 4, 0), 0.009259259259259267, 0, 0
(0, 2, 0, 0, 0, 0, 3, 1), 0.0069444444444444345, 0, 0
(0, 2, 0, 0, 0, 0, 2, 2), 0.006172839506172843, 0, 0
(0, 2, 0, 0, 0, 0, 1, 3), 0.006944444444444432, 0, 0
(0, 2, 0, 0, 0, 0, 0, 4), 0.009259259259259267, 0, 0
(0, 1, 5, 0, 0, 0, 0, 0), 0.007716049382716058, 1.0000000000000004, 0
(0, 1, 4, 1, 0, 0, 0, 0), 0.0015432098765432104, 1.0000000000000002, 0
(0, 1, 4, 0, 1, 0, 0, 0), 0.0015432098765432117, 1.0, 0
(0, 1, 4, 0, 0, 1, 0, 0), 0.001543209876543212, 1.0000000000000004, 0
(0, 1, 4, 0, 0, 0, 1, 0), 0.001543209876543212, 1.0, 0
(0, 1, 4, 0, 0, 0, 0, 1), 0.0015432098765432213, 1.0000000000000002, 0
(0, 1, 3, 2, 0, 0, 0, 0), 0.0007716049382716049, 1.0, 0
(0, 1, 3, 1, 1, 0, 0, 0), 0.001543209876543211, 1.0, 0
(0, 1, 3, 1, 0, 1, 0, 0), 0.0015432098765432135, 1.0000000000000002, 0
(0, 1, 3, 1, 0, 0, 1, 0), 0.0015432098765432137, 1.0000000000000002, 0
(0, 1, 3, 1, 0, 0, 0, 1), 0.00617283950617284, 1.0, 0
(0, 1, 3, 0, 2, 0, 0, 0), 0.000771604938271606, 0.9999999999999993, 0
(0, 1, 3, 0, 1, 1, 0, 0), 0.0015432098765432109, 1.0, 0
(0, 1, 3, 0, 1, 0, 1, 0), 0.006172839506172848, 1.0000000000000004, 0
(0, 1, 3, 0, 1, 0, 0, 1), 0.001543209876543211, 0.9999999999999998, 0
(0, 1, 3, 0, 0, 2, 0, 0), 0.0030864197530864235, 1.0000000000000004, 0
(0, 1, 3, 0, 0, 1, 1, 0), 0.001543209876543212, 1.0000000000000002, 0
(0, 1, 3, 0, 0, 1, 0, 1), 0.0015432098765432187, 0.9999999999999998, 0
(0, 1, 3, 0, 0, 0, 2, 0), 0.0007716049382716055, 0.9999999999999999, 0
(0, 1, 3, 0, 0, 0, 1, 1), 0.0015432098765432172, 1.0, 0
(0, 1, 3, 0, 0, 0, 0, 2), 0.0007716049382716059, 1.0, 0
(0, 1, 2, 3, 0, 0, 0, 0), 0.0007716049382716049, 1.0, 0
(0, 1, 2, 2, 1, 0, 0, 0), 0.0023148148148148164, 1.0, 0
(0, 1, 2, 2, 0, 1, 0, 0), 0.0023148148148148173, 1.0, 0
(0, 1, 2, 2, 0, 0, 1, 0), 0.0023148148148148156, 1.0000000000000004, 0
(0, 1, 2, 2, 0, 0, 0, 1), 0.0023148148148148156, 1.0, 0
(0, 1, 2, 1, 2, 0, 0, 0), 0.002314814814814819, 0.9999999999999998, 0
(0, 1, 2, 1, 1, 1, 0, 0), 0.004629629629629635, 1.0, 0
(0, 1, 2, 1, 1, 0, 1, 0), 0, 0, 0
(0, 1, 2, 1, 1, 0, 0, 1), 0, 0, 0
(0, 1, 2, 1, 0, 2, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 1, 1, 0), 0.004629629629629635, 0.9999999999999998, 0
(0, 1, 2, 1, 0, 1, 0, 1), 0, 0, 0
(0, 1, 2, 1, 0, 0, 2, 0), 0.0023148148148148195, 1.0, 0
(0, 1, 2, 1, 0, 0, 1, 1), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 2), 0.0023148148148148325, 1.0000000000000002, 0
(0, 1, 2, 0, 3, 0, 0, 0), 0.0007716049382716059, 1.0000000000000004, 0
(0, 1, 2, 0, 2, 1, 0, 0), 0.0023148148148148164, 0.9999999999999998, 0
(0, 1, 2, 0, 2, 0, 1, 0), 0.002314814814814817, 1.0, 0
(0, 1, 2, 0, 2, 0, 0, 1), 0.002314814814814815, 1.0, 0
(0, 1, 2, 0, 1, 2, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 1, 1, 0), 0, 0, 0
(0, 1, 2, 0, 1, 1, 0, 1), 0.004629629629629636, 0.9999999999999997, 0
(0, 1, 2, 0, 1, 0, 2, 0), 0.0023148148148148177, 0.9999999999999998, 0
(0, 1, 2, 0, 1, 0, 1, 1), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 2), 0.0023148148148148195, 1.0, 0
(0, 1, 2, 0, 0, 3, 0, 0), 0.0030864197530864235, 1.0000000000000004, 0
(0, 1, 2, 0, 0, 2, 1, 0), 0, 0, 0
(0, 1, 2, 0, 0, 2, 0, 1), 0, 0, 0
(0, 1, 2, 0, 0, 1, 2, 0), 0.00231481481481482, 1.0, 0
(0, 1, 2, 0, 0, 1, 1, 1), 0.0046296296296296224, 1.0, 0
(0, 1, 2, 0, 0, 1, 0, 2), 0.0023148148148148173, 1.0000000000000002, 0
(0, 1, 2, 0, 0, 0, 3, 0), 0.0007716049382716058, 0.9999999999999996, 0
(0, 1, 2, 0, 0, 0, 2, 1), 0.0023148148148148112, 1.0, 0
(0, 1, 2, 0, 0, 0, 1, 2), 0.0023148148148148325, 1.0, 0
(0, 1, 2, 0, 0, 0, 0, 3), 0.0007716049382716063, 1.0, 0
(0, 1, 1, 4, 0, 0, 0, 0), 0.001543209876543212, 1.0, 0
(0, 1, 1, 3, 1, 0, 0, 0), 0.00617283950617285, 1.0000000000000002, 0
(0, 1, 1, 3, 0, 1, 0, 0), 0.0015432098765432133, 1.0, 0
(0, 1, 1, 3, 0, 0, 1, 0), 0.0015432098765432115, 0.9999999999999998, 0
(0, 1, 1, 3, 0, 0, 0, 1), 0.0015432098765432059, 0.9999999999999998, 0
(0, 1, 1, 2, 2, 0, 0, 0), 0.002314814814814817, 1.0, 0
(0, 1, 1, 2, 1, 1, 0, 0), 0, 0, 0
(0, 1, 1, 2, 1, 0, 1, 0), 0, 0, 0
(0, 1, 1, 2, 1, 0, 0, 1), 0, 0, 0
(0, 1, 1, 2, 0, 2, 0, 0), 0.002314814814814817, 1.0, 0
(0, 1, 1, 2, 0, 1, 1, 0), 0.004629629629629634, 1.0000000000000004, 0
(0, 1, 1, 2, 0, 1, 0, 1), 0, 0, 0
(0, 1, 1, 2, 0, 0, 2, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 1, 1), 0.004629629629629651, 1.0000000000000002, 0
(0, 1, 1, 2, 0, 0, 0, 2), 0.0023148148148148043, 1.0000000000000004, 0
(0, 1, 1, 1, 3, 0, 0, 0), 0.0015432098765432113, 1.0, 0
(0, 1, 1, 1, 2, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 2, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 2, 0, 0, 1), 0.004629629629629633, 1.0, 0
(0, 1, 1, 1, 1, 2, 0, 0), 0.004629629629629629, 1.0, 0
(0, 1, 1, 1, 1, 1, 1, 0), 0, 0, 0
(0, 1, 1, 1, 1, 1, 0, 1), 0, 0, 0
(0, 1, 1, 1, 1, 0, 2, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 1, 1), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 2), 0.004629629629629635, 0.9999999999999999, 0
(0, 1, 1, 1, 0, 3, 0, 0), 0.0015432098765432046, 0.9999999999999998, 0
(0, 1, 1, 1, 0, 2, 1, 0), 0.004629629629629635, 0.9999999999999999, 0
(0, 1, 1, 1, 0, 2, 0, 1), 0, 0, 0
(0, 1, 1, 1, 0, 1, 2, 0), 0.004629629629629633, 1.0, 0
(0, 1, 1, 1, 0, 1, 1, 1), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 2), 0, 0, 0
(0, 1, 1, 1, 0, 0, 3, 0), 0.0015432098765432083, 1.0000000000000002, 0
(0, 1, 1, 1, 0, 0, 2, 1), 0.0046296296296296485, 0.9999999999999996, 0
(0, 1, 1, 1, 0, 0, 1, 2), 0, 0, 0
(0, 1, 1, 1, 0, 0, 0, 3), 0.001543209876543211, 1.0, 0
(0, 1, 1, 0, 4, 0, 0, 0), 0.0015432098765432115, 1.0000000000000002, 0
(0, 1, 1, 0, 3, 1, 0, 0), 0.001543209876543211, 1.0, 0
(0, 1, 1, 0, 3, 0, 1, 0), 0.006172839506172848, 1.0000000000000004, 0
(0, 1, 1, 0, 3, 0, 0, 1), 0.0015432098765432091, 0.9999999999999999, 0
(0, 1, 1, 0, 2, 2, 0, 0), 0.0023148148148148164, 1.0, 0
(0, 1, 1, 0, 2, 1, 1, 0), 0, 0, 0
(0, 1, 1, 0, 2, 1, 0, 1), 0.004629629629629636, 1.0, 0
(0, 1, 1, 0, 2, 0, 2, 0), 0.0023148148148148173, 1.0, 0
(0, 1, 1, 0, 2, 0, 1, 1), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 2), 0, 0, 0
(0, 1, 1, 0, 1, 3, 0, 0), 0.001543209876543222, 1.0, 0
(0, 1, 1, 0, 1, 2, 1, 0), 0, 0, 0
(0, 1, 1, 0, 1, 2, 0, 1), 0.004629629629629634, 1.0000000000000004, 0
(0, 1, 1, 0, 1, 1, 2, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 1, 1), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 2), 0.004629629629629631, 1.0, 0
(0, 1, 1, 0, 1, 0, 3, 0), 0.006172839506172848, 0.9999999999999999, 0
(0, 1, 1, 0, 1, 0, 2, 1), 0, 0, 0
(0, 1, 1, 0, 1, 0, 1, 2), 0, 0, 0
(0, 1, 1, 0, 1, 0, 0, 3), 0.0015432098765432278, 1.0000000000000004, 0
(0, 1, 1, 0, 0, 4, 0, 0), 0.0015432098765432128, 1.0, 0
(0, 1, 1, 0, 0, 3, 1, 0), 0.001543209876543201, 1.0000000000000002, 0
(0, 1, 1, 0, 0, 3, 0, 1), 0.0015432098765432302, 1.0, 0
(0, 1, 1, 0, 0, 2, 2, 0), 0.002314814814814817, 1.0, 0
(0, 1, 1, 0, 0, 2, 1, 1), 0.004629629629629623, 1.0, 0
(0, 1, 1, 0, 0, 2, 0, 2), 0.0023148148148148195, 1.0, 0
(0, 1, 1, 0, 0, 1, 3, 0), 0.0015432098765432143, 1.0, 0
(0, 1, 1, 0, 0, 1, 2, 1), 0, 0, 0
(0, 1, 1, 0, 0, 1, 1, 2), 0, 0, 0
(0, 1, 1, 0, 0, 1, 0, 3), 0.0015432098765432126, 1.0, 0
(0, 1, 1, 0, 0, 0, 4, 0), 0.0015432098765432128, 0.9999999999999998, 0
(0, 1, 1, 0, 0, 0, 3, 1), 0.0015432098765432098, 1.0, 0
(0, 1, 1, 0, 0, 0, 2, 2), 0.0023148148148148064, 1.0000000000000004, 0
(0, 1, 1, 0, 0, 0, 1, 3), 0.006172839506172844, 0.9999999999999998, 0
(0, 1, 1, 0, 0, 0, 0, 4), 0.0015432098765432208, 1.0, 0
(0, 1, 0, 5, 0, 0, 0, 0), 0.007716049382716058, 1.0000000000000002, 0
(0, 1, 0, 4, 1, 0, 0, 0), 0.0015432098765432107, 1.0, 0
(0, 1, 0, 4, 0, 1, 0, 0), 0.0015432098765432068, 0.9999999999999997, 0
(0, 1, 0, 4, 0, 0, 1, 0), 0.0015432098765432115, 0.9999999999999998, 0
(0, 1, 0, 4, 0, 0, 0, 1), 0.0015432098765432011, 1.0, 0
(0, 1, 0, 3, 2, 0, 0, 0), 0.0007716049382716052, 0.9999999999999999, 0
(0, 1, 0, 3, 1, 1, 0, 0), 0.001543209876543208, 0.9999999999999998, 0
(0, 1, 0, 3, 1, 0, 1, 0), 0.00154320987654321, 1.0, 0
(0, 1, 0, 3, 1, 0, 0, 1), 0.0015432098765432109, 1.0000000000000004, 0
(0, 1, 0, 3, 0, 2, 0, 0), 0.0007716049382716058, 1.0, 0
(0, 1, 0, 3, 0, 1, 1, 0), 0.001543209876543208, 1.0000000000000002, 0
(0, 1, 0, 3, 0, 1, 0, 1), 0.006172839506172867, 1.0, 0
(0, 1, 0, 3, 0, 0, 2, 0), 0.003086419753086425, 1.0000000000000002, 0
(0, 1, 0, 3, 0, 0, 1, 1), 0.0015432098765432011, 1.0000000000000004, 0
(0, 1, 0, 3, 0, 0, 0, 2), 0.0007716049382716067, 1.0, 0
(0, 1, 0, 2, 3, 0, 0, 0), 0.0007716049382716049, 1.0, 0
(0, 1, 0, 2, 2, 1, 0, 0), 0.0023148148148148147, 1.0, 0
(0, 1, 0, 2, 2, 0, 1, 0), 0.0023148148148148195, 1.0, 0
(0, 1, 0, 2, 2, 0, 0, 1), 0.0023148148148148195, 0.9999999999999998, 0
(0, 1, 0, 2, 1, 2, 0, 0), 0.0023148148148148086, 1.0, 0
(0, 1, 0, 2, 1, 1, 1, 0), 0.004629629629629643, 1.0000000000000002, 0
(0, 1, 0, 2, 1, 1, 0, 1), 0, 0, 0
(0, 1, 0, 2, 1, 0, 2, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 1, 1), 0.004629629629629631, 1.0, 0
(0, 1, 0, 2, 1, 0, 0, 2), 0.0023148148148148177, 0.9999999999999998, 0
(0, 1, 0, 2, 0, 3, 0, 0), 0.000771604938271606, 1.0, 0
(0, 1, 0, 2, 0, 2, 1, 0), 0.0023148148148148177, 1.0000000000000004, 0
(0, 1, 0, 2, 0, 2, 0, 1), 0.002314814814814809, 1.0000000000000004, 0
(0, 1, 0, 2, 0, 1, 2, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 1, 1), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 2), 0.0023148148148147995, 1.0000000000000004, 0
(0, 1, 0, 2, 0, 0, 3, 0), 0.003086419753086423, 1.0000000000000002, 0
(0, 1, 0, 2, 0, 0, 2, 1), 0, 0, 0
(0, 1, 0, 2, 0, 0, 1, 2), 0.0023148148148148164, 1.0, 0
(0, 1, 0, 2, 0, 0, 0, 3), 0.0007716049382716057, 1.0000000000000002, 0
(0, 1, 0, 1, 4, 0, 0, 0), 0.00154320987654321, 1.0, 0
(0, 1, 0, 1, 3, 1, 0, 0), 0.006172839506172846, 1.0, 0
(0, 1, 0, 1, 3, 0, 1, 0), 0.0015432098765432107, 0.9999999999999999, 0
(0, 1, 0, 1, 3, 0, 0, 1), 0.0015432098765432167, 1.0, 0
(0, 1, 0, 1, 2, 2, 0, 0), 0.002314814814814828, 1.0, 0
(0, 1, 0, 1, 2, 1, 1, 0), 0, 0, 0
(0, 1, 0, 1, 2, 1, 0, 1), 0, 0, 0
(0, 1, 0, 1, 2, 0, 2, 0), 0.0023148148148148164, 1.0000000000000002, 0
(0, 1, 0, 1, 2, 0, 1, 1), 0.004629629629629629, 1.0000000000000002, 0
(0, 1, 0, 1, 2, 0, 0, 2), 0, 0, 0
(0, 1, 0, 1, 1, 3, 0, 0), 0.001543209876543214, 1.0, 0
(0, 1, 0, 1, 1, 2, 1, 0), 0, 0, 0
(0, 1, 0, 1, 1, 2, 0, 1), 0, 0, 0
(0, 1, 0, 1, 1, 1, 2, 0), 0.004629629629629643, 1.0, 0
(0, 1, 0, 1, 1, 1, 1, 1), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 2), 0, 0, 0
(0, 1, 0, 1, 1, 0, 3, 0), 0.0015432098765432154, 1.0, 0
(0, 1, 0, 1, 1, 0, 2, 1), 0.004629629629629636, 1.0, 0
(0, 1, 0, 1, 1, 0, 1, 2), 0.00462962962962964, 0.9999999999999999, 0
(0, 1, 0, 1, 1, 0, 0, 3), 0.0015432098765431983, 1.0, 0
(0, 1, 0, 1, 0, 4, 0, 0), 0.0015432098765432072, 1.0, 0
(0, 1, 0, 1, 0, 3, 1, 0), 0.0015432098765432113, 1.0000000000000002, 0
(0, 1, 0, 1, 0, 3, 0, 1), 0.006172839506172837, 1.0, 0
(0, 1, 0, 1, 0, 2, 2, 0), 0.0023148148148148186, 1.0000000000000004, 0
(0, 1, 0, 1, 0, 2, 1, 1), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 2), 0.0023148148148148424, 1.0, 0
(0, 1, 0, 1, 0, 1, 3, 0), 0.001543209876543205, 1.0, 0
(0, 1, 0, 1, 0, 1, 2, 1), 0, 0, 0
(0, 1, 0, 1, 0, 1, 1, 2), 0, 0, 0
(0, 1, 0, 1, 0, 1, 0, 3), 0.006172839506172842, 1.0000000000000004, 0
(0, 1, 0, 1, 0, 0, 4, 0), 0.001543209876543214, 1.0, 0
(0, 1, 0, 1, 0, 0, 3, 1), 0.0015432098765432044, 1.0000000000000004, 0
(0, 1, 0, 1, 0, 0, 2, 2), 0.0023148148148148147, 0.9999999999999999, 0
(0, 1, 0, 1, 0, 0, 1, 3), 0.0015432098765432104, 1.0000000000000002, 0
(0, 1, 0, 1, 0, 0, 0, 4), 0.001543209876543202, 1.0, 0
(0, 1, 0, 0, 5, 0, 0, 0), 0.007716049382716056, 1.0, 0
(0, 1, 0, 0, 4, 1, 0, 0), 0.0015432098765432195, 1.0000000000000002, 0
(0, 1, 0, 0, 4, 0, 1, 0), 0.001543209876543212, 1.0000000000000004, 0
(0, 1, 0, 0, 4, 0, 0, 1), 0.001543209876543212, 1.0, 0
(0, 1, 0, 0, 3, 2, 0, 0), 0.0007716049382716071, 1.0000000000000004, 0
(0, 1, 0, 0, 3, 1, 1, 0), 0.0015432098765432152, 1.0, 0
(0, 1, 0, 0, 3, 1, 0, 1), 0.0015432098765432126, 1.0000000000000002, 0
(0, 1, 0, 0, 3, 0, 2, 0), 0.0007716049382716062, 1.0, 0
(0, 1, 0, 0, 3, 0, 1, 1), 0.001543209876543217, 1.0000000000000004, 0
(0, 1, 0, 0, 3, 0, 0, 2), 0.003086419753086425, 1.0000000000000002, 0
(0, 1, 0, 0, 2, 3, 0, 0), 0.0007716049382716072, 0.9999999999999999, 0
(0, 1, 0, 0, 2, 2, 1, 0), 0.0023148148148148277, 1.0, 0
(0, 1, 0, 0, 2, 2, 0, 1), 0.0023148148148148147, 1.0, 0
(0, 1, 0, 0, 2, 1, 2, 0), 0.0023148148148148186, 1.0000000000000004, 0
(0, 1, 0, 0, 2, 1, 1, 1), 0.004629629629629624, 1.0, 0
(0, 1, 0, 0, 2, 1, 0, 2), 0, 0, 0
(0, 1, 0, 0, 2, 0, 3, 0), 0.0007716049382716057, 1.0, 0
(0, 1, 0, 0, 2, 0, 2, 1), 0.002314814814814817, 1.0, 0
(0, 1, 0, 0, 2, 0, 1, 2), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 3), 0.0030864197530864213, 1.0000000000000007, 0
(0, 1, 0, 0, 1, 4, 0, 0), 0.0015432098765432193, 0.9999999999999997, 0
(0, 1, 0, 0, 1, 3, 1, 0), 0.006172839506172851, 1.0, 0
(0, 1, 0, 0, 1, 3, 0, 1), 0.0015432098765432128, 0.9999999999999998, 0
(0, 1, 0, 0, 1, 2, 2, 0), 0.0023148148148148043, 0.9999999999999996, 0
(0, 1, 0, 0, 1, 2, 1, 1), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 2), 0.002314814814814819, 1.0, 0
(0, 1, 0, 0, 1, 1, 3, 0), 0.0015432098765432076, 0.9999999999999999, 0
(0, 1, 0, 0, 1, 1, 2, 1), 0, 0, 0
(0, 1, 0, 0, 1, 1, 1, 2), 0.004629629629629624, 0.9999999999999998, 0
(0, 1, 0, 0, 1, 1, 0, 3), 0.0015432098765432315, 0.9999999999999999, 0
(0, 1, 0, 0, 1, 0, 4, 0), 0.0015432098765432124, 1.0, 0
(0, 1, 0, 0, 1, 0, 3, 1), 0.0015432098765432115, 0.9999999999999999, 0
(0, 1, 0, 0, 1, 0, 2, 2), 0.0023148148148148147, 1.0, 0
(0, 1, 0, 0, 1, 0, 1, 3), 0.0015432098765431987, 1.0, 0
(0, 1, 0, 0, 1, 0, 0, 4), 0.0015432098765432128, 0.9999999999999999, 0
(0, 1, 0, 0, 0, 5, 0, 0), 0.007716049382716058, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 4, 1, 0), 0.0015432098765432026, 1.0, 0
(0, 1, 0, 0, 0, 4, 0, 1), 0.0015432098765432289, 0.9999999999999998, 0
(0, 1, 0, 0, 0, 3, 2, 0), 0.0007716049382716038, 1.0, 0
(0, 1, 0, 0, 0, 3, 1, 1), 0.0015432098765432159, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 3, 0, 2), 0.0007716049382716063, 1.0, 0
(0, 1, 0, 0, 0, 2, 3, 0), 0.0007716049382716042, 0.9999999999999996, 0
(0, 1, 0, 0, 0, 2, 2, 1), 0.0023148148148148043, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 2, 1, 2), 0.0023148148148148403, 1.0, 0
(0, 1, 0, 0, 0, 2, 0, 3), 0.0007716049382716058, 1.0, 0
(0, 1, 0, 0, 0, 1, 4, 0), 0.0015432098765432022, 1.0, 0
(0, 1, 0, 0, 0, 1, 3, 1), 0.006172839506172865, 1.0, 0
(0, 1, 0, 0, 0, 1, 2, 2), 0.0023148148148148064, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 1, 1, 3), 0.001543209876543218, 0.9999999999999998, 0
(0, 1, 0, 0, 0, 1, 0, 4), 0.0015432098765432284, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 0, 5, 0), 0.007716049382716058, 1.0, 0
(0, 1, 0, 0, 0, 0, 4, 1), 0.0015432098765432076, 1.0, 0
(0, 1, 0, 0, 0, 0, 3, 2), 0.0007716049382716087, 1.0, 0
(0, 1, 0, 0, 0, 0, 2, 3), 0.0007716049382716087, 0.9999999999999997, 0
(0, 1, 0, 0, 0, 0, 1, 4), 0.001543209876543207, 1.0, 0
(0, 1, 0, 0, 0, 0, 0, 5), 0.007716049382716058, 1.0000000000000004, 0
(0, 0, 6, 0, 0, 0, 0, 0), 0.01543209876543213, 0, 0
(0, 0, 5, 1, 0, 0, 0, 0), 0.0012860082304526764, 0.9999999999999996, 0
(0, 0, 5, 0, 1, 0, 0, 0), 0.003858024691358029, 0.9999999999999997, 0
(0, 0, 5, 0, 0, 1, 0, 0), 0.005144032921810707, 1.0000000000000004, 0
(0, 0, 5, 0, 0, 0, 1, 0), 0.0038580246913580305, 0.9999999999999994, 0
(0, 0, 5, 0, 0, 0, 0, 1), 0.001286008230452676, 0.9999999999999962, 0
(0, 0, 4, 2, 0, 0, 0, 0), 0.0005144032921810708, 1.0000000000000004, 0
(0, 0, 4, 1, 1, 0, 0, 0), 0.0018004115226337445, 1.0, 0
(0, 0, 4, 1, 0, 1, 0, 0), 0.0018004115226337466, 0.9999999999999996, 0
(0, 0, 4, 1, 0, 0, 1, 0), 0.0010288065843621417, 0.999999999999999, 0
(0, 0, 4, 1, 0, 0, 0, 1), 0.01568930041152266, 0.01639344262295095, 1
(0, 0, 4, 0, 2, 0, 0, 0), 0.0015432098765432128, 0.9999999999999994, 0
(0, 0, 4, 0, 1, 1, 0, 0), 0.0033436213991769543, 0.9999999999999999, 0
(0, 0, 4, 0, 1, 0, 1, 0), 0.011574074074074094, 0.20000000000000012, 1
(0, 0, 4, 0, 1, 0, 0, 1), 0.001028806584362142, 0.999999999999998, 0
(0, 0, 4, 0, 0, 2, 0, 0), 0.005144032921810706, 0.40000000000000047, 1
(0, 0, 4, 0, 0, 1, 1, 0), 0.003343621399176968, 0.9999999999999987, 0
(0, 0, 4, 0, 0, 1, 0, 1), 0.001800411522633757, 0.9999999999999979, 0
(0, 0, 4, 0, 0, 0, 2, 0), 0.0015432098765432115, 0.9999999999999993, 0
(0, 0, 4, 0, 0, 0, 1, 1), 0.0018004115226337549, 0.9999999999999991, 0
(0, 0, 4, 0, 0, 0, 0, 2), 0.0005144032921810743, 0.9999999999999978, 0
(0, 0, 3, 3, 0, 0, 0, 0), 0.00038580246913580223, 0.9999999999999999, 0
(0, 0, 3, 2, 1, 0, 0, 0), 0.0016718106995884808, 1.0, 0
(0, 0, 3, 2, 0, 1, 0, 0), 0.0015432098765432091, 0.9999999999999991, 0
(0, 0, 3, 2, 0, 0, 1, 0), 0.006301440329218119, 0.11700785090677795, 1
(0, 0, 3, 2, 0, 0, 0, 1), 0.0027006172839506167, 0.9999999999999998, 0
(0, 0, 3, 1, 2, 0, 0, 0), 0.0024434156378600833, 1.0, 0
(0, 0, 3, 1, 1, 1, 0, 0), 0.011059670781893027, 0.26165079691220705, 1
(0, 0, 3, 1, 1, 0, 1, 0), 0.0018004115226337445, 0.9999999999999997, 0
(0, 0, 3, 1, 1, 0, 0, 1), 0.0018004115226337484, 0.9999999999999986, 0
(0, 0, 3, 1, 0, 2, 0, 0), 0.0015432098765432137, 0.9999999999999996, 0
(0, 0, 3, 1, 0, 1, 1, 0), 0.00411522633744857, 0.9999999999999994, 0
(0, 0, 3, 1, 0, 1, 0, 1), 0.0023148148148148134, 0.9999999999999993, 0
(0, 0, 3, 1, 0, 0, 2, 0), 0.0016718106995884832, 0.9999999999999987, 0
(0, 0, 3, 1, 0, 0, 1, 1), 0.0018004115226337464, 1.0000000000000002, 0
(0, 0, 3, 1, 0, 0, 0, 2), 0.002700617283950618, 0.9999999999999973, 0
(0, 0, 3, 0, 3, 0, 0, 0), 0.0019290123456790183, 0.19999999999999862, 1
(0, 0, 3, 0, 2, 1, 0, 0), 0.0036008230452674933, 0.9999999999999993, 0
(0, 0, 3, 0, 2, 0, 1, 0), 0.005015432098765435, 0.9999999999999998, 0
(0, 0, 3, 0, 2, 0, 0, 1), 0.0016718106995884776, 0.9999999999999991, 0
(0, 0, 3, 0, 1, 2, 0, 0), 0.0005144032921810672, 0.9999999999999981, 0
(0, 0, 3, 0, 1, 1, 1, 0), 0.0002572016460905349, 0.999999999999998, 0
(0, 0, 3, 0, 1, 1, 0, 1), 0.004115226337448567, 0.9999999999999993, 0
(0, 0, 3, 0, 1, 0, 2, 0), 0.005015432098765447, 1.0, 0
(0, 0, 3, 0, 1, 0, 1, 1), 0.0018004115226337508, 0.9999999999999996, 0
(0, 0, 3, 0, 1, 0, 0, 2), 0.006301440329218114, 0.11700785090677884, 1
(0, 0, 3, 0, 0, 3, 0, 0), 0.006172839506172854, 1.0000000000000004, 0
(0, 0, 3, 0, 0, 2, 1, 0), 0.0005144032921810739, 0.9999999999999982, 0
(0, 0, 3, 0, 0, 2, 0, 1), 0.001543209876543213, 0.9999999999999981, 0
(0, 0, 3, 0, 0, 1, 2, 0), 0.003600823045267501, 0.9999999999999992, 0
(0, 0, 3, 0, 0, 1, 1, 1), 0.011059670781893013, 0.26165079691220866, 1
(0, 0, 3, 0, 0, 1, 0, 2), 0.0015432098765432152, 0.999999999999999, 0
(0, 0, 3, 0, 0, 0, 3, 0), 0.001929012345679013, 0.20000000000000207, 1
(0, 0, 3, 0, 0, 0, 2, 1), 0.0024434156378600885, 0.9999999999999991, 0
(0, 0, 3, 0, 0, 0, 1, 2), 0.0016718106995884884, 0.9999999999999999, 0
(0, 0, 3, 0, 0, 0, 0, 3), 0.00038580246913580315, 0.9999999999999977, 0
(0, 0, 2, 4, 0, 0, 0, 0), 0.000514403292181071, 0.9999999999999997, 0
(0, 0, 2, 3, 1, 0, 0, 0), 0.0027006172839506206, 0.9999999999999997, 0
(0, 0, 2, 3, 0, 1, 0, 0), 0.006301440329218118, 0.11700785090677812, 1
(0, 0, 2, 3, 0, 0, 1, 0), 0.001543209876543211, 1.0, 0
(0, 0, 2, 3, 0, 0, 0, 1), 0.0016718106995884821, 0.9999999999999994, 0
(0, 0, 2, 2, 2, 0, 0, 0), 0.010030864197530878, 0.0769230769230766, 1
(0, 0, 2, 2, 1, 1, 0, 0), 0.002700617283950619, 1.0, 0
(0, 0, 2, 2, 1, 0, 1, 0), 0.0011574074074074063, 1.0, 0
(0, 0, 2, 2, 1, 0, 0, 1), 0.001543209876543204, 0.9999999999999993, 0
(0, 0, 2, 2, 0, 2, 0, 0), 0.0030864197530864187, 0.9999999999999994, 0
(0, 0, 2, 2, 0, 1, 1, 0), 0.0003858024691358013, 0.9999999999999954, 0
(0, 0, 2, 2, 0, 1, 0, 1), 0.0011574074074074073, 0.9999999999999978, 0
(0, 0, 2, 2, 0, 0, 2, 0), 0.003086419753086421, 1.0, 0
(0, 0, 2, 2, 0, 0, 1, 1), 0.0027006172839506215, 0.9999999999999984, 0
(0, 0, 2, 2, 0, 0, 0, 2), 0.010030864197530881, 0.07692307692307648, 1
(0, 0, 2, 1, 3, 0, 0, 0), 0.002443415637860085, 0.9999999999999998, 0
(0, 0, 2, 1, 2, 1, 0, 0), 0.00038580246913580337, 0.9999999999999993, 0
(0, 0, 2, 1, 2, 0, 1, 0), 0.0015432098765432113, 0.9999999999999993, 0
(0, 0, 2, 1, 2, 0, 0, 1), 0.00038580246913580397, 0.9999999999999984, 0
(0, 0, 2, 1, 1, 2, 0, 0), 0.0061728395061728504, 0.9999999999999991, 0
(0, 0, 2, 1, 1, 1, 1, 0), 0.002314814814814825, 0.9999999999999994, 0
(0, 0, 2, 1, 1, 1, 0, 1), 0.0023148148148148164, 0.9999999999999996, 0
(0, 0, 2, 1, 1, 0, 2, 0), 0.0003858024691358041, 0.9999999999999976, 0
(0, 0, 2, 1, 1, 0, 1, 1), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 2), 0.002700617283950631, 0.9999999999999983, 0
(0, 0, 2, 1, 0, 3, 0, 0), 0.0005144032921810675, 0.9999999999999966, 0
(0, 0, 2, 1, 0, 2, 1, 0), 0.006172839506172848, 0.9999999999999996, 0
(0, 0, 2, 1, 0, 2, 0, 1), 0, 0, 0
(0, 0, 2, 1, 0, 1, 2, 0), 0.014274691358024706, 0.6756756756756778, 1
(0, 0, 2, 1, 0, 1, 1, 1), 0.0023148148148148147, 0.9999999999999969, 0
(0, 0, 2, 1, 0, 1, 0, 2), 0.0011574074074074117, 0.9999999999999983, 0
(0, 0, 2, 1, 0, 0, 3, 0), 0.003600823045267495, 0.9999999999999998, 0
(0, 0, 2, 1, 0, 0, 2, 1), 0.0003858024691358017, 0.999999999999998, 0
(0, 0, 2, 1, 0, 0, 1, 2), 0.0015432098765432163, 0.9999999999999952, 0
(0, 0, 2, 1, 0, 0, 0, 3), 0.0016718106995884895, 0.9999999999999994, 0
(0, 0, 2, 0, 4, 0, 0, 0), 0.0015432098765432133, 0.9999999999999999, 0
(0, 0, 2, 0, 3, 1, 0, 0), 0.0016718106995884771, 0.9999999999999993, 0
(0, 0, 2, 0, 3, 0, 1, 0), 0.0050154320987654405, 1.0, 0
(0, 0, 2, 0, 3, 0, 0, 1), 0.0036008230452674954, 1.0, 0
(0, 0, 2, 0, 2, 2, 0, 0), 0.003086419753086418, 1.0, 0
(0, 0, 2, 0, 2, 1, 1, 0), 0.0003858024691358013, 0.9999999999999987, 0
(0, 0, 2, 0, 2, 1, 0, 1), 0.014274691358024711, 0.6756756756756741, 1
(0, 0, 2, 0, 2, 0, 2, 0), 0.006944444444444451, 1.0000000000000004, 0
(0, 0, 2, 0, 2, 0, 1, 1), 0.000385802469135803, 0.9999999999999974, 0
(0, 0, 2, 0, 2, 0, 0, 2), 0.0030864197530864226, 0.9999999999999996, 0
(0, 0, 2, 0, 1, 3, 0, 0), 0.0015432098765432124, 0.9999999999999967, 0
(0, 0, 2, 0, 1, 2, 1, 0), 0, 0, 0
(0, 0, 2, 0, 1, 2, 0, 1), 0.006172839506172853, 0.999999999999999, 0
(0, 0, 2, 0, 1, 1, 2, 0), 0.0003858024691358046, 0.9999999999999996, 0
(0, 0, 2, 0, 1, 1, 1, 1), 0.0023148148148148077, 0.9999999999999989, 0
(0, 0, 2, 0, 1, 1, 0, 2), 0.00038580246913580055, 0.9999999999999927, 0
(0, 0, 2, 0, 1, 0, 3, 0), 0.005015432098765446, 0.9999999999999998, 0
(0, 0, 2, 0, 1, 0, 2, 1), 0.0015432098765432124, 0.9999999999999991, 0
(0, 0, 2, 0, 1, 0, 1, 2), 0.0011574074074074121, 0.999999999999998, 0
(0, 0, 2, 0, 1, 0, 0, 3), 0.001543209876543212, 0.9999999999999971, 0
(0, 0, 2, 0, 0, 4, 0, 0), 0.005144032921810709, 0.40000000000000036, 1
(0, 0, 2, 0, 0, 3, 1, 0), 0.0015432098765432124, 0.9999999999999963, 0
(0, 0, 2, 0, 0, 3, 0, 1), 0.0005144032921810741, 0.9999999999999927, 0
(0, 0, 2, 0, 0, 2, 2, 0), 0.003086419753086431, 0.9999999999999997, 0
(0, 0, 2, 0, 0, 2, 1, 1), 0.006172839506172837, 0.9999999999999996, 0
(0, 0, 2, 0, 0, 2, 0, 2), 0.003086419753086424, 0.9999999999999991, 0
(0, 0, 2, 0, 0, 1, 3, 0), 0.001671810699588484, 0.9999999999999992, 0
(0, 0, 2, 0, 0, 1, 2, 1), 0.00038580246913580115, 0.9999999999999991, 0
(0, 0, 2, 0, 0, 1, 1, 2), 0.002700617283950624, 0.9999999999999982, 0
(0, 0, 2, 0, 0, 1, 0, 3), 0.006301440329218113, 0.11700785090677823, 1
(0, 0, 2, 0, 0, 0, 4, 0), 0.0015432098765432137, 0.9999999999999998, 0
(0, 0, 2, 0, 0, 0, 3, 1), 0.0024434156378600885, 0.9999999999999993, 0
(0, 0, 2, 0, 0, 0, 2, 2), 0.010030864197530876, 0.0769230769230771, 1
(0, 0, 2, 0, 0, 0, 1, 3), 0.0027006172839506197, 0.9999999999999982, 0
(0, 0, 2, 0, 0, 0, 0, 4), 0.0005144032921810748, 0.9999999999999967, 0
(0, 0, 1, 5, 0, 0, 0, 0), 0.0012860082304526768, 1.0, 0
(0, 0, 1, 4, 1, 0, 0, 0), 0.015689300411522663, 0.016393442622950505, 1
(0, 0, 1, 4, 0, 1, 0, 0), 0.0010288065843621433, 0.9999999999999976, 0
(0, 0, 1, 4, 0, 0, 1, 0), 0.0018004115226337464, 1.0, 0
(0, 0, 1, 4, 0, 0, 0, 1), 0.0018004115226337419, 0.9999999999999986, 0
(0, 0, 1, 3, 2, 0, 0, 0), 0.0027006172839506215, 0.9999999999999999, 0
(0, 0, 1, 3, 1, 1, 0, 0), 0.0018004115226337456, 0.9999999999999977, 0
(0, 0, 1, 3, 1, 0, 1, 0), 0.00231481481481482, 0.9999999999999999, 0
(0, 0, 1, 3, 1, 0, 0, 1), 0.0018004115226337492, 0.9999999999999978, 0
(0, 0, 1, 3, 0, 2, 0, 0), 0.001671810699588485, 0.9999999999999967, 0
(0, 0, 1, 3, 0, 1, 1, 0), 0.004115226337448569, 0.9999999999999991, 0
(0, 0, 1, 3, 0, 1, 0, 1), 0.001800411522633745, 0.9999999999999984, 0
(0, 0, 1, 3, 0, 0, 2, 0), 0.0015432098765432102, 0.9999999999999993, 0
(0, 0, 1, 3, 0, 0, 1, 1), 0.011059670781893028, 0.2616507969122065, 1
(0, 0, 1, 3, 0, 0, 0, 2), 0.0024434156378600747, 0.9999999999999987, 0
(0, 0, 1, 2, 3, 0, 0, 0), 0.0016718106995884808, 1.0, 0
(0, 0, 1, 2, 2, 1, 0, 0), 0.0015432098765432117, 0.9999999999999991, 0
(0, 0, 1, 2, 2, 0, 1, 0), 0.0011574074074074125, 1.0, 0
(0, 0, 1, 2, 2, 0, 0, 1), 0.0027006172839506284, 0.9999999999999997, 0
(0, 0, 1, 2, 1, 2, 0, 0), 0.00038580246913580174, 0.9999999999999993, 0
(0, 0, 1, 2, 1, 1, 1, 0), 0.0023148148148148225, 0.9999999999999989, 0
(0, 0, 1, 2, 1, 1, 0, 1), 0, 0, 0
(0, 0, 1, 2, 1, 0, 2, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 1, 1), 0.002314814814814812, 0.9999999999999989, 0
(0, 0, 1, 2, 1, 0, 0, 2), 0.00038580246913580635, 0.9999999999999993, 0
(0, 0, 1, 2, 0, 3, 0, 0), 0.0036008230452674933, 0.9999999999999983, 0
(0, 0, 1, 2, 0, 2, 1, 0), 0.014274691358024708, 0.6756756756756763, 1
(0, 0, 1, 2, 0, 2, 0, 1), 0.00038580246913580245, 0.9999999999999953, 0
(0, 0, 1, 2, 0, 1, 2, 0), 0.006172839506172844, 0.9999999999999992, 0
(0, 0, 1, 2, 0, 1, 1, 1), 0.002314814814814831, 0.9999999999999976, 0
(0, 0, 1, 2, 0, 1, 0, 2), 0.0015432098765432063, 0.9999999999999971, 0
(0, 0, 1, 2, 0, 0, 3, 0), 0.000514403292181068, 0.9999999999999969, 0
(0, 0, 1, 2, 0, 0, 2, 1), 0.0061728395061728565, 0.9999999999999983, 0
(0, 0, 1, 2, 0, 0, 1, 2), 0.00038580246913580776, 0.9999999999999958, 0
(0, 0, 1, 2, 0, 0, 0, 3), 0.0024434156378600764, 0.9999999999999997, 0
(0, 0, 1, 1, 4, 0, 0, 0), 0.0018004115226337451, 1.0, 0
(0, 0, 1, 1, 3, 1, 0, 0), 0.0018004115226337484, 0.9999999999999998, 0
(0, 0, 1, 1, 3, 0, 1, 0), 0.0018004115226337484, 0.9999999999999994, 0
(0, 0, 1, 1, 3, 0, 0, 1), 0.01105967078189302, 0.26165079691220733, 1
(0, 0, 1, 1, 2, 2, 0, 0), 0.002700617283950623, 0.9999999999999993, 0
(0, 0, 1, 1, 2, 1, 1, 0), 0, 0, 0
(0, 0, 1, 1, 2, 1, 0, 1), 0.002314814814814826, 0.9999999999999987, 0
(0, 0, 1, 1, 2, 0, 2, 0), 0.00038580246913580174, 0.9999999999999969, 0
(0, 0, 1, 1, 2, 0, 1, 1), 0.0023148148148148173, 0.9999999999999998, 0
(0, 0, 1, 1, 2, 0, 0, 2), 0.006172839506172834, 0.9999999999999994, 0
(0, 0, 1, 1, 1, 3, 0, 0), 0.01105967078189302, 0.26165079691220694, 1
(0, 0, 1, 1, 1, 2, 1, 0), 0.0023148148148148164, 0.9999999999999991, 0
(0, 0, 1, 1, 1, 2, 0, 1), 0.0023148148148148208, 0.9999999999999991, 0
(0, 0, 1, 1, 1, 1, 2, 0), 0.0023148148148148173, 0.9999999999999997, 0
(0, 0, 1, 1, 1, 1, 1, 1), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 2), 0.00231481481481482, 0.9999999999999991, 0
(0, 0, 1, 1, 1, 0, 3, 0), 0.00025720164609053543, 0.999999999999998, 0
(0, 0, 1, 1, 1, 0, 2, 1), 0.00231481481481482, 0.9999999999999991, 0
(0, 0, 1, 1, 1, 0, 1, 2), 0.0023148148148148156, 0.9999999999999969, 0
(0, 0, 1, 1, 1, 0, 0, 3), 0.011059670781893016, 0.261650796912208, 1
(0, 0, 1, 1, 0, 4, 0, 0), 0.0033436213991769517, 0.999999999999998, 0
(0, 0, 1, 1, 0, 3, 1, 0), 0.0041152263374485635, 0.9999999999999996, 0
(0, 0, 1, 1, 0, 3, 0, 1), 0.0002572016460905334, 0.9999999999999925, 0
(0, 0, 1, 1, 0, 2, 2, 0), 0.00038580246913579995, 0.9999999999999996, 0
(0, 0, 1, 1, 0, 2, 1, 1), 0.0023148148148148086, 0.9999999999999971, 0
(0, 0, 1, 1, 0, 2, 0, 2), 0.0003858024691358005, 0.9999999999999977, 0
(0, 0, 1, 1, 0, 1, 3, 0), 0.004115226337448562, 0.9999999999999988, 0
(0, 0, 1, 1, 0, 1, 2, 1), 0.002314814814814825, 0.9999999999999996, 0
(0, 0, 1, 1, 0, 1, 1, 2), 0, 0, 0
(0, 0, 1, 1, 0, 1, 0, 3), 0.0018004115226337523, 0.9999999999999993, 0
(0, 0, 1, 1, 0, 0, 4, 0), 0.0033436213991769586, 0.9999999999999994, 0
(0, 0, 1, 1, 0, 0, 3, 1), 0.01105967078189303, 0.2616507969122062, 1
(0, 0, 1, 1, 0, 0, 2, 2), 0.0027006172839506206, 0.9999999999999999, 0
(0, 0, 1, 1, 0, 0, 1, 3), 0.0018004115226337488, 0.9999999999999994, 0
(0, 0, 1, 1, 0, 0, 0, 4), 0.0018004115226337462, 0.9999999999999993, 0
(0, 0, 1, 0, 5, 0, 0, 0), 0.0038580246913580284, 0.9999999999999996, 0
(0, 0, 1, 0, 4, 1, 0, 0), 0.0010288065843621417, 0.9999999999999999, 0
(0, 0, 1, 0, 4, 0, 1, 0), 0.011574074074074096, 0.19999999999999984, 1
(0, 0, 1, 0, 4, 0, 0, 1), 0.0033436213991769586, 1.0, 0
(0, 0, 1, 0, 3, 2, 0, 0), 0.00630144032921811, 0.11700785090677895, 1
(0, 0, 1, 0, 3, 1, 1, 0), 0.0018004115226337469, 0.9999999999999998, 0
(0, 0, 1, 0, 3, 1, 0, 1), 0.0041152263374485635, 0.9999999999999997, 0
(0, 0, 1, 0, 3, 0, 2, 0), 0.00501543209876544, 0.9999999999999997, 0
(0, 0, 1, 0, 3, 0, 1, 1), 0.0002572016460905355, 0.9999999999999969, 0
(0, 0, 1, 0, 3, 0, 0, 2), 0.0005144032921810733, 0.9999999999999987, 0
(0, 0, 1, 0, 2, 3, 0, 0), 0.0015432098765432102, 0.9999999999999999, 0
(0, 0, 1, 0, 2, 2, 1, 0), 0.0011574074074074178, 0.9999999999999982, 0
(0, 0, 1, 0, 2, 2, 0, 1), 0.0003858024691358035, 0.9999999999999989, 0
(0, 0, 1, 0, 2, 1, 2, 0), 0.001543209876543212, 0.9999999999999996, 0
(0, 0, 1, 0, 2, 1, 1, 1), 0.002314814814814819, 0.9999999999999984, 0
(0, 0, 1, 0, 2, 1, 0, 2), 0.006172839506172851, 0.9999999999999996, 0
(0, 0, 1, 0, 2, 0, 3, 0), 0.005015432098765434, 0.9999999999999999, 0
(0, 0, 1, 0, 2, 0, 2, 1), 0.0003858024691358032, 0.9999999999999973, 0
(0, 0, 1, 0, 2, 0, 1, 2), 0, 0, 0
(0, 0, 1, 0, 2, 0, 0, 3), 0.001543209876543221, 0.9999999999999953, 0
(0, 0, 1, 0, 1, 4, 0, 0), 0.0018004115226337516, 0.9999999999999972, 0
(0, 0, 1, 0, 1, 3, 1, 0), 0.0023148148148148208, 0.9999999999999996, 0
(0, 0, 1, 0, 1, 3, 0, 1), 0.004115226337448567, 0.9999999999999994, 0
(0, 0, 1, 0, 1, 2, 2, 0), 0.0011574074074074008, 0.9999999999999978, 0
(0, 0, 1, 0, 1, 2, 1, 1), 0.002314814814814823, 0.999999999999996, 0
(0, 0, 1, 0, 1, 2, 0, 2), 0.014274691358024708, 0.675675675675677, 1
(0, 0, 1, 0, 1, 1, 3, 0), 0.001800411522633748, 0.9999999999999998, 0
(0, 0, 1, 0, 1, 1, 2, 1), 0, 0, 0
(0, 0, 1, 0, 1, 1, 1, 2), 0.002314814814814823, 0.9999999999999982, 0
(0, 0, 1, 0, 1, 1, 0, 3), 0.004115226337448568, 1.0, 0
(0, 0, 1, 0, 1, 0, 4, 0), 0.011574074074074093, 0.20000000000000034, 1
(0, 0, 1, 0, 1, 0, 3, 1), 0.0018004115226337518, 0.9999999999999989, 0
(0, 0, 1, 0, 1, 0, 2, 2), 0.0011574074074074047, 0.999999999999999, 0
(0, 0, 1, 0, 1, 0, 1, 3), 0.0023148148148148186, 0.9999999999999996, 0
(0, 0, 1, 0, 1, 0, 0, 4), 0.00180041152263376, 0.9999999999999961, 0
(0, 0, 1, 0, 0, 5, 0, 0), 0.005144032921810707, 1.0000000000000004, 0
(0, 0, 1, 0, 0, 4, 1, 0), 0.0018004115226337456, 0.9999999999999969, 0
(0, 0, 1, 0, 0, 4, 0, 1), 0.003343621399176977, 0.9999999999999949, 0
(0, 0, 1, 0, 0, 3, 2, 0), 0.0015432098765432146, 0.9999999999999996, 0
(0, 0, 1, 0, 0, 3, 1, 1), 0.011059670781893023, 0.26165079691220733, 1
(0, 0, 1, 0, 0, 3, 0, 2), 0.0036008230452674993, 0.9999999999999967, 0
(0, 0, 1, 0, 0, 2, 3, 0), 0.0063014403292181225, 0.11700785090677762, 1
(0, 0, 1, 0, 0, 2, 2, 1), 0.002700617283950617, 0.9999999999999991, 0
(0, 0, 1, 0, 0, 2, 1, 2), 0.0003858024691358007, 1.0, 0
(0, 0, 1, 0, 0, 2, 0, 3), 0.0016718106995884713, 0.9999999999999938, 0
(0, 0, 1, 0, 0, 1, 4, 0), 0.001028806584362142, 0.9999999999999993, 0
(0, 0, 1, 0, 0, 1, 3, 1), 0.001800411522633747, 1.0, 0
(0, 0, 1, 0, 0, 1, 2, 2), 0.0015432098765432098, 0.9999999999999978, 0
(0, 0, 1, 0, 0, 1, 1, 3), 0.0018004115226337475, 0.9999999999999977, 0
(0, 0, 1, 0, 0, 1, 0, 4), 0.001028806584362136, 0.9999999999999949, 0
(0, 0, 1, 0, 0, 0, 5, 0), 0.0038580246913580297, 0.9999999999999993, 0
(0, 0, 1, 0, 0, 0, 4, 1), 0.0018004115226337527, 0.9999999999999999, 0
(0, 0, 1, 0, 0, 0, 3, 2), 0.0016718106995884702, 0.9999999999999998, 0
(0, 0, 1, 0, 0, 0, 2, 3), 0.0027006172839506254, 1.0, 0
(0, 0, 1, 0, 0, 0, 1, 4), 0.01568930041152266, 0.016393442622950616, 1
(0, 0, 1, 0, 0, 0, 0, 5), 0.0012860082304526775, 0.9999999999999962, 0
(0, 0, 0, 6, 0, 0, 0, 0), 0.015432098765432119, 0, 0
(0, 0, 0, 5, 1, 0, 0, 0), 0.0012860082304526758, 1.0000000000000002, 0
(0, 0, 0, 5, 0, 1, 0, 0), 0.003858024691358029, 0.9999999999999976, 0
(0, 0, 0, 5, 0, 0, 1, 0), 0.005144032921810704, 0.9999999999999999, 0
(0, 0, 0, 5, 0, 0, 0, 1), 0.003858024691358029, 0.9999999999999976, 0
(0, 0, 0, 4, 2, 0, 0, 0), 0.0005144032921810701, 1.0, 0
(0, 0, 0, 4, 1, 1, 0, 0), 0.0018004115226337497, 0.9999999999999986, 0
(0, 0, 0, 4, 1, 0, 1, 0), 0.00180041152263375, 0.9999999999999989, 0
(0, 0, 0, 4, 1, 0, 0, 1), 0.0010288065843621459, 0.9999999999999986, 0
(0, 0, 0, 4, 0, 2, 0, 0), 0.001543209876543212, 0.9999999999999973, 0
(0, 0, 0, 4, 0, 1, 1, 0), 0.0033436213991769586, 0.9999999999999982, 0
(0, 0, 0, 4, 0, 1, 0, 1), 0.011574074074074096, 0.19999999999999968, 1
(0, 0, 0, 4, 0, 0, 2, 0), 0.005144032921810707, 0.4, 1
(0, 0, 0, 4, 0, 0, 1, 1), 0.0033436213991769504, 0.9999999999999974, 0
(0, 0, 0, 4, 0, 0, 0, 2), 0.0015432098765432122, 0.999999999999998, 0
(0, 0, 0, 3, 3, 0, 0, 0), 0.0003858024691358023, 1.0, 0
(0, 0, 0, 3, 2, 1, 0, 0), 0.0016718106995884793, 0.9999999999999997, 0
(0, 0, 0, 3, 2, 0, 1, 0), 0.0015432098765432133, 0.9999999999999996, 0
(0, 0, 0, 3, 2, 0, 0, 1), 0.006301440329218118, 0.11700785090677851, 1
(0, 0, 0, 3, 1, 2, 0, 0), 0.002443415637860082, 0.9999999999999982, 0
(0, 0, 0, 3, 1, 1, 1, 0), 0.011059670781893023, 0.26165079691220744, 1
(0, 0, 0, 3, 1, 1, 0, 1), 0.0018004115226337505, 0.9999999999999987, 0
(0, 0, 0, 3, 1, 0, 2, 0), 0.0015432098765432154, 0.9999999999999984, 0
(0, 0, 0, 3, 1, 0, 1, 1), 0.004115226337448569, 0.9999999999999994, 0
(0, 0, 0, 3, 1, 0, 0, 2), 0.001671810699588485, 0.9999999999999973, 0
(0, 0, 0, 3, 0, 3, 0, 0), 0.0019290123456790153, 0.2000000000000004, 1
(0, 0, 0, 3, 0, 2, 1, 0), 0.0036008230452674985, 0.9999999999999982, 0
(0, 0, 0, 3, 0, 2, 0, 1), 0.005015432098765449, 0.9999999999999996, 0
(0, 0, 0, 3, 0, 1, 2, 0), 0.0005144032921810729, 0.9999999999999988, 0
(0, 0, 0, 3, 0, 1, 1, 1), 0.0002572016460905386, 0.9999999999999825, 0
(0, 0, 0, 3, 0, 1, 0, 2), 0.0050154320987654336, 0.9999999999999996, 0
(0, 0, 0, 3, 0, 0, 3, 0), 0.0061728395061728504, 1.0, 0
(0, 0, 0, 3, 0, 0, 2, 1), 0.0005144032921810691, 0.9999999999999978, 0
(0, 0, 0, 3, 0, 0, 1, 2), 0.0036008230452674915, 0.9999999999999991, 0
(0, 0, 0, 3, 0, 0, 0, 3), 0.0019290123456790224, 0.19999999999999618, 1
(0, 0, 0, 2, 4, 0, 0, 0), 0.0005144032921810702, 0.9999999999999996, 0
(0, 0, 0, 2, 3, 1, 0, 0), 0.002700617283950617, 1.0, 0
(0, 0, 0, 2, 3, 0, 1, 0), 0.006301440329218118, 0.11700785090677812, 1
(0, 0, 0, 2, 3, 0, 0, 1), 0.0015432098765432115, 0.9999999999999989, 0
(0, 0, 0, 2, 2, 2, 0, 0), 0.010030864197530874, 0.07692307692307693, 1
(0, 0, 0, 2, 2, 1, 1, 0), 0.002700617283950624, 0.9999999999999997, 0
(0, 0, 0, 2, 2, 1, 0, 1), 0.001157407407407411, 0.9999999999999981, 0
(0, 0, 0, 2, 2, 0, 2, 0), 0.0030864197530864257, 1.0, 0
(0, 0, 0, 2, 2, 0, 1, 1), 0.0003858024691358036, 0.9999999999999976, 0
(0, 0, 0, 2, 2, 0, 0, 2), 0.003086419753086424, 0.9999999999999996, 0
(0, 0, 0, 2, 1, 3, 0, 0), 0.002443415637860085, 0.9999999999999989, 0
(0, 0, 0, 2, 1, 2, 1, 0), 0.00038580246913580375, 0.9999999999999989, 0
(0, 0, 0, 2, 1, 2, 0, 1), 0.0015432098765432091, 0.9999999999999984, 0
(0, 0, 0, 2, 1, 1, 2, 0), 0.006172839506172844, 0.9999999999999981, 0
(0, 0, 0, 2, 1, 1, 1, 1), 0.0023148148148148156, 0.9999999999999987, 0
(0, 0, 0, 2, 1, 1, 0, 2), 0.0003858024691358021, 0.9999999999999921, 0
(0, 0, 0, 2, 1, 0, 3, 0), 0.0005144032921810735, 0.9999999999999993, 0
(0, 0, 0, 2, 1, 0, 2, 1), 0.006172839506172841, 0.9999999999999999, 0
(0, 0, 0, 2, 1, 0, 1, 2), 0.01427469135802471, 0.6756756756756742, 1
(0, 0, 0, 2, 1, 0, 0, 3), 0.003600823045267495, 0.9999999999999988, 0
(0, 0, 0, 2, 0, 4, 0, 0), 0.0015432098765432124, 0.9999999999999978, 0
(0, 0, 0, 2, 0, 3, 1, 0), 0.0016718106995884875, 0.9999999999999972, 0
(0, 0, 0, 2, 0, 3, 0, 1), 0.0050154320987654336, 0.9999999999999988, 0
(0, 0, 0, 2, 0, 2, 2, 0), 0.003086419753086427, 0.9999999999999996, 0
(0, 0, 0, 2, 0, 2, 1, 1), 0.00038580246913580695, 0.9999999999999956, 0
(0, 0, 0, 2, 0, 2, 0, 2), 0.006944444444444451, 1.0000000000000004, 0
(0, 0, 0, 2, 0, 1, 3, 0), 0.001543209876543215, 0.9999999999999953, 0
(0, 0, 0, 2, 0, 1, 2, 1), 0, 0, 0
(0, 0, 0, 2, 0, 1, 1, 2), 0.0003858024691358029, 0.9999999999999981, 0
(0, 0, 0, 2, 0, 1, 0, 3), 0.00501543209876543, 0.9999999999999984, 0
(0, 0, 0, 2, 0, 0, 4, 0), 0.005144032921810707, 0.4000000000000007, 1
(0, 0, 0, 2, 0, 0, 3, 1), 0.00154320987654321, 1.0, 0
(0, 0, 0, 2, 0, 0, 2, 2), 0.0030864197530864235, 0.9999999999999996, 0
(0, 0, 0, 2, 0, 0, 1, 3), 0.001671810699588484, 0.9999999999999973, 0
(0, 0, 0, 2, 0, 0, 0, 4), 0.001543209876543213, 0.999999999999998, 0
(0, 0, 0, 1, 5, 0, 0, 0), 0.0012860082304526764, 0.9999999999999989, 0
(0, 0, 0, 1, 4, 1, 0, 0), 0.01568930041152266, 0.01639344262295095, 1
(0, 0, 0, 1, 4, 0, 1, 0), 0.0010288065843621417, 0.9999999999999996, 0
(0, 0, 0, 1, 4, 0, 0, 1), 0.0018004115226337523, 0.9999999999999993, 0
(0, 0, 0, 1, 3, 2, 0, 0), 0.0027006172839506215, 0.9999999999999997, 0
(0, 0, 0, 1, 3, 1, 1, 0), 0.0018004115226337462, 0.9999999999999973, 0
(0, 0, 0, 1, 3, 1, 0, 1), 0.0023148148148148156, 0.9999999999999997, 0
(0, 0, 0, 1, 3, 0, 2, 0), 0.0016718106995884786, 0.9999999999999997, 0
(0, 0, 0, 1, 3, 0, 1, 1), 0.004115226337448569, 0.999999999999999, 0
(0, 0, 0, 1, 3, 0, 0, 2), 0.001543209876543222, 0.9999999999999976, 0
(0, 0, 0, 1, 2, 3, 0, 0), 0.0016718106995884832, 0.9999999999999987, 0
(0, 0, 0, 1, 2, 2, 1, 0), 0.001543209876543211, 0.9999999999999956, 0
(0, 0, 0, 1, 2, 2, 0, 1), 0.0011574074074074073, 0.9999999999999991, 0
(0, 0, 0, 1, 2, 1, 2, 0), 0.0003858024691358055, 0.9999999999999998, 0
(0, 0, 0, 1, 2, 1, 1, 1), 0.0023148148148148095, 0.9999999999999993, 0
(0, 0, 0, 1, 2, 1, 0, 2), 0, 0, 0
(0, 0, 0, 1, 2, 0, 3, 0), 0.0036008230452674954, 0.9999999999999992, 0
(0, 0, 0, 1, 2, 0, 2, 1), 0.014274691358024704, 0.6756756756756757, 1
(0, 0, 0, 1, 2, 0, 1, 2), 0.006172839506172841, 0.9999999999999998, 0
(0, 0, 0, 1, 2, 0, 0, 3), 0.0005144032921810723, 0.9999999999999931, 0
(0, 0, 0, 1, 1, 4, 0, 0), 0.0018004115226337588, 0.9999999999999997, 0
(0, 0, 0, 1, 1, 3, 1, 0), 0.0018004115226337436, 0.9999999999999982, 0
(0, 0, 0, 1, 1, 3, 0, 1), 0.0018004115226337531, 0.9999999999999997, 0
(0, 0, 0, 1, 1, 2, 2, 0), 0.002700617283950622, 0.9999999999999979, 0
(0, 0, 0, 1, 1, 2, 1, 1), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 2), 0.0003858024691358029, 0.999999999999994, 0
(0, 0, 0, 1, 1, 1, 3, 0), 0.011059670781893025, 0.26165079691220716, 1
(0, 0, 0, 1, 1, 1, 2, 1), 0.0023148148148148195, 0.999999999999998, 0
(0, 0, 0, 1, 1, 1, 1, 2), 0.002314814814814814, 0.9999999999999981, 0
(0, 0, 0, 1, 1, 1, 0, 3), 0.00025720164609053446, 0.9999999999999917, 0
(0, 0, 0, 1, 1, 0, 4, 0), 0.003343621399176963, 0.9999999999999987, 0
(0, 0, 0, 1, 1, 0, 3, 1), 0.0041152263374485635, 1.0, 0
(0, 0, 0, 1, 1, 0, 2, 2), 0.000385802469135808, 1.0, 0
(0, 0, 0, 1, 1, 0, 1, 3), 0.0041152263374485635, 0.9999999999999988, 0
(0, 0, 0, 1, 1, 0, 0, 4), 0.0033436213991769525, 0.9999999999999977, 0
(0, 0, 0, 1, 0, 5, 0, 0), 0.0038580246913580305, 0.9999999999999976, 0
(0, 0, 0, 1, 0, 4, 1, 0), 0.0010288065843621435, 0.9999999999999971, 0
(0, 0, 0, 1, 0, 4, 0, 1), 0.011574074074074094, 0.2, 1
(0, 0, 0, 1, 0, 3, 2, 0), 0.006301440329218124, 0.11700785090677746, 1
(0, 0, 0, 1, 0, 3, 1, 1), 0.0018004115226337432, 0.999999999999998, 0
(0, 0, 0, 1, 0, 3, 0, 2), 0.005015432098765446, 0.9999999999999978, 0
(0, 0, 0, 1, 0, 2, 3, 0), 0.0015432098765432137, 0.9999999999999993, 0
(0, 0, 0, 1, 0, 2, 2, 1), 0.0011574074074074026, 0.9999999999999973, 0
(0, 0, 0, 1, 0, 2, 1, 2), 0.0015432098765432206, 0.9999999999999949, 0
(0, 0, 0, 1, 0, 2, 0, 3), 0.0050154320987654535, 0.9999999999999989, 0
(0, 0, 0, 1, 0, 1, 4, 0), 0.0018004115226337458, 0.9999999999999978, 0
(0, 0, 0, 1, 0, 1, 3, 1), 0.002314814814814827, 0.9999999999999992, 0
(0, 0, 0, 1, 0, 1, 2, 2), 0.0011574074074074147, 0.9999999999999978, 0
(0, 0, 0, 1, 0, 1, 1, 3), 0.0018004115226337438, 0.9999999999999978, 0
(0, 0, 0, 1, 0, 1, 0, 4), 0.011574074074074094, 0.2000000000000004, 1
(0, 0, 0, 1, 0, 0, 5, 0), 0.005144032921810706, 1.0, 0
(0, 0, 0, 1, 0, 0, 4, 1), 0.0018004115226337393, 0.9999999999999996, 0
(0, 0, 0, 1, 0, 0, 3, 2), 0.0015432098765432115, 0.9999999999999998, 0
(0, 0, 0, 1, 0, 0, 2, 3), 0.0063014403292181165, 0.1170078509067779, 1
(0, 0, 0, 1, 0, 0, 1, 4), 0.0010288065843621459, 0.9999999999999984, 0
(0, 0, 0, 1, 0, 0, 0, 5), 0.003858024691358029, 0.9999999999999977, 0
(0, 0, 0, 0, 6, 0, 0, 0), 0.015432098765432119, 0, 0
(0, 0, 0, 0, 5, 1, 0, 0), 0.0012860082304526773, 0.9999999999999997, 0
(0, 0, 0, 0, 5, 0, 1, 0), 0.003858024691358029, 0.9999999999999991, 0
(0, 0, 0, 0, 5, 0, 0, 1), 0.005144032921810706, 0.9999999999999996, 0
(0, 0, 0, 0, 4, 2, 0, 0), 0.0005144032921810728, 0.9999999999999959, 0
(0, 0, 0, 0, 4, 1, 1, 0), 0.0018004115226337536, 0.9999999999999998, 0
(0, 0, 0, 0, 4, 1, 0, 1), 0.001800411522633746, 0.9999999999999997, 0
(0, 0, 0, 0, 4, 0, 2, 0), 0.001543209876543212, 0.9999999999999993, 0
(0, 0, 0, 0, 4, 0, 1, 1), 0.0033436213991769603, 0.9999999999999993, 0
(0, 0, 0, 0, 4, 0, 0, 2), 0.005144032921810708, 0.3999999999999999, 1
(0, 0, 0, 0, 3, 3, 0, 0), 0.00038580246913580744, 0.999999999999996, 0
(0, 0, 0, 0, 3, 2, 1, 0), 0.001671810699588485, 0.9999999999999991, 0
(0, 0, 0, 0, 3, 2, 0, 1), 0.001543209876543213, 0.9999999999999976, 0
(0, 0, 0, 0, 3, 1, 2, 0), 0.0024434156378600877, 0.9999999999999997, 0
(0, 0, 0, 0, 3, 1, 1, 1), 0.011059670781893021, 0.2616507969122072, 1
(0, 0, 0, 0, 3, 1, 0, 2), 0.0015432098765432029, 0.9999999999999997, 0
(0, 0, 0, 0, 3, 0, 3, 0), 0.0019290123456790179, 0.19999999999999934, 1
(0, 0, 0, 0, 3, 0, 2, 1), 0.003600823045267495, 0.9999999999999993, 0
(0, 0, 0, 0, 3, 0, 1, 2), 0.0005144032921810694, 0.9999999999999958, 0
(0, 0, 0, 0, 3, 0, 0, 3), 0.006172839506172851, 1.0, 0
(0, 0, 0, 0, 2, 4, 0, 0), 0.0005144032921810733, 0.9999999999999964, 0
(0, 0, 0, 0, 2, 3, 1, 0), 0.002700617283950625, 0.9999999999999998, 0
(0, 0, 0, 0, 2, 3, 0, 1), 0.00630144032921811, 0.11700785090677895, 1
(0, 0, 0, 0, 2, 2, 2, 0), 0.01003086419753088, 0.0769230769230767, 1
(0, 0, 0, 0, 2, 2, 1, 1), 0.0027006172839506124, 0.999999999999999, 0
(0, 0, 0, 0, 2, 2, 0, 2), 0.0030864197530864196, 0.9999999999999986, 0
(0, 0, 0, 0, 2, 1, 3, 0), 0.002443415637860082, 1.0, 0
(0, 0, 0, 0, 2, 1, 2, 1), 0.0003858024691358016, 0.9999999999999978, 0
(0, 0, 0, 0, 2, 1, 1, 2), 0.006172839506172855, 0.9999999999999994, 0
(0, 0, 0, 0, 2, 1, 0, 3), 0.0005144032921810685, 0.9999999999999944, 0
(0, 0, 0, 0, 2, 0, 4, 0), 0.0015432098765432115, 0.9999999999999996, 0
(0, 0, 0, 0, 2, 0, 3, 1), 0.0016718106995884789, 0.9999999999999992, 0
(0, 0, 0, 0, 2, 0, 2, 2), 0.003086419753086425, 1.0, 0
(0, 0, 0, 0, 2, 0, 1, 3), 0.0015432098765432033, 0.999999999999996, 0
(0, 0, 0, 0, 2, 0, 0, 4), 0.0051440329218107065, 0.4, 1
(0, 0, 0, 0, 1, 5, 0, 0), 0.0012860082304526768, 0.9999999999999992, 0
(0, 0, 0, 0, 1, 4, 1, 0), 0.015689300411522663, 0.016393442622950782, 1
(0, 0, 0, 0, 1, 4, 0, 1), 0.001028806584362137, 0.9999999999999962, 0
(0, 0, 0, 0, 1, 3, 2, 0), 0.002700617283950618, 0.9999999999999998, 0
(0, 0, 0, 0, 1, 3, 1, 1), 0.0018004115226337536, 0.9999999999999982, 0
(0, 0, 0, 0, 1, 3, 0, 2), 0.0016718106995884698, 0.9999999999999944, 0
(0, 0, 0, 0, 1, 2, 3, 0), 0.0016718106995884754, 0.9999999999999984, 0
(0, 0, 0, 0, 1, 2, 2, 1), 0.001543209876543218, 0.9999999999999961, 0
(0, 0, 0, 0, 1, 2, 1, 2), 0.00038580246913579757, 0.9999999999999937, 0
(0, 0, 0, 0, 1, 2, 0, 3), 0.0036008230452674985, 0.9999999999999966, 0
(0, 0, 0, 0, 1, 1, 4, 0), 0.0018004115226337362, 0.9999999999999996, 0
(0, 0, 0, 0, 1, 1, 3, 1), 0.0018004115226337547, 0.9999999999999997, 0
(0, 0, 0, 0, 1, 1, 2, 2), 0.0027006172839506085, 0.9999999999999988, 0
(0, 0, 0, 0, 1, 1, 1, 3), 0.01105967078189303, 0.2616507969122065, 1
(0, 0, 0, 0, 1, 1, 0, 4), 0.0033436213991769716, 0.9999999999999948, 0
(0, 0, 0, 0, 1, 0, 5, 0), 0.003858024691358028, 0.9999999999999996, 0
(0, 0, 0, 0, 1, 0, 4, 1), 0.0010288065843621417, 1.0, 0
(0, 0, 0, 0, 1, 0, 3, 2), 0.0063014403292181165, 0.11700785090677801, 1
(0, 0, 0, 0, 1, 0, 2, 3), 0.0015432098765432146, 0.9999999999999993, 0
(0, 0, 0, 0, 1, 0, 1, 4), 0.0018004115226337354, 0.9999999999999978, 0
(0, 0, 0, 0, 1, 0, 0, 5), 0.005144032921810707, 0.9999999999999997, 0
(0, 0, 0, 0, 0, 6, 0, 0), 0.01543209876543213, 0, 0
(0, 0, 0, 0, 0, 5, 1, 0), 0.0012860082304526753, 0.9999999999999988, 0
(0, 0, 0, 0, 0, 5, 0, 1), 0.0038580246913580314, 0.9999999999999948, 0
(0, 0, 0, 0, 0, 4, 2, 0), 0.0005144032921810683, 0.9999999999999962, 0
(0, 0, 0, 0, 0, 4, 1, 1), 0.0018004115226337403, 0.9999999999999981, 0
(0, 0, 0, 0, 0, 4, 0, 2), 0.0015432098765432128, 0.9999999999999944, 0
(0, 0, 0, 0, 0, 3, 3, 0), 0.00038580246913579735, 0.9999999999999951, 0
(0, 0, 0, 0, 0, 3, 2, 1), 0.0016718106995884758, 0.9999999999999971, 0
(0, 0, 0, 0, 0, 3, 1, 2), 0.0024434156378600985, 0.9999999999999983, 0
(0, 0, 0, 0, 0, 3, 0, 3), 0.0019290123456790107, 0.20000000000000362, 1
(0, 0, 0, 0, 0, 2, 4, 0), 0.0005144032921810687, 0.9999999999999958, 0
(0, 0, 0, 0, 0, 2, 3, 1), 0.0027006172839506245, 0.9999999999999991, 0
(0, 0, 0, 0, 0, 2, 2, 2), 0.010030864197530869, 0.07692307692307737, 1
(0, 0, 0, 0, 0, 2, 1, 3), 0.002443415637860102, 0.9999999999999967, 0
(0, 0, 0, 0, 0, 2, 0, 4), 0.0015432098765432135, 0.9999999999999942, 0
(0, 0, 0, 0, 0, 1, 5, 0), 0.0012860082304526755, 0.9999999999999984, 0
(0, 0, 0, 0, 0, 1, 4, 1), 0.01568930041152266, 0.01639344262295106, 1
(0, 0, 0, 0, 0, 1, 3, 2), 0.002700617283950633, 0.9999999999999994, 0
(0, 0, 0, 0, 0, 1, 2, 3), 0.001671810699588471, 0.9999999999999979, 0
(0, 0, 0, 0, 0, 1, 1, 4), 0.0018004115226337512, 0.999999999999998, 0
(0, 0, 0, 0, 0, 1, 0, 5), 0.003858024691358031, 0.9999999999999949, 0
(0, 0, 0, 0, 0, 0, 6, 0), 0.015432098765432122, 0, 0
(0, 0, 0, 0, 0, 0, 5, 1), 0.0012860082304526782, 0.9999999999999998, 0
(0, 0, 0, 0, 0, 0, 4, 2), 0.0005144032921810675, 0.9999999999999984, 0
(0, 0, 0, 0, 0, 0, 3, 3), 0.0003858024691358067, 0.9999999999999976, 0
(0, 0, 0, 0, 0, 0, 2, 4), 0.0005144032921810682, 0.9999999999999978, 0
(0, 0, 0, 0, 0, 0, 1, 5), 0.0012860082304526788, 0.9999999999999996, 0
(0, 0, 0, 0, 0, 0, 0, 6), 0.015432098765432124, 0, 0


==> anc/table_data/table_v_r_5.txt <==
(7, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(6, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(6, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(6, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(6, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(6, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(6, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(6, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(6, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(5, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(5, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(5, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(5, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(5, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(5, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(5, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(5, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(5, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(5, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(5, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(5, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(5, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(5, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(5, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(5, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(5, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(5, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(5, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(5, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(5, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(5, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(5, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(5, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(5, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(5, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(5, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(5, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(5, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(5, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(5, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(5, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(5, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(5, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(5, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(5, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(4, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(4, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(4, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(4, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(4, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(4, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(4, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(4, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(4, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(4, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(4, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(4, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(4, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(4, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(4, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(4, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(4, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(4, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(4, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(4, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(4, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(4, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(4, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(4, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(4, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(4, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(4, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(4, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(4, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(4, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(4, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(4, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(4, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(4, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(4, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(4, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(4, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(4, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(4, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(4, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(4, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(4, 0, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(4, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(4, 0, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(4, 0, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 1, 1, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 1, 0, 1, 0, 0), 0, 0, 0
(4, 0, 0, 1, 1, 0, 0, 1, 0), 0, 0, 0
(4, 0, 0, 1, 1, 0, 0, 0, 1), 0, 0, 0
(4, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 1, 1, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 1, 0, 1, 0), 0, 0, 0
(4, 0, 0, 1, 0, 1, 0, 0, 1), 0, 0, 0
(4, 0, 0, 1, 0, 0, 2, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 1, 1, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 1, 0, 1), 0, 0, 0
(4, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 0, 1, 1), 0, 0, 0
(4, 0, 0, 1, 0, 0, 0, 0, 2), 0, 0, 0
(4, 0, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 2, 1, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(4, 0, 0, 0, 2, 0, 0, 1, 0), 0, 0, 0
(4, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(4, 0, 0, 0, 1, 2, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 1, 1, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 1, 0, 1, 0), 0, 0, 0
(4, 0, 0, 0, 1, 1, 0, 0, 1), 0, 0, 0
(4, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 1, 1, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 1, 0, 1), 0, 0, 0
(4, 0, 0, 0, 1, 0, 0, 2, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 0, 1, 1), 0, 0, 0
(4, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(4, 0, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 2, 1, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(4, 0, 0, 0, 0, 2, 0, 0, 1), 0, 0, 0
(4, 0, 0, 0, 0, 1, 2, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 1, 1, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 1, 0, 1), 0, 0, 0
(4, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 0, 1, 1), 0, 0, 0
(4, 0, 0, 0, 0, 1, 0, 0, 2), 0, 0, 0
(4, 0, 0, 0, 0, 0, 3, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 2, 1, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(4, 0, 0, 0, 0, 0, 1, 2, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 1, 1, 1), 0, 0, 0
(4, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 3, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 2, 1), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 2), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 3), 0, 0, 0
(3, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(3, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(3, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(3, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(3, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(3, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(3, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(3, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(3, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(3, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(3, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(3, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(3, 2, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(3, 2, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(3, 2, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(3, 2, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(3, 2, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(3, 2, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(3, 2, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(3, 2, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(3, 2, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(3, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(3, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(3, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(3, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(3, 1, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(3, 1, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(3, 1, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(3, 1, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(3, 1, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(3, 1, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(3, 1, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(3, 1, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(3, 1, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(3, 1, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(3, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(3, 1, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(3, 1, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 1, 1, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 1, 0, 1, 0, 0), 0, 0, 0
(3, 1, 0, 1, 1, 0, 0, 1, 0), 0, 0, 0
(3, 1, 0, 1, 1, 0, 0, 0, 1), 0, 0, 0
(3, 1, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 1, 1, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 1, 0, 1, 0), 0, 0, 0
(3, 1, 0, 1, 0, 1, 0, 0, 1), 0, 0, 0
(3, 1, 0, 1, 0, 0, 2, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 1, 1, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 1, 0, 1), 0, 0, 0
(3, 1, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 0, 1, 1), 0, 0, 0
(3, 1, 0, 1, 0, 0, 0, 0, 2), 0, 0, 0
(3, 1, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 2, 1, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(3, 1, 0, 0, 2, 0, 0, 1, 0), 0, 0, 0
(3, 1, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(3, 1, 0, 0, 1, 2, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 1, 1, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 1, 0, 1, 0), 0, 0, 0
(3, 1, 0, 0, 1, 1, 0, 0, 1), 0, 0, 0
(3, 1, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 1, 1, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 1, 0, 1), 0, 0, 0
(3, 1, 0, 0, 1, 0, 0, 2, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 0, 1, 1), 0, 0, 0
(3, 1, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(3, 1, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 2, 1, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(3, 1, 0, 0, 0, 2, 0, 0, 1), 0, 0, 0
(3, 1, 0, 0, 0, 1, 2, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 1, 1, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 1, 0, 1), 0, 0, 0
(3, 1, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 0, 1, 1), 0, 0, 0
(3, 1, 0, 0, 0, 1, 0, 0, 2), 0, 0, 0
(3, 1, 0, 0, 0, 0, 3, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 2, 1, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(3, 1, 0, 0, 0, 0, 1, 2, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 1, 1, 1), 0, 0, 0
(3, 1, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 3, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 2, 1), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 1, 2), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 3), 0, 0, 0
(3, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(3, 0, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(3, 0, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(3, 0, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(3, 0, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(3, 0, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(3, 0, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(3, 0, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(3, 0, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(3, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(3, 0, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(3, 0, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(3, 0, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(3, 0, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(3, 0, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(3, 0, 1, 3, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 2, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 1, 2, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 1, 2, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 1, 1, 2, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 1, 1, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 1, 0, 1, 0, 0), 0, 0, 0
(3, 0, 1, 1, 1, 0, 0, 1, 0), 0, 0, 0
(3, 0, 1, 1, 1, 0, 0, 0, 1), 0, 0, 0
(3, 0, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 1, 1, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 1, 0, 1, 0), 0, 0, 0
(3, 0, 1, 1, 0, 1, 0, 0, 1), 0, 0, 0
(3, 0, 1, 1, 0, 0, 2, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 1, 1, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 1, 0, 1), 0, 0, 0
(3, 0, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 0, 1, 1), 0, 0, 0
(3, 0, 1, 1, 0, 0, 0, 0, 2), 0, 0, 0
(3, 0, 1, 0, 3, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 2, 1, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(3, 0, 1, 0, 2, 0, 0, 1, 0), 0, 0, 0
(3, 0, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(3, 0, 1, 0, 1, 2, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 1, 1, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 1, 0, 1, 0), 0, 0, 0
(3, 0, 1, 0, 1, 1, 0, 0, 1), 0, 0, 0
(3, 0, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 1, 1, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 1, 0, 1), 0, 0, 0
(3, 0, 1, 0, 1, 0, 0, 2, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 0, 1, 1), 0, 0, 0
(3, 0, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(3, 0, 1, 0, 0, 3, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 2, 1, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(3, 0, 1, 0, 0, 2, 0, 0, 1), 0, 0, 0
(3, 0, 1, 0, 0, 1, 2, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 1, 1, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 1, 0, 1), 0, 0, 0
(3, 0, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 0, 1, 1), 0, 0, 0
(3, 0, 1, 0, 0, 1, 0, 0, 2), 0, 0, 0
(3, 0, 1, 0, 0, 0, 3, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 2, 1, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(3, 0, 1, 0, 0, 0, 1, 2, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 1, 1, 1), 0, 0, 0
(3, 0, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 3, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 2, 1), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 1, 2), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 3), 0, 0, 0
(3, 0, 0, 4, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 3, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 3, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 3, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 3, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 3, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 2, 2, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 2, 1, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 2, 1, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 2, 1, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 2, 1, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(3, 0, 0, 2, 0, 1, 1, 0, 0), 0, 0, 0
(3, 0, 0, 2, 0, 1, 0, 1, 0), 0, 0, 0
(3, 0, 0, 2, 0, 1, 0, 0, 1), 0, 0, 0
(3, 0, 0, 2, 0, 0, 2, 0, 0), 0, 0, 0
(3, 0, 0, 2, 0, 0, 1, 1, 0), 0, 0, 0
(3, 0, 0, 2, 0, 0, 1, 0, 1), 0, 0, 0
(3, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(3, 0, 0, 2, 0, 0, 0, 1, 1), 0, 0, 0
(3, 0, 0, 2, 0, 0, 0, 0, 2), 0, 0, 0
(3, 0, 0, 1, 3, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 2, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 2, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 1, 2, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 1, 2, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 1, 1, 2, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 1, 1, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(3, 0, 0, 1, 1, 1, 0, 0, 1), 0, 0, 0
(3, 0, 0, 1, 1, 0, 2, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 1, 1, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(3, 0, 0, 1, 1, 0, 0, 2, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 0, 1, 1), 0, 0, 0
(3, 0, 0, 1, 1, 0, 0, 0, 2), 0, 0, 0
(3, 0, 0, 1, 0, 3, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 2, 1, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 2, 0, 1, 0), 0, 0, 0
(3, 0, 0, 1, 0, 2, 0, 0, 1), 0, 0, 0
(3, 0, 0, 1, 0, 1, 2, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 1, 0, 1), 0, 0, 0
(3, 0, 0, 1, 0, 1, 0, 2, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(3, 0, 0, 1, 0, 1, 0, 0, 2), 0, 0, 0
(3, 0, 0, 1, 0, 0, 3, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 2, 1, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 2, 0, 1), 0, 0, 0
(3, 0, 0, 1, 0, 0, 1, 2, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 1, 1, 1), 0, 0, 0
(3, 0, 0, 1, 0, 0, 1, 0, 2), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 3, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 2, 1), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 1, 2), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 3), 0, 0, 0
(3, 0, 0, 0, 4, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 3, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 3, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 3, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 3, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 2, 2, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 2, 1, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 2, 1, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 2, 1, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(3, 0, 0, 0, 2, 0, 1, 1, 0), 0, 0, 0
(3, 0, 0, 0, 2, 0, 1, 0, 1), 0, 0, 0
(3, 0, 0, 0, 2, 0, 0, 2, 0), 0, 0, 0
(3, 0, 0, 0, 2, 0, 0, 1, 1), 0, 0, 0
(3, 0, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(3, 0, 0, 0, 1, 3, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 2, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 2, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 1, 2, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 1, 1, 2, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 1, 1, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(3, 0, 0, 0, 1, 1, 0, 2, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 0, 1, 1), 0, 0, 0
(3, 0, 0, 0, 1, 1, 0, 0, 2), 0, 0, 0
(3, 0, 0, 0, 1, 0, 3, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 2, 1, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 2, 0, 1), 0, 0, 0
(3, 0, 0, 0, 1, 0, 1, 2, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(3, 0, 0, 0, 1, 0, 1, 0, 2), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 3, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 2, 1), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 1, 2), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 3), 0, 0, 0
(3, 0, 0, 0, 0, 4, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 3, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 3, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 3, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 2, 2, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 2, 1, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 2, 1, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(3, 0, 0, 0, 0, 2, 0, 1, 1), 0, 0, 0
(3, 0, 0, 0, 0, 2, 0, 0, 2), 0, 0, 0
(3, 0, 0, 0, 0, 1, 3, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 2, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 2, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 1, 1, 2, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 1, 1, 1), 0, 0, 0
(3, 0, 0, 0, 0, 1, 1, 0, 2), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 3, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 2, 1), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 1, 2), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 3), 0, 0, 0
(3, 0, 0, 0, 0, 0, 4, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 3, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 3, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 0, 2, 2, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 2, 1, 1), 0, 0, 0
(3, 0, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(3, 0, 0, 0, 0, 0, 1, 3, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 1, 2, 1), 0, 0, 0
(3, 0, 0, 0, 0, 0, 1, 1, 2), 0, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 3), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 4, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 3, 1), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 2), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 3), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 4), 0, 0, 0
(2, 5, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 4, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 4, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 4, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 4, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 4, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 4, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 4, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 3, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 3, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 3, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 3, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 3, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 3, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 3, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 3, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 3, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 3, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 3, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 3, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 3, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 3, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 3, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 3, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 3, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 3, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 3, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 3, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 3, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 3, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 3, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 3, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 3, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 3, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 3, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 3, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 2, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 2, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 2, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 2, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 2, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 2, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 2, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 2, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 2, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 2, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 2, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 2, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 2, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 2, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 2, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 2, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 2, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 2, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(2, 2, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(2, 2, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(2, 2, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(2, 2, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 1, 1, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 1, 0, 1, 0, 0), 0, 0, 0
(2, 2, 0, 1, 1, 0, 0, 1, 0), 0, 0, 0
(2, 2, 0, 1, 1, 0, 0, 0, 1), 0, 0, 0
(2, 2, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 1, 1, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 1, 0, 1, 0), 0, 0, 0
(2, 2, 0, 1, 0, 1, 0, 0, 1), 0, 0, 0
(2, 2, 0, 1, 0, 0, 2, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 1, 1, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 1, 0, 1), 0, 0, 0
(2, 2, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 0, 1, 1), 0, 0, 0
(2, 2, 0, 1, 0, 0, 0, 0, 2), 0, 0, 0
(2, 2, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 2, 1, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(2, 2, 0, 0, 2, 0, 0, 1, 0), 0, 0, 0
(2, 2, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(2, 2, 0, 0, 1, 2, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 1, 1, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 1, 0, 1, 0), 0, 0, 0
(2, 2, 0, 0, 1, 1, 0, 0, 1), 0, 0, 0
(2, 2, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 1, 1, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 1, 0, 1), 0, 0, 0
(2, 2, 0, 0, 1, 0, 0, 2, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 0, 1, 1), 0, 0, 0
(2, 2, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(2, 2, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 2, 1, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(2, 2, 0, 0, 0, 2, 0, 0, 1), 0, 0, 0
(2, 2, 0, 0, 0, 1, 2, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 1, 1, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 1, 0, 1), 0, 0, 0
(2, 2, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 0, 1, 1), 0, 0, 0
(2, 2, 0, 0, 0, 1, 0, 0, 2), 0, 0, 0
(2, 2, 0, 0, 0, 0, 3, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 2, 1, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(2, 2, 0, 0, 0, 0, 1, 2, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 1, 1, 1), 0, 0, 0
(2, 2, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 3, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 2, 1), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 1, 2), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 3), 0, 0, 0
(2, 1, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 1, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 1, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 1, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 1, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 1, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 1, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 1, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 1, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 1, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 1, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 1, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 1, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 1, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 1, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 1, 1, 3, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 2, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 1, 2, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 1, 2, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 1, 1, 2, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 1, 1, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 1, 0, 1, 0, 0), 0, 0, 0
(2, 1, 1, 1, 1, 0, 0, 1, 0), 0, 0, 0
(2, 1, 1, 1, 1, 0, 0, 0, 1), 0, 0, 0
(2, 1, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 1, 1, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 1, 0, 1, 0), 0, 0, 0
(2, 1, 1, 1, 0, 1, 0, 0, 1), 0, 0, 0
(2, 1, 1, 1, 0, 0, 2, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 1, 1, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 1, 0, 1), 0, 0, 0
(2, 1, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 0, 1, 1), 0, 0, 0
(2, 1, 1, 1, 0, 0, 0, 0, 2), 0, 0, 0
(2, 1, 1, 0, 3, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 2, 1, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(2, 1, 1, 0, 2, 0, 0, 1, 0), 0, 0, 0
(2, 1, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(2, 1, 1, 0, 1, 2, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 1, 1, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 1, 0, 1, 0), 0, 0, 0
(2, 1, 1, 0, 1, 1, 0, 0, 1), 0, 0, 0
(2, 1, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 1, 1, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 1, 0, 1), 0, 0, 0
(2, 1, 1, 0, 1, 0, 0, 2, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 0, 1, 1), 0, 0, 0
(2, 1, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(2, 1, 1, 0, 0, 3, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 2, 1, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(2, 1, 1, 0, 0, 2, 0, 0, 1), 0, 0, 0
(2, 1, 1, 0, 0, 1, 2, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 1, 1, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 1, 0, 1), 0, 0, 0
(2, 1, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 0, 1, 1), 0, 0, 0
(2, 1, 1, 0, 0, 1, 0, 0, 2), 0, 0, 0
(2, 1, 1, 0, 0, 0, 3, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 2, 1, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(2, 1, 1, 0, 0, 0, 1, 2, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 1, 1, 1), 0, 0, 0
(2, 1, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 3, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 2, 1), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 1, 2), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 3), 0, 0, 0
(2, 1, 0, 4, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 3, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 3, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 3, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 3, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 3, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 2, 2, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 2, 1, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 2, 1, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 2, 1, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 2, 1, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(2, 1, 0, 2, 0, 1, 1, 0, 0), 0, 0, 0
(2, 1, 0, 2, 0, 1, 0, 1, 0), 0, 0, 0
(2, 1, 0, 2, 0, 1, 0, 0, 1), 0, 0, 0
(2, 1, 0, 2, 0, 0, 2, 0, 0), 0, 0, 0
(2, 1, 0, 2, 0, 0, 1, 1, 0), 0, 0, 0
(2, 1, 0, 2, 0, 0, 1, 0, 1), 0, 0, 0
(2, 1, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(2, 1, 0, 2, 0, 0, 0, 1, 1), 0, 0, 0
(2, 1, 0, 2, 0, 0, 0, 0, 2), 0, 0, 0
(2, 1, 0, 1, 3, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 2, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 2, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 1, 2, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 1, 2, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 1, 1, 2, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 1, 1, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(2, 1, 0, 1, 1, 1, 0, 0, 1), 0, 0, 0
(2, 1, 0, 1, 1, 0, 2, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 1, 1, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(2, 1, 0, 1, 1, 0, 0, 2, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 0, 1, 1), 0, 0, 0
(2, 1, 0, 1, 1, 0, 0, 0, 2), 0, 0, 0
(2, 1, 0, 1, 0, 3, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 2, 1, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 2, 0, 1, 0), 0, 0, 0
(2, 1, 0, 1, 0, 2, 0, 0, 1), 0, 0, 0
(2, 1, 0, 1, 0, 1, 2, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 1, 0, 1), 0, 0, 0
(2, 1, 0, 1, 0, 1, 0, 2, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(2, 1, 0, 1, 0, 1, 0, 0, 2), 0, 0, 0
(2, 1, 0, 1, 0, 0, 3, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 2, 1, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 2, 0, 1), 0, 0, 0
(2, 1, 0, 1, 0, 0, 1, 2, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 1, 1, 1), 0, 0, 0
(2, 1, 0, 1, 0, 0, 1, 0, 2), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 3, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 2, 1), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 1, 2), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 3), 0, 0, 0
(2, 1, 0, 0, 4, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 3, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 3, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 3, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 3, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 2, 2, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 2, 1, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 2, 1, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 2, 1, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(2, 1, 0, 0, 2, 0, 1, 1, 0), 0, 0, 0
(2, 1, 0, 0, 2, 0, 1, 0, 1), 0, 0, 0
(2, 1, 0, 0, 2, 0, 0, 2, 0), 0, 0, 0
(2, 1, 0, 0, 2, 0, 0, 1, 1), 0, 0, 0
(2, 1, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(2, 1, 0, 0, 1, 3, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 2, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 2, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 1, 2, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 1, 1, 2, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 1, 1, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(2, 1, 0, 0, 1, 1, 0, 2, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 0, 1, 1), 0, 0, 0
(2, 1, 0, 0, 1, 1, 0, 0, 2), 0, 0, 0
(2, 1, 0, 0, 1, 0, 3, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 2, 1, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 2, 0, 1), 0, 0, 0
(2, 1, 0, 0, 1, 0, 1, 2, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(2, 1, 0, 0, 1, 0, 1, 0, 2), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 3, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 2, 1), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 1, 2), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 3), 0, 0, 0
(2, 1, 0, 0, 0, 4, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 3, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 3, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 3, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 2, 2, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 2, 1, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 2, 1, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(2, 1, 0, 0, 0, 2, 0, 1, 1), 0, 0, 0
(2, 1, 0, 0, 0, 2, 0, 0, 2), 0, 0, 0
(2, 1, 0, 0, 0, 1, 3, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 2, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 2, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 1, 1, 2, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 1, 1, 1), 0, 0, 0
(2, 1, 0, 0, 0, 1, 1, 0, 2), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 3, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 2, 1), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 1, 2), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 3), 0, 0, 0
(2, 1, 0, 0, 0, 0, 4, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 3, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 3, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 0, 2, 2, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 2, 1, 1), 0, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(2, 1, 0, 0, 0, 0, 1, 3, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 1, 2, 1), 0, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 2), 0, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 3), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 4, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 3, 1), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 2), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 3), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 4), 0, 0, 0
(2, 0, 5, 0, 0, 0, 0, 0, 0), 0.0035699410959719124, 0, 0
(2, 0, 4, 1, 0, 0, 0, 0, 0), 0.0023183051850187157, 0, 0
(2, 0, 4, 0, 1, 0, 0, 0, 0), 0.0011102217876508855, 0, 0
(2, 0, 4, 0, 0, 1, 0, 0, 0), 0.00014141412330231126, 0, 0
(2, 0, 4, 0, 0, 0, 1, 0, 0), 0.00014141412330231101, 0, 0
(2, 0, 4, 0, 0, 0, 0, 1, 0), 0.0011102217876508794, 0, 0
(2, 0, 4, 0, 0, 0, 0, 0, 1), 0.0023183051850187058, 0, 0
(2, 0, 3, 2, 0, 0, 0, 0, 0), 0.0018024337500525853, 0, 0
(2, 0, 3, 1, 1, 0, 0, 0, 0), 0.0012935645154490618, 0, 0
(2, 0, 3, 1, 0, 1, 0, 0, 0), 2.2736001758529334e-05, 0, 0
(2, 0, 3, 1, 0, 0, 1, 0, 0), 0.0007493417500199604, 0, 0
(2, 0, 3, 1, 0, 0, 0, 1, 0), 0.002926232811736352, 0, 0
(2, 0, 3, 1, 0, 0, 0, 0, 1), 0.0005485358201551599, 0, 0
(2, 0, 3, 0, 2, 0, 0, 0, 0), 0.00010994652051046719, 0, 0
(2, 0, 3, 0, 1, 1, 0, 0, 0), 8.548111808123113e-05, 0, 0
(2, 0, 3, 0, 1, 0, 1, 0, 0), 0.0009915436661071036, 0, 0
(2, 0, 3, 0, 1, 0, 0, 1, 0), 0.0021184590001197623, 0, 0
(2, 0, 3, 0, 1, 0, 0, 0, 1), 0.0029262328117363647, 0, 0
(2, 0, 3, 0, 0, 2, 0, 0, 0), 0.000229584387020094, 0, 0
(2, 0, 3, 0, 0, 1, 1, 0, 0), 0.004115893262071723, 0, 0
(2, 0, 3, 0, 0, 1, 0, 1, 0), 0.000991543666107108, 0, 0
(2, 0, 3, 0, 0, 1, 0, 0, 1), 0.0007493417500199558, 0, 0
(2, 0, 3, 0, 0, 0, 2, 0, 0), 0.0002295843870200953, 0, 0
(2, 0, 3, 0, 0, 0, 1, 1, 0), 8.548111808123216e-05, 0, 0
(2, 0, 3, 0, 0, 0, 1, 0, 1), 2.273600175852897e-05, 0, 0
(2, 0, 3, 0, 0, 0, 0, 2, 0), 0.00010994652051046712, 0, 0
(2, 0, 3, 0, 0, 0, 0, 1, 1), 0.0012935645154490538, 0, 0
(2, 0, 3, 0, 0, 0, 0, 0, 2), 0.0018024337500525778, 0, 0
(2, 0, 2, 3, 0, 0, 0, 0, 0), 0.0018024337500525843, 0, 0
(2, 0, 2, 2, 1, 0, 0, 0, 0), 0.001187389746634813, 0, 0
(2, 0, 2, 2, 0, 1, 0, 0, 0), 0.0001309249223716964, 0, 0
(2, 0, 2, 2, 0, 0, 1, 0, 0), 0.003033446337993568, 0, 0
(2, 0, 2, 2, 0, 0, 0, 1, 0), 0.0001309249223716931, 0, 0
(2, 0, 2, 2, 0, 0, 0, 0, 1), 0.0011873897466348178, 0, 0
(2, 0, 2, 1, 2, 0, 0, 0, 0), 1.1287055862068364e-05, 0, 0
(2, 0, 2, 1, 1, 1, 0, 0, 0), 0.0016136532329744744, 0, 0
(2, 0, 2, 1, 1, 0, 1, 0, 0), 0.000951984292259177, 0, 0
(2, 0, 2, 1, 1, 0, 0, 1, 0), 2.334066787535597e-06, 0, 0
(2, 0, 2, 1, 1, 0, 0, 0, 1), 0.0011294425896148095, 0, 0
(2, 0, 2, 1, 0, 2, 0, 0, 0), 0.0013409591084514532, 0, 0
(2, 0, 2, 1, 0, 1, 1, 0, 0), 0.001309874783735215, 0, 0
(2, 0, 2, 1, 0, 1, 0, 1, 0), 0.002905396785439251, 0, 0
(2, 0, 2, 1, 0, 1, 0, 0, 1), 0.00014386236642735875, 0, 0
(2, 0, 2, 1, 0, 0, 2, 0, 0), 0.0005434687591143566, 0, 0
(2, 0, 2, 1, 0, 0, 1, 1, 0), 2.875369817369262e-06, 0, 0
(2, 0, 2, 1, 0, 0, 1, 0, 1), 0.00014386236642735845, 0, 0
(2, 0, 2, 1, 0, 0, 0, 2, 0), 0.0016220649190191725, 0, 0
(2, 0, 2, 1, 0, 0, 0, 1, 1), 0.0011294425896148095, 0, 0
(2, 0, 2, 1, 0, 0, 0, 0, 2), 0.0011873897466348103, 0, 0
(2, 0, 2, 0, 3, 0, 0, 0, 0), 0.00010994652051046727, 0, 0
(2, 0, 2, 0, 2, 1, 0, 0, 0), 0.0016220649190191718, 0, 0
(2, 0, 2, 0, 2, 0, 1, 0, 0), 0.0021960766998199307, 0, 0
(2, 0, 2, 0, 2, 0, 0, 1, 0), 0.0021960766998199294, 0, 0
(2, 0, 2, 0, 2, 0, 0, 0, 1), 0.001622064919019178, 0, 0
(2, 0, 2, 0, 1, 2, 0, 0, 0), 0.0013409591084514538, 0, 0
(2, 0, 2, 0, 1, 1, 1, 0, 0), 0.0006272908042456872, 0, 0
(2, 0, 2, 0, 1, 1, 0, 1, 0), 1.4237556410664074e-07, 0, 0
(2, 0, 2, 0, 1, 1, 0, 0, 1), 2.8753698173693747e-06, 0, 0
(2, 0, 2, 0, 1, 0, 2, 0, 0), 4.9215555986685784e-05, 0, 0
(2, 0, 2, 0, 1, 0, 1, 1, 0), 1.423755641066209e-07, 0, 0
(2, 0, 2, 0, 1, 0, 1, 0, 1), 0.0029053967854392408, 0, 0
(2, 0, 2, 0, 1, 0, 0, 2, 0), 0.002196076699819922, 0, 0
(2, 0, 2, 0, 1, 0, 0, 1, 1), 2.3340667875356396e-06, 0, 0
(2, 0, 2, 0, 1, 0, 0, 0, 2), 0.000130924922371695, 0, 0
(2, 0, 2, 0, 0, 3, 0, 0, 0), 0.000229584387020094, 0, 0
(2, 0, 2, 0, 0, 2, 1, 0, 0), 0.0005434687591143572, 0, 0
(2, 0, 2, 0, 0, 2, 0, 1, 0), 4.9215555986684943e-05, 0, 0
(2, 0, 2, 0, 0, 2, 0, 0, 1), 0.0005434687591143575, 0, 0
(2, 0, 2, 0, 0, 1, 2, 0, 0), 0.0005434687591143583, 0, 0
(2, 0, 2, 0, 0, 1, 1, 1, 0), 0.0006272908042456797, 0, 0
(2, 0, 2, 0, 0, 1, 1, 0, 1), 0.0013098747837352169, 0, 0
(2, 0, 2, 0, 0, 1, 0, 2, 0), 0.0021960766998199233, 0, 0
(2, 0, 2, 0, 0, 1, 0, 1, 1), 0.000951984292259182, 0, 0
(2, 0, 2, 0, 0, 1, 0, 0, 2), 0.003033446337993562, 0, 0
(2, 0, 2, 0, 0, 0, 3, 0, 0), 0.00022958438702009557, 0, 0
(2, 0, 2, 0, 0, 0, 2, 1, 0), 0.0013409591084514478, 0, 0
(2, 0, 2, 0, 0, 0, 2, 0, 1), 0.0013409591084514528, 0, 0
(2, 0, 2, 0, 0, 0, 1, 2, 0), 0.0016220649190191747, 0, 0
(2, 0, 2, 0, 0, 0, 1, 1, 1), 0.0016136532329744876, 0, 0
(2, 0, 2, 0, 0, 0, 1, 0, 2), 0.00013092492237169482, 0, 0
(2, 0, 2, 0, 0, 0, 0, 3, 0), 0.00010994652051046708, 0, 0
(2, 0, 2, 0, 0, 0, 0, 2, 1), 1.1287055862068178e-05, 0, 0
(2, 0, 2, 0, 0, 0, 0, 1, 2), 0.0011873897466348094, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 3), 0.0018024337500525795, 0, 0
(2, 0, 1, 4, 0, 0, 0, 0, 0), 0.0023183051850187144, 0, 0
(2, 0, 1, 3, 1, 0, 0, 0, 0), 0.000548535820155155, 0, 0
(2, 0, 1, 3, 0, 1, 0, 0, 0), 0.0029262328117363617, 0, 0
(2, 0, 1, 3, 0, 0, 1, 0, 0), 0.0007493417500199604, 0, 0
(2, 0, 1, 3, 0, 0, 0, 1, 0), 2.273600175853059e-05, 0, 0
(2, 0, 1, 3, 0, 0, 0, 0, 1), 0.0012935645154490663, 0, 0
(2, 0, 1, 2, 2, 0, 0, 0, 0), 0.0011873897466348142, 0, 0
(2, 0, 1, 2, 1, 1, 0, 0, 0), 0.0011294425896148173, 0, 0
(2, 0, 1, 2, 1, 0, 1, 0, 0), 0.00014386236642736038, 0, 0
(2, 0, 1, 2, 1, 0, 0, 1, 0), 0.00014386236642736038, 0, 0
(2, 0, 1, 2, 1, 0, 0, 0, 1), 0.0011294425896148104, 0, 0
(2, 0, 1, 2, 0, 2, 0, 0, 0), 0.0016220649190191718, 0, 0
(2, 0, 1, 2, 0, 1, 1, 0, 0), 2.875369817369214e-06, 0, 0
(2, 0, 1, 2, 0, 1, 0, 1, 0), 0.0029053967854392503, 0, 0
(2, 0, 1, 2, 0, 1, 0, 0, 1), 2.334066787535737e-06, 0, 0
(2, 0, 1, 2, 0, 0, 2, 0, 0), 0.0005434687591143565, 0, 0
(2, 0, 1, 2, 0, 0, 1, 1, 0), 0.0013098747837352173, 0, 0
(2, 0, 1, 2, 0, 0, 1, 0, 1), 0.0009519842922591696, 0, 0
(2, 0, 1, 2, 0, 0, 0, 2, 0), 0.0013409591084514497, 0, 0
(2, 0, 1, 2, 0, 0, 0, 1, 1), 0.0016136532329744737, 0, 0
(2, 0, 1, 2, 0, 0, 0, 0, 2), 1.128705586206934e-05, 0, 0
(2, 0, 1, 1, 3, 0, 0, 0, 0), 0.0012935645154490618, 0, 0
(2, 0, 1, 1, 2, 1, 0, 0, 0), 0.0011294425896148173, 0, 0
(2, 0, 1, 1, 2, 0, 1, 0, 0), 2.3340667875358006e-06, 0, 0
(2, 0, 1, 1, 2, 0, 0, 1, 0), 0.0009519842922591767, 0, 0
(2, 0, 1, 1, 2, 0, 0, 0, 1), 0.0016136532329744776, 0, 0
(2, 0, 1, 1, 1, 2, 0, 0, 0), 0.0016136532329744727, 0, 0
(2, 0, 1, 1, 1, 1, 1, 0, 0), 0.0022984938165512563, 0, 0
(2, 0, 1, 1, 1, 1, 0, 1, 0), 3.138665777464732e-05, 0, 0
(2, 0, 1, 1, 1, 1, 0, 0, 1), 0.002298493816551255, 0, 0
(2, 0, 1, 1, 1, 0, 2, 0, 0), 0.0006272908042456856, 0, 0
(2, 0, 1, 1, 1, 0, 1, 1, 0), 0.0006748199481171233, 0, 0
(2, 0, 1, 1, 1, 0, 1, 0, 1), 3.138665777464768e-05, 0, 0
(2, 0, 1, 1, 1, 0, 0, 2, 0), 0.0006272908042456816, 0, 0
(2, 0, 1, 1, 1, 0, 0, 1, 1), 0.0022984938165512407, 0, 0
(2, 0, 1, 1, 1, 0, 0, 0, 2), 0.0016136532329744844, 0, 0
(2, 0, 1, 1, 0, 3, 0, 0, 0), 8.54811180812319e-05, 0, 0
(2, 0, 1, 1, 0, 2, 1, 0, 0), 2.8753698173692197e-06, 0, 0
(2, 0, 1, 1, 0, 2, 0, 1, 0), 1.4237556410664744e-07, 0, 0
(2, 0, 1, 1, 0, 2, 0, 0, 1), 0.0006272908042456839, 0, 0
(2, 0, 1, 1, 0, 1, 2, 0, 0), 0.0013098747837352169, 0, 0
(2, 0, 1, 1, 0, 1, 1, 1, 0), 0.0006748199481171269, 0, 0
(2, 0, 1, 1, 0, 1, 1, 0, 1), 0.0006748199481171262, 0, 0
(2, 0, 1, 1, 0, 1, 0, 2, 0), 1.423755641065842e-07, 0, 0
(2, 0, 1, 1, 0, 1, 0, 1, 1), 3.1386657774647265e-05, 0, 0
(2, 0, 1, 1, 0, 1, 0, 0, 2), 0.0009519842922591754, 0, 0
(2, 0, 1, 1, 0, 0, 3, 0, 0), 0.004115893262071721, 0, 0
(2, 0, 1, 1, 0, 0, 2, 1, 0), 0.0013098747837352244, 0, 0
(2, 0, 1, 1, 0, 0, 2, 0, 1), 0.0006272908042456825, 0, 0
(2, 0, 1, 1, 0, 0, 1, 2, 0), 2.8753698173695835e-06, 0, 0
(2, 0, 1, 1, 0, 0, 1, 1, 1), 0.0022984938165512593, 0, 0
(2, 0, 1, 1, 0, 0, 1, 0, 2), 2.3340667875358662e-06, 0, 0
(2, 0, 1, 1, 0, 0, 0, 3, 0), 8.548111808123183e-05, 0, 0
(2, 0, 1, 1, 0, 0, 0, 2, 1), 0.0016136532329744744, 0, 0
(2, 0, 1, 1, 0, 0, 0, 1, 2), 0.0011294425896148117, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 3), 0.0012935645154490603, 0, 0
(2, 0, 1, 0, 4, 0, 0, 0, 0), 0.001110221787650886, 0, 0
(2, 0, 1, 0, 3, 1, 0, 0, 0), 0.0029262328117363656, 0, 0
(2, 0, 1, 0, 3, 0, 1, 0, 0), 0.0021184590001197584, 0, 0
(2, 0, 1, 0, 3, 0, 0, 1, 0), 0.0009915436661071019, 0, 0
(2, 0, 1, 0, 3, 0, 0, 0, 1), 8.548111808123052e-05, 0, 0
(2, 0, 1, 0, 2, 2, 0, 0, 0), 0.00013092492237169685, 0, 0
(2, 0, 1, 0, 2, 1, 1, 0, 0), 2.3340667875356765e-06, 0, 0
(2, 0, 1, 0, 2, 1, 0, 1, 0), 0.0029053967854392347, 0, 0
(2, 0, 1, 0, 2, 1, 0, 0, 1), 2.8753698173694547e-06, 0, 0
(2, 0, 1, 0, 2, 0, 2, 0, 0), 0.002196076699819932, 0, 0
(2, 0, 1, 0, 2, 0, 1, 1, 0), 1.423755641067198e-07, 0, 0
(2, 0, 1, 0, 2, 0, 1, 0, 1), 1.4237556410665273e-07, 0, 0
(2, 0, 1, 0, 2, 0, 0, 2, 0), 4.9215555986687654e-05, 0, 0
(2, 0, 1, 0, 2, 0, 0, 1, 1), 0.0006272908042456837, 0, 0
(2, 0, 1, 0, 2, 0, 0, 0, 2), 0.0013409591084514471, 0, 0
(2, 0, 1, 0, 1, 3, 0, 0, 0), 2.2736001758529625e-05, 0, 0
(2, 0, 1, 0, 1, 2, 1, 0, 0), 0.00014386236642736062, 0, 0
(2, 0, 1, 0, 1, 2, 0, 1, 0), 0.002905396785439237, 0, 0
(2, 0, 1, 0, 1, 2, 0, 0, 1), 0.0013098747837352199, 0, 0
(2, 0, 1, 0, 1, 1, 2, 0, 0), 0.0009519842922591803, 0, 0
(2, 0, 1, 0, 1, 1, 1, 1, 0), 3.138665777464643e-05, 0, 0
(2, 0, 1, 0, 1, 1, 1, 0, 1), 0.0006748199481171258, 0, 0
(2, 0, 1, 0, 1, 1, 0, 2, 0), 1.4237556410677005e-07, 0, 0
(2, 0, 1, 0, 1, 1, 0, 1, 1), 0.0006748199481171208, 0, 0
(2, 0, 1, 0, 1, 1, 0, 0, 2), 0.0013098747837352214, 0, 0
(2, 0, 1, 0, 1, 0, 3, 0, 0), 0.0009915436661071045, 0, 0
(2, 0, 1, 0, 1, 0, 2, 1, 0), 0.002905396785439246, 0, 0
(2, 0, 1, 0, 1, 0, 2, 0, 1), 1.423755641065885e-07, 0, 0
(2, 0, 1, 0, 1, 0, 1, 2, 0), 0.0029053967854392473, 0, 0
(2, 0, 1, 0, 1, 0, 1, 1, 1), 3.138665777464824e-05, 0, 0
(2, 0, 1, 0, 1, 0, 1, 0, 2), 0.002905396785439239, 0, 0
(2, 0, 1, 0, 1, 0, 0, 3, 0), 0.0009915436661071036, 0, 0
(2, 0, 1, 0, 1, 0, 0, 2, 1), 0.0009519842922591698, 0, 0
(2, 0, 1, 0, 1, 0, 0, 1, 2), 0.00014386236642735937, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 3), 2.2736001758528416e-05, 0, 0
(2, 0, 1, 0, 0, 4, 0, 0, 0), 0.00014141412330231118, 0, 0
(2, 0, 1, 0, 0, 3, 1, 0, 0), 0.000749341750019958, 0, 0
(2, 0, 1, 0, 0, 3, 0, 1, 0), 0.0009915436661071075, 0, 0
(2, 0, 1, 0, 0, 3, 0, 0, 1), 0.004115893262071721, 0, 0
(2, 0, 1, 0, 0, 2, 2, 0, 0), 0.003033446337993565, 0, 0
(2, 0, 1, 0, 0, 2, 1, 1, 0), 0.0009519842922591746, 0, 0
(2, 0, 1, 0, 0, 2, 1, 0, 1), 0.0013098747837352169, 0, 0
(2, 0, 1, 0, 0, 2, 0, 2, 0), 0.002196076699819943, 0, 0
(2, 0, 1, 0, 0, 2, 0, 1, 1), 0.0006272908042456889, 0, 0
(2, 0, 1, 0, 0, 2, 0, 0, 2), 0.0005434687591143576, 0, 0
(2, 0, 1, 0, 0, 1, 3, 0, 0), 0.0007493417500199593, 0, 0
(2, 0, 1, 0, 0, 1, 2, 1, 0), 0.00014386236642735837, 0, 0
(2, 0, 1, 0, 0, 1, 2, 0, 1), 2.8753698173691947e-06, 0, 0
(2, 0, 1, 0, 0, 1, 1, 2, 0), 2.3340667875357523e-06, 0, 0
(2, 0, 1, 0, 0, 1, 1, 1, 1), 0.0022984938165512593, 0, 0
(2, 0, 1, 0, 0, 1, 1, 0, 2), 2.875369817369155e-06, 0, 0
(2, 0, 1, 0, 0, 1, 0, 3, 0), 0.002118459000119755, 0, 0
(2, 0, 1, 0, 0, 1, 0, 2, 1), 2.3340667875358476e-06, 0, 0
(2, 0, 1, 0, 0, 1, 0, 1, 2), 0.00014386236642736257, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 3), 0.0007493417500199557, 0, 0
(2, 0, 1, 0, 0, 0, 4, 0, 0), 0.00014141412330231101, 0, 0
(2, 0, 1, 0, 0, 0, 3, 1, 0), 2.273600175852893e-05, 0, 0
(2, 0, 1, 0, 0, 0, 3, 0, 1), 8.548111808123209e-05, 0, 0
(2, 0, 1, 0, 0, 0, 2, 2, 0), 0.00013092492237169558, 0, 0
(2, 0, 1, 0, 0, 0, 2, 1, 1), 0.0016136532329744794, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 2), 0.0016220649190191753, 0, 0
(2, 0, 1, 0, 0, 0, 1, 3, 0), 0.0029262328117363534, 0, 0
(2, 0, 1, 0, 0, 0, 1, 2, 1), 0.0011294425896148117, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 2), 0.001129442589614812, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 3), 0.002926232811736361, 0, 0
(2, 0, 1, 0, 0, 0, 0, 4, 0), 0.0011102217876508798, 0, 0
(2, 0, 1, 0, 0, 0, 0, 3, 1), 0.0012935645154490657, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 2), 0.001187389746634827, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 3), 0.000548535820155159, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 4), 0.002318305185018707, 0, 0
(2, 0, 0, 5, 0, 0, 0, 0, 0), 0.0035699410959719098, 0, 0
(2, 0, 0, 4, 1, 0, 0, 0, 0), 0.0023183051850187157, 0, 0
(2, 0, 0, 4, 0, 1, 0, 0, 0), 0.0011102217876508816, 0, 0
(2, 0, 0, 4, 0, 0, 1, 0, 0), 0.0001414141233023108, 0, 0
(2, 0, 0, 4, 0, 0, 0, 1, 0), 0.00014141412330231337, 0, 0
(2, 0, 0, 4, 0, 0, 0, 0, 1), 0.0011102217876508913, 0, 0
(2, 0, 0, 3, 2, 0, 0, 0, 0), 0.0018024337500525843, 0, 0
(2, 0, 0, 3, 1, 1, 0, 0, 0), 0.0012935645154490587, 0, 0
(2, 0, 0, 3, 1, 0, 1, 0, 0), 2.2736001758529138e-05, 0, 0
(2, 0, 0, 3, 1, 0, 0, 1, 0), 0.0007493417500199623, 0, 0
(2, 0, 0, 3, 1, 0, 0, 0, 1), 0.0029262328117363678, 0, 0
(2, 0, 0, 3, 0, 2, 0, 0, 0), 0.00010994652051046654, 0, 0
(2, 0, 0, 3, 0, 1, 1, 0, 0), 8.548111808123171e-05, 0, 0
(2, 0, 0, 3, 0, 1, 0, 1, 0), 0.0009915436661071036, 0, 0
(2, 0, 0, 3, 0, 1, 0, 0, 1), 0.0021184590001197545, 0, 0
(2, 0, 0, 3, 0, 0, 2, 0, 0), 0.00022958438702009483, 0, 0
(2, 0, 0, 3, 0, 0, 1, 1, 0), 0.004115893262071719, 0, 0
(2, 0, 0, 3, 0, 0, 1, 0, 1), 0.000991543666107108, 0, 0
(2, 0, 0, 3, 0, 0, 0, 2, 0), 0.00022958438702009573, 0, 0
(2, 0, 0, 3, 0, 0, 0, 1, 1), 8.548111808122923e-05, 0, 0
(2, 0, 0, 3, 0, 0, 0, 0, 2), 0.0001099465205104685, 0, 0
(2, 0, 0, 2, 3, 0, 0, 0, 0), 0.0018024337500525853, 0, 0
(2, 0, 0, 2, 2, 1, 0, 0, 0), 0.0011873897466348122, 0, 0
(2, 0, 0, 2, 2, 0, 1, 0, 0), 0.00013092492237169634, 0, 0
(2, 0, 0, 2, 2, 0, 0, 1, 0), 0.003033446337993567, 0, 0
(2, 0, 0, 2, 2, 0, 0, 0, 1), 0.00013092492237169645, 0, 0
(2, 0, 0, 2, 1, 2, 0, 0, 0), 1.1287055862067942e-05, 0, 0
(2, 0, 0, 2, 1, 1, 1, 0, 0), 0.001613653232974476, 0, 0
(2, 0, 0, 2, 1, 1, 0, 1, 0), 0.0009519842922591781, 0, 0
(2, 0, 0, 2, 1, 1, 0, 0, 1), 2.334066787535984e-06, 0, 0
(2, 0, 0, 2, 1, 0, 2, 0, 0), 0.0013409591084514523, 0, 0
(2, 0, 0, 2, 1, 0, 1, 1, 0), 0.0013098747837352164, 0, 0
(2, 0, 0, 2, 1, 0, 1, 0, 1), 0.0029053967854392408, 0, 0
(2, 0, 0, 2, 1, 0, 0, 2, 0), 0.0005434687591143586, 0, 0
(2, 0, 0, 2, 1, 0, 0, 1, 1), 2.875369817369949e-06, 0, 0
(2, 0, 0, 2, 1, 0, 0, 0, 2), 0.0016220649190191803, 0, 0
(2, 0, 0, 2, 0, 3, 0, 0, 0), 0.0001099465205104666, 0, 0
(2, 0, 0, 2, 0, 2, 1, 0, 0), 0.001622064919019174, 0, 0
(2, 0, 0, 2, 0, 2, 0, 1, 0), 0.00219607669981993, 0, 0
(2, 0, 0, 2, 0, 2, 0, 0, 1), 0.0021960766998199285, 0, 0
(2, 0, 0, 2, 0, 1, 2, 0, 0), 0.0013409591084514517, 0, 0
(2, 0, 0, 2, 0, 1, 1, 1, 0), 0.0006272908042456831, 0, 0
(2, 0, 0, 2, 0, 1, 1, 0, 1), 1.4237556410665035e-07, 0, 0
(2, 0, 0, 2, 0, 1, 0, 2, 0), 4.921555598668387e-05, 0, 0
(2, 0, 0, 2, 0, 1, 0, 1, 1), 1.4237556410662997e-07, 0, 0
(2, 0, 0, 2, 0, 1, 0, 0, 2), 0.0021960766998199363, 0, 0
(2, 0, 0, 2, 0, 0, 3, 0, 0), 0.0002295843870200949, 0, 0
(2, 0, 0, 2, 0, 0, 2, 1, 0), 0.0005434687591143592, 0, 0
(2, 0, 0, 2, 0, 0, 2, 0, 1), 4.9215555986685906e-05, 0, 0
(2, 0, 0, 2, 0, 0, 1, 2, 0), 0.0005434687591143628, 0, 0
(2, 0, 0, 2, 0, 0, 1, 1, 1), 0.0006272908042456868, 0, 0
(2, 0, 0, 2, 0, 0, 1, 0, 2), 0.0021960766998199363, 0, 0
(2, 0, 0, 2, 0, 0, 0, 3, 0), 0.00022958438702009573, 0, 0
(2, 0, 0, 2, 0, 0, 0, 2, 1), 0.0013409591084514502, 0, 0
(2, 0, 0, 2, 0, 0, 0, 1, 2), 0.0016220649190191747, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 3), 0.0001099465205104685, 0, 0
(2, 0, 0, 1, 4, 0, 0, 0, 0), 0.0023183051850187157, 0, 0
(2, 0, 0, 1, 3, 1, 0, 0, 0), 0.0005485358201551535, 0, 0
(2, 0, 0, 1, 3, 0, 1, 0, 0), 0.002926232811736367, 0, 0
(2, 0, 0, 1, 3, 0, 0, 1, 0), 0.0007493417500199581, 0, 0
(2, 0, 0, 1, 3, 0, 0, 0, 1), 2.2736001758528748e-05, 0, 0
(2, 0, 0, 1, 2, 2, 0, 0, 0), 0.0011873897466348155, 0, 0
(2, 0, 0, 1, 2, 1, 1, 0, 0), 0.0011294425896148164, 0, 0
(2, 0, 0, 1, 2, 1, 0, 1, 0), 0.00014386236642736095, 0, 0
(2, 0, 0, 1, 2, 1, 0, 0, 1), 0.00014386236642736124, 0, 0
(2, 0, 0, 1, 2, 0, 2, 0, 0), 0.0016220649190191747, 0, 0
(2, 0, 0, 1, 2, 0, 1, 1, 0), 2.8753698173690422e-06, 0, 0
(2, 0, 0, 1, 2, 0, 1, 0, 1), 0.002905396785439237, 0, 0
(2, 0, 0, 1, 2, 0, 0, 2, 0), 0.0005434687591143539, 0, 0
(2, 0, 0, 1, 2, 0, 0, 1, 1), 0.0013098747837352268, 0, 0
(2, 0, 0, 1, 2, 0, 0, 0, 2), 0.0013409591084514452, 0, 0
(2, 0, 0, 1, 1, 3, 0, 0, 0), 0.0012935645154490618, 0, 0
(2, 0, 0, 1, 1, 2, 1, 0, 0), 0.001129442589614816, 0, 0
(2, 0, 0, 1, 1, 2, 0, 1, 0), 2.3340667875359416e-06, 0, 0
(2, 0, 0, 1, 1, 2, 0, 0, 1), 0.0009519842922591756, 0, 0
(2, 0, 0, 1, 1, 1, 2, 0, 0), 0.0016136532329744776, 0, 0
(2, 0, 0, 1, 1, 1, 1, 1, 0), 0.0022984938165512663, 0, 0
(2, 0, 0, 1, 1, 1, 1, 0, 1), 3.138665777464793e-05, 0, 0
(2, 0, 0, 1, 1, 1, 0, 2, 0), 0.0006272908042456889, 0, 0
(2, 0, 0, 1, 1, 1, 0, 1, 1), 0.0006748199481171236, 0, 0
(2, 0, 0, 1, 1, 1, 0, 0, 2), 0.0006272908042456834, 0, 0
(2, 0, 0, 1, 1, 0, 3, 0, 0), 8.5481118081231e-05, 0, 0
(2, 0, 0, 1, 1, 0, 2, 1, 0), 2.8753698173693217e-06, 0, 0
(2, 0, 0, 1, 1, 0, 2, 0, 1), 1.4237556410662878e-07, 0, 0
(2, 0, 0, 1, 1, 0, 1, 2, 0), 0.0013098747837352223, 0, 0
(2, 0, 0, 1, 1, 0, 1, 1, 1), 0.0006748199481171228, 0, 0
(2, 0, 0, 1, 1, 0, 1, 0, 2), 1.423755641066978e-07, 0, 0
(2, 0, 0, 1, 1, 0, 0, 3, 0), 0.004115893262071721, 0, 0
(2, 0, 0, 1, 1, 0, 0, 2, 1), 0.0013098747837352169, 0, 0
(2, 0, 0, 1, 1, 0, 0, 1, 2), 2.875369817369613e-06, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 3), 8.548111808122907e-05, 0, 0
(2, 0, 0, 1, 0, 4, 0, 0, 0), 0.0011102217876508827, 0, 0
(2, 0, 0, 1, 0, 3, 1, 0, 0), 0.002926232811736364, 0, 0
(2, 0, 0, 1, 0, 3, 0, 1, 0), 0.0021184590001197515, 0, 0
(2, 0, 0, 1, 0, 3, 0, 0, 1), 0.000991543666107104, 0, 0
(2, 0, 0, 1, 0, 2, 2, 0, 0), 0.0001309249223716956, 0, 0
(2, 0, 0, 1, 0, 2, 1, 1, 0), 2.3340667875360932e-06, 0, 0
(2, 0, 0, 1, 0, 2, 1, 0, 1), 0.002905396785439245, 0, 0
(2, 0, 0, 1, 0, 2, 0, 2, 0), 0.002196076699819944, 0, 0
(2, 0, 0, 1, 0, 2, 0, 1, 1), 1.4237556410668683e-07, 0, 0
(2, 0, 0, 1, 0, 2, 0, 0, 2), 4.9215555986684943e-05, 0, 0
(2, 0, 0, 1, 0, 1, 3, 0, 0), 2.273600175852887e-05, 0, 0
(2, 0, 0, 1, 0, 1, 2, 1, 0), 0.00014386236642735946, 0, 0
(2, 0, 0, 1, 0, 1, 2, 0, 1), 0.002905396785439243, 0, 0
(2, 0, 0, 1, 0, 1, 1, 2, 0), 0.0009519842922591741, 0, 0
(2, 0, 0, 1, 0, 1, 1, 1, 1), 3.1386657774647305e-05, 0, 0
(2, 0, 0, 1, 0, 1, 1, 0, 2), 1.4237556410660808e-07, 0, 0
(2, 0, 0, 1, 0, 1, 0, 3, 0), 0.0009915436661071058, 0, 0
(2, 0, 0, 1, 0, 1, 0, 2, 1), 0.0029053967854392355, 0, 0
(2, 0, 0, 1, 0, 1, 0, 1, 2), 0.0029053967854392408, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 3), 0.0009915436661071106, 0, 0
(2, 0, 0, 1, 0, 0, 4, 0, 0), 0.0001414141233023107, 0, 0
(2, 0, 0, 1, 0, 0, 3, 1, 0), 0.000749341750019958, 0, 0
(2, 0, 0, 1, 0, 0, 3, 0, 1), 0.0009915436661071, 0, 0
(2, 0, 0, 1, 0, 0, 2, 2, 0), 0.003033446337993564, 0, 0
(2, 0, 0, 1, 0, 0, 2, 1, 1), 0.0009519842922591825, 0, 0
(2, 0, 0, 1, 0, 0, 2, 0, 2), 0.002196076699819927, 0, 0
(2, 0, 0, 1, 0, 0, 1, 3, 0), 0.0007493417500199613, 0, 0
(2, 0, 0, 1, 0, 0, 1, 2, 1), 0.00014386236642736482, 0, 0
(2, 0, 0, 1, 0, 0, 1, 1, 2), 2.3340667875360144e-06, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 3), 0.002118459000119757, 0, 0
(2, 0, 0, 1, 0, 0, 0, 4, 0), 0.00014141412330231318, 0, 0
(2, 0, 0, 1, 0, 0, 0, 3, 1), 2.2736001758531262e-05, 0, 0
(2, 0, 0, 1, 0, 0, 0, 2, 2), 0.00013092492237169517, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 3), 0.002926232811736371, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 4), 0.0011102217876508929, 0, 0
(2, 0, 0, 0, 5, 0, 0, 0, 0), 0.0035699410959719115, 0, 0
(2, 0, 0, 0, 4, 1, 0, 0, 0), 0.0023183051850187196, 0, 0
(2, 0, 0, 0, 4, 0, 1, 0, 0), 0.0011102217876508863, 0, 0
(2, 0, 0, 0, 4, 0, 0, 1, 0), 0.0001414141233023085, 0, 0
(2, 0, 0, 0, 4, 0, 0, 0, 1), 0.00014141412330231015, 0, 0
(2, 0, 0, 0, 3, 2, 0, 0, 0), 0.0018024337500525866, 0, 0
(2, 0, 0, 0, 3, 1, 1, 0, 0), 0.0012935645154490642, 0, 0
(2, 0, 0, 0, 3, 1, 0, 1, 0), 2.2736001758527996e-05, 0, 0
(2, 0, 0, 0, 3, 1, 0, 0, 1), 0.0007493417500199634, 0, 0
(2, 0, 0, 0, 3, 0, 2, 0, 0), 0.00010994652051046704, 0, 0
(2, 0, 0, 0, 3, 0, 1, 1, 0), 8.548111808123135e-05, 0, 0
(2, 0, 0, 0, 3, 0, 1, 0, 1), 0.000991543666107099, 0, 0
(2, 0, 0, 0, 3, 0, 0, 2, 0), 0.0002295843870200945, 0, 0
(2, 0, 0, 0, 3, 0, 0, 1, 1), 0.004115893262071724, 0, 0
(2, 0, 0, 0, 3, 0, 0, 0, 2), 0.00022958438702009736, 0, 0
(2, 0, 0, 0, 2, 3, 0, 0, 0), 0.0018024337500525866, 0, 0
(2, 0, 0, 0, 2, 2, 1, 0, 0), 0.0011873897466348174, 0, 0
(2, 0, 0, 0, 2, 2, 0, 1, 0), 0.0001309249223717001, 0, 0
(2, 0, 0, 0, 2, 2, 0, 0, 1), 0.003033446337993573, 0, 0
(2, 0, 0, 0, 2, 1, 2, 0, 0), 1.1287055862068337e-05, 0, 0
(2, 0, 0, 0, 2, 1, 1, 1, 0), 0.0016136532329744766, 0, 0
(2, 0, 0, 0, 2, 1, 1, 0, 1), 0.0009519842922591765, 0, 0
(2, 0, 0, 0, 2, 1, 0, 2, 0), 0.0013409591084514523, 0, 0
(2, 0, 0, 0, 2, 1, 0, 1, 1), 0.001309874783735218, 0, 0
(2, 0, 0, 0, 2, 1, 0, 0, 2), 0.0005434687591143566, 0, 0
(2, 0, 0, 0, 2, 0, 3, 0, 0), 0.00010994652051046723, 0, 0
(2, 0, 0, 0, 2, 0, 2, 1, 0), 0.0016220649190191757, 0, 0
(2, 0, 0, 0, 2, 0, 2, 0, 1), 0.00219607669981993, 0, 0
(2, 0, 0, 0, 2, 0, 1, 2, 0), 0.0013409591084514497, 0, 0
(2, 0, 0, 0, 2, 0, 1, 1, 1), 0.0006272908042456883, 0, 0
(2, 0, 0, 0, 2, 0, 1, 0, 2), 4.921555598668756e-05, 0, 0
(2, 0, 0, 0, 2, 0, 0, 3, 0), 0.00022958438702009456, 0, 0
(2, 0, 0, 0, 2, 0, 0, 2, 1), 0.0005434687591143496, 0, 0
(2, 0, 0, 0, 2, 0, 0, 1, 2), 0.0005434687591143526, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 3), 0.00022958438702009765, 0, 0
(2, 0, 0, 0, 1, 4, 0, 0, 0), 0.0023183051850187205, 0, 0
(2, 0, 0, 0, 1, 3, 1, 0, 0), 0.0005485358201551551, 0, 0
(2, 0, 0, 0, 1, 3, 0, 1, 0), 0.002926232811736381, 0, 0
(2, 0, 0, 0, 1, 3, 0, 0, 1), 0.0007493417500199619, 0, 0
(2, 0, 0, 0, 1, 2, 2, 0, 0), 0.0011873897466348103, 0, 0
(2, 0, 0, 0, 1, 2, 1, 1, 0), 0.0011294425896148132, 0, 0
(2, 0, 0, 0, 1, 2, 1, 0, 1), 0.0001438623664273595, 0, 0
(2, 0, 0, 0, 1, 2, 0, 2, 0), 0.0016220649190191775, 0, 0
(2, 0, 0, 0, 1, 2, 0, 1, 1), 2.8753698173695564e-06, 0, 0
(2, 0, 0, 0, 1, 2, 0, 0, 2), 0.0005434687591143555, 0, 0
(2, 0, 0, 0, 1, 1, 3, 0, 0), 0.0012935645154490592, 0, 0
(2, 0, 0, 0, 1, 1, 2, 1, 0), 0.0011294425896148104, 0, 0
(2, 0, 0, 0, 1, 1, 2, 0, 1), 2.334066787535548e-06, 0, 0
(2, 0, 0, 0, 1, 1, 1, 2, 0), 0.0016136532329744737, 0, 0
(2, 0, 0, 0, 1, 1, 1, 1, 1), 0.0022984938165512454, 0, 0
(2, 0, 0, 0, 1, 1, 1, 0, 2), 0.0006272908042456866, 0, 0
(2, 0, 0, 0, 1, 1, 0, 3, 0), 8.548111808122937e-05, 0, 0
(2, 0, 0, 0, 1, 1, 0, 2, 1), 2.875369817369246e-06, 0, 0
(2, 0, 0, 0, 1, 1, 0, 1, 2), 0.0013098747837352108, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 3), 0.004115893262071723, 0, 0
(2, 0, 0, 0, 1, 0, 4, 0, 0), 0.0011102217876508855, 0, 0
(2, 0, 0, 0, 1, 0, 3, 1, 0), 0.0029262328117363665, 0, 0
(2, 0, 0, 0, 1, 0, 3, 0, 1), 0.0021184590001197623, 0, 0
(2, 0, 0, 0, 1, 0, 2, 2, 0), 0.0001309249223716985, 0, 0
(2, 0, 0, 0, 1, 0, 2, 1, 1), 2.334066787535395e-06, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 2), 0.0021960766998199268, 0, 0
(2, 0, 0, 0, 1, 0, 1, 3, 0), 2.2736001758527515e-05, 0, 0
(2, 0, 0, 0, 1, 0, 1, 2, 1), 0.00014386236642735845, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 2), 0.0009519842922591792, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 3), 0.0009915436661070952, 0, 0
(2, 0, 0, 0, 1, 0, 0, 4, 0), 0.0001414141233023082, 0, 0
(2, 0, 0, 0, 1, 0, 0, 3, 1), 0.0007493417500199631, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 2), 0.00303344633799358, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 3), 0.0007493417500199666, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 4), 0.00014141412330231007, 0, 0
(2, 0, 0, 0, 0, 5, 0, 0, 0), 0.0035699410959719115, 0, 0
(2, 0, 0, 0, 0, 4, 1, 0, 0), 0.0023183051850187136, 0, 0
(2, 0, 0, 0, 0, 4, 0, 1, 0), 0.001110221787650895, 0, 0
(2, 0, 0, 0, 0, 4, 0, 0, 1), 0.00014141412330231134, 0, 0
(2, 0, 0, 0, 0, 3, 2, 0, 0), 0.0018024337500525843, 0, 0
(2, 0, 0, 0, 0, 3, 1, 1, 0), 0.0012935645154490633, 0, 0
(2, 0, 0, 0, 0, 3, 1, 0, 1), 2.273600175852922e-05, 0, 0
(2, 0, 0, 0, 0, 3, 0, 2, 0), 0.00010994652051046796, 0, 0
(2, 0, 0, 0, 0, 3, 0, 1, 1), 8.548111808122946e-05, 0, 0
(2, 0, 0, 0, 0, 3, 0, 0, 2), 0.00022958438702009383, 0, 0
(2, 0, 0, 0, 0, 2, 3, 0, 0), 0.001802433750052585, 0, 0
(2, 0, 0, 0, 0, 2, 2, 1, 0), 0.0011873897466348098, 0, 0
(2, 0, 0, 0, 0, 2, 2, 0, 1), 0.00013092492237169566, 0, 0
(2, 0, 0, 0, 0, 2, 1, 2, 0), 1.128705586206908e-05, 0, 0
(2, 0, 0, 0, 0, 2, 1, 1, 1), 0.0016136532329744698, 0, 0
(2, 0, 0, 0, 0, 2, 1, 0, 2), 0.0013409591084514558, 0, 0
(2, 0, 0, 0, 0, 2, 0, 3, 0), 0.00010994652051046799, 0, 0
(2, 0, 0, 0, 0, 2, 0, 2, 1), 0.001622064919019173, 0, 0
(2, 0, 0, 0, 0, 2, 0, 1, 2), 0.0013409591084514558, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 3), 0.00022958438702009405, 0, 0
(2, 0, 0, 0, 0, 1, 4, 0, 0), 0.0023183051850187136, 0, 0
(2, 0, 0, 0, 0, 1, 3, 1, 0), 0.0005485358201551538, 0, 0
(2, 0, 0, 0, 0, 1, 3, 0, 1), 0.0029262328117363617, 0, 0
(2, 0, 0, 0, 0, 1, 2, 2, 0), 0.0011873897466348107, 0, 0
(2, 0, 0, 0, 0, 1, 2, 1, 1), 0.001129442589614821, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 2), 0.001622064919019173, 0, 0
(2, 0, 0, 0, 0, 1, 1, 3, 0), 0.0012935645154490642, 0, 0
(2, 0, 0, 0, 0, 1, 1, 2, 1), 0.0011294425896148242, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 2), 0.0016136532329744698, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 3), 8.548111808123263e-05, 0, 0
(2, 0, 0, 0, 0, 1, 0, 4, 0), 0.0011102217876508946, 0, 0
(2, 0, 0, 0, 0, 1, 0, 3, 1), 0.0029262328117363808, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 2), 0.00013092492237169783, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 3), 2.2736001758530096e-05, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 4), 0.00014141412330231112, 0, 0
(2, 0, 0, 0, 0, 0, 5, 0, 0), 0.0035699410959719124, 0, 0
(2, 0, 0, 0, 0, 0, 4, 1, 0), 0.0023183051850187222, 0, 0
(2, 0, 0, 0, 0, 0, 4, 0, 1), 0.0011102217876508798, 0, 0
(2, 0, 0, 0, 0, 0, 3, 2, 0), 0.0018024337500525966, 0, 0
(2, 0, 0, 0, 0, 0, 3, 1, 1), 0.0012935645154490568, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 2), 0.00010994652051046591, 0, 0
(2, 0, 0, 0, 0, 0, 2, 3, 0), 0.001802433750052598, 0, 0
(2, 0, 0, 0, 0, 0, 2, 2, 1), 0.001187389746634809, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 2), 1.128705586206749e-05, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 3), 0.00010994652051046621, 0, 0
(2, 0, 0, 0, 0, 0, 1, 4, 0), 0.0023183051850187222, 0, 0
(2, 0, 0, 0, 0, 0, 1, 3, 1), 0.0005485358201551521, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 2), 0.0011873897466348213, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 3), 0.0012935645154490633, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 4), 0.0011102217876508794, 0, 0
(2, 0, 0, 0, 0, 0, 0, 5, 0), 0.0035699410959719115, 0, 0
(2, 0, 0, 0, 0, 0, 0, 4, 1), 0.002318305185018718, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 2), 0.0018024337500525767, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 3), 0.0018024337500525767, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 4), 0.0023183051850187205, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 5), 0.0035699410959719115, 0, 0
(1, 6, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 5, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 5, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 5, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 5, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 5, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 5, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 5, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 4, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 4, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 4, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 4, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 4, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 4, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 4, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 4, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 4, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 4, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 4, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 4, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 4, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 4, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 4, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 4, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 4, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 4, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 4, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 4, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 4, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 4, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 4, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 4, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 4, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 4, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 4, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 4, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 3, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 3, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 3, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 3, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 3, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 3, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 3, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 3, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 3, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 3, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 3, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 3, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 3, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 3, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 3, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 3, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 3, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 3, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 3, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(1, 3, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 3, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(1, 3, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 1, 1, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 1, 0, 1, 0, 0), 0, 0, 0
(1, 3, 0, 1, 1, 0, 0, 1, 0), 0, 0, 0
(1, 3, 0, 1, 1, 0, 0, 0, 1), 0, 0, 0
(1, 3, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 1, 1, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 1, 0, 1, 0), 0, 0, 0
(1, 3, 0, 1, 0, 1, 0, 0, 1), 0, 0, 0
(1, 3, 0, 1, 0, 0, 2, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 1, 1, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 1, 0, 1), 0, 0, 0
(1, 3, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 0, 1, 1), 0, 0, 0
(1, 3, 0, 1, 0, 0, 0, 0, 2), 0, 0, 0
(1, 3, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 2, 1, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 3, 0, 0, 2, 0, 0, 1, 0), 0, 0, 0
(1, 3, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 3, 0, 0, 1, 2, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 1, 1, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 1, 0, 1, 0), 0, 0, 0
(1, 3, 0, 0, 1, 1, 0, 0, 1), 0, 0, 0
(1, 3, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 1, 1, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 1, 0, 1), 0, 0, 0
(1, 3, 0, 0, 1, 0, 0, 2, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 0, 1, 1), 0, 0, 0
(1, 3, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 3, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 2, 1, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 3, 0, 0, 0, 2, 0, 0, 1), 0, 0, 0
(1, 3, 0, 0, 0, 1, 2, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 1, 1, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 1, 0, 1), 0, 0, 0
(1, 3, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 0, 1, 1), 0, 0, 0
(1, 3, 0, 0, 0, 1, 0, 0, 2), 0, 0, 0
(1, 3, 0, 0, 0, 0, 3, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 2, 1, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 3, 0, 0, 0, 0, 1, 2, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 1, 1, 1), 0, 0, 0
(1, 3, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 3, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 2, 1), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 1, 2), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 3), 0, 0, 0
(1, 2, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 2, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 2, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 2, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 2, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 2, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 2, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 2, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 2, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 2, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 2, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 2, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 2, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 2, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 2, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 2, 1, 3, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 2, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 1, 2, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 1, 2, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 1, 1, 2, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 1, 1, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 1, 0, 1, 0, 0), 0, 0, 0
(1, 2, 1, 1, 1, 0, 0, 1, 0), 0, 0, 0
(1, 2, 1, 1, 1, 0, 0, 0, 1), 0, 0, 0
(1, 2, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 1, 1, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 1, 0, 1, 0), 0, 0, 0
(1, 2, 1, 1, 0, 1, 0, 0, 1), 0, 0, 0
(1, 2, 1, 1, 0, 0, 2, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 1, 1, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 1, 0, 1), 0, 0, 0
(1, 2, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 0, 1, 1), 0, 0, 0
(1, 2, 1, 1, 0, 0, 0, 0, 2), 0, 0, 0
(1, 2, 1, 0, 3, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 2, 1, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 2, 1, 0, 2, 0, 0, 1, 0), 0, 0, 0
(1, 2, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 2, 1, 0, 1, 2, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 1, 1, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 1, 0, 1, 0), 0, 0, 0
(1, 2, 1, 0, 1, 1, 0, 0, 1), 0, 0, 0
(1, 2, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 1, 1, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 1, 0, 1), 0, 0, 0
(1, 2, 1, 0, 1, 0, 0, 2, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 0, 1, 1), 0, 0, 0
(1, 2, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 2, 1, 0, 0, 3, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 2, 1, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 2, 1, 0, 0, 2, 0, 0, 1), 0, 0, 0
(1, 2, 1, 0, 0, 1, 2, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 1, 1, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 1, 0, 1), 0, 0, 0
(1, 2, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 0, 1, 1), 0, 0, 0
(1, 2, 1, 0, 0, 1, 0, 0, 2), 0, 0, 0
(1, 2, 1, 0, 0, 0, 3, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 2, 1, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 2, 1, 0, 0, 0, 1, 2, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 1, 1, 1), 0, 0, 0
(1, 2, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 3, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 2, 1), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 1, 2), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 3), 0, 0, 0
(1, 2, 0, 4, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 3, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 3, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 3, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 3, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 3, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 2, 2, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 2, 1, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 2, 1, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 2, 1, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 2, 1, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(1, 2, 0, 2, 0, 1, 1, 0, 0), 0, 0, 0
(1, 2, 0, 2, 0, 1, 0, 1, 0), 0, 0, 0
(1, 2, 0, 2, 0, 1, 0, 0, 1), 0, 0, 0
(1, 2, 0, 2, 0, 0, 2, 0, 0), 0, 0, 0
(1, 2, 0, 2, 0, 0, 1, 1, 0), 0, 0, 0
(1, 2, 0, 2, 0, 0, 1, 0, 1), 0, 0, 0
(1, 2, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(1, 2, 0, 2, 0, 0, 0, 1, 1), 0, 0, 0
(1, 2, 0, 2, 0, 0, 0, 0, 2), 0, 0, 0
(1, 2, 0, 1, 3, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 2, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 2, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 1, 2, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 1, 2, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 1, 1, 2, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 1, 1, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(1, 2, 0, 1, 1, 1, 0, 0, 1), 0, 0, 0
(1, 2, 0, 1, 1, 0, 2, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 1, 1, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(1, 2, 0, 1, 1, 0, 0, 2, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 0, 1, 1), 0, 0, 0
(1, 2, 0, 1, 1, 0, 0, 0, 2), 0, 0, 0
(1, 2, 0, 1, 0, 3, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 2, 1, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 2, 0, 1, 0), 0, 0, 0
(1, 2, 0, 1, 0, 2, 0, 0, 1), 0, 0, 0
(1, 2, 0, 1, 0, 1, 2, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 1, 0, 1), 0, 0, 0
(1, 2, 0, 1, 0, 1, 0, 2, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(1, 2, 0, 1, 0, 1, 0, 0, 2), 0, 0, 0
(1, 2, 0, 1, 0, 0, 3, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 2, 1, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 2, 0, 1), 0, 0, 0
(1, 2, 0, 1, 0, 0, 1, 2, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 1, 1, 1), 0, 0, 0
(1, 2, 0, 1, 0, 0, 1, 0, 2), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 3, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 2, 1), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 1, 2), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 3), 0, 0, 0
(1, 2, 0, 0, 4, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 3, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 3, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 3, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 3, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 2, 2, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 2, 1, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 2, 1, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 2, 1, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(1, 2, 0, 0, 2, 0, 1, 1, 0), 0, 0, 0
(1, 2, 0, 0, 2, 0, 1, 0, 1), 0, 0, 0
(1, 2, 0, 0, 2, 0, 0, 2, 0), 0, 0, 0
(1, 2, 0, 0, 2, 0, 0, 1, 1), 0, 0, 0
(1, 2, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(1, 2, 0, 0, 1, 3, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 2, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 2, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 1, 2, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 1, 1, 2, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 1, 1, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(1, 2, 0, 0, 1, 1, 0, 2, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 0, 1, 1), 0, 0, 0
(1, 2, 0, 0, 1, 1, 0, 0, 2), 0, 0, 0
(1, 2, 0, 0, 1, 0, 3, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 2, 1, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 2, 0, 1), 0, 0, 0
(1, 2, 0, 0, 1, 0, 1, 2, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(1, 2, 0, 0, 1, 0, 1, 0, 2), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 3, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 2, 1), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 1, 2), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 3), 0, 0, 0
(1, 2, 0, 0, 0, 4, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 3, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 3, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 3, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 2, 2, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 2, 1, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 2, 1, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(1, 2, 0, 0, 0, 2, 0, 1, 1), 0, 0, 0
(1, 2, 0, 0, 0, 2, 0, 0, 2), 0, 0, 0
(1, 2, 0, 0, 0, 1, 3, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 2, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 2, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 1, 1, 2, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 1, 1, 1), 0, 0, 0
(1, 2, 0, 0, 0, 1, 1, 0, 2), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 3, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 2, 1), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 1, 2), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 3), 0, 0, 0
(1, 2, 0, 0, 0, 0, 4, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 3, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 3, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 0, 2, 2, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 2, 1, 1), 0, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(1, 2, 0, 0, 0, 0, 1, 3, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 1, 2, 1), 0, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 2), 0, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 3), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 4, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 3, 1), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 2), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 3), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 4), 0, 0, 0
(1, 1, 5, 0, 0, 0, 0, 0, 0), 0.0035699410959719132, 1.0, 0
(1, 1, 4, 1, 0, 0, 0, 0, 0), 0.002318305185018716, 1.0, 0
(1, 1, 4, 0, 1, 0, 0, 0, 0), 0.001110221787650886, 0.9999999999999998, 0
(1, 1, 4, 0, 0, 1, 0, 0, 0), 0.00014141412330231128, 1.0, 0
(1, 1, 4, 0, 0, 0, 1, 0, 0), 0.000141414123302311, 1.0000000000000004, 0
(1, 1, 4, 0, 0, 0, 0, 1, 0), 0.0011102217876508796, 1.0, 0
(1, 1, 4, 0, 0, 0, 0, 0, 1), 0.0023183051850187058, 1.0000000000000002, 0
(1, 1, 3, 2, 0, 0, 0, 0, 0), 0.0018024337500525862, 1.0, 0
(1, 1, 3, 1, 1, 0, 0, 0, 0), 0.0012935645154490622, 1.0000000000000002, 0
(1, 1, 3, 1, 0, 1, 0, 0, 0), 2.273600175852934e-05, 1.0000000000000002, 0
(1, 1, 3, 1, 0, 0, 1, 0, 0), 0.0007493417500199606, 1.0000000000000002, 0
(1, 1, 3, 1, 0, 0, 0, 1, 0), 0.002926232811736352, 1.0, 0
(1, 1, 3, 1, 0, 0, 0, 0, 1), 0.00054853582015516, 1.0, 0
(1, 1, 3, 0, 2, 0, 0, 0, 0), 0.00010994652051046721, 1.0000000000000002, 0
(1, 1, 3, 0, 1, 1, 0, 0, 0), 8.548111808123112e-05, 1.0, 0
(1, 1, 3, 0, 1, 0, 1, 0, 0), 0.0009915436661071038, 1.0, 0
(1, 1, 3, 0, 1, 0, 0, 1, 0), 0.0021184590001197628, 1.0000000000000004, 0
(1, 1, 3, 0, 1, 0, 0, 0, 1), 0.0029262328117363647, 1.0000000000000004, 0
(1, 1, 3, 0, 0, 2, 0, 0, 0), 0.000229584387020094, 1.0, 0
(1, 1, 3, 0, 0, 1, 1, 0, 0), 0.0041158932620717235, 1.0, 0
(1, 1, 3, 0, 0, 1, 0, 1, 0), 0.000991543666107108, 1.0000000000000002, 0
(1, 1, 3, 0, 0, 1, 0, 0, 1), 0.0007493417500199558, 1.0000000000000002, 0
(1, 1, 3, 0, 0, 0, 2, 0, 0), 0.00022958438702009535, 1.0, 0
(1, 1, 3, 0, 0, 0, 1, 1, 0), 8.548111808123216e-05, 1.0000000000000004, 0
(1, 1, 3, 0, 0, 0, 1, 0, 1), 2.273600175852897e-05, 1.0000000000000002, 0
(1, 1, 3, 0, 0, 0, 0, 2, 0), 0.0001099465205104671, 1.0, 0
(1, 1, 3, 0, 0, 0, 0, 1, 1), 0.0012935645154490538, 0.9999999999999998, 0
(1, 1, 3, 0, 0, 0, 0, 0, 2), 0.0018024337500525793, 0.9999999999999998, 0
(1, 1, 2, 3, 0, 0, 0, 0, 0), 0.0018024337500525853, 1.0000000000000002, 0
(1, 1, 2, 2, 1, 0, 0, 0, 0), 0.0011873897466348135, 1.0000000000000002, 0
(1, 1, 2, 2, 0, 1, 0, 0, 0), 0.00013092492237169645, 1.0000000000000002, 0
(1, 1, 2, 2, 0, 0, 1, 0, 0), 0.003033446337993568, 1.0000000000000002, 0
(1, 1, 2, 2, 0, 0, 0, 1, 0), 0.0001309249223716931, 1.0000000000000004, 0
(1, 1, 2, 2, 0, 0, 0, 0, 1), 0.0011873897466348183, 0.9999999999999999, 0
(1, 1, 2, 1, 2, 0, 0, 0, 0), 1.1287055862068366e-05, 1.0000000000000002, 0
(1, 1, 2, 1, 1, 1, 0, 0, 0), 0.0016136532329744748, 0.9999999999999999, 0
(1, 1, 2, 1, 1, 0, 1, 0, 0), 0.0009519842922591773, 1.0, 0
(1, 1, 2, 1, 1, 0, 0, 1, 0), 2.334066787535599e-06, 0.9999999999999998, 0
(1, 1, 2, 1, 1, 0, 0, 0, 1), 0.0011294425896148095, 1.0000000000000002, 0
(1, 1, 2, 1, 0, 2, 0, 0, 0), 0.0013409591084514536, 1.0, 0
(1, 1, 2, 1, 0, 1, 1, 0, 0), 0.0013098747837352151, 1.0000000000000002, 0
(1, 1, 2, 1, 0, 1, 0, 1, 0), 0.002905396785439253, 1.0, 0
(1, 1, 2, 1, 0, 1, 0, 0, 1), 0.00014386236642735875, 1.0000000000000002, 0
(1, 1, 2, 1, 0, 0, 2, 0, 0), 0.0005434687591143568, 1.0, 0
(1, 1, 2, 1, 0, 0, 1, 1, 0), 2.8753698173692633e-06, 0.9999999999999997, 0
(1, 1, 2, 1, 0, 0, 1, 0, 1), 0.00014386236642735845, 1.0, 0
(1, 1, 2, 1, 0, 0, 0, 2, 0), 0.001622064919019173, 1.0000000000000002, 0
(1, 1, 2, 1, 0, 0, 0, 1, 1), 0.0011294425896148097, 1.0000000000000002, 0
(1, 1, 2, 1, 0, 0, 0, 0, 2), 0.0011873897466348105, 1.0000000000000004, 0
(1, 1, 2, 0, 3, 0, 0, 0, 0), 0.0001099465205104673, 1.0000000000000004, 0
(1, 1, 2, 0, 2, 1, 0, 0, 0), 0.001622064919019172, 1.0000000000000004, 0
(1, 1, 2, 0, 2, 0, 1, 0, 0), 0.002196076699819932, 0.9999999999999998, 0
(1, 1, 2, 0, 2, 0, 0, 1, 0), 0.0021960766998199302, 1.0, 0
(1, 1, 2, 0, 2, 0, 0, 0, 1), 0.0016220649190191788, 1.0, 0
(1, 1, 2, 0, 1, 2, 0, 0, 0), 0.0013409591084514536, 1.0, 0
(1, 1, 2, 0, 1, 1, 1, 0, 0), 0.0006272908042456873, 0.9999999999999997, 0
(1, 1, 2, 0, 1, 1, 0, 1, 0), 1.4237556410664074e-07, 1.0000000000000002, 0
(1, 1, 2, 0, 1, 1, 0, 0, 1), 2.8753698173693755e-06, 1.0000000000000002, 0
(1, 1, 2, 0, 1, 0, 2, 0, 0), 4.9215555986685784e-05, 1.0000000000000002, 0
(1, 1, 2, 0, 1, 0, 1, 1, 0), 1.4237556410662097e-07, 1.0000000000000002, 0
(1, 1, 2, 0, 1, 0, 1, 0, 1), 0.002905396785439241, 1.0, 0
(1, 1, 2, 0, 1, 0, 0, 2, 0), 0.002196076699819922, 1.0, 0
(1, 1, 2, 0, 1, 0, 0, 1, 1), 2.33406678753564e-06, 1.0000000000000004, 0
(1, 1, 2, 0, 1, 0, 0, 0, 2), 0.00013092492237169504, 1.0, 0
(1, 1, 2, 0, 0, 3, 0, 0, 0), 0.000229584387020094, 1.0000000000000004, 0
(1, 1, 2, 0, 0, 2, 1, 0, 0), 0.0005434687591143574, 1.0000000000000004, 0
(1, 1, 2, 0, 0, 2, 0, 1, 0), 4.921555598668496e-05, 1.0000000000000002, 0
(1, 1, 2, 0, 0, 2, 0, 0, 1), 0.0005434687591143576, 1.0, 0
(1, 1, 2, 0, 0, 1, 2, 0, 0), 0.0005434687591143583, 1.0000000000000002, 0
(1, 1, 2, 0, 0, 1, 1, 1, 0), 0.0006272908042456799, 1.0, 0
(1, 1, 2, 0, 0, 1, 1, 0, 1), 0.0013098747837352173, 1.0, 0
(1, 1, 2, 0, 0, 1, 0, 2, 0), 0.0021960766998199246, 0.9999999999999998, 0
(1, 1, 2, 0, 0, 1, 0, 1, 1), 0.0009519842922591821, 1.0, 0
(1, 1, 2, 0, 0, 1, 0, 0, 2), 0.0030334463379935637, 1.0, 0
(1, 1, 2, 0, 0, 0, 3, 0, 0), 0.00022958438702009565, 0.9999999999999996, 0
(1, 1, 2, 0, 0, 0, 2, 1, 0), 0.0013409591084514482, 0.9999999999999999, 0
(1, 1, 2, 0, 0, 0, 2, 0, 1), 0.0013409591084514536, 1.0, 0
(1, 1, 2, 0, 0, 0, 1, 2, 0), 0.0016220649190191749, 1.0000000000000004, 0
(1, 1, 2, 0, 0, 0, 1, 1, 1), 0.0016136532329744885, 1.0000000000000002, 0
(1, 1, 2, 0, 0, 0, 1, 0, 2), 0.00013092492237169487, 1.0, 0
(1, 1, 2, 0, 0, 0, 0, 3, 0), 0.0001099465205104671, 1.0000000000000002, 0
(1, 1, 2, 0, 0, 0, 0, 2, 1), 1.1287055862068185e-05, 1.0000000000000002, 0
(1, 1, 2, 0, 0, 0, 0, 1, 2), 0.00118738974663481, 1.0000000000000002, 0
(1, 1, 2, 0, 0, 0, 0, 0, 3), 0.0018024337500525795, 0.9999999999999998, 0
(1, 1, 1, 4, 0, 0, 0, 0, 0), 0.0023183051850187144, 1.0000000000000004, 0
(1, 1, 1, 3, 1, 0, 0, 0, 0), 0.0005485358201551551, 0.9999999999999999, 0
(1, 1, 1, 3, 0, 1, 0, 0, 0), 0.0029262328117363626, 1.0000000000000004, 0
(1, 1, 1, 3, 0, 0, 1, 0, 0), 0.0007493417500199606, 1.0000000000000004, 0
(1, 1, 1, 3, 0, 0, 0, 1, 0), 2.2736001758530594e-05, 1.0000000000000002, 0
(1, 1, 1, 3, 0, 0, 0, 0, 1), 0.0012935645154490672, 1.0, 0
(1, 1, 1, 2, 2, 0, 0, 0, 0), 0.0011873897466348142, 1.0000000000000002, 0
(1, 1, 1, 2, 1, 1, 0, 0, 0), 0.0011294425896148177, 1.0, 0
(1, 1, 1, 2, 1, 0, 1, 0, 0), 0.00014386236642736046, 0.9999999999999999, 0
(1, 1, 1, 2, 1, 0, 0, 1, 0), 0.00014386236642736038, 1.0000000000000004, 0
(1, 1, 1, 2, 1, 0, 0, 0, 1), 0.0011294425896148104, 1.0000000000000004, 0
(1, 1, 1, 2, 0, 2, 0, 0, 0), 0.001622064919019172, 1.0000000000000004, 0
(1, 1, 1, 2, 0, 1, 1, 0, 0), 2.8753698173692154e-06, 1.0, 0
(1, 1, 1, 2, 0, 1, 0, 1, 0), 0.0029053967854392507, 1.0, 0
(1, 1, 1, 2, 0, 1, 0, 0, 1), 2.3340667875357375e-06, 1.0000000000000004, 0
(1, 1, 1, 2, 0, 0, 2, 0, 0), 0.0005434687591143566, 1.0000000000000004, 0
(1, 1, 1, 2, 0, 0, 1, 1, 0), 0.0013098747837352175, 1.0, 0
(1, 1, 1, 2, 0, 0, 1, 0, 1), 0.00095198429225917, 1.0, 0
(1, 1, 1, 2, 0, 0, 0, 2, 0), 0.0013409591084514497, 1.0, 0
(1, 1, 1, 2, 0, 0, 0, 1, 1), 0.001613653232974474, 1.0000000000000004, 0
(1, 1, 1, 2, 0, 0, 0, 0, 2), 1.1287055862069343e-05, 1.0, 0
(1, 1, 1, 1, 3, 0, 0, 0, 0), 0.0012935645154490618, 1.0000000000000004, 0
(1, 1, 1, 1, 2, 1, 0, 0, 0), 0.0011294425896148177, 1.0, 0
(1, 1, 1, 1, 2, 0, 1, 0, 0), 2.3340667875358006e-06, 1.0000000000000004, 0
(1, 1, 1, 1, 2, 0, 0, 1, 0), 0.0009519842922591769, 1.0000000000000002, 0
(1, 1, 1, 1, 2, 0, 0, 0, 1), 0.0016136532329744787, 1.0, 0
(1, 1, 1, 1, 1, 2, 0, 0, 0), 0.0016136532329744729, 1.0, 0
(1, 1, 1, 1, 1, 1, 1, 0, 0), 0.0022984938165512567, 1.0, 0
(1, 1, 1, 1, 1, 1, 0, 1, 0), 3.1386657774647346e-05, 0.9999999999999999, 0
(1, 1, 1, 1, 1, 1, 0, 0, 1), 0.002298493816551256, 1.0, 0
(1, 1, 1, 1, 1, 0, 2, 0, 0), 0.0006272908042456857, 1.0, 0
(1, 1, 1, 1, 1, 0, 1, 1, 0), 0.0006748199481171232, 1.0000000000000004, 0
(1, 1, 1, 1, 1, 0, 1, 0, 1), 3.1386657774647685e-05, 1.0000000000000004, 0
(1, 1, 1, 1, 1, 0, 0, 2, 0), 0.0006272908042456818, 1.0000000000000007, 0
(1, 1, 1, 1, 1, 0, 0, 1, 1), 0.0022984938165512415, 1.0000000000000004, 0
(1, 1, 1, 1, 1, 0, 0, 0, 2), 0.0016136532329744855, 1.0000000000000002, 0
(1, 1, 1, 1, 0, 3, 0, 0, 0), 8.548111808123196e-05, 1.0000000000000002, 0
(1, 1, 1, 1, 0, 2, 1, 0, 0), 2.8753698173692197e-06, 1.0000000000000004, 0
(1, 1, 1, 1, 0, 2, 0, 1, 0), 1.4237556410664752e-07, 0.9999999999999999, 0
(1, 1, 1, 1, 0, 2, 0, 0, 1), 0.000627290804245684, 0.9999999999999997, 0
(1, 1, 1, 1, 0, 1, 2, 0, 0), 0.0013098747837352173, 1.0, 0
(1, 1, 1, 1, 0, 1, 1, 1, 0), 0.0006748199481171271, 1.0, 0
(1, 1, 1, 1, 0, 1, 1, 0, 1), 0.0006748199481171264, 1.0, 0
(1, 1, 1, 1, 0, 1, 0, 2, 0), 1.4237556410658423e-07, 1.0, 0
(1, 1, 1, 1, 0, 1, 0, 1, 1), 3.138665777464727e-05, 0.9999999999999999, 0
(1, 1, 1, 1, 0, 1, 0, 0, 2), 0.0009519842922591754, 1.0000000000000002, 0
(1, 1, 1, 1, 0, 0, 3, 0, 0), 0.004115893262071722, 1.0, 0
(1, 1, 1, 1, 0, 0, 2, 1, 0), 0.001309874783735225, 1.0000000000000004, 0
(1, 1, 1, 1, 0, 0, 2, 0, 1), 0.0006272908042456826, 1.0, 0
(1, 1, 1, 1, 0, 0, 1, 2, 0), 2.8753698173695847e-06, 0.9999999999999997, 0
(1, 1, 1, 1, 0, 0, 1, 1, 1), 0.0022984938165512615, 0.9999999999999998, 0
(1, 1, 1, 1, 0, 0, 1, 0, 2), 2.3340667875358662e-06, 1.0000000000000002, 0
(1, 1, 1, 1, 0, 0, 0, 3, 0), 8.548111808123183e-05, 0.9999999999999998, 0
(1, 1, 1, 1, 0, 0, 0, 2, 1), 0.0016136532329744753, 0.9999999999999999, 0
(1, 1, 1, 1, 0, 0, 0, 1, 2), 0.0011294425896148117, 1.0000000000000004, 0
(1, 1, 1, 1, 0, 0, 0, 0, 3), 0.0012935645154490605, 1.0000000000000002, 0
(1, 1, 1, 0, 4, 0, 0, 0, 0), 0.0011102217876508861, 0.9999999999999999, 0
(1, 1, 1, 0, 3, 1, 0, 0, 0), 0.002926232811736367, 1.0000000000000002, 0
(1, 1, 1, 0, 3, 0, 1, 0, 0), 0.0021184590001197584, 1.0000000000000004, 0
(1, 1, 1, 0, 3, 0, 0, 1, 0), 0.0009915436661071023, 0.9999999999999997, 0
(1, 1, 1, 0, 3, 0, 0, 0, 1), 8.548111808123052e-05, 1.0, 0
(1, 1, 1, 0, 2, 2, 0, 0, 0), 0.00013092492237169688, 1.0, 0
(1, 1, 1, 0, 2, 1, 1, 0, 0), 2.3340667875356778e-06, 0.9999999999999999, 0
(1, 1, 1, 0, 2, 1, 0, 1, 0), 0.002905396785439237, 1.0, 0
(1, 1, 1, 0, 2, 1, 0, 0, 1), 2.8753698173694547e-06, 0.9999999999999999, 0
(1, 1, 1, 0, 2, 0, 2, 0, 0), 0.002196076699819932, 1.0000000000000002, 0
(1, 1, 1, 0, 2, 0, 1, 1, 0), 1.4237556410671984e-07, 1.0000000000000002, 0
(1, 1, 1, 0, 2, 0, 1, 0, 1), 1.4237556410665273e-07, 1.0000000000000004, 0
(1, 1, 1, 0, 2, 0, 0, 2, 0), 4.921555598668766e-05, 1.0000000000000004, 0
(1, 1, 1, 0, 2, 0, 0, 1, 1), 0.0006272908042456838, 1.0000000000000002, 0
(1, 1, 1, 0, 2, 0, 0, 0, 2), 0.0013409591084514478, 1.0, 0
(1, 1, 1, 0, 1, 3, 0, 0, 0), 2.273600175852964e-05, 1.0000000000000004, 0
(1, 1, 1, 0, 1, 2, 1, 0, 0), 0.00014386236642736068, 1.0000000000000004, 0
(1, 1, 1, 0, 1, 2, 0, 1, 0), 0.002905396785439237, 1.0000000000000002, 0
(1, 1, 1, 0, 1, 2, 0, 0, 1), 0.00130987478373522, 1.0000000000000004, 0
(1, 1, 1, 0, 1, 1, 2, 0, 0), 0.0009519842922591806, 1.0000000000000002, 0
(1, 1, 1, 0, 1, 1, 1, 1, 0), 3.138665777464644e-05, 1.0, 0
(1, 1, 1, 0, 1, 1, 1, 0, 1), 0.000674819948117126, 1.0000000000000002, 0
(1, 1, 1, 0, 1, 1, 0, 2, 0), 1.4237556410677008e-07, 0.9999999999999999, 0
(1, 1, 1, 0, 1, 1, 0, 1, 1), 0.000674819948117121, 0.9999999999999998, 0
(1, 1, 1, 0, 1, 1, 0, 0, 2), 0.0013098747837352214, 1.0000000000000004, 0
(1, 1, 1, 0, 1, 0, 3, 0, 0), 0.000991543666107104, 1.0000000000000004, 0
(1, 1, 1, 0, 1, 0, 2, 1, 0), 0.0029053967854392464, 1.0, 0
(1, 1, 1, 0, 1, 0, 2, 0, 1), 1.4237556410658857e-07, 1.0000000000000004, 0
(1, 1, 1, 0, 1, 0, 1, 2, 0), 0.0029053967854392486, 1.0, 0
(1, 1, 1, 0, 1, 0, 1, 1, 1), 3.1386657774648234e-05, 1.0000000000000007, 0
(1, 1, 1, 0, 1, 0, 1, 0, 2), 0.002905396785439239, 0.9999999999999998, 0
(1, 1, 1, 0, 1, 0, 0, 3, 0), 0.0009915436661071036, 0.9999999999999998, 0
(1, 1, 1, 0, 1, 0, 0, 2, 1), 0.00095198429225917, 1.0000000000000004, 0
(1, 1, 1, 0, 1, 0, 0, 1, 2), 0.00014386236642735946, 0.9999999999999999, 0
(1, 1, 1, 0, 1, 0, 0, 0, 3), 2.2736001758528416e-05, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 4, 0, 0, 0), 0.00014141412330231128, 0.9999999999999998, 0
(1, 1, 1, 0, 0, 3, 1, 0, 0), 0.0007493417500199582, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 3, 0, 1, 0), 0.000991543666107108, 1.0, 0
(1, 1, 1, 0, 0, 3, 0, 0, 1), 0.004115893262071722, 1.0, 0
(1, 1, 1, 0, 0, 2, 2, 0, 0), 0.003033446337993566, 1.0000000000000004, 0
(1, 1, 1, 0, 0, 2, 1, 1, 0), 0.0009519842922591746, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 2, 1, 0, 1), 0.0013098747837352173, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 2, 0, 2, 0), 0.002196076699819943, 1.0000000000000004, 0
(1, 1, 1, 0, 0, 2, 0, 1, 1), 0.000627290804245689, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 2, 0, 0, 2), 0.0005434687591143576, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 1, 3, 0, 0), 0.0007493417500199595, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 1, 2, 1, 0), 0.00014386236642735845, 0.9999999999999999, 0
(1, 1, 1, 0, 0, 1, 2, 0, 1), 2.8753698173691947e-06, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 1, 1, 2, 0), 2.3340667875357527e-06, 1.0, 0
(1, 1, 1, 0, 0, 1, 1, 1, 1), 0.0022984938165512593, 0.9999999999999998, 0
(1, 1, 1, 0, 0, 1, 1, 0, 2), 2.875369817369156e-06, 0.9999999999999998, 0
(1, 1, 1, 0, 0, 1, 0, 3, 0), 0.0021184590001197545, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 1, 0, 2, 1), 2.334066787535848e-06, 0.9999999999999999, 0
(1, 1, 1, 0, 0, 1, 0, 1, 2), 0.00014386236642736263, 1.0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 3), 0.0007493417500199558, 1.0, 0
(1, 1, 1, 0, 0, 0, 4, 0, 0), 0.000141414123302311, 1.0000000000000007, 0
(1, 1, 1, 0, 0, 0, 3, 1, 0), 2.273600175852893e-05, 1.0000000000000004, 0
(1, 1, 1, 0, 0, 0, 3, 0, 1), 8.548111808123212e-05, 0.9999999999999997, 0
(1, 1, 1, 0, 0, 0, 2, 2, 0), 0.0001309249223716956, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 0, 2, 1, 1), 0.0016136532329744796, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 0, 2, 0, 2), 0.0016220649190191753, 1.0, 0
(1, 1, 1, 0, 0, 0, 1, 3, 0), 0.0029262328117363543, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 0, 1, 2, 1), 0.001129442589614812, 0.9999999999999997, 0
(1, 1, 1, 0, 0, 0, 1, 1, 2), 0.0011294425896148123, 1.0000000000000004, 0
(1, 1, 1, 0, 0, 0, 1, 0, 3), 0.0029262328117363617, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 0, 0, 4, 0), 0.0011102217876508798, 1.0000000000000002, 0
(1, 1, 1, 0, 0, 0, 0, 3, 1), 0.0012935645154490661, 1.0, 0
(1, 1, 1, 0, 0, 0, 0, 2, 2), 0.0011873897466348274, 0.9999999999999998, 0
(1, 1, 1, 0, 0, 0, 0, 1, 3), 0.000548535820155159, 1.0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 4), 0.002318305185018708, 0.9999999999999999, 0
(1, 1, 0, 5, 0, 0, 0, 0, 0), 0.0035699410959719106, 1.0000000000000004, 0
(1, 1, 0, 4, 1, 0, 0, 0, 0), 0.002318305185018716, 1.0, 0
(1, 1, 0, 4, 0, 1, 0, 0, 0), 0.001110221787650882, 1.0, 0
(1, 1, 0, 4, 0, 0, 1, 0, 0), 0.00014141412330231082, 1.0, 0
(1, 1, 0, 4, 0, 0, 0, 1, 0), 0.0001414141233023134, 1.0, 0
(1, 1, 0, 4, 0, 0, 0, 0, 1), 0.0011102217876508918, 1.0, 0
(1, 1, 0, 3, 2, 0, 0, 0, 0), 0.0018024337500525847, 1.0, 0
(1, 1, 0, 3, 1, 1, 0, 0, 0), 0.0012935645154490594, 1.0, 0
(1, 1, 0, 3, 1, 0, 1, 0, 0), 2.273600175852914e-05, 1.0, 0
(1, 1, 0, 3, 1, 0, 0, 1, 0), 0.0007493417500199622, 1.0000000000000007, 0
(1, 1, 0, 3, 1, 0, 0, 0, 1), 0.002926232811736369, 1.0, 0
(1, 1, 0, 3, 0, 2, 0, 0, 0), 0.00010994652051046658, 0.9999999999999998, 0
(1, 1, 0, 3, 0, 1, 1, 0, 0), 8.548111808123173e-05, 0.9999999999999997, 0
(1, 1, 0, 3, 0, 1, 0, 1, 0), 0.0009915436661071036, 1.0000000000000002, 0
(1, 1, 0, 3, 0, 1, 0, 0, 1), 0.0021184590001197545, 1.0000000000000004, 0
(1, 1, 0, 3, 0, 0, 2, 0, 0), 0.00022958438702009483, 1.0000000000000007, 0
(1, 1, 0, 3, 0, 0, 1, 1, 0), 0.004115893262071719, 1.0000000000000002, 0
(1, 1, 0, 3, 0, 0, 1, 0, 1), 0.0009915436661071082, 1.0, 0
(1, 1, 0, 3, 0, 0, 0, 2, 0), 0.00022958438702009573, 1.0000000000000004, 0
(1, 1, 0, 3, 0, 0, 0, 1, 1), 8.548111808122927e-05, 1.0000000000000004, 0
(1, 1, 0, 3, 0, 0, 0, 0, 2), 0.00010994652051046853, 0.9999999999999998, 0
(1, 1, 0, 2, 3, 0, 0, 0, 0), 0.0018024337500525853, 1.0, 0
(1, 1, 0, 2, 2, 1, 0, 0, 0), 0.0011873897466348124, 1.0000000000000002, 0
(1, 1, 0, 2, 2, 0, 1, 0, 0), 0.00013092492237169634, 1.0000000000000004, 0
(1, 1, 0, 2, 2, 0, 0, 1, 0), 0.003033446337993568, 1.0, 0
(1, 1, 0, 2, 2, 0, 0, 0, 1), 0.00013092492237169655, 0.9999999999999998, 0
(1, 1, 0, 2, 1, 2, 0, 0, 0), 1.1287055862067942e-05, 1.0000000000000002, 0
(1, 1, 0, 2, 1, 1, 1, 0, 0), 0.0016136532329744776, 0.9999999999999996, 0
(1, 1, 0, 2, 1, 1, 0, 1, 0), 0.0009519842922591788, 0.9999999999999998, 0
(1, 1, 0, 2, 1, 1, 0, 0, 1), 2.334066787535984e-06, 1.0000000000000002, 0
(1, 1, 0, 2, 1, 0, 2, 0, 0), 0.0013409591084514525, 1.0, 0
(1, 1, 0, 2, 1, 0, 1, 1, 0), 0.0013098747837352166, 0.9999999999999996, 0
(1, 1, 0, 2, 1, 0, 1, 0, 1), 0.002905396785439241, 1.0, 0
(1, 1, 0, 2, 1, 0, 0, 2, 0), 0.0005434687591143587, 1.0, 0
(1, 1, 0, 2, 1, 0, 0, 1, 1), 2.87536981736995e-06, 1.0, 0
(1, 1, 0, 2, 1, 0, 0, 0, 2), 0.0016220649190191807, 1.0000000000000002, 0
(1, 1, 0, 2, 0, 3, 0, 0, 0), 0.00010994652051046662, 1.0000000000000004, 0
(1, 1, 0, 2, 0, 2, 1, 0, 0), 0.0016220649190191744, 1.0, 0
(1, 1, 0, 2, 0, 2, 0, 1, 0), 0.0021960766998199302, 1.0000000000000002, 0
(1, 1, 0, 2, 0, 2, 0, 0, 1), 0.0021960766998199294, 1.0000000000000004, 0
(1, 1, 0, 2, 0, 1, 2, 0, 0), 0.001340959108451452, 1.0, 0
(1, 1, 0, 2, 0, 1, 1, 1, 0), 0.0006272908042456833, 1.0000000000000004, 0
(1, 1, 0, 2, 0, 1, 1, 0, 1), 1.423755641066504e-07, 1.0000000000000002, 0
(1, 1, 0, 2, 0, 1, 0, 2, 0), 4.921555598668389e-05, 0.9999999999999999, 0
(1, 1, 0, 2, 0, 1, 0, 1, 1), 1.4237556410663e-07, 1.0, 0
(1, 1, 0, 2, 0, 1, 0, 0, 2), 0.0021960766998199367, 1.0000000000000004, 0
(1, 1, 0, 2, 0, 0, 3, 0, 0), 0.0002295843870200949, 1.0000000000000004, 0
(1, 1, 0, 2, 0, 0, 2, 1, 0), 0.0005434687591143594, 1.0000000000000004, 0
(1, 1, 0, 2, 0, 0, 2, 0, 1), 4.9215555986685906e-05, 1.0000000000000002, 0
(1, 1, 0, 2, 0, 0, 1, 2, 0), 0.0005434687591143628, 1.0000000000000004, 0
(1, 1, 0, 2, 0, 0, 1, 1, 1), 0.0006272908042456867, 1.0000000000000004, 0
(1, 1, 0, 2, 0, 0, 1, 0, 2), 0.0021960766998199367, 0.9999999999999998, 0
(1, 1, 0, 2, 0, 0, 0, 3, 0), 0.00022958438702009578, 1.0000000000000002, 0
(1, 1, 0, 2, 0, 0, 0, 2, 1), 0.0013409591084514515, 1.0000000000000002, 0
(1, 1, 0, 2, 0, 0, 0, 1, 2), 0.0016220649190191744, 1.0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 3), 0.00010994652051046856, 0.9999999999999999, 0
(1, 1, 0, 1, 4, 0, 0, 0, 0), 0.002318305185018717, 1.0, 0
(1, 1, 0, 1, 3, 1, 0, 0, 0), 0.0005485358201551538, 0.9999999999999999, 0
(1, 1, 0, 1, 3, 0, 1, 0, 0), 0.0029262328117363678, 0.9999999999999999, 0
(1, 1, 0, 1, 3, 0, 0, 1, 0), 0.0007493417500199584, 0.9999999999999998, 0
(1, 1, 0, 1, 3, 0, 0, 0, 1), 2.2736001758528758e-05, 1.0, 0
(1, 1, 0, 1, 2, 2, 0, 0, 0), 0.0011873897466348159, 1.0000000000000002, 0
(1, 1, 0, 1, 2, 1, 1, 0, 0), 0.0011294425896148166, 0.9999999999999997, 0
(1, 1, 0, 1, 2, 1, 0, 1, 0), 0.00014386236642736103, 0.9999999999999999, 0
(1, 1, 0, 1, 2, 1, 0, 0, 1), 0.00014386236642736127, 1.0, 0
(1, 1, 0, 1, 2, 0, 2, 0, 0), 0.0016220649190191749, 1.0000000000000002, 0
(1, 1, 0, 1, 2, 0, 1, 1, 0), 2.8753698173690426e-06, 1.0, 0
(1, 1, 0, 1, 2, 0, 1, 0, 1), 0.002905396785439237, 1.0000000000000002, 0
(1, 1, 0, 1, 2, 0, 0, 2, 0), 0.0005434687591143541, 1.0000000000000007, 0
(1, 1, 0, 1, 2, 0, 0, 1, 1), 0.0013098747837352273, 0.9999999999999998, 0
(1, 1, 0, 1, 2, 0, 0, 0, 2), 0.0013409591084514456, 1.0000000000000004, 0
(1, 1, 0, 1, 1, 3, 0, 0, 0), 0.0012935645154490622, 1.0, 0
(1, 1, 0, 1, 1, 2, 1, 0, 0), 0.0011294425896148156, 1.0000000000000007, 0
(1, 1, 0, 1, 1, 2, 0, 1, 0), 2.334066787535942e-06, 1.0, 0
(1, 1, 0, 1, 1, 2, 0, 0, 1), 0.0009519842922591757, 1.0000000000000004, 0
(1, 1, 0, 1, 1, 1, 2, 0, 0), 0.0016136532329744779, 1.0000000000000004, 0
(1, 1, 0, 1, 1, 1, 1, 1, 0), 0.002298493816551267, 1.0000000000000002, 0
(1, 1, 0, 1, 1, 1, 1, 0, 1), 3.1386657774647935e-05, 1.0, 0
(1, 1, 0, 1, 1, 1, 0, 2, 0), 0.0006272908042456892, 1.0, 0
(1, 1, 0, 1, 1, 1, 0, 1, 1), 0.0006748199481171238, 1.0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 2), 0.0006272908042456836, 0.9999999999999999, 0
(1, 1, 0, 1, 1, 0, 3, 0, 0), 8.548111808123102e-05, 1.0, 0
(1, 1, 0, 1, 1, 0, 2, 1, 0), 2.8753698173693226e-06, 1.0000000000000002, 0
(1, 1, 0, 1, 1, 0, 2, 0, 1), 1.4237556410662883e-07, 0.9999999999999999, 0
(1, 1, 0, 1, 1, 0, 1, 2, 0), 0.0013098747837352225, 1.0000000000000004, 0
(1, 1, 0, 1, 1, 0, 1, 1, 1), 0.000674819948117123, 1.0000000000000002, 0
(1, 1, 0, 1, 1, 0, 1, 0, 2), 1.4237556410669787e-07, 0.9999999999999998, 0
(1, 1, 0, 1, 1, 0, 0, 3, 0), 0.004115893262071722, 0.9999999999999997, 0
(1, 1, 0, 1, 1, 0, 0, 2, 1), 0.0013098747837352173, 1.0, 0
(1, 1, 0, 1, 1, 0, 0, 1, 2), 2.8753698173696127e-06, 1.0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 3), 8.548111808122912e-05, 1.0, 0
(1, 1, 0, 1, 0, 4, 0, 0, 0), 0.0011102217876508829, 0.9999999999999998, 0
(1, 1, 0, 1, 0, 3, 1, 0, 0), 0.0029262328117363647, 1.0000000000000004, 0
(1, 1, 0, 1, 0, 3, 0, 1, 0), 0.002118459000119751, 1.0000000000000004, 0
(1, 1, 0, 1, 0, 3, 0, 0, 1), 0.0009915436661071045, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 2, 2, 0, 0), 0.00013092492237169566, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 2, 1, 1, 0), 2.3340667875360936e-06, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 2, 1, 0, 1), 0.0029053967854392455, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 2, 0, 2, 0), 0.002196076699819945, 0.9999999999999999, 0
(1, 1, 0, 1, 0, 2, 0, 1, 1), 1.4237556410668685e-07, 1.0, 0
(1, 1, 0, 1, 0, 2, 0, 0, 2), 4.9215555986684943e-05, 1.0, 0
(1, 1, 0, 1, 0, 1, 3, 0, 0), 2.2736001758528873e-05, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 1, 2, 1, 0), 0.0001438623664273595, 1.0000000000000004, 0
(1, 1, 0, 1, 0, 1, 2, 0, 1), 0.0029053967854392434, 1.0, 0
(1, 1, 0, 1, 0, 1, 1, 2, 0), 0.0009519842922591742, 0.9999999999999999, 0
(1, 1, 0, 1, 0, 1, 1, 1, 1), 3.138665777464732e-05, 1.0000000000000004, 0
(1, 1, 0, 1, 0, 1, 1, 0, 2), 1.4237556410660819e-07, 1.0, 0
(1, 1, 0, 1, 0, 1, 0, 3, 0), 0.000991543666107106, 1.0, 0
(1, 1, 0, 1, 0, 1, 0, 2, 1), 0.002905396785439236, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 1, 0, 1, 2), 0.002905396785439241, 1.0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 3), 0.0009915436661071106, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 0, 4, 0, 0), 0.00014141412330231072, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 0, 3, 1, 0), 0.0007493417500199582, 1.0, 0
(1, 1, 0, 1, 0, 0, 3, 0, 1), 0.0009915436661071004, 1.0, 0
(1, 1, 0, 1, 0, 0, 2, 2, 0), 0.0030334463379935645, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 0, 2, 1, 1), 0.0009519842922591825, 1.0, 0
(1, 1, 0, 1, 0, 0, 2, 0, 2), 0.002196076699819927, 1.0000000000000004, 0
(1, 1, 0, 1, 0, 0, 1, 3, 0), 0.0007493417500199614, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 0, 1, 2, 1), 0.00014386236642736485, 1.0000000000000004, 0
(1, 1, 0, 1, 0, 0, 1, 1, 2), 2.334066787536015e-06, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 0, 1, 0, 3), 0.0021184590001197576, 1.0000000000000002, 0
(1, 1, 0, 1, 0, 0, 0, 4, 0), 0.0001414141233023132, 1.0000000000000004, 0
(1, 1, 0, 1, 0, 0, 0, 3, 1), 2.2736001758531265e-05, 1.0000000000000004, 0
(1, 1, 0, 1, 0, 0, 0, 2, 2), 0.00013092492237169525, 1.0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 3), 0.0029262328117363712, 1.0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 4), 0.001110221787650893, 1.0, 0
(1, 1, 0, 0, 5, 0, 0, 0, 0), 0.003569941095971912, 1.0000000000000004, 0
(1, 1, 0, 0, 4, 1, 0, 0, 0), 0.002318305185018722, 0.9999999999999996, 0
(1, 1, 0, 0, 4, 0, 1, 0, 0), 0.0011102217876508866, 0.9999999999999999, 0
(1, 1, 0, 0, 4, 0, 0, 1, 0), 0.00014141412330230855, 1.0000000000000002, 0
(1, 1, 0, 0, 4, 0, 0, 0, 1), 0.00014141412330231017, 1.0000000000000004, 0
(1, 1, 0, 0, 3, 2, 0, 0, 0), 0.0018024337500525866, 1.0000000000000002, 0
(1, 1, 0, 0, 3, 1, 1, 0, 0), 0.0012935645154490644, 1.0000000000000002, 0
(1, 1, 0, 0, 3, 1, 0, 1, 0), 2.2736001758527996e-05, 1.0000000000000004, 0
(1, 1, 0, 0, 3, 1, 0, 0, 1), 0.0007493417500199635, 1.0000000000000002, 0
(1, 1, 0, 0, 3, 0, 2, 0, 0), 0.00010994652051046707, 1.0, 0
(1, 1, 0, 0, 3, 0, 1, 1, 0), 8.548111808123141e-05, 0.9999999999999998, 0
(1, 1, 0, 0, 3, 0, 1, 0, 1), 0.0009915436661070995, 1.0, 0
(1, 1, 0, 0, 3, 0, 0, 2, 0), 0.00022958438702009454, 1.0000000000000002, 0
(1, 1, 0, 0, 3, 0, 0, 1, 1), 0.004115893262071725, 1.0000000000000004, 0
(1, 1, 0, 0, 3, 0, 0, 0, 2), 0.00022958438702009736, 1.0000000000000004, 0
(1, 1, 0, 0, 2, 3, 0, 0, 0), 0.0018024337500525866, 1.0000000000000004, 0
(1, 1, 0, 0, 2, 2, 1, 0, 0), 0.0011873897466348176, 1.0000000000000004, 0
(1, 1, 0, 0, 2, 2, 0, 1, 0), 0.00013092492237170013, 1.0, 0
(1, 1, 0, 0, 2, 2, 0, 0, 1), 0.003033446337993573, 1.0000000000000004, 0
(1, 1, 0, 0, 2, 1, 2, 0, 0), 1.1287055862068342e-05, 1.0000000000000002, 0
(1, 1, 0, 0, 2, 1, 1, 1, 0), 0.0016136532329744772, 1.0, 0
(1, 1, 0, 0, 2, 1, 1, 0, 1), 0.0009519842922591767, 1.0000000000000002, 0
(1, 1, 0, 0, 2, 1, 0, 2, 0), 0.0013409591084514525, 0.9999999999999999, 0
(1, 1, 0, 0, 2, 1, 0, 1, 1), 0.0013098747837352186, 1.0000000000000002, 0
(1, 1, 0, 0, 2, 1, 0, 0, 2), 0.0005434687591143568, 1.0000000000000002, 0
(1, 1, 0, 0, 2, 0, 3, 0, 0), 0.00010994652051046724, 1.0000000000000002, 0
(1, 1, 0, 0, 2, 0, 2, 1, 0), 0.0016220649190191764, 1.0000000000000002, 0
(1, 1, 0, 0, 2, 0, 2, 0, 1), 0.0021960766998199302, 1.0, 0
(1, 1, 0, 0, 2, 0, 1, 2, 0), 0.0013409591084514497, 1.0, 0
(1, 1, 0, 0, 2, 0, 1, 1, 1), 0.0006272908042456887, 0.9999999999999998, 0
(1, 1, 0, 0, 2, 0, 1, 0, 2), 4.921555598668756e-05, 1.0000000000000004, 0
(1, 1, 0, 0, 2, 0, 0, 3, 0), 0.0002295843870200946, 1.0, 0
(1, 1, 0, 0, 2, 0, 0, 2, 1), 0.0005434687591143498, 1.0000000000000002, 0
(1, 1, 0, 0, 2, 0, 0, 1, 2), 0.0005434687591143527, 1.0000000000000004, 0
(1, 1, 0, 0, 2, 0, 0, 0, 3), 0.00022958438702009774, 0.9999999999999999, 0
(1, 1, 0, 0, 1, 4, 0, 0, 0), 0.002318305185018721, 1.0, 0
(1, 1, 0, 0, 1, 3, 1, 0, 0), 0.0005485358201551551, 1.0000000000000007, 0
(1, 1, 0, 0, 1, 3, 0, 1, 0), 0.0029262328117363816, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 3, 0, 0, 1), 0.000749341750019962, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 2, 2, 0, 0), 0.001187389746634811, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 2, 1, 1, 0), 0.0011294425896148134, 1.0, 0
(1, 1, 0, 0, 1, 2, 1, 0, 1), 0.00014386236642735962, 0.9999999999999997, 0
(1, 1, 0, 0, 1, 2, 0, 2, 0), 0.0016220649190191784, 0.9999999999999997, 0
(1, 1, 0, 0, 1, 2, 0, 1, 1), 2.8753698173695564e-06, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 2, 0, 0, 2), 0.0005434687591143558, 1.0, 0
(1, 1, 0, 0, 1, 1, 3, 0, 0), 0.0012935645154490594, 1.0, 0
(1, 1, 0, 0, 1, 1, 2, 1, 0), 0.0011294425896148104, 1.0, 0
(1, 1, 0, 0, 1, 1, 2, 0, 1), 2.3340667875355486e-06, 1.0, 0
(1, 1, 0, 0, 1, 1, 1, 2, 0), 0.001613653232974474, 1.0000000000000004, 0
(1, 1, 0, 0, 1, 1, 1, 1, 1), 0.0022984938165512463, 1.0, 0
(1, 1, 0, 0, 1, 1, 1, 0, 2), 0.0006272908042456867, 1.0000000000000004, 0
(1, 1, 0, 0, 1, 1, 0, 3, 0), 8.54811180812294e-05, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 1, 0, 2, 1), 2.8753698173692468e-06, 1.0, 0
(1, 1, 0, 0, 1, 1, 0, 1, 2), 0.0013098747837352108, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 1, 0, 0, 3), 0.0041158932620717235, 0.9999999999999998, 0
(1, 1, 0, 0, 1, 0, 4, 0, 0), 0.001110221787650886, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 0, 3, 1, 0), 0.0029262328117363678, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 0, 3, 0, 1), 0.0021184590001197636, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 0, 2, 2, 0), 0.00013092492237169856, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 0, 2, 1, 1), 2.3340667875353957e-06, 1.0000000000000004, 0
(1, 1, 0, 0, 1, 0, 2, 0, 2), 0.002196076699819927, 1.0, 0
(1, 1, 0, 0, 1, 0, 1, 3, 0), 2.2736001758527518e-05, 1.0000000000000004, 0
(1, 1, 0, 0, 1, 0, 1, 2, 1), 0.0001438623664273585, 1.0000000000000004, 0
(1, 1, 0, 0, 1, 0, 1, 1, 2), 0.0009519842922591794, 1.0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 3), 0.0009915436661070956, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 0, 0, 4, 0), 0.0001414141233023082, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 0, 0, 3, 1), 0.0007493417500199633, 1.0, 0
(1, 1, 0, 0, 1, 0, 0, 2, 2), 0.003033446337993581, 1.0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 3), 0.0007493417500199668, 1.0000000000000002, 0
(1, 1, 0, 0, 1, 0, 0, 0, 4), 0.00014141412330231012, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 5, 0, 0, 0), 0.003569941095971912, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 4, 1, 0, 0), 0.0023183051850187144, 0.9999999999999998, 0
(1, 1, 0, 0, 0, 4, 0, 1, 0), 0.0011102217876508952, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 4, 0, 0, 1), 0.00014141412330231134, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 3, 2, 0, 0), 0.0018024337500525847, 0.9999999999999998, 0
(1, 1, 0, 0, 0, 3, 1, 1, 0), 0.001293564515449064, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 3, 1, 0, 1), 2.273600175852922e-05, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 3, 0, 2, 0), 0.00010994652051046799, 0.9999999999999999, 0
(1, 1, 0, 0, 0, 3, 0, 1, 1), 8.548111808122946e-05, 1.0, 0
(1, 1, 0, 0, 0, 3, 0, 0, 2), 0.00022958438702009386, 1.0, 0
(1, 1, 0, 0, 0, 2, 3, 0, 0), 0.001802433750052585, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 2, 2, 1, 0), 0.00118738974663481, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 2, 2, 0, 1), 0.00013092492237169571, 0.9999999999999997, 0
(1, 1, 0, 0, 0, 2, 1, 2, 0), 1.1287055862069082e-05, 1.0, 0
(1, 1, 0, 0, 0, 2, 1, 1, 1), 0.00161365323297447, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 2, 1, 0, 2), 0.001340959108451456, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 2, 0, 3, 0), 0.00010994652051046801, 1.0, 0
(1, 1, 0, 0, 0, 2, 0, 2, 1), 0.001622064919019174, 0.9999999999999998, 0
(1, 1, 0, 0, 0, 2, 0, 1, 2), 0.001340959108451456, 1.0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 3), 0.00022958438702009408, 1.0, 0
(1, 1, 0, 0, 0, 1, 4, 0, 0), 0.0023183051850187144, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 1, 3, 1, 0), 0.000548535820155154, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 1, 3, 0, 1), 0.0029262328117363626, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 1, 2, 2, 0), 0.0011873897466348111, 1.0, 0
(1, 1, 0, 0, 0, 1, 2, 1, 1), 0.0011294425896148212, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 1, 2, 0, 2), 0.0016220649190191736, 1.0, 0
(1, 1, 0, 0, 0, 1, 1, 3, 0), 0.0012935645154490644, 1.0, 0
(1, 1, 0, 0, 0, 1, 1, 2, 1), 0.0011294425896148242, 1.0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 2), 0.0016136532329744696, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 1, 1, 0, 3), 8.548111808123268e-05, 1.0, 0
(1, 1, 0, 0, 0, 1, 0, 4, 0), 0.001110221787650895, 1.0, 0
(1, 1, 0, 0, 0, 1, 0, 3, 1), 0.0029262328117363816, 1.0, 0
(1, 1, 0, 0, 0, 1, 0, 2, 2), 0.00013092492237169783, 1.0000000000000007, 0
(1, 1, 0, 0, 0, 1, 0, 1, 3), 2.2736001758530103e-05, 1.0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 4), 0.00014141412330231112, 0.9999999999999999, 0
(1, 1, 0, 0, 0, 0, 5, 0, 0), 0.0035699410959719132, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 0, 4, 1, 0), 0.0023183051850187227, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 0, 4, 0, 1), 0.0011102217876508798, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 0, 3, 2, 0), 0.0018024337500525975, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 0, 3, 1, 1), 0.0012935645154490566, 1.0, 0
(1, 1, 0, 0, 0, 0, 3, 0, 2), 0.00010994652051046598, 0.9999999999999997, 0
(1, 1, 0, 0, 0, 0, 2, 3, 0), 0.0018024337500525984, 1.0, 0
(1, 1, 0, 0, 0, 0, 2, 2, 1), 0.0011873897466348092, 0.9999999999999997, 0
(1, 1, 0, 0, 0, 0, 2, 1, 2), 1.1287055862067492e-05, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 0, 2, 0, 3), 0.00010994652051046621, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 0, 1, 4, 0), 0.0023183051850187227, 1.0, 0
(1, 1, 0, 0, 0, 0, 1, 3, 1), 0.0005485358201551524, 1.0, 0
(1, 1, 0, 0, 0, 0, 1, 2, 2), 0.0011873897466348213, 1.0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 3), 0.0012935645154490633, 1.0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 4), 0.0011102217876508798, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 0, 0, 5, 0), 0.003569941095971912, 1.0000000000000004, 0
(1, 1, 0, 0, 0, 0, 0, 4, 1), 0.002318305185018719, 1.0, 0
(1, 1, 0, 0, 0, 0, 0, 3, 2), 0.0018024337500525767, 1.0000000000000002, 0
(1, 1, 0, 0, 0, 0, 0, 2, 3), 0.0018024337500525775, 1.0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 4), 0.002318305185018721, 0.9999999999999997, 0
(1, 1, 0, 0, 0, 0, 0, 0, 5), 0.0035699410959719132, 1.0, 0
(1, 0, 6, 0, 0, 0, 0, 0, 0), 0.0030599495108330687, 1.0, 0
(1, 0, 5, 1, 0, 0, 0, 0, 0), 0.0005099915851388443, 1.0, 0
(1, 0, 5, 0, 1, 0, 0, 0, 0), 0.0005099915851388444, 1.0000000000000004, 0
(1, 0, 5, 0, 0, 1, 0, 0, 0), 0.000509991585138843, 1.0, 0
(1, 0, 5, 0, 0, 0, 1, 0, 0), 0.0005099915851388442, 1.0, 0
(1, 0, 5, 0, 0, 0, 0, 1, 0), 0.0005099915851388388, 1.0, 0
(1, 0, 5, 0, 0, 0, 0, 0, 1), 0.0005099915851388394, 1.0, 0
(1, 0, 4, 2, 0, 0, 0, 0, 0), 0.0002039966340555379, 0.9999999999999996, 0
(1, 0, 4, 1, 1, 0, 0, 0, 0), 0.0004079932681110758, 1.0, 0
(1, 0, 4, 1, 0, 1, 0, 0, 0), 0.0004079932681110758, 1.0, 0
(1, 0, 4, 1, 0, 0, 1, 0, 0), 0.0004079932681110757, 1.0, 0
(1, 0, 4, 1, 0, 0, 0, 1, 0), 0.00040799326811107213, 1.0, 0
(1, 0, 4, 1, 0, 0, 0, 0, 1), 0.0025499579256942273, 1.0000000000000004, 0
(1, 0, 4, 0, 2, 0, 0, 0, 0), 0.00020399663405553804, 1.0000000000000004, 0
(1, 0, 4, 0, 1, 1, 0, 0, 0), 0.00040799326811107517, 1.0000000000000004, 0
(1, 0, 4, 0, 1, 0, 1, 0, 0), 0.0004079932681110751, 1.0, 0
(1, 0, 4, 0, 1, 0, 0, 1, 0), 0.002549957925694228, 1.0, 0
(1, 0, 4, 0, 1, 0, 0, 0, 1), 0.0004079932681110761, 1.0, 0
(1, 0, 4, 0, 0, 2, 0, 0, 0), 0.00020399663405553623, 1.0, 0
(1, 0, 4, 0, 0, 1, 1, 0, 0), 0.0025499579256942264, 1.0, 0
(1, 0, 4, 0, 0, 1, 0, 1, 0), 0.0004079932681110753, 1.0, 0
(1, 0, 4, 0, 0, 1, 0, 0, 1), 0.000407993268111073, 1.0, 0
(1, 0, 4, 0, 0, 0, 2, 0, 0), 0.00020399663405553807, 1.0, 0
(1, 0, 4, 0, 0, 0, 1, 1, 0), 0.00040799326811107555, 1.0000000000000004, 0
(1, 0, 4, 0, 0, 0, 1, 0, 1), 0.0004079932681110724, 1.0, 0
(1, 0, 4, 0, 0, 0, 0, 2, 0), 0.00020399663405553558, 0.9999999999999996, 0
(1, 0, 4, 0, 0, 0, 0, 1, 1), 0.00040799326811107256, 1.0, 0
(1, 0, 4, 0, 0, 0, 0, 0, 2), 0.0002039966340555361, 1.0, 0
(1, 0, 3, 3, 0, 0, 0, 0, 0), 0.00015299747554165343, 0.9999999999999996, 0
(1, 0, 3, 2, 1, 0, 0, 0, 0), 0.00045899242662496043, 1.0, 0
(1, 0, 3, 2, 0, 1, 0, 0, 0), 0.00045899242662496075, 1.0, 0
(1, 0, 3, 2, 0, 0, 1, 0, 0), 0.0004589924266249596, 1.0000000000000004, 0
(1, 0, 3, 2, 0, 0, 0, 1, 0), 0.0008159865362221547, 1.0, 0
(1, 0, 3, 2, 0, 0, 0, 0, 1), 0.0008159865362221513, 1.0000000000000004, 0
(1, 0, 3, 1, 2, 0, 0, 0, 0), 0.0004589924266249602, 1.0000000000000004, 0
(1, 0, 3, 1, 1, 1, 0, 0, 0), 0.0009179848532499181, 1.0, 0
(1, 0, 3, 1, 1, 0, 1, 0, 0), 0.0016319730724443041, 1.0, 0
(1, 0, 3, 1, 1, 0, 0, 1, 0), 2.5499579256942693e-05, 0.9999999999999996, 0
(1, 0, 3, 1, 1, 0, 0, 0, 1), 2.5499579256942554e-05, 1.0, 0
(1, 0, 3, 1, 0, 2, 0, 0, 0), 0.0008159865362221527, 1.0, 0
(1, 0, 3, 1, 0, 1, 1, 0, 0), 2.549957925694196e-05, 1.0, 0
(1, 0, 3, 1, 0, 1, 0, 1, 0), 0.0009179848532499201, 1.0, 0
(1, 0, 3, 1, 0, 1, 0, 0, 1), 2.5499579256942777e-05, 0.9999999999999991, 0
(1, 0, 3, 1, 0, 0, 2, 0, 0), 0.00045899242662496027, 1.0, 0
(1, 0, 3, 1, 0, 0, 1, 1, 0), 0.0009179848532499175, 1.0, 0
(1, 0, 3, 1, 0, 0, 1, 0, 1), 2.549957925694253e-05, 0.9999999999999996, 0
(1, 0, 3, 1, 0, 0, 0, 2, 0), 0.0004589924266249557, 1.0000000000000004, 0
(1, 0, 3, 1, 0, 0, 0, 1, 1), 2.5499579256941852e-05, 0.9999999999999993, 0
(1, 0, 3, 1, 0, 0, 0, 0, 2), 0.000815986536222145, 1.0, 0
(1, 0, 3, 0, 3, 0, 0, 0, 0), 0.0001529974755416534, 1.0, 0
(1, 0, 3, 0, 2, 1, 0, 0, 0), 0.0008159865362221511, 1.0, 0
(1, 0, 3, 0, 2, 0, 1, 0, 0), 0.00045899242662496054, 1.0, 0
(1, 0, 3, 0, 2, 0, 0, 1, 0), 0.0008159865362221517, 1.0, 0
(1, 0, 3, 0, 2, 0, 0, 0, 1), 0.00045899242662495934, 0.9999999999999996, 0
(1, 0, 3, 0, 1, 2, 0, 0, 0), 0.00045899242662496054, 1.0, 0
(1, 0, 3, 0, 1, 1, 1, 0, 0), 2.5499579256942537e-05, 0.9999999999999991, 0
(1, 0, 3, 0, 1, 1, 0, 1, 0), 2.549957925694224e-05, 0.9999999999999996, 0
(1, 0, 3, 0, 1, 1, 0, 0, 1), 0.0009179848532499206, 1.0, 0
(1, 0, 3, 0, 1, 0, 2, 0, 0), 0.0004589924266249598, 1.0, 0
(1, 0, 3, 0, 1, 0, 1, 1, 0), 2.549957925694251e-05, 0.9999999999999987, 0
(1, 0, 3, 0, 1, 0, 1, 0, 1), 0.0009179848532499176, 1.0000000000000004, 0
(1, 0, 3, 0, 1, 0, 0, 2, 0), 0.0008159865362221447, 1.0, 0
(1, 0, 3, 0, 1, 0, 0, 1, 1), 2.5499579256942018e-05, 1.0, 0
(1, 0, 3, 0, 1, 0, 0, 0, 2), 0.0008159865362221533, 1.0000000000000004, 0
(1, 0, 3, 0, 0, 3, 0, 0, 0), 0.0001529974755416521, 0.9999999999999993, 0
(1, 0, 3, 0, 0, 2, 1, 0, 0), 0.0008159865362221504, 1.0, 0
(1, 0, 3, 0, 0, 2, 0, 1, 0), 0.00045899242662495956, 0.9999999999999996, 0
(1, 0, 3, 0, 0, 2, 0, 0, 1), 0.00045899242662495685, 1.0, 0
(1, 0, 3, 0, 0, 1, 2, 0, 0), 0.0008159865362221514, 0.9999999999999996, 0
(1, 0, 3, 0, 0, 1, 1, 1, 0), 2.5499579256940944e-05, 0.9999999999999993, 0
(1, 0, 3, 0, 0, 1, 1, 0, 1), 2.5499579256942188e-05, 0.9999999999999991, 0
(1, 0, 3, 0, 0, 1, 0, 2, 0), 0.0004589924266249557, 1.0000000000000004, 0
(1, 0, 3, 0, 0, 1, 0, 1, 1), 0.0016319730724443093, 1.0, 0
(1, 0, 3, 0, 0, 1, 0, 0, 2), 0.00045899242662495994, 1.0, 0
(1, 0, 3, 0, 0, 0, 3, 0, 0), 0.00015299747554165362, 1.0, 0
(1, 0, 3, 0, 0, 0, 2, 1, 0), 0.00045899242662495875, 1.0, 0
(1, 0, 3, 0, 0, 0, 2, 0, 1), 0.0008159865362221542, 1.0, 0
(1, 0, 3, 0, 0, 0, 1, 2, 0), 0.0008159865362221536, 1.0000000000000004, 0
(1, 0, 3, 0, 0, 0, 1, 1, 1), 0.0009179848532499216, 1.0, 0
(1, 0, 3, 0, 0, 0, 1, 0, 2), 0.00045899242662495615, 1.0, 0
(1, 0, 3, 0, 0, 0, 0, 3, 0), 0.00015299747554165273, 1.0, 0
(1, 0, 3, 0, 0, 0, 0, 2, 1), 0.0004589924266249589, 0.9999999999999996, 0
(1, 0, 3, 0, 0, 0, 0, 1, 2), 0.00045899242662495495, 1.0000000000000004, 0
(1, 0, 3, 0, 0, 0, 0, 0, 3), 0.000152997475541653, 1.0, 0
(1, 0, 2, 4, 0, 0, 0, 0, 0), 0.00020399663405553764, 0.9999999999999993, 0
(1, 0, 2, 3, 1, 0, 0, 0, 0), 0.0008159865362221511, 1.0, 0
(1, 0, 2, 3, 0, 1, 0, 0, 0), 0.0008159865362221502, 1.0000000000000004, 0
(1, 0, 2, 3, 0, 0, 1, 0, 0), 0.0004589924266249602, 1.0000000000000004, 0
(1, 0, 2, 3, 0, 0, 0, 1, 0), 0.00045899242662496184, 1.0, 0
(1, 0, 2, 3, 0, 0, 0, 0, 1), 0.0004589924266249603, 1.0000000000000004, 0
(1, 0, 2, 2, 2, 0, 0, 0, 0), 0.0012239798043332255, 1.0, 0
(1, 0, 2, 2, 1, 1, 0, 0, 0), 0.0013769772798748808, 1.0, 0
(1, 0, 2, 2, 1, 0, 1, 0, 0), 6.799887801851257e-05, 1.0, 0
(1, 0, 2, 2, 1, 0, 0, 1, 0), 6.799887801851267e-05, 1.0, 0
(1, 0, 2, 2, 1, 0, 0, 0, 1), 6.799887801851352e-05, 0.9999999999999993, 0
(1, 0, 2, 2, 0, 2, 0, 0, 0), 3.3999439009256e-05, 0.9999999999999987, 0
(1, 0, 2, 2, 0, 1, 1, 0, 0), 0.00042499298761570424, 1.0, 0
(1, 0, 2, 2, 0, 1, 0, 1, 0), 0.0004249929876157031, 0.9999999999999996, 0
(1, 0, 2, 2, 0, 1, 0, 0, 1), 6.799887801851303e-05, 0.9999999999999991, 0
(1, 0, 2, 2, 0, 0, 2, 0, 0), 0.001223979804333226, 0.9999999999999996, 0
(1, 0, 2, 2, 0, 0, 1, 1, 0), 0.0004249929876157006, 1.0, 0
(1, 0, 2, 2, 0, 0, 1, 0, 1), 6.79988780185129e-05, 1.0, 0
(1, 0, 2, 2, 0, 0, 0, 2, 0), 3.399943900925624e-05, 1.0, 0
(1, 0, 2, 2, 0, 0, 0, 1, 1), 0.00137697727987487, 1.0, 0
(1, 0, 2, 2, 0, 0, 0, 0, 2), 0.0012239798043332316, 1.0000000000000004, 0
(1, 0, 2, 1, 3, 0, 0, 0, 0), 0.00045899242662496027, 1.0, 0
(1, 0, 2, 1, 2, 1, 0, 0, 0), 0.00042499298761570375, 0.9999999999999996, 0
(1, 0, 2, 1, 2, 0, 1, 0, 0), 6.799887801851261e-05, 1.0, 0
(1, 0, 2, 1, 2, 0, 0, 1, 0), 6.799887801851305e-05, 0.9999999999999991, 0
(1, 0, 2, 1, 2, 0, 0, 0, 1), 0.0004249929876157034, 0.9999999999999993, 0
(1, 0, 2, 1, 1, 2, 0, 0, 0), 0.00042499298761570147, 0.9999999999999996, 0
(1, 0, 2, 1, 1, 1, 1, 0, 0), 0.00013599775603702515, 1.0, 0
(1, 0, 2, 1, 1, 1, 0, 1, 0), 0.0008499859752314047, 0.9999999999999996, 0
(1, 0, 2, 1, 1, 1, 0, 0, 1), 0.0008499859752314044, 1.0000000000000004, 0
(1, 0, 2, 1, 1, 0, 2, 0, 0), 6.799887801851261e-05, 1.0, 0
(1, 0, 2, 1, 1, 0, 1, 1, 0), 0.00013599775603702398, 1.0, 0
(1, 0, 2, 1, 1, 0, 1, 0, 1), 0.00013599775603702398, 1.0, 0
(1, 0, 2, 1, 1, 0, 0, 2, 0), 6.799887801851264e-05, 0.9999999999999996, 0
(1, 0, 2, 1, 1, 0, 0, 1, 1), 7.649873777082649e-05, 1.0, 0
(1, 0, 2, 1, 1, 0, 0, 0, 2), 0.0013769772798748804, 1.0, 0
(1, 0, 2, 1, 0, 3, 0, 0, 0), 0.00045899242662496075, 1.0, 0
(1, 0, 2, 1, 0, 2, 1, 0, 0), 0.001376977279874879, 0.9999999999999996, 0
(1, 0, 2, 1, 0, 2, 0, 1, 0), 0.0004249929876157066, 1.0000000000000004, 0
(1, 0, 2, 1, 0, 2, 0, 0, 1), 6.799887801851291e-05, 0.9999999999999996, 0
(1, 0, 2, 1, 0, 1, 2, 0, 0), 6.799887801851195e-05, 0.9999999999999996, 0
(1, 0, 2, 1, 0, 1, 1, 1, 0), 0.0008499859752314078, 1.0, 0
(1, 0, 2, 1, 0, 1, 1, 0, 1), 7.649873777082586e-05, 0.9999999999999991, 0
(1, 0, 2, 1, 0, 1, 0, 2, 0), 0.0013769772798748886, 1.0, 0
(1, 0, 2, 1, 0, 1, 0, 1, 1), 0.0001359977560370251, 1.0, 0
(1, 0, 2, 1, 0, 1, 0, 0, 2), 6.799887801851206e-05, 1.0, 0
(1, 0, 2, 1, 0, 0, 3, 0, 0), 0.0008159865362221505, 1.0, 0
(1, 0, 2, 1, 0, 0, 2, 1, 0), 0.0013769772798748834, 1.0, 0
(1, 0, 2, 1, 0, 0, 2, 0, 1), 6.799887801851261e-05, 1.0, 0
(1, 0, 2, 1, 0, 0, 1, 2, 0), 0.0004249929876157024, 1.0, 0
(1, 0, 2, 1, 0, 0, 1, 1, 1), 0.0008499859752314052, 1.0000000000000004, 0
(1, 0, 2, 1, 0, 0, 1, 0, 2), 6.799887801851274e-05, 1.0, 0
(1, 0, 2, 1, 0, 0, 0, 3, 0), 0.0008159865362221514, 1.0, 0
(1, 0, 2, 1, 0, 0, 0, 2, 1), 0.00042499298761570066, 1.0000000000000004, 0
(1, 0, 2, 1, 0, 0, 0, 1, 2), 6.799887801851241e-05, 0.9999999999999996, 0
(1, 0, 2, 1, 0, 0, 0, 0, 3), 0.00045899242662495663, 1.0, 0
(1, 0, 2, 0, 4, 0, 0, 0, 0), 0.00020399663405553785, 0.9999999999999996, 0
(1, 0, 2, 0, 3, 1, 0, 0, 0), 0.00045899242662496097, 0.9999999999999996, 0
(1, 0, 2, 0, 3, 0, 1, 0, 0), 0.0008159865362221521, 1.0, 0
(1, 0, 2, 0, 3, 0, 0, 1, 0), 0.00045899242662496043, 1.0, 0
(1, 0, 2, 0, 3, 0, 0, 0, 1), 0.000815986536222151, 1.0, 0
(1, 0, 2, 0, 2, 2, 0, 0, 0), 3.3999439009255914e-05, 1.0, 0
(1, 0, 2, 0, 2, 1, 1, 0, 0), 6.799887801851271e-05, 1.0, 0
(1, 0, 2, 0, 2, 1, 0, 1, 0), 0.0013769772798748743, 1.0, 0
(1, 0, 2, 0, 2, 1, 0, 0, 1), 0.00042499298761570483, 1.0, 0
(1, 0, 2, 0, 2, 0, 2, 0, 0), 0.0012239798043332266, 1.0, 0
(1, 0, 2, 0, 2, 0, 1, 1, 0), 6.79988780185133e-05, 1.0, 0
(1, 0, 2, 0, 2, 0, 1, 0, 1), 0.001376977279874883, 1.0, 0
(1, 0, 2, 0, 2, 0, 0, 2, 0), 0.0012239798043332327, 1.0000000000000004, 0
(1, 0, 2, 0, 2, 0, 0, 1, 1), 6.799887801851311e-05, 0.9999999999999996, 0
(1, 0, 2, 0, 2, 0, 0, 0, 2), 3.399943900925684e-05, 0.9999999999999993, 0
(1, 0, 2, 0, 1, 3, 0, 0, 0), 0.0008159865362221512, 1.0, 0
(1, 0, 2, 0, 1, 2, 1, 0, 0), 6.799887801851274e-05, 1.0, 0
(1, 0, 2, 0, 1, 2, 0, 1, 0), 0.0004249929876157018, 1.0, 0
(1, 0, 2, 0, 1, 2, 0, 0, 1), 0.0013769772798748825, 1.0000000000000004, 0
(1, 0, 2, 0, 1, 1, 2, 0, 0), 6.799887801851328e-05, 1.0, 0
(1, 0, 2, 0, 1, 1, 1, 1, 0), 7.649873777082742e-05, 0.9999999999999996, 0
(1, 0, 2, 0, 1, 1, 1, 0, 1), 0.0008499859752314085, 1.0, 0
(1, 0, 2, 0, 1, 1, 0, 2, 0), 6.799887801851341e-05, 0.9999999999999996, 0
(1, 0, 2, 0, 1, 1, 0, 1, 1), 0.0001359977560370238, 0.9999999999999996, 0
(1, 0, 2, 0, 1, 1, 0, 0, 2), 0.0004249929876157013, 1.0, 0
(1, 0, 2, 0, 1, 0, 3, 0, 0), 0.00045899242662496043, 0.9999999999999996, 0
(1, 0, 2, 0, 1, 0, 2, 1, 0), 0.0004249929876157035, 1.0000000000000004, 0
(1, 0, 2, 0, 1, 0, 2, 0, 1), 0.0004249929876157007, 1.0, 0
(1, 0, 2, 0, 1, 0, 1, 2, 0), 0.0013769772798748804, 1.0, 0
(1, 0, 2, 0, 1, 0, 1, 1, 1), 0.0008499859752314072, 1.0000000000000004, 0
(1, 0, 2, 0, 1, 0, 1, 0, 2), 0.0004249929876157023, 1.0, 0
(1, 0, 2, 0, 1, 0, 0, 3, 0), 0.00045899242662495615, 1.0, 0
(1, 0, 2, 0, 1, 0, 0, 2, 1), 6.799887801851214e-05, 0.9999999999999991, 0
(1, 0, 2, 0, 1, 0, 0, 1, 2), 6.79988780185122e-05, 0.9999999999999991, 0
(1, 0, 2, 0, 1, 0, 0, 0, 3), 0.00045899242662495566, 1.0, 0
(1, 0, 2, 0, 0, 4, 0, 0, 0), 0.00020399663405553617, 0.9999999999999996, 0
(1, 0, 2, 0, 0, 3, 1, 0, 0), 0.0004589924266249583, 1.0, 0
(1, 0, 2, 0, 0, 3, 0, 1, 0), 0.00045899242662496216, 0.9999999999999996, 0
(1, 0, 2, 0, 0, 3, 0, 0, 1), 0.0008159865362221511, 1.0, 0
(1, 0, 2, 0, 0, 2, 2, 0, 0), 0.0012239798043332274, 1.0, 0
(1, 0, 2, 0, 0, 2, 1, 1, 0), 6.799887801851173e-05, 0.9999999999999996, 0
(1, 0, 2, 0, 0, 2, 1, 0, 1), 6.799887801851271e-05, 0.9999999999999996, 0
(1, 0, 2, 0, 0, 2, 0, 2, 0), 0.0012239798043332253, 1.0, 0
(1, 0, 2, 0, 0, 2, 0, 1, 1), 6.799887801851428e-05, 0.9999999999999996, 0
(1, 0, 2, 0, 0, 2, 0, 0, 2), 0.0012239798043332274, 1.0, 0
(1, 0, 2, 0, 0, 1, 3, 0, 0), 0.0004589924266249601, 1.0, 0
(1, 0, 2, 0, 0, 1, 2, 1, 0), 6.799887801851276e-05, 0.9999999999999996, 0
(1, 0, 2, 0, 0, 1, 2, 0, 1), 0.001376977279874876, 1.0, 0
(1, 0, 2, 0, 0, 1, 1, 2, 0), 6.799887801851191e-05, 0.9999999999999996, 0
(1, 0, 2, 0, 0, 1, 1, 1, 1), 0.00013599775603702403, 1.0, 0
(1, 0, 2, 0, 0, 1, 1, 0, 2), 0.0004249929876157017, 0.9999999999999996, 0
(1, 0, 2, 0, 0, 1, 0, 3, 0), 0.0008159865362221451, 0.9999999999999993, 0
(1, 0, 2, 0, 0, 1, 0, 2, 1), 6.799887801851179e-05, 1.0, 0
(1, 0, 2, 0, 0, 1, 0, 1, 2), 6.799887801851329e-05, 1.0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 3), 0.00045899242662496054, 1.0, 0
(1, 0, 2, 0, 0, 0, 4, 0, 0), 0.00020399663405553807, 1.0, 0
(1, 0, 2, 0, 0, 0, 3, 1, 0), 0.0008159865362221497, 1.0, 0
(1, 0, 2, 0, 0, 0, 3, 0, 1), 0.0004589924266249612, 1.0, 0
(1, 0, 2, 0, 0, 0, 2, 2, 0), 3.39994390092568e-05, 0.9999999999999993, 0
(1, 0, 2, 0, 0, 0, 2, 1, 1), 0.00042499298761570613, 0.9999999999999996, 0
(1, 0, 2, 0, 0, 0, 2, 0, 2), 3.39994390092565e-05, 0.9999999999999991, 0
(1, 0, 2, 0, 0, 0, 1, 3, 0), 0.0004589924266249555, 0.9999999999999996, 0
(1, 0, 2, 0, 0, 0, 1, 2, 1), 0.0004249929876157025, 1.0000000000000004, 0
(1, 0, 2, 0, 0, 0, 1, 1, 2), 0.0013769772798748884, 1.0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 3), 0.0008159865362221518, 1.0000000000000004, 0
(1, 0, 2, 0, 0, 0, 0, 4, 0), 0.00020399663405553555, 0.9999999999999996, 0
(1, 0, 2, 0, 0, 0, 0, 3, 1), 0.0004589924266249619, 1.0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 2), 0.001223979804333228, 1.0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 3), 0.0008159865362221449, 1.0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 4), 0.00020399663405553617, 1.0, 0
(1, 0, 1, 5, 0, 0, 0, 0, 0), 0.0005099915851388443, 1.0, 0
(1, 0, 1, 4, 1, 0, 0, 0, 0), 0.002549957925694222, 1.0000000000000004, 0
(1, 0, 1, 4, 0, 1, 0, 0, 0), 0.00040799326811107625, 1.0000000000000004, 0
(1, 0, 1, 4, 0, 0, 1, 0, 0), 0.00040799326811107587, 1.0000000000000004, 0
(1, 0, 1, 4, 0, 0, 0, 1, 0), 0.00040799326811107576, 1.0, 0
(1, 0, 1, 4, 0, 0, 0, 0, 1), 0.00040799326811107717, 1.0, 0
(1, 0, 1, 3, 2, 0, 0, 0, 0), 0.0008159865362221514, 0.9999999999999996, 0
(1, 0, 1, 3, 1, 1, 0, 0, 0), 2.549957925694197e-05, 0.9999999999999991, 0
(1, 0, 1, 3, 1, 0, 1, 0, 0), 2.5499579256942123e-05, 1.0, 0
(1, 0, 1, 3, 1, 0, 0, 1, 0), 2.5499579256942503e-05, 0.9999999999999987, 0
(1, 0, 1, 3, 1, 0, 0, 0, 1), 2.5499579256942462e-05, 0.9999999999999987, 0
(1, 0, 1, 3, 0, 2, 0, 0, 0), 0.0004589924266249601, 1.0, 0
(1, 0, 1, 3, 0, 1, 1, 0, 0), 0.0009179848532499212, 1.0000000000000004, 0
(1, 0, 1, 3, 0, 1, 0, 1, 0), 0.0009179848532499158, 1.0, 0
(1, 0, 1, 3, 0, 1, 0, 0, 1), 2.5499579256942693e-05, 0.9999999999999991, 0
(1, 0, 1, 3, 0, 0, 2, 0, 0), 0.0004589924266249596, 1.0000000000000004, 0
(1, 0, 1, 3, 0, 0, 1, 1, 0), 2.5499579256942547e-05, 0.9999999999999991, 0
(1, 0, 1, 3, 0, 0, 1, 0, 1), 0.0016319730724442978, 1.0000000000000004, 0
(1, 0, 1, 3, 0, 0, 0, 2, 0), 0.0008159865362221497, 1.0, 0
(1, 0, 1, 3, 0, 0, 0, 1, 1), 0.0009179848532499277, 1.0000000000000004, 0
(1, 0, 1, 3, 0, 0, 0, 0, 2), 0.00045899242662495994, 1.0, 0
(1, 0, 1, 2, 3, 0, 0, 0, 0), 0.0004589924266249601, 1.0, 0
(1, 0, 1, 2, 2, 1, 0, 0, 0), 6.799887801851194e-05, 1.0, 0
(1, 0, 1, 2, 2, 0, 1, 0, 0), 6.799887801851246e-05, 1.0000000000000004, 0
(1, 0, 1, 2, 2, 0, 0, 1, 0), 6.799887801851207e-05, 0.9999999999999987, 0
(1, 0, 1, 2, 2, 0, 0, 0, 1), 0.001376977279874876, 1.0, 0
(1, 0, 1, 2, 1, 2, 0, 0, 0), 0.0004249929876157041, 1.0000000000000004, 0
(1, 0, 1, 2, 1, 1, 1, 0, 0), 0.0008499859752314079, 1.0, 0
(1, 0, 1, 2, 1, 1, 0, 1, 0), 0.00013599775603702683, 0.9999999999999996, 0
(1, 0, 1, 2, 1, 1, 0, 0, 1), 7.649873777082657e-05, 0.9999999999999996, 0
(1, 0, 1, 2, 1, 0, 2, 0, 0), 6.79988780185126e-05, 1.0, 0
(1, 0, 1, 2, 1, 0, 1, 1, 0), 7.649873777082619e-05, 1.0, 0
(1, 0, 1, 2, 1, 0, 1, 0, 1), 0.0001359977560370252, 0.9999999999999996, 0
(1, 0, 1, 2, 1, 0, 0, 2, 0), 6.799887801851241e-05, 1.0, 0
(1, 0, 1, 2, 1, 0, 0, 1, 1), 0.0008499859752314079, 1.0, 0
(1, 0, 1, 2, 1, 0, 0, 0, 2), 0.00042499298761570353, 0.9999999999999996, 0
(1, 0, 1, 2, 0, 3, 0, 0, 0), 0.000815986536222151, 1.0, 0
(1, 0, 1, 2, 0, 2, 1, 0, 0), 0.0004249929876157015, 1.0, 0
(1, 0, 1, 2, 0, 2, 0, 1, 0), 0.0013769772798748825, 1.0, 0
(1, 0, 1, 2, 0, 2, 0, 0, 1), 6.799887801851215e-05, 1.0, 0
(1, 0, 1, 2, 0, 1, 2, 0, 0), 0.0013769772798748782, 1.0, 0
(1, 0, 1, 2, 0, 1, 1, 1, 0), 0.0008499859752314098, 1.0, 0
(1, 0, 1, 2, 0, 1, 1, 0, 1), 0.00013599775603702506, 1.0000000000000004, 0
(1, 0, 1, 2, 0, 1, 0, 2, 0), 0.0004249929876157072, 1.0000000000000004, 0
(1, 0, 1, 2, 0, 1, 0, 1, 1), 0.0008499859752314051, 1.0, 0
(1, 0, 1, 2, 0, 1, 0, 0, 2), 6.799887801851347e-05, 1.0, 0
(1, 0, 1, 2, 0, 0, 3, 0, 0), 0.0008159865362221518, 1.0000000000000004, 0
(1, 0, 1, 2, 0, 0, 2, 1, 0), 6.79988780185121e-05, 0.9999999999999996, 0
(1, 0, 1, 2, 0, 0, 2, 0, 1), 6.79988780185119e-05, 0.9999999999999987, 0
(1, 0, 1, 2, 0, 0, 1, 2, 0), 0.0013769772798748808, 1.0, 0
(1, 0, 1, 2, 0, 0, 1, 1, 1), 0.0001359977560370238, 0.9999999999999996, 0
(1, 0, 1, 2, 0, 0, 1, 0, 2), 6.799887801851271e-05, 1.0, 0
(1, 0, 1, 2, 0, 0, 0, 3, 0), 0.0004589924266249597, 1.0, 0
(1, 0, 1, 2, 0, 0, 0, 2, 1), 0.0004249929876157019, 1.0, 0
(1, 0, 1, 2, 0, 0, 0, 1, 2), 0.00042499298761570174, 1.0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 3), 0.0004589924266249592, 1.0000000000000004, 0
(1, 0, 1, 1, 4, 0, 0, 0, 0), 0.00040799326811107587, 1.0000000000000004, 0
(1, 0, 1, 1, 3, 1, 0, 0, 0), 2.5499579256941967e-05, 0.9999999999999996, 0
(1, 0, 1, 1, 3, 0, 1, 0, 0), 2.549957925694221e-05, 1.0, 0
(1, 0, 1, 1, 3, 0, 0, 1, 0), 0.0016319730724442991, 1.0, 0
(1, 0, 1, 1, 3, 0, 0, 0, 1), 0.000917984853249923, 1.0000000000000004, 0
(1, 0, 1, 1, 2, 2, 0, 0, 0), 0.0013769772798748804, 1.0, 0
(1, 0, 1, 1, 2, 1, 1, 0, 0), 7.649873777082665e-05, 1.0, 0
(1, 0, 1, 1, 2, 1, 0, 1, 0), 0.00013599775603702417, 0.9999999999999996, 0
(1, 0, 1, 1, 2, 1, 0, 0, 1), 0.000849985975231409, 1.0, 0
(1, 0, 1, 1, 2, 0, 2, 0, 0), 6.799887801851268e-05, 0.9999999999999993, 0
(1, 0, 1, 1, 2, 0, 1, 1, 0), 0.0001359977560370252, 0.9999999999999996, 0
(1, 0, 1, 1, 2, 0, 1, 0, 1), 0.0008499859752314073, 1.0000000000000004, 0
(1, 0, 1, 1, 2, 0, 0, 2, 0), 6.799887801851252e-05, 0.9999999999999996, 0
(1, 0, 1, 1, 2, 0, 0, 1, 1), 0.00013599775603702612, 1.0, 0
(1, 0, 1, 1, 2, 0, 0, 0, 2), 0.00042499298761570765, 1.0000000000000004, 0
(1, 0, 1, 1, 1, 3, 0, 0, 0), 0.0009179848532499166, 1.0, 0
(1, 0, 1, 1, 1, 2, 1, 0, 0), 0.0008499859752314078, 1.0, 0
(1, 0, 1, 1, 1, 2, 0, 1, 0), 0.0008499859752314111, 1.0, 0
(1, 0, 1, 1, 1, 2, 0, 0, 1), 0.0001359977560370257, 1.0, 0
(1, 0, 1, 1, 1, 1, 2, 0, 0), 0.00013599775603702563, 1.0, 0
(1, 0, 1, 1, 1, 1, 1, 1, 0), 0.0009562342221353356, 1.0, 0
(1, 0, 1, 1, 1, 1, 1, 0, 1), 0.0009562342221353342, 1.0, 0
(1, 0, 1, 1, 1, 1, 0, 2, 0), 7.649873777082686e-05, 0.9999999999999996, 0
(1, 0, 1, 1, 1, 1, 0, 1, 1), 0.0009562342221353282, 0.9999999999999996, 0
(1, 0, 1, 1, 1, 1, 0, 0, 2), 0.00013599775603702436, 0.9999999999999991, 0
(1, 0, 1, 1, 1, 0, 3, 0, 0), 2.549957925694227e-05, 0.9999999999999987, 0
(1, 0, 1, 1, 1, 0, 2, 1, 0), 0.000849985975231408, 1.0000000000000004, 0
(1, 0, 1, 1, 1, 0, 2, 0, 1), 7.649873777082638e-05, 1.0, 0
(1, 0, 1, 1, 1, 0, 1, 2, 0), 0.0008499859752314061, 1.0, 0
(1, 0, 1, 1, 1, 0, 1, 1, 1), 0.0009562342221353347, 1.0, 0
(1, 0, 1, 1, 1, 0, 1, 0, 2), 0.0008499859752314063, 1.0, 0
(1, 0, 1, 1, 1, 0, 0, 3, 0), 2.5499579256941703e-05, 0.9999999999999993, 0
(1, 0, 1, 1, 1, 0, 0, 2, 1), 0.00013599775603702287, 0.9999999999999993, 0
(1, 0, 1, 1, 1, 0, 0, 1, 2), 0.000849985975231404, 1.0000000000000004, 0
(1, 0, 1, 1, 1, 0, 0, 0, 3), 0.0009179848532499277, 1.0000000000000004, 0
(1, 0, 1, 1, 0, 4, 0, 0, 0), 0.0004079932681110755, 1.0, 0
(1, 0, 1, 1, 0, 3, 1, 0, 0), 0.0009179848532499224, 1.0, 0
(1, 0, 1, 1, 0, 3, 0, 1, 0), 2.5499579256941534e-05, 0.9999999999999996, 0
(1, 0, 1, 1, 0, 3, 0, 0, 1), 2.5499579256942333e-05, 1.0, 0
(1, 0, 1, 1, 0, 2, 2, 0, 0), 0.00042499298761570337, 1.0000000000000004, 0
(1, 0, 1, 1, 0, 2, 1, 1, 0), 0.00013599775603702422, 0.9999999999999996, 0
(1, 0, 1, 1, 0, 2, 1, 0, 1), 0.0008499859752314064, 1.0, 0
(1, 0, 1, 1, 0, 2, 0, 2, 0), 6.799887801851249e-05, 1.0000000000000004, 0
(1, 0, 1, 1, 0, 2, 0, 1, 1), 7.649873777082666e-05, 1.0, 0
(1, 0, 1, 1, 0, 2, 0, 0, 2), 6.799887801851306e-05, 0.9999999999999996, 0
(1, 0, 1, 1, 0, 1, 3, 0, 0), 2.5499579256941995e-05, 1.0, 0
(1, 0, 1, 1, 0, 1, 2, 1, 0), 7.649873777082597e-05, 1.0, 0
(1, 0, 1, 1, 0, 1, 2, 0, 1), 0.0008499859752314071, 1.0, 0
(1, 0, 1, 1, 0, 1, 1, 2, 0), 0.0001359977560370246, 1.0000000000000004, 0
(1, 0, 1, 1, 0, 1, 1, 1, 1), 0.0009562342221353339, 0.9999999999999996, 0
(1, 0, 1, 1, 0, 1, 1, 0, 2), 0.00013599775603702325, 0.9999999999999993, 0
(1, 0, 1, 1, 0, 1, 0, 3, 0), 2.549957925694193e-05, 1.0, 0
(1, 0, 1, 1, 0, 1, 0, 2, 1), 0.0008499859752314048, 1.0, 0
(1, 0, 1, 1, 0, 1, 0, 1, 2), 0.00013599775603702574, 0.9999999999999996, 0
(1, 0, 1, 1, 0, 1, 0, 0, 3), 0.0016319730724443035, 1.0000000000000004, 0
(1, 0, 1, 1, 0, 0, 4, 0, 0), 0.0025499579256942242, 1.0, 0
(1, 0, 1, 1, 0, 0, 3, 1, 0), 2.5499579256942977e-05, 1.0000000000000004, 0
(1, 0, 1, 1, 0, 0, 3, 0, 1), 2.5499579256942255e-05, 1.0, 0
(1, 0, 1, 1, 0, 0, 2, 2, 0), 0.0004249929876157007, 1.0, 0
(1, 0, 1, 1, 0, 0, 2, 1, 1), 0.0001359977560370272, 1.0, 0
(1, 0, 1, 1, 0, 0, 2, 0, 2), 6.799887801851233e-05, 1.0, 0
(1, 0, 1, 1, 0, 0, 1, 3, 0), 0.0009179848532499171, 1.0, 0
(1, 0, 1, 1, 0, 0, 1, 2, 1), 0.0008499859752314152, 1.0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 2), 7.649873777082674e-05, 1.0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 3), 2.5499579256941744e-05, 0.9999999999999996, 0
(1, 0, 1, 1, 0, 0, 0, 4, 0), 0.00040799326811107804, 1.0, 0
(1, 0, 1, 1, 0, 0, 0, 3, 1), 0.0009179848532499242, 1.0, 0
(1, 0, 1, 1, 0, 0, 0, 2, 2), 0.0013769772798748726, 1.0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 3), 2.549957925694211e-05, 1.0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 4), 0.0004079932681110759, 1.0, 0
(1, 0, 1, 0, 5, 0, 0, 0, 0), 0.0005099915851388449, 1.0000000000000004, 0
(1, 0, 1, 0, 4, 1, 0, 0, 0), 0.00040799326811107636, 1.0, 0
(1, 0, 1, 0, 4, 0, 1, 0, 0), 0.0025499579256942234, 1.0, 0
(1, 0, 1, 0, 4, 0, 0, 1, 0), 0.0004079932681110766, 1.0, 0
(1, 0, 1, 0, 4, 0, 0, 0, 1), 0.0004079932681110766, 1.0000000000000004, 0
(1, 0, 1, 0, 3, 2, 0, 0, 0), 0.0008159865362221504, 1.0, 0
(1, 0, 1, 0, 3, 1, 1, 0, 0), 2.5499579256942706e-05, 0.9999999999999993, 0
(1, 0, 1, 0, 3, 1, 0, 1, 0), 0.0009179848532499256, 1.0, 0
(1, 0, 1, 0, 3, 1, 0, 0, 1), 0.0009179848532499205, 1.0, 0
(1, 0, 1, 0, 3, 0, 2, 0, 0), 0.0008159865362221521, 1.0, 0
(1, 0, 1, 0, 3, 0, 1, 1, 0), 2.5499579256942347e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 3, 0, 1, 0, 1), 2.5499579256942984e-05, 0.9999999999999993, 0
(1, 0, 1, 0, 3, 0, 0, 2, 0), 0.0004589924266249601, 1.0, 0
(1, 0, 1, 0, 3, 0, 0, 1, 1), 2.549957925694237e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 3, 0, 0, 0, 2), 0.0004589924266249602, 1.0000000000000004, 0
(1, 0, 1, 0, 2, 3, 0, 0, 0), 0.0004589924266249622, 1.0, 0
(1, 0, 1, 0, 2, 2, 1, 0, 0), 6.799887801851265e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 2, 2, 0, 1, 0), 0.0004249929876157055, 1.0, 0
(1, 0, 1, 0, 2, 2, 0, 0, 1), 0.00042499298761570375, 1.0, 0
(1, 0, 1, 0, 2, 1, 2, 0, 0), 6.799887801851286e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 2, 1, 1, 1, 0), 0.0008499859752314061, 1.0, 0
(1, 0, 1, 0, 2, 1, 1, 0, 1), 0.00013599775603702672, 1.0, 0
(1, 0, 1, 0, 2, 1, 0, 2, 0), 0.0004249929876157012, 1.0, 0
(1, 0, 1, 0, 2, 1, 0, 1, 1), 0.0008499859752314054, 1.0000000000000004, 0
(1, 0, 1, 0, 2, 1, 0, 0, 2), 0.0013769772798748762, 1.0000000000000004, 0
(1, 0, 1, 0, 2, 0, 3, 0, 0), 0.0004589924266249604, 1.0, 0
(1, 0, 1, 0, 2, 0, 2, 1, 0), 0.0013769772798748758, 1.0, 0
(1, 0, 1, 0, 2, 0, 2, 0, 1), 6.799887801851198e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 2, 0, 1, 2, 0), 0.0004249929876157033, 1.0, 0
(1, 0, 1, 0, 2, 0, 1, 1, 1), 7.649873777082589e-05, 1.0, 0
(1, 0, 1, 0, 2, 0, 1, 0, 2), 0.0004249929876157005, 1.0, 0
(1, 0, 1, 0, 2, 0, 0, 3, 0), 0.0004589924266249594, 1.0, 0
(1, 0, 1, 0, 2, 0, 0, 2, 1), 6.799887801851203e-05, 1.0, 0
(1, 0, 1, 0, 2, 0, 0, 1, 2), 6.799887801851184e-05, 0.9999999999999991, 0
(1, 0, 1, 0, 2, 0, 0, 0, 3), 0.0008159865362221517, 1.0, 0
(1, 0, 1, 0, 1, 4, 0, 0, 0), 0.0004079932681110769, 0.9999999999999996, 0
(1, 0, 1, 0, 1, 3, 1, 0, 0), 2.5499579256942198e-05, 0.9999999999999993, 0
(1, 0, 1, 0, 1, 3, 0, 1, 0), 0.0009179848532499209, 1.0000000000000004, 0
(1, 0, 1, 0, 1, 3, 0, 0, 1), 2.549957925694266e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 1, 2, 2, 0, 0), 6.799887801851208e-05, 0.9999999999999991, 0
(1, 0, 1, 0, 1, 2, 1, 1, 0), 0.0001359977560370258, 0.9999999999999996, 0
(1, 0, 1, 0, 1, 2, 1, 0, 1), 7.649873777082663e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 1, 2, 0, 2, 0), 0.0013769772798748708, 1.0, 0
(1, 0, 1, 0, 1, 2, 0, 1, 1), 0.0008499859752314025, 0.9999999999999996, 0
(1, 0, 1, 0, 1, 2, 0, 0, 2), 6.79988780185132e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 1, 1, 3, 0, 0), 0.001631973072444305, 1.0000000000000004, 0
(1, 0, 1, 0, 1, 1, 2, 1, 0), 0.00013599775603702577, 0.9999999999999996, 0
(1, 0, 1, 0, 1, 1, 2, 0, 1), 0.00013599775603702455, 1.0, 0
(1, 0, 1, 0, 1, 1, 1, 2, 0), 0.0008499859752314089, 1.0, 0
(1, 0, 1, 0, 1, 1, 1, 1, 1), 0.0009562342221353328, 1.0000000000000004, 0
(1, 0, 1, 0, 1, 1, 1, 0, 2), 0.0008499859752314129, 1.0, 0
(1, 0, 1, 0, 1, 1, 0, 3, 0), 2.549957925694237e-05, 1.0000000000000004, 0
(1, 0, 1, 0, 1, 1, 0, 2, 1), 0.0001359977560370272, 0.9999999999999996, 0
(1, 0, 1, 0, 1, 1, 0, 1, 2), 7.649873777082716e-05, 1.0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 3), 2.5499579256942408e-05, 0.9999999999999993, 0
(1, 0, 1, 0, 1, 0, 4, 0, 0), 0.0004079932681110754, 1.0, 0
(1, 0, 1, 0, 1, 0, 3, 1, 0), 0.0009179848532499236, 1.0, 0
(1, 0, 1, 0, 1, 0, 3, 0, 1), 2.549957925694254e-05, 0.9999999999999991, 0
(1, 0, 1, 0, 1, 0, 2, 2, 0), 0.0004249929876157064, 1.0, 0
(1, 0, 1, 0, 1, 0, 2, 1, 1), 0.0008499859752314085, 1.0, 0
(1, 0, 1, 0, 1, 0, 2, 0, 2), 0.0013769772798748819, 1.0, 0
(1, 0, 1, 0, 1, 0, 1, 3, 0), 0.0009179848532499283, 1.0, 0
(1, 0, 1, 0, 1, 0, 1, 2, 1), 0.00013599775603702393, 1.0000000000000004, 0
(1, 0, 1, 0, 1, 0, 1, 1, 2), 0.00013599775603702428, 0.9999999999999996, 0
(1, 0, 1, 0, 1, 0, 1, 0, 3), 0.0009179848532499196, 0.9999999999999996, 0
(1, 0, 1, 0, 1, 0, 0, 4, 0), 0.00040799326811107576, 1.0, 0
(1, 0, 1, 0, 1, 0, 0, 3, 1), 0.0016319730724443002, 1.0, 0
(1, 0, 1, 0, 1, 0, 0, 2, 2), 6.799887801851417e-05, 1.0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 3), 2.549957925694238e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 1, 0, 0, 0, 4), 0.00040799326811107283, 1.0, 0
(1, 0, 1, 0, 0, 5, 0, 0, 0), 0.0005099915851388431, 1.0, 0
(1, 0, 1, 0, 0, 4, 1, 0, 0), 0.00040799326811107403, 1.0, 0
(1, 0, 1, 0, 0, 4, 0, 1, 0), 0.0004079932681110783, 1.0, 0
(1, 0, 1, 0, 0, 4, 0, 0, 1), 0.0025499579256942264, 1.0, 0
(1, 0, 1, 0, 0, 3, 2, 0, 0), 0.0004589924266249601, 1.0, 0
(1, 0, 1, 0, 0, 3, 1, 1, 0), 0.0016319730724442994, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 3, 1, 0, 1), 2.5499579256942347e-05, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 3, 0, 2, 0), 0.0004589924266249632, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 3, 0, 1, 1), 2.5499579256943553e-05, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 3, 0, 0, 2), 0.000815986536222151, 1.0, 0
(1, 0, 1, 0, 0, 2, 3, 0, 0), 0.0004589924266249598, 1.0, 0
(1, 0, 1, 0, 0, 2, 2, 1, 0), 6.799887801851138e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 2, 2, 0, 1), 0.0004249929876157024, 1.0, 0
(1, 0, 1, 0, 0, 2, 1, 2, 0), 6.799887801851423e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 2, 1, 1, 1), 0.0001359977560370254, 1.0, 0
(1, 0, 1, 0, 0, 2, 1, 0, 2), 0.0013769772798748795, 1.0, 0
(1, 0, 1, 0, 0, 2, 0, 3, 0), 0.0008159865362221588, 1.0, 0
(1, 0, 1, 0, 0, 2, 0, 2, 1), 6.799887801851257e-05, 1.0, 0
(1, 0, 1, 0, 0, 2, 0, 1, 2), 6.799887801851271e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 2, 0, 0, 3), 0.00045899242662495696, 1.0, 0
(1, 0, 1, 0, 0, 1, 4, 0, 0), 0.0004079932681110748, 1.0, 0
(1, 0, 1, 0, 0, 1, 3, 1, 0), 2.5499579256942347e-05, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 1, 3, 0, 1), 0.0009179848532499231, 1.0, 0
(1, 0, 1, 0, 0, 1, 2, 2, 0), 6.79988780185125e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 1, 2, 1, 1), 0.0008499859752314047, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 1, 2, 0, 2), 0.0004249929876157025, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 1, 1, 3, 0), 2.549957925694232e-05, 0.9999999999999993, 0
(1, 0, 1, 0, 0, 1, 1, 2, 1), 7.6498737770826e-05, 1.0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 2), 0.0008499859752314088, 1.0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 3), 0.0009179848532499223, 1.0, 0
(1, 0, 1, 0, 0, 1, 0, 4, 0), 0.002549957925694223, 1.0, 0
(1, 0, 1, 0, 0, 1, 0, 3, 1), 2.5499579256942987e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 1, 0, 2, 2), 6.799887801851321e-05, 0.9999999999999993, 0
(1, 0, 1, 0, 0, 1, 0, 1, 3), 2.549957925694278e-05, 1.0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 4), 0.0004079932681110728, 1.0, 0
(1, 0, 1, 0, 0, 0, 5, 0, 0), 0.0005099915851388444, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 0, 4, 1, 0), 0.00040799326811107695, 1.0, 0
(1, 0, 1, 0, 0, 0, 4, 0, 1), 0.0004079932681110758, 1.0, 0
(1, 0, 1, 0, 0, 0, 3, 2, 0), 0.0004589924266249604, 1.0, 0
(1, 0, 1, 0, 0, 0, 3, 1, 1), 0.0009179848532499175, 1.0, 0
(1, 0, 1, 0, 0, 0, 3, 0, 2), 0.0008159865362221511, 1.0, 0
(1, 0, 1, 0, 0, 0, 2, 3, 0), 0.0008159865362221518, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 0, 2, 2, 1), 0.00137697727987488, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 0, 2, 1, 2), 0.00042499298761570397, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 0, 2, 0, 3), 0.0004589924266249592, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 0, 1, 4, 0), 0.0004079932681110721, 1.0, 0
(1, 0, 1, 0, 0, 0, 1, 3, 1), 2.5499579256942537e-05, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 0, 1, 2, 2), 6.799887801851396e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 0, 1, 1, 3), 2.549957925694293e-05, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 0, 1, 0, 4), 0.0004079932681110772, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 0, 0, 5, 0), 0.0005099915851388391, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 0, 0, 4, 1), 0.00040799326811107343, 1.0, 0
(1, 0, 1, 0, 0, 0, 0, 3, 2), 0.0004589924266249583, 0.9999999999999996, 0
(1, 0, 1, 0, 0, 0, 0, 2, 3), 0.0008159865362221562, 1.0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 4), 0.0025499579256942273, 1.0000000000000004, 0
(1, 0, 1, 0, 0, 0, 0, 0, 5), 0.0005099915851388397, 1.0, 0
(1, 0, 0, 6, 0, 0, 0, 0, 0), 0.0030599495108330666, 1.0000000000000004, 0
(1, 0, 0, 5, 1, 0, 0, 0, 0), 0.0005099915851388445, 1.0, 0
(1, 0, 0, 5, 0, 1, 0, 0, 0), 0.0005099915851388435, 1.0000000000000004, 0
(1, 0, 0, 5, 0, 0, 1, 0, 0), 0.0005099915851388443, 1.0, 0
(1, 0, 0, 5, 0, 0, 0, 1, 0), 0.0005099915851388443, 1.0, 0
(1, 0, 0, 5, 0, 0, 0, 0, 1), 0.0005099915851388448, 1.0000000000000004, 0
(1, 0, 0, 4, 2, 0, 0, 0, 0), 0.00020399663405553783, 1.0000000000000004, 0
(1, 0, 0, 4, 1, 1, 0, 0, 0), 0.00040799326811107506, 1.0, 0
(1, 0, 0, 4, 1, 0, 1, 0, 0), 0.00040799326811107576, 1.0, 0
(1, 0, 0, 4, 1, 0, 0, 1, 0), 0.00040799326811107327, 1.0, 0
(1, 0, 0, 4, 1, 0, 0, 0, 1), 0.00040799326811107376, 1.0, 0
(1, 0, 0, 4, 0, 2, 0, 0, 0), 0.00020399663405553807, 1.0, 0
(1, 0, 0, 4, 0, 1, 1, 0, 0), 0.0004079932681110751, 1.0, 0
(1, 0, 0, 4, 0, 1, 0, 1, 0), 0.0004079932681110731, 1.0, 0
(1, 0, 0, 4, 0, 1, 0, 0, 1), 0.002549957925694222, 1.0000000000000004, 0
(1, 0, 0, 4, 0, 0, 2, 0, 0), 0.00020399663405553747, 0.9999999999999996, 0
(1, 0, 0, 4, 0, 0, 1, 1, 0), 0.002549957925694222, 1.0000000000000004, 0
(1, 0, 0, 4, 0, 0, 1, 0, 1), 0.00040799326811107826, 1.0000000000000004, 0
(1, 0, 0, 4, 0, 0, 0, 2, 0), 0.00020399663405553913, 0.9999999999999996, 0
(1, 0, 0, 4, 0, 0, 0, 1, 1), 0.00040799326811107766, 1.0, 0
(1, 0, 0, 4, 0, 0, 0, 0, 2), 0.00020399663405553704, 1.0, 0
(1, 0, 0, 3, 3, 0, 0, 0, 0), 0.00015299747554165354, 1.0, 0
(1, 0, 0, 3, 2, 1, 0, 0, 0), 0.0004589924266249601, 1.0, 0
(1, 0, 0, 3, 2, 0, 1, 0, 0), 0.0004589924266249597, 1.0, 0
(1, 0, 0, 3, 2, 0, 0, 1, 0), 0.00045899242662495734, 1.0, 0
(1, 0, 0, 3, 2, 0, 0, 0, 1), 0.0008159865362221527, 1.0, 0
(1, 0, 0, 3, 1, 2, 0, 0, 0), 0.0004589924266249597, 1.0, 0
(1, 0, 0, 3, 1, 1, 1, 0, 0), 0.0009179848532499179, 0.9999999999999996, 0
(1, 0, 0, 3, 1, 1, 0, 1, 0), 0.001631973072444307, 1.0, 0
(1, 0, 0, 3, 1, 1, 0, 0, 1), 2.549957925694182e-05, 1.0000000000000004, 0
(1, 0, 0, 3, 1, 0, 2, 0, 0), 0.0008159865362221517, 1.0, 0
(1, 0, 0, 3, 1, 0, 1, 1, 0), 2.5499579256942232e-05, 1.0, 0
(1, 0, 0, 3, 1, 0, 1, 0, 1), 0.0009179848532499206, 1.0, 0
(1, 0, 0, 3, 1, 0, 0, 2, 0), 0.0004589924266249624, 1.0, 0
(1, 0, 0, 3, 1, 0, 0, 1, 1), 0.0009179848532499175, 1.0, 0
(1, 0, 0, 3, 1, 0, 0, 0, 2), 0.00045899242662495994, 1.0, 0
(1, 0, 0, 3, 0, 3, 0, 0, 0), 0.00015299747554165292, 0.9999999999999996, 0
(1, 0, 0, 3, 0, 2, 1, 0, 0), 0.0008159865362221511, 1.0, 0
(1, 0, 0, 3, 0, 2, 0, 1, 0), 0.0004589924266249611, 1.0000000000000004, 0
(1, 0, 0, 3, 0, 2, 0, 0, 1), 0.0008159865362221499, 0.9999999999999996, 0
(1, 0, 0, 3, 0, 1, 2, 0, 0), 0.00045899242662496086, 1.0, 0
(1, 0, 0, 3, 0, 1, 1, 1, 0), 2.549957925694182e-05, 0.9999999999999996, 0
(1, 0, 0, 3, 0, 1, 1, 0, 1), 2.5499579256942354e-05, 1.0, 0
(1, 0, 0, 3, 0, 1, 0, 2, 0), 0.0004589924266249589, 0.9999999999999996, 0
(1, 0, 0, 3, 0, 1, 0, 1, 1), 2.54995792569418e-05, 0.9999999999999991, 0
(1, 0, 0, 3, 0, 1, 0, 0, 2), 0.000815986536222153, 1.0, 0
(1, 0, 0, 3, 0, 0, 3, 0, 0), 0.00015299747554165327, 0.9999999999999996, 0
(1, 0, 0, 3, 0, 0, 2, 1, 0), 0.0008159865362221518, 1.0000000000000004, 0
(1, 0, 0, 3, 0, 0, 2, 0, 1), 0.00045899242662496276, 0.9999999999999996, 0
(1, 0, 0, 3, 0, 0, 1, 2, 0), 0.0008159865362221497, 1.0, 0
(1, 0, 0, 3, 0, 0, 1, 1, 1), 2.5499579256942442e-05, 0.9999999999999991, 0
(1, 0, 0, 3, 0, 0, 1, 0, 2), 0.0004589924266249586, 1.0, 0
(1, 0, 0, 3, 0, 0, 0, 3, 0), 0.00015299747554165265, 1.0, 0
(1, 0, 0, 3, 0, 0, 0, 2, 1), 0.0004589924266249592, 1.0, 0
(1, 0, 0, 3, 0, 0, 0, 1, 2), 0.0008159865362221498, 0.9999999999999996, 0
(1, 0, 0, 3, 0, 0, 0, 0, 3), 0.00015299747554165427, 1.0, 0
(1, 0, 0, 2, 4, 0, 0, 0, 0), 0.00020399663405553818, 1.0, 0
(1, 0, 0, 2, 3, 1, 0, 0, 0), 0.0008159865362221518, 1.0000000000000004, 0
(1, 0, 0, 2, 3, 0, 1, 0, 0), 0.0008159865362221511, 1.0, 0
(1, 0, 0, 2, 3, 0, 0, 1, 0), 0.0004589924266249622, 1.0, 0
(1, 0, 0, 2, 3, 0, 0, 0, 1), 0.00045899242662496, 1.0000000000000004, 0
(1, 0, 0, 2, 2, 2, 0, 0, 0), 0.0012239798043332233, 1.0, 0
(1, 0, 0, 2, 2, 1, 1, 0, 0), 0.001376977279874882, 1.0000000000000004, 0
(1, 0, 0, 2, 2, 1, 0, 1, 0), 6.799887801851305e-05, 0.9999999999999996, 0
(1, 0, 0, 2, 2, 1, 0, 0, 1), 6.799887801851233e-05, 0.9999999999999987, 0
(1, 0, 0, 2, 2, 0, 2, 0, 0), 3.3999439009256225e-05, 0.9999999999999991, 0
(1, 0, 0, 2, 2, 0, 1, 1, 0), 0.0004249929876157053, 0.9999999999999996, 0
(1, 0, 0, 2, 2, 0, 1, 0, 1), 0.0004249929876157022, 1.0, 0
(1, 0, 0, 2, 2, 0, 0, 2, 0), 0.0012239798043332266, 1.0, 0
(1, 0, 0, 2, 2, 0, 0, 1, 1), 0.0004249929876157016, 1.0, 0
(1, 0, 0, 2, 2, 0, 0, 0, 2), 3.399943900925683e-05, 0.9999999999999996, 0
(1, 0, 0, 2, 1, 3, 0, 0, 0), 0.00045899242662496075, 1.0, 0
(1, 0, 0, 2, 1, 2, 1, 0, 0), 0.0004249929876157051, 1.0, 0
(1, 0, 0, 2, 1, 2, 0, 1, 0), 6.799887801851181e-05, 1.0, 0
(1, 0, 0, 2, 1, 2, 0, 0, 1), 6.799887801851237e-05, 0.9999999999999996, 0
(1, 0, 0, 2, 1, 1, 2, 0, 0), 0.0004249929876157034, 1.0, 0
(1, 0, 0, 2, 1, 1, 1, 1, 0), 0.00013599775603702599, 1.0, 0
(1, 0, 0, 2, 1, 1, 1, 0, 1), 0.000849985975231412, 1.0, 0
(1, 0, 0, 2, 1, 1, 0, 2, 0), 6.799887801851294e-05, 0.9999999999999996, 0
(1, 0, 0, 2, 1, 1, 0, 1, 1), 0.00013599775603702536, 0.9999999999999991, 0
(1, 0, 0, 2, 1, 1, 0, 0, 2), 6.799887801851246e-05, 0.9999999999999996, 0
(1, 0, 0, 2, 1, 0, 3, 0, 0), 0.0004589924266249603, 1.0000000000000004, 0
(1, 0, 0, 2, 1, 0, 2, 1, 0), 0.0013769772798748795, 1.0, 0
(1, 0, 0, 2, 1, 0, 2, 0, 1), 0.00042499298761570364, 1.0, 0
(1, 0, 0, 2, 1, 0, 1, 2, 0), 6.799887801851138e-05, 0.9999999999999996, 0
(1, 0, 0, 2, 1, 0, 1, 1, 1), 0.000849985975231403, 1.0, 0
(1, 0, 0, 2, 1, 0, 1, 0, 2), 0.0013769772798748812, 0.9999999999999996, 0
(1, 0, 0, 2, 1, 0, 0, 3, 0), 0.0008159865362221495, 1.0, 0
(1, 0, 0, 2, 1, 0, 0, 2, 1), 0.0013769772798748804, 1.0, 0
(1, 0, 0, 2, 1, 0, 0, 1, 2), 0.0004249929876157088, 1.0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 3), 0.0008159865362221507, 0.9999999999999996, 0
(1, 0, 0, 2, 0, 4, 0, 0, 0), 0.00020399663405553804, 1.0, 0
(1, 0, 0, 2, 0, 3, 1, 0, 0), 0.0004589924266249599, 1.0, 0
(1, 0, 0, 2, 0, 3, 0, 1, 0), 0.0008159865362221503, 1.0, 0
(1, 0, 0, 2, 0, 3, 0, 0, 1), 0.0004589924266249606, 1.0, 0
(1, 0, 0, 2, 0, 2, 2, 0, 0), 3.3999439009256354e-05, 0.9999999999999996, 0
(1, 0, 0, 2, 0, 2, 1, 1, 0), 6.799887801851204e-05, 1.0, 0
(1, 0, 0, 2, 0, 2, 1, 0, 1), 0.00137697727987488, 1.0000000000000004, 0
(1, 0, 0, 2, 0, 2, 0, 2, 0), 0.0012239798043332196, 1.0, 0
(1, 0, 0, 2, 0, 2, 0, 1, 1), 6.799887801851175e-05, 0.9999999999999996, 0
(1, 0, 0, 2, 0, 2, 0, 0, 2), 0.0012239798043332253, 1.0, 0
(1, 0, 0, 2, 0, 1, 3, 0, 0), 0.000815986536222153, 1.0, 0
(1, 0, 0, 2, 0, 1, 2, 1, 0), 6.799887801851309e-05, 1.0, 0
(1, 0, 0, 2, 0, 1, 2, 0, 1), 0.00042499298761570147, 1.0, 0
(1, 0, 0, 2, 0, 1, 1, 2, 0), 6.799887801851146e-05, 0.9999999999999996, 0
(1, 0, 0, 2, 0, 1, 1, 1, 1), 7.649873777082719e-05, 0.9999999999999993, 0
(1, 0, 0, 2, 0, 1, 1, 0, 2), 6.799887801851343e-05, 0.9999999999999996, 0
(1, 0, 0, 2, 0, 1, 0, 3, 0), 0.00045899242662496173, 1.0, 0
(1, 0, 0, 2, 0, 1, 0, 2, 1), 0.00042499298761570657, 1.0, 0
(1, 0, 0, 2, 0, 1, 0, 1, 2), 0.0013769772798748838, 1.0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 3), 0.0004589924266249582, 1.0, 0
(1, 0, 0, 2, 0, 0, 4, 0, 0), 0.00020399663405553758, 1.0, 0
(1, 0, 0, 2, 0, 0, 3, 1, 0), 0.0004589924266249605, 1.0, 0
(1, 0, 0, 2, 0, 0, 3, 0, 1), 0.00045899242662495756, 0.9999999999999996, 0
(1, 0, 0, 2, 0, 0, 2, 2, 0), 0.0012239798043332268, 1.0000000000000004, 0
(1, 0, 0, 2, 0, 0, 2, 1, 1), 6.799887801851309e-05, 1.0, 0
(1, 0, 0, 2, 0, 0, 2, 0, 2), 0.0012239798043332272, 1.0, 0
(1, 0, 0, 2, 0, 0, 1, 3, 0), 0.0004589924266249635, 1.0, 0
(1, 0, 0, 2, 0, 0, 1, 2, 1), 6.799887801851287e-05, 0.9999999999999991, 0
(1, 0, 0, 2, 0, 0, 1, 1, 2), 6.799887801851287e-05, 0.9999999999999993, 0
(1, 0, 0, 2, 0, 0, 1, 0, 3), 0.0008159865362221538, 0.9999999999999996, 0
(1, 0, 0, 2, 0, 0, 0, 4, 0), 0.0002039966340555391, 0.9999999999999996, 0
(1, 0, 0, 2, 0, 0, 0, 3, 1), 0.0008159865362221484, 1.0, 0
(1, 0, 0, 2, 0, 0, 0, 2, 2), 3.399943900925575e-05, 1.0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 3), 0.00045899242662496075, 1.0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 4), 0.00020399663405553704, 1.0, 0
(1, 0, 0, 1, 5, 0, 0, 0, 0), 0.0005099915851388447, 1.0, 0
(1, 0, 0, 1, 4, 1, 0, 0, 0), 0.0025499579256942203, 1.0000000000000004, 0
(1, 0, 0, 1, 4, 0, 1, 0, 0), 0.00040799326811107587, 1.0000000000000004, 0
(1, 0, 0, 1, 4, 0, 0, 1, 0), 0.00040799326811107793, 1.0000000000000004, 0
(1, 0, 0, 1, 4, 0, 0, 0, 1), 0.00040799326811107576, 1.0, 0
(1, 0, 0, 1, 3, 2, 0, 0, 0), 0.0008159865362221545, 1.0, 0
(1, 0, 0, 1, 3, 1, 1, 0, 0), 2.5499579256942205e-05, 0.9999999999999996, 0
(1, 0, 0, 1, 3, 1, 0, 1, 0), 2.5499579256941825e-05, 0.9999999999999996, 0
(1, 0, 0, 1, 3, 1, 0, 0, 1), 2.549957925694236e-05, 0.9999999999999996, 0
(1, 0, 0, 1, 3, 0, 2, 0, 0), 0.00045899242662496054, 1.0, 0
(1, 0, 0, 1, 3, 0, 1, 1, 0), 0.0009179848532499207, 1.0, 0
(1, 0, 0, 1, 3, 0, 1, 0, 1), 0.0009179848532499207, 1.0, 0
(1, 0, 0, 1, 3, 0, 0, 2, 0), 0.0004589924266249575, 1.0000000000000004, 0
(1, 0, 0, 1, 3, 0, 0, 1, 1), 2.5499579256942584e-05, 0.9999999999999976, 0
(1, 0, 0, 1, 3, 0, 0, 0, 2), 0.0008159865362221485, 1.0000000000000004, 0
(1, 0, 0, 1, 2, 3, 0, 0, 0), 0.0004589924266249615, 1.0, 0
(1, 0, 0, 1, 2, 2, 1, 0, 0), 6.799887801851267e-05, 1.0, 0
(1, 0, 0, 1, 2, 2, 0, 1, 0), 6.799887801851246e-05, 0.9999999999999993, 0
(1, 0, 0, 1, 2, 2, 0, 0, 1), 6.799887801851345e-05, 1.0, 0
(1, 0, 0, 1, 2, 1, 2, 0, 0), 0.00042499298761570494, 0.9999999999999996, 0
(1, 0, 0, 1, 2, 1, 1, 1, 0), 0.0008499859752314095, 1.0, 0
(1, 0, 0, 1, 2, 1, 1, 0, 1), 0.00013599775603702523, 1.0, 0
(1, 0, 0, 1, 2, 1, 0, 2, 0), 6.799887801851282e-05, 0.9999999999999993, 0
(1, 0, 0, 1, 2, 1, 0, 1, 1), 7.649873777082734e-05, 0.9999999999999993, 0
(1, 0, 0, 1, 2, 1, 0, 0, 2), 6.799887801851252e-05, 1.0, 0
(1, 0, 0, 1, 2, 0, 3, 0, 0), 0.0008159865362221512, 1.0, 0
(1, 0, 0, 1, 2, 0, 2, 1, 0), 0.00042499298761570093, 1.0, 0
(1, 0, 0, 1, 2, 0, 2, 0, 1), 0.0013769772798748782, 1.0, 0
(1, 0, 0, 1, 2, 0, 1, 2, 0), 0.0013769772798748825, 1.0, 0
(1, 0, 0, 1, 2, 0, 1, 1, 1), 0.0008499859752314141, 1.0000000000000004, 0
(1, 0, 0, 1, 2, 0, 1, 0, 2), 0.00042499298761570375, 0.9999999999999996, 0
(1, 0, 0, 1, 2, 0, 0, 3, 0), 0.0008159865362221517, 0.9999999999999996, 0
(1, 0, 0, 1, 2, 0, 0, 2, 1), 6.79988780185143e-05, 1.0000000000000004, 0
(1, 0, 0, 1, 2, 0, 0, 1, 2), 0.00137697727987488, 1.0000000000000004, 0
(1, 0, 0, 1, 2, 0, 0, 0, 3), 0.00045899242662495864, 1.0, 0
(1, 0, 0, 1, 1, 4, 0, 0, 0), 0.0004079932681110753, 1.0, 0
(1, 0, 0, 1, 1, 3, 1, 0, 0), 2.549957925694221e-05, 0.9999999999999987, 0
(1, 0, 0, 1, 1, 3, 0, 1, 0), 2.5499579256942032e-05, 1.0000000000000004, 0
(1, 0, 0, 1, 1, 3, 0, 0, 1), 0.0016319730724443037, 1.0, 0
(1, 0, 0, 1, 1, 2, 2, 0, 0), 0.0013769772798748838, 1.0, 0
(1, 0, 0, 1, 1, 2, 1, 1, 0), 7.649873777082722e-05, 1.0, 0
(1, 0, 0, 1, 1, 2, 1, 0, 1), 0.0001359977560370248, 0.9999999999999996, 0
(1, 0, 0, 1, 1, 2, 0, 2, 0), 6.799887801851248e-05, 0.9999999999999993, 0
(1, 0, 0, 1, 1, 2, 0, 1, 1), 0.00013599775603702672, 0.9999999999999993, 0
(1, 0, 0, 1, 1, 2, 0, 0, 2), 6.799887801851195e-05, 1.0, 0
(1, 0, 0, 1, 1, 1, 3, 0, 0), 0.0009179848532499201, 1.0, 0
(1, 0, 0, 1, 1, 1, 2, 1, 0), 0.0008499859752314092, 0.9999999999999996, 0
(1, 0, 0, 1, 1, 1, 2, 0, 1), 0.0008499859752314051, 1.0, 0
(1, 0, 0, 1, 1, 1, 1, 2, 0), 0.00013599775603702656, 1.0000000000000004, 0
(1, 0, 0, 1, 1, 1, 1, 1, 1), 0.0009562342221353371, 1.0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 2), 7.649873777082654e-05, 0.9999999999999987, 0
(1, 0, 0, 1, 1, 1, 0, 3, 0), 2.549957925694288e-05, 1.0000000000000004, 0
(1, 0, 0, 1, 1, 1, 0, 2, 1), 0.0008499859752314085, 1.0, 0
(1, 0, 0, 1, 1, 1, 0, 1, 2), 0.0008499859752314049, 1.0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 3), 2.549957925694181e-05, 1.0, 0
(1, 0, 0, 1, 1, 0, 4, 0, 0), 0.0004079932681110755, 0.9999999999999996, 0
(1, 0, 0, 1, 1, 0, 3, 1, 0), 0.0009179848532499197, 1.0000000000000004, 0
(1, 0, 0, 1, 1, 0, 3, 0, 1), 2.5499579256942286e-05, 0.9999999999999993, 0
(1, 0, 0, 1, 1, 0, 2, 2, 0), 0.0004249929876157051, 1.0, 0
(1, 0, 0, 1, 1, 0, 2, 1, 1), 0.0001359977560370258, 1.0, 0
(1, 0, 0, 1, 1, 0, 2, 0, 2), 6.799887801851173e-05, 0.9999999999999996, 0
(1, 0, 0, 1, 1, 0, 1, 3, 0), 2.5499579256942547e-05, 1.0, 0
(1, 0, 0, 1, 1, 0, 1, 2, 1), 7.649873777082728e-05, 1.0000000000000004, 0
(1, 0, 0, 1, 1, 0, 1, 1, 2), 0.0001359977560370266, 1.0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 3), 2.5499579256942706e-05, 0.9999999999999993, 0
(1, 0, 0, 1, 1, 0, 0, 4, 0), 0.002549957925694224, 1.0, 0
(1, 0, 0, 1, 1, 0, 0, 3, 1), 2.549957925694238e-05, 0.9999999999999996, 0
(1, 0, 0, 1, 1, 0, 0, 2, 2), 0.0004249929876157031, 1.0000000000000004, 0
(1, 0, 0, 1, 1, 0, 0, 1, 3), 0.0009179848532499188, 1.0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 4), 0.0004079932681110766, 1.0, 0
(1, 0, 0, 1, 0, 5, 0, 0, 0), 0.0005099915851388443, 1.0, 0
(1, 0, 0, 1, 0, 4, 1, 0, 0), 0.00040799326811107647, 1.0, 0
(1, 0, 0, 1, 0, 4, 0, 1, 0), 0.0025499579256942173, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 4, 0, 0, 1), 0.000407993268111075, 1.0, 0
(1, 0, 0, 1, 0, 3, 2, 0, 0), 0.0008159865362221512, 1.0, 0
(1, 0, 0, 1, 0, 3, 1, 1, 0), 2.549957925694129e-05, 0.9999999999999991, 0
(1, 0, 0, 1, 0, 3, 1, 0, 1), 0.0009179848532499197, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 3, 0, 2, 0), 0.0008159865362221588, 1.0, 0
(1, 0, 0, 1, 0, 3, 0, 1, 1), 2.5499579256941486e-05, 0.9999999999999996, 0
(1, 0, 0, 1, 0, 3, 0, 0, 2), 0.00045899242662495897, 1.0, 0
(1, 0, 0, 1, 0, 2, 3, 0, 0), 0.0004589924266249583, 0.9999999999999996, 0
(1, 0, 0, 1, 0, 2, 2, 1, 0), 6.79988780185126e-05, 1.0, 0
(1, 0, 0, 1, 0, 2, 2, 0, 1), 0.00042499298761570624, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 2, 1, 2, 0), 6.799887801851282e-05, 1.0, 0
(1, 0, 0, 1, 0, 2, 1, 1, 1), 0.0008499859752314108, 1.0, 0
(1, 0, 0, 1, 0, 2, 1, 0, 2), 0.0004249929876157018, 1.0, 0
(1, 0, 0, 1, 0, 2, 0, 3, 0), 0.0004589924266249635, 1.0, 0
(1, 0, 0, 1, 0, 2, 0, 2, 1), 0.0013769772798748784, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 2, 0, 1, 2), 0.0004249929876157067, 1.0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 3), 0.000458992426624963, 1.0, 0
(1, 0, 0, 1, 0, 1, 4, 0, 0), 0.0004079932681110746, 0.9999999999999996, 0
(1, 0, 0, 1, 0, 1, 3, 1, 0), 2.5499579256942327e-05, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 1, 3, 0, 1), 0.0009179848532499207, 1.0, 0
(1, 0, 0, 1, 0, 1, 2, 2, 0), 6.799887801851238e-05, 0.9999999999999993, 0
(1, 0, 0, 1, 0, 1, 2, 1, 1), 0.00013599775603702466, 1.0, 0
(1, 0, 0, 1, 0, 1, 2, 0, 2), 0.0013769772798748797, 1.0, 0
(1, 0, 0, 1, 0, 1, 1, 3, 0), 0.001631973072444302, 1.0, 0
(1, 0, 0, 1, 0, 1, 1, 2, 1), 0.00013599775603702742, 0.9999999999999996, 0
(1, 0, 0, 1, 0, 1, 1, 1, 2), 0.000849985975231408, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 1, 1, 0, 3), 2.5499579256942103e-05, 0.9999999999999987, 0
(1, 0, 0, 1, 0, 1, 0, 4, 0), 0.0004079932681110766, 1.0, 0
(1, 0, 0, 1, 0, 1, 0, 3, 1), 0.0009179848532499136, 1.0, 0
(1, 0, 0, 1, 0, 1, 0, 2, 2), 0.0004249929876157004, 0.9999999999999996, 0
(1, 0, 0, 1, 0, 1, 0, 1, 3), 0.0009179848532499186, 1.0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 4), 0.00040799326811107885, 1.0, 0
(1, 0, 0, 1, 0, 0, 5, 0, 0), 0.0005099915851388448, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 0, 4, 1, 0), 0.0004079932681110748, 1.0, 0
(1, 0, 0, 1, 0, 0, 4, 0, 1), 0.00040799326811107403, 1.0, 0
(1, 0, 0, 1, 0, 0, 3, 2, 0), 0.00045899242662496043, 1.0, 0
(1, 0, 0, 1, 0, 0, 3, 1, 1), 0.0016319730724443067, 1.0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 2), 0.00045899242662496184, 1.0, 0
(1, 0, 0, 1, 0, 0, 2, 3, 0), 0.0004589924266249582, 1.0, 0
(1, 0, 0, 1, 0, 0, 2, 2, 1), 6.799887801851306e-05, 0.9999999999999996, 0
(1, 0, 0, 1, 0, 0, 2, 1, 2), 6.799887801851135e-05, 0.9999999999999984, 0
(1, 0, 0, 1, 0, 0, 2, 0, 3), 0.0008159865362221491, 1.0, 0
(1, 0, 0, 1, 0, 0, 1, 4, 0), 0.00040799326811107256, 0.9999999999999996, 0
(1, 0, 0, 1, 0, 0, 1, 3, 1), 2.5499579256942496e-05, 0.9999999999999987, 0
(1, 0, 0, 1, 0, 0, 1, 2, 2), 6.79988780185126e-05, 1.0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 3), 2.549957925694217e-05, 0.9999999999999987, 0
(1, 0, 0, 1, 0, 0, 1, 0, 4), 0.002549957925694224, 1.0, 0
(1, 0, 0, 1, 0, 0, 0, 5, 0), 0.0005099915851388443, 1.0, 0
(1, 0, 0, 1, 0, 0, 0, 4, 1), 0.0004079932681110772, 1.0000000000000004, 0
(1, 0, 0, 1, 0, 0, 0, 3, 2), 0.00045899242662496547, 1.0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 3), 0.000815986536222155, 1.0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 4), 0.0004079932681110742, 1.0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 5), 0.0005099915851388456, 1.0, 0
(1, 0, 0, 0, 6, 0, 0, 0, 0), 0.003059949510833068, 1.0, 0
(1, 0, 0, 0, 5, 1, 0, 0, 0), 0.0005099915851388466, 1.0, 0
(1, 0, 0, 0, 5, 0, 1, 0, 0), 0.0005099915851388448, 1.0000000000000004, 0
(1, 0, 0, 0, 5, 0, 0, 1, 0), 0.0005099915851388442, 1.0, 0
(1, 0, 0, 0, 5, 0, 0, 0, 1), 0.0005099915851388472, 1.0, 0
(1, 0, 0, 0, 4, 2, 0, 0, 0), 0.00020399663405553826, 1.0, 0
(1, 0, 0, 0, 4, 1, 1, 0, 0), 0.00040799326811107587, 1.0000000000000004, 0
(1, 0, 0, 0, 4, 1, 0, 1, 0), 0.0004079932681110771, 1.0, 0
(1, 0, 0, 0, 4, 1, 0, 0, 1), 0.0004079932681110784, 1.0, 0
(1, 0, 0, 0, 4, 0, 2, 0, 0), 0.00020399663405553804, 1.0, 0
(1, 0, 0, 0, 4, 0, 1, 1, 0), 0.00040799326811107343, 1.0, 0
(1, 0, 0, 0, 4, 0, 1, 0, 1), 0.0004079932681110748, 1.0, 0
(1, 0, 0, 0, 4, 0, 0, 2, 0), 0.00020399663405553666, 1.0000000000000004, 0
(1, 0, 0, 0, 4, 0, 0, 1, 1), 0.0025499579256942208, 0.9999999999999996, 0
(1, 0, 0, 0, 4, 0, 0, 0, 2), 0.00020399663405554065, 1.0, 0
(1, 0, 0, 0, 3, 3, 0, 0, 0), 0.00015299747554165357, 0.9999999999999996, 0
(1, 0, 0, 0, 3, 2, 1, 0, 0), 0.000458992426624961, 1.0, 0
(1, 0, 0, 0, 3, 2, 0, 1, 0), 0.00045899242662496054, 1.0, 0
(1, 0, 0, 0, 3, 2, 0, 0, 1), 0.00045899242662496054, 1.0, 0
(1, 0, 0, 0, 3, 1, 2, 0, 0), 0.00045899242662496043, 0.9999999999999996, 0
(1, 0, 0, 0, 3, 1, 1, 1, 0), 0.0009179848532499173, 1.0, 0
(1, 0, 0, 0, 3, 1, 1, 0, 1), 0.0016319730724443015, 1.0, 0
(1, 0, 0, 0, 3, 1, 0, 2, 0), 0.000815986536222151, 1.0, 0
(1, 0, 0, 0, 3, 1, 0, 1, 1), 2.5499579256941405e-05, 1.0, 0
(1, 0, 0, 0, 3, 1, 0, 0, 2), 0.0004589924266249633, 1.0, 0
(1, 0, 0, 0, 3, 0, 3, 0, 0), 0.0001529974755416534, 1.0, 0
(1, 0, 0, 0, 3, 0, 2, 1, 0), 0.0008159865362221534, 1.0000000000000004, 0
(1, 0, 0, 0, 3, 0, 2, 0, 1), 0.0004589924266249615, 1.0, 0
(1, 0, 0, 0, 3, 0, 1, 2, 0), 0.0004589924266249593, 1.0000000000000004, 0
(1, 0, 0, 0, 3, 0, 1, 1, 1), 2.5499579256942127e-05, 1.0, 0
(1, 0, 0, 0, 3, 0, 1, 0, 2), 0.0004589924266249603, 1.0000000000000004, 0
(1, 0, 0, 0, 3, 0, 0, 3, 0), 0.00015299747554165416, 0.9999999999999996, 0
(1, 0, 0, 0, 3, 0, 0, 2, 1), 0.0008159865362221523, 1.0, 0
(1, 0, 0, 0, 3, 0, 0, 1, 2), 0.0008159865362221525, 1.0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 3), 0.00015299747554165582, 1.0, 0
(1, 0, 0, 0, 2, 4, 0, 0, 0), 0.00020399663405553823, 0.9999999999999996, 0
(1, 0, 0, 0, 2, 3, 1, 0, 0), 0.0008159865362221538, 0.9999999999999996, 0
(1, 0, 0, 0, 2, 3, 0, 1, 0), 0.0008159865362221484, 1.0, 0
(1, 0, 0, 0, 2, 3, 0, 0, 1), 0.0004589924266249601, 1.0, 0
(1, 0, 0, 0, 2, 2, 2, 0, 0), 0.0012239798043332264, 1.0, 0
(1, 0, 0, 0, 2, 2, 1, 1, 0), 0.001376977279874882, 1.0000000000000004, 0
(1, 0, 0, 0, 2, 2, 1, 0, 1), 6.799887801851208e-05, 1.0, 0
(1, 0, 0, 0, 2, 2, 0, 2, 0), 3.399943900925621e-05, 0.9999999999999996, 0
(1, 0, 0, 0, 2, 2, 0, 1, 1), 0.00042499298761570895, 1.0000000000000004, 0
(1, 0, 0, 0, 2, 2, 0, 0, 2), 0.001223979804333225, 0.9999999999999996, 0
(1, 0, 0, 0, 2, 1, 3, 0, 0), 0.0004589924266249602, 1.0000000000000004, 0
(1, 0, 0, 0, 2, 1, 2, 1, 0), 0.00042499298761570136, 1.0000000000000004, 0
(1, 0, 0, 0, 2, 1, 2, 0, 1), 6.799887801851241e-05, 0.9999999999999996, 0
(1, 0, 0, 0, 2, 1, 1, 2, 0), 0.00042499298761570635, 1.0, 0
(1, 0, 0, 0, 2, 1, 1, 1, 1), 0.00013599775603702515, 1.0, 0
(1, 0, 0, 0, 2, 1, 1, 0, 2), 6.799887801851271e-05, 0.9999999999999996, 0
(1, 0, 0, 0, 2, 1, 0, 3, 0), 0.00045899242662495983, 1.0, 0
(1, 0, 0, 0, 2, 1, 0, 2, 1), 0.0013769772798748808, 1.0, 0
(1, 0, 0, 0, 2, 1, 0, 1, 2), 6.799887801851236e-05, 0.9999999999999996, 0
(1, 0, 0, 0, 2, 1, 0, 0, 3), 0.000815986536222153, 1.0, 0
(1, 0, 0, 0, 2, 0, 4, 0, 0), 0.00020399663405553794, 0.9999999999999996, 0
(1, 0, 0, 0, 2, 0, 3, 1, 0), 0.0004589924266249606, 1.0, 0
(1, 0, 0, 0, 2, 0, 3, 0, 1), 0.0008159865362221516, 0.9999999999999996, 0
(1, 0, 0, 0, 2, 0, 2, 2, 0), 3.399943900925677e-05, 1.0, 0
(1, 0, 0, 0, 2, 0, 2, 1, 1), 6.799887801851313e-05, 0.9999999999999996, 0
(1, 0, 0, 0, 2, 0, 2, 0, 2), 0.001223979804333229, 1.0, 0
(1, 0, 0, 0, 2, 0, 1, 3, 0), 0.0008159865362221517, 0.9999999999999996, 0
(1, 0, 0, 0, 2, 0, 1, 2, 1), 6.799887801851225e-05, 0.9999999999999996, 0
(1, 0, 0, 0, 2, 0, 1, 1, 2), 6.799887801851279e-05, 0.9999999999999993, 0
(1, 0, 0, 0, 2, 0, 1, 0, 3), 0.00045899242662495766, 1.0, 0
(1, 0, 0, 0, 2, 0, 0, 4, 0), 0.00020399663405553658, 1.0, 0
(1, 0, 0, 0, 2, 0, 0, 3, 1), 0.00045899242662495815, 1.0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 2), 0.0012239798043332244, 1.0000000000000004, 0
(1, 0, 0, 0, 2, 0, 0, 1, 3), 0.0004589924266249636, 1.0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 4), 0.0002039966340555408, 1.0, 0
(1, 0, 0, 0, 1, 5, 0, 0, 0), 0.0005099915851388462, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 4, 1, 0, 0), 0.002549957925694224, 1.0, 0
(1, 0, 0, 0, 1, 4, 0, 1, 0), 0.0004079932681110783, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 4, 0, 0, 1), 0.00040799326811107603, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 3, 2, 0, 0), 0.0008159865362221495, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 3, 1, 1, 0), 2.5499579256942862e-05, 0.9999999999999991, 0
(1, 0, 0, 0, 1, 3, 1, 0, 1), 2.549957925694169e-05, 0.9999999999999993, 0
(1, 0, 0, 0, 1, 3, 0, 2, 0), 0.00045899242662496466, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 3, 0, 1, 1), 0.0009179848532499219, 1.0, 0
(1, 0, 0, 0, 1, 3, 0, 0, 2), 0.00045899242662495924, 1.0, 0
(1, 0, 0, 0, 1, 2, 3, 0, 0), 0.0004589924266249592, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 2, 2, 1, 0), 6.799887801851311e-05, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 2, 2, 0, 1), 6.799887801851229e-05, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 2, 1, 2, 0), 0.00042499298761570245, 1.0, 0
(1, 0, 0, 0, 1, 2, 1, 1, 1), 0.000849985975231407, 1.0, 0
(1, 0, 0, 0, 1, 2, 1, 0, 2), 6.79988780185126e-05, 0.9999999999999993, 0
(1, 0, 0, 0, 1, 2, 0, 3, 0), 0.0008159865362221518, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 2, 0, 2, 1), 0.0004249929876157041, 1.0, 0
(1, 0, 0, 0, 1, 2, 0, 1, 2), 0.0013769772798748795, 1.0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 3), 0.0008159865362221511, 1.0, 0
(1, 0, 0, 0, 1, 1, 4, 0, 0), 0.0004079932681110759, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 1, 3, 1, 0), 2.5499579256942598e-05, 0.9999999999999984, 0
(1, 0, 0, 0, 1, 1, 3, 0, 1), 2.5499579256942184e-05, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 1, 2, 2, 0), 0.0013769772798748778, 1.0, 0
(1, 0, 0, 0, 1, 1, 2, 1, 1), 7.649873777082685e-05, 1.0, 0
(1, 0, 0, 0, 1, 1, 2, 0, 2), 6.799887801851293e-05, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 1, 1, 3, 0), 0.0009179848532499188, 1.0, 0
(1, 0, 0, 0, 1, 1, 1, 2, 1), 0.0008499859752314049, 1.0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 2), 0.00013599775603702506, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 1, 1, 0, 3), 2.5499579256942452e-05, 0.9999999999999993, 0
(1, 0, 0, 0, 1, 1, 0, 4, 0), 0.0004079932681110734, 1.0, 0
(1, 0, 0, 0, 1, 1, 0, 3, 1), 0.0009179848532499229, 1.0, 0
(1, 0, 0, 0, 1, 1, 0, 2, 2), 0.00042499298761570966, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 1, 0, 1, 3), 2.549957925694116e-05, 0.9999999999999991, 0
(1, 0, 0, 0, 1, 1, 0, 0, 4), 0.002549957925694223, 1.0, 0
(1, 0, 0, 0, 1, 0, 5, 0, 0), 0.0005099915851388445, 0.9999999999999993, 0
(1, 0, 0, 0, 1, 0, 4, 1, 0), 0.0004079932681110761, 1.0, 0
(1, 0, 0, 0, 1, 0, 4, 0, 1), 0.002549957925694225, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 0, 3, 2, 0), 0.0008159865362221484, 1.0, 0
(1, 0, 0, 0, 1, 0, 3, 1, 1), 2.549957925694252e-05, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 0, 3, 0, 2), 0.0008159865362221488, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 0, 2, 3, 0), 0.00045899242662495864, 1.0, 0
(1, 0, 0, 0, 1, 0, 2, 2, 1), 6.799887801851202e-05, 0.9999999999999991, 0
(1, 0, 0, 0, 1, 0, 2, 1, 2), 6.799887801851257e-05, 1.0, 0
(1, 0, 0, 0, 1, 0, 2, 0, 3), 0.0004589924266249625, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 0, 1, 4, 0), 0.00040799326811107674, 1.0, 0
(1, 0, 0, 0, 1, 0, 1, 3, 1), 2.5499579256940917e-05, 1.0, 0
(1, 0, 0, 0, 1, 0, 1, 2, 2), 6.799887801851202e-05, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 0, 1, 1, 3), 0.0016319730724443035, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 0, 1, 0, 4), 0.000407993268111073, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 0, 0, 5, 0), 0.0005099915851388442, 1.0, 0
(1, 0, 0, 0, 1, 0, 0, 4, 1), 0.0004079932681110812, 1.0000000000000004, 0
(1, 0, 0, 0, 1, 0, 0, 3, 2), 0.0004589924266249627, 1.0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 3), 0.00045899242662496005, 0.9999999999999996, 0
(1, 0, 0, 0, 1, 0, 0, 1, 4), 0.0004079932681110808, 1.0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 5), 0.0005099915851388475, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 6, 0, 0, 0), 0.0030599495108330687, 1.0, 0
(1, 0, 0, 0, 0, 5, 1, 0, 0), 0.0005099915851388428, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 5, 0, 1, 0), 0.0005099915851388507, 1.0, 0
(1, 0, 0, 0, 0, 5, 0, 0, 1), 0.0005099915851388432, 1.0, 0
(1, 0, 0, 0, 0, 4, 2, 0, 0), 0.00020399663405553742, 1.0, 0
(1, 0, 0, 0, 0, 4, 1, 1, 0), 0.0004079932681110784, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 4, 1, 0, 1), 0.0004079932681110745, 1.0, 0
(1, 0, 0, 0, 0, 4, 0, 2, 0), 0.0002039966340555398, 1.0, 0
(1, 0, 0, 0, 0, 4, 0, 1, 1), 0.00040799326811107565, 1.0, 0
(1, 0, 0, 0, 0, 4, 0, 0, 2), 0.00020399663405553625, 1.0, 0
(1, 0, 0, 0, 0, 3, 3, 0, 0), 0.00015299747554165362, 1.0, 0
(1, 0, 0, 0, 0, 3, 2, 1, 0), 0.0004589924266249607, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 3, 2, 0, 1), 0.00045899242662495886, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 3, 1, 2, 0), 0.0004589924266249599, 1.0, 0
(1, 0, 0, 0, 0, 3, 1, 1, 1), 0.0009179848532499205, 1.0, 0
(1, 0, 0, 0, 0, 3, 1, 0, 2), 0.0008159865362221542, 1.0, 0
(1, 0, 0, 0, 0, 3, 0, 3, 0), 0.00015299747554165479, 1.0, 0
(1, 0, 0, 0, 0, 3, 0, 2, 1), 0.0008159865362221497, 1.0, 0
(1, 0, 0, 0, 0, 3, 0, 1, 2), 0.00045899242662496043, 1.0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 3), 0.00015299747554165208, 1.0, 0
(1, 0, 0, 0, 0, 2, 4, 0, 0), 0.0002039966340555376, 1.0, 0
(1, 0, 0, 0, 0, 2, 3, 1, 0), 0.0008159865362221494, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 2, 3, 0, 1), 0.0008159865362221504, 1.0, 0
(1, 0, 0, 0, 0, 2, 2, 2, 0), 0.0012239798043332285, 1.0, 0
(1, 0, 0, 0, 0, 2, 2, 1, 1), 0.001376977279874882, 1.0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 2), 3.3999439009256225e-05, 0.9999999999999991, 0
(1, 0, 0, 0, 0, 2, 1, 3, 0), 0.000458992426624959, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 2, 1, 2, 1), 0.0004249929876157071, 1.0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 2), 0.000424992987615699, 1.0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 3), 0.0004589924266249621, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 2, 0, 4, 0), 0.00020399663405553983, 1.0, 0
(1, 0, 0, 0, 0, 2, 0, 3, 1), 0.00045899242662496525, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 2, 0, 2, 2), 3.399943900925538e-05, 0.9999999999999987, 0
(1, 0, 0, 0, 0, 2, 0, 1, 3), 0.0008159865362221511, 1.0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 4), 0.00020399663405553634, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 1, 5, 0, 0), 0.0005099915851388428, 0.9999999999999993, 0
(1, 0, 0, 0, 0, 1, 4, 1, 0), 0.002549957925694222, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 1, 4, 0, 1), 0.00040799326811107695, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 1, 3, 2, 0), 0.0008159865362221523, 1.0, 0
(1, 0, 0, 0, 0, 1, 3, 1, 1), 2.5499579256941378e-05, 0.9999999999999987, 0
(1, 0, 0, 0, 0, 1, 3, 0, 2), 0.00045899242662495967, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 1, 2, 3, 0), 0.00045899242662496504, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 1, 2, 2, 1), 6.799887801851054e-05, 0.9999999999999993, 0
(1, 0, 0, 0, 0, 1, 2, 1, 2), 0.00042499298761570613, 1.0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 3), 0.0008159865362221516, 1.0, 0
(1, 0, 0, 0, 0, 1, 1, 4, 0), 0.00040799326811107983, 1.0, 0
(1, 0, 0, 0, 0, 1, 1, 3, 1), 2.549957925694158e-05, 0.9999999999999987, 0
(1, 0, 0, 0, 0, 1, 1, 2, 2), 0.001376977279874883, 1.0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 3), 0.0009179848532499153, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 1, 1, 0, 4), 0.0004079932681110754, 1.0, 0
(1, 0, 0, 0, 0, 1, 0, 5, 0), 0.0005099915851388507, 1.0, 0
(1, 0, 0, 0, 0, 1, 0, 4, 1), 0.0004079932681110785, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 1, 0, 3, 2), 0.0008159865362221504, 1.0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 3), 0.0004589924266249641, 1.0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 4), 0.0004079932681110775, 1.0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 5), 0.0005099915851388431, 1.0, 0
(1, 0, 0, 0, 0, 0, 6, 0, 0), 0.0030599495108330687, 1.0, 0
(1, 0, 0, 0, 0, 0, 5, 1, 0), 0.0005099915851388468, 1.0, 0
(1, 0, 0, 0, 0, 0, 5, 0, 1), 0.0005099915851388434, 1.0, 0
(1, 0, 0, 0, 0, 0, 4, 2, 0), 0.0002039966340555408, 1.0, 0
(1, 0, 0, 0, 0, 0, 4, 1, 1), 0.0004079932681110753, 1.0, 0
(1, 0, 0, 0, 0, 0, 4, 0, 2), 0.0002039966340555386, 1.0, 0
(1, 0, 0, 0, 0, 0, 3, 3, 0), 0.00015299747554165557, 1.0, 0
(1, 0, 0, 0, 0, 0, 3, 2, 1), 0.00045899242662496314, 1.0, 0
(1, 0, 0, 0, 0, 0, 3, 1, 2), 0.0004589924266249593, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 0, 3, 0, 3), 0.00015299747554165265, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 0, 2, 4, 0), 0.0002039966340555408, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 0, 2, 3, 1), 0.0008159865362221525, 1.0, 0
(1, 0, 0, 0, 0, 0, 2, 2, 2), 0.0012239798043332214, 1.0, 0
(1, 0, 0, 0, 0, 0, 2, 1, 3), 0.0004589924266249617, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 0, 2, 0, 4), 0.00020399663405553842, 0.9999999999999996, 0
(1, 0, 0, 0, 0, 0, 1, 5, 0), 0.0005099915851388469, 1.0, 0
(1, 0, 0, 0, 0, 0, 1, 4, 1), 0.0025499579256942195, 1.0, 0
(1, 0, 0, 0, 0, 0, 1, 3, 2), 0.0008159865362221564, 1.0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 3), 0.00045899242662495983, 1.0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 4), 0.00040799326811107386, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 0, 1, 0, 5), 0.0005099915851388432, 1.0, 0
(1, 0, 0, 0, 0, 0, 0, 6, 0), 0.0030599495108330666, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 0, 0, 5, 1), 0.0005099915851388465, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 0, 0, 4, 2), 0.000203996634055536, 1.0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 3), 0.0001529974755416513, 1.0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 4), 0.00020399663405553612, 1.0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 5), 0.0005099915851388465, 1.0000000000000004, 0
(1, 0, 0, 0, 0, 0, 0, 0, 6), 0.0030599495108330687, 1.0, 0
(0, 7, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 6, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 6, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 6, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 6, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 6, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 6, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 6, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 5, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 5, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 5, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 5, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 5, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 5, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 5, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 5, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 5, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 5, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 5, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 5, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 5, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 5, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 5, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 5, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 5, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 5, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 5, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 5, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 5, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 5, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 5, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 5, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 5, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 5, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 5, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 4, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 4, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 4, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 4, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 4, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 4, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 4, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 4, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 4, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 4, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 4, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 4, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 4, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 4, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 4, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 4, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 4, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 4, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 4, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 4, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 4, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 4, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 1, 1, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 1, 0, 1, 0, 0), 0, 0, 0
(0, 4, 0, 1, 1, 0, 0, 1, 0), 0, 0, 0
(0, 4, 0, 1, 1, 0, 0, 0, 1), 0, 0, 0
(0, 4, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 1, 1, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 1, 0, 1, 0), 0, 0, 0
(0, 4, 0, 1, 0, 1, 0, 0, 1), 0, 0, 0
(0, 4, 0, 1, 0, 0, 2, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 1, 1, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 1, 0, 1), 0, 0, 0
(0, 4, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 0, 1, 1), 0, 0, 0
(0, 4, 0, 1, 0, 0, 0, 0, 2), 0, 0, 0
(0, 4, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 2, 1, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 4, 0, 0, 2, 0, 0, 1, 0), 0, 0, 0
(0, 4, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 4, 0, 0, 1, 2, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 1, 1, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 1, 0, 1, 0), 0, 0, 0
(0, 4, 0, 0, 1, 1, 0, 0, 1), 0, 0, 0
(0, 4, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 1, 1, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 1, 0, 1), 0, 0, 0
(0, 4, 0, 0, 1, 0, 0, 2, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 0, 1, 1), 0, 0, 0
(0, 4, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 4, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 2, 1, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 4, 0, 0, 0, 2, 0, 0, 1), 0, 0, 0
(0, 4, 0, 0, 0, 1, 2, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 1, 1, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 1, 0, 1), 0, 0, 0
(0, 4, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 0, 1, 1), 0, 0, 0
(0, 4, 0, 0, 0, 1, 0, 0, 2), 0, 0, 0
(0, 4, 0, 0, 0, 0, 3, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 2, 1, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 4, 0, 0, 0, 0, 1, 2, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 1, 1, 1), 0, 0, 0
(0, 4, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 3, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 2, 1), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 2), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 3), 0, 0, 0
(0, 3, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 3, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 3, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 3, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 3, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 3, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 3, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 3, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 3, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 3, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 3, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 3, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 3, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 3, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 3, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 3, 1, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 1, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 1, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 1, 1, 2, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 1, 1, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 1, 0, 1, 0, 0), 0, 0, 0
(0, 3, 1, 1, 1, 0, 0, 1, 0), 0, 0, 0
(0, 3, 1, 1, 1, 0, 0, 0, 1), 0, 0, 0
(0, 3, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 1, 1, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 1, 0, 1, 0), 0, 0, 0
(0, 3, 1, 1, 0, 1, 0, 0, 1), 0, 0, 0
(0, 3, 1, 1, 0, 0, 2, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 1, 1, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 1, 0, 1), 0, 0, 0
(0, 3, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 0, 1, 1), 0, 0, 0
(0, 3, 1, 1, 0, 0, 0, 0, 2), 0, 0, 0
(0, 3, 1, 0, 3, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 2, 1, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 3, 1, 0, 2, 0, 0, 1, 0), 0, 0, 0
(0, 3, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 3, 1, 0, 1, 2, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 1, 1, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 1, 0, 1, 0), 0, 0, 0
(0, 3, 1, 0, 1, 1, 0, 0, 1), 0, 0, 0
(0, 3, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 1, 1, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 1, 0, 1), 0, 0, 0
(0, 3, 1, 0, 1, 0, 0, 2, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 0, 1, 1), 0, 0, 0
(0, 3, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 3, 1, 0, 0, 3, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 2, 1, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 3, 1, 0, 0, 2, 0, 0, 1), 0, 0, 0
(0, 3, 1, 0, 0, 1, 2, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 1, 1, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 1, 0, 1), 0, 0, 0
(0, 3, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 0, 1, 1), 0, 0, 0
(0, 3, 1, 0, 0, 1, 0, 0, 2), 0, 0, 0
(0, 3, 1, 0, 0, 0, 3, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 2, 1, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 3, 1, 0, 0, 0, 1, 2, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 1, 1, 1), 0, 0, 0
(0, 3, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 3, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 2, 1), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 1, 2), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 3), 0, 0, 0
(0, 3, 0, 4, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 3, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 3, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 3, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 3, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 3, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 2, 2, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 2, 1, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 2, 1, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 2, 1, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 2, 1, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 3, 0, 2, 0, 1, 1, 0, 0), 0, 0, 0
(0, 3, 0, 2, 0, 1, 0, 1, 0), 0, 0, 0
(0, 3, 0, 2, 0, 1, 0, 0, 1), 0, 0, 0
(0, 3, 0, 2, 0, 0, 2, 0, 0), 0, 0, 0
(0, 3, 0, 2, 0, 0, 1, 1, 0), 0, 0, 0
(0, 3, 0, 2, 0, 0, 1, 0, 1), 0, 0, 0
(0, 3, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 3, 0, 2, 0, 0, 0, 1, 1), 0, 0, 0
(0, 3, 0, 2, 0, 0, 0, 0, 2), 0, 0, 0
(0, 3, 0, 1, 3, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 2, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 2, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 1, 2, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 1, 2, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 1, 1, 2, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 1, 1, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 3, 0, 1, 1, 1, 0, 0, 1), 0, 0, 0
(0, 3, 0, 1, 1, 0, 2, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 1, 1, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 3, 0, 1, 1, 0, 0, 2, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 0, 1, 1), 0, 0, 0
(0, 3, 0, 1, 1, 0, 0, 0, 2), 0, 0, 0
(0, 3, 0, 1, 0, 3, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 2, 1, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 2, 0, 1, 0), 0, 0, 0
(0, 3, 0, 1, 0, 2, 0, 0, 1), 0, 0, 0
(0, 3, 0, 1, 0, 1, 2, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 1, 0, 1), 0, 0, 0
(0, 3, 0, 1, 0, 1, 0, 2, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 3, 0, 1, 0, 1, 0, 0, 2), 0, 0, 0
(0, 3, 0, 1, 0, 0, 3, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 2, 1, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 2, 0, 1), 0, 0, 0
(0, 3, 0, 1, 0, 0, 1, 2, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 1, 1, 1), 0, 0, 0
(0, 3, 0, 1, 0, 0, 1, 0, 2), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 3, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 2, 1), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 1, 2), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 3), 0, 0, 0
(0, 3, 0, 0, 4, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 3, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 3, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 3, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 3, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 2, 2, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 2, 1, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 2, 1, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 2, 1, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 3, 0, 0, 2, 0, 1, 1, 0), 0, 0, 0
(0, 3, 0, 0, 2, 0, 1, 0, 1), 0, 0, 0
(0, 3, 0, 0, 2, 0, 0, 2, 0), 0, 0, 0
(0, 3, 0, 0, 2, 0, 0, 1, 1), 0, 0, 0
(0, 3, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 3, 0, 0, 1, 3, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 2, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 2, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 1, 2, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 1, 1, 2, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 1, 1, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 3, 0, 0, 1, 1, 0, 2, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 0, 1, 1), 0, 0, 0
(0, 3, 0, 0, 1, 1, 0, 0, 2), 0, 0, 0
(0, 3, 0, 0, 1, 0, 3, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 2, 1, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 2, 0, 1), 0, 0, 0
(0, 3, 0, 0, 1, 0, 1, 2, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 3, 0, 0, 1, 0, 1, 0, 2), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 3, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 2, 1), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 1, 2), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 3), 0, 0, 0
(0, 3, 0, 0, 0, 4, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 3, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 3, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 3, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 2, 2, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 2, 1, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 2, 1, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 3, 0, 0, 0, 2, 0, 1, 1), 0, 0, 0
(0, 3, 0, 0, 0, 2, 0, 0, 2), 0, 0, 0
(0, 3, 0, 0, 0, 1, 3, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 2, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 2, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 1, 1, 2, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 1, 1, 1), 0, 0, 0
(0, 3, 0, 0, 0, 1, 1, 0, 2), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 3, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 2, 1), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 1, 2), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 3), 0, 0, 0
(0, 3, 0, 0, 0, 0, 4, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 3, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 3, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 0, 2, 2, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 2, 1, 1), 0, 0, 0
(0, 3, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 3, 0, 0, 0, 0, 1, 3, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 1, 2, 1), 0, 0, 0
(0, 3, 0, 0, 0, 0, 1, 1, 2), 0, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 3), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 4, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 3, 1), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 2), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 3), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 4), 0, 0, 0
(0, 2, 5, 0, 0, 0, 0, 0, 0), 0.0035699410959719124, 0, 0
(0, 2, 4, 1, 0, 0, 0, 0, 0), 0.0023183051850187157, 0, 0
(0, 2, 4, 0, 1, 0, 0, 0, 0), 0.0011102217876508855, 0, 0
(0, 2, 4, 0, 0, 1, 0, 0, 0), 0.00014141412330231126, 0, 0
(0, 2, 4, 0, 0, 0, 1, 0, 0), 0.00014141412330231101, 0, 0
(0, 2, 4, 0, 0, 0, 0, 1, 0), 0.0011102217876508794, 0, 0
(0, 2, 4, 0, 0, 0, 0, 0, 1), 0.0023183051850187058, 0, 0
(0, 2, 3, 2, 0, 0, 0, 0, 0), 0.0018024337500525853, 0, 0
(0, 2, 3, 1, 1, 0, 0, 0, 0), 0.0012935645154490618, 0, 0
(0, 2, 3, 1, 0, 1, 0, 0, 0), 2.2736001758529334e-05, 0, 0
(0, 2, 3, 1, 0, 0, 1, 0, 0), 0.0007493417500199604, 0, 0
(0, 2, 3, 1, 0, 0, 0, 1, 0), 0.002926232811736352, 0, 0
(0, 2, 3, 1, 0, 0, 0, 0, 1), 0.0005485358201551599, 0, 0
(0, 2, 3, 0, 2, 0, 0, 0, 0), 0.00010994652051046719, 0, 0
(0, 2, 3, 0, 1, 1, 0, 0, 0), 8.548111808123113e-05, 0, 0
(0, 2, 3, 0, 1, 0, 1, 0, 0), 0.0009915436661071036, 0, 0
(0, 2, 3, 0, 1, 0, 0, 1, 0), 0.0021184590001197623, 0, 0
(0, 2, 3, 0, 1, 0, 0, 0, 1), 0.0029262328117363647, 0, 0
(0, 2, 3, 0, 0, 2, 0, 0, 0), 0.000229584387020094, 0, 0
(0, 2, 3, 0, 0, 1, 1, 0, 0), 0.004115893262071723, 0, 0
(0, 2, 3, 0, 0, 1, 0, 1, 0), 0.000991543666107108, 0, 0
(0, 2, 3, 0, 0, 1, 0, 0, 1), 0.0007493417500199558, 0, 0
(0, 2, 3, 0, 0, 0, 2, 0, 0), 0.0002295843870200953, 0, 0
(0, 2, 3, 0, 0, 0, 1, 1, 0), 8.548111808123216e-05, 0, 0
(0, 2, 3, 0, 0, 0, 1, 0, 1), 2.273600175852897e-05, 0, 0
(0, 2, 3, 0, 0, 0, 0, 2, 0), 0.00010994652051046712, 0, 0
(0, 2, 3, 0, 0, 0, 0, 1, 1), 0.0012935645154490538, 0, 0
(0, 2, 3, 0, 0, 0, 0, 0, 2), 0.0018024337500525778, 0, 0
(0, 2, 2, 3, 0, 0, 0, 0, 0), 0.0018024337500525843, 0, 0
(0, 2, 2, 2, 1, 0, 0, 0, 0), 0.001187389746634813, 0, 0
(0, 2, 2, 2, 0, 1, 0, 0, 0), 0.0001309249223716964, 0, 0
(0, 2, 2, 2, 0, 0, 1, 0, 0), 0.003033446337993568, 0, 0
(0, 2, 2, 2, 0, 0, 0, 1, 0), 0.0001309249223716931, 0, 0
(0, 2, 2, 2, 0, 0, 0, 0, 1), 0.0011873897466348178, 0, 0
(0, 2, 2, 1, 2, 0, 0, 0, 0), 1.1287055862068364e-05, 0, 0
(0, 2, 2, 1, 1, 1, 0, 0, 0), 0.0016136532329744744, 0, 0
(0, 2, 2, 1, 1, 0, 1, 0, 0), 0.000951984292259177, 0, 0
(0, 2, 2, 1, 1, 0, 0, 1, 0), 2.334066787535597e-06, 0, 0
(0, 2, 2, 1, 1, 0, 0, 0, 1), 0.0011294425896148095, 0, 0
(0, 2, 2, 1, 0, 2, 0, 0, 0), 0.0013409591084514532, 0, 0
(0, 2, 2, 1, 0, 1, 1, 0, 0), 0.001309874783735215, 0, 0
(0, 2, 2, 1, 0, 1, 0, 1, 0), 0.002905396785439251, 0, 0
(0, 2, 2, 1, 0, 1, 0, 0, 1), 0.00014386236642735875, 0, 0
(0, 2, 2, 1, 0, 0, 2, 0, 0), 0.0005434687591143566, 0, 0
(0, 2, 2, 1, 0, 0, 1, 1, 0), 2.875369817369262e-06, 0, 0
(0, 2, 2, 1, 0, 0, 1, 0, 1), 0.00014386236642735845, 0, 0
(0, 2, 2, 1, 0, 0, 0, 2, 0), 0.0016220649190191725, 0, 0
(0, 2, 2, 1, 0, 0, 0, 1, 1), 0.0011294425896148095, 0, 0
(0, 2, 2, 1, 0, 0, 0, 0, 2), 0.0011873897466348103, 0, 0
(0, 2, 2, 0, 3, 0, 0, 0, 0), 0.00010994652051046727, 0, 0
(0, 2, 2, 0, 2, 1, 0, 0, 0), 0.0016220649190191718, 0, 0
(0, 2, 2, 0, 2, 0, 1, 0, 0), 0.0021960766998199307, 0, 0
(0, 2, 2, 0, 2, 0, 0, 1, 0), 0.0021960766998199294, 0, 0
(0, 2, 2, 0, 2, 0, 0, 0, 1), 0.001622064919019178, 0, 0
(0, 2, 2, 0, 1, 2, 0, 0, 0), 0.0013409591084514538, 0, 0
(0, 2, 2, 0, 1, 1, 1, 0, 0), 0.0006272908042456872, 0, 0
(0, 2, 2, 0, 1, 1, 0, 1, 0), 1.4237556410664074e-07, 0, 0
(0, 2, 2, 0, 1, 1, 0, 0, 1), 2.8753698173693747e-06, 0, 0
(0, 2, 2, 0, 1, 0, 2, 0, 0), 4.9215555986685784e-05, 0, 0
(0, 2, 2, 0, 1, 0, 1, 1, 0), 1.423755641066209e-07, 0, 0
(0, 2, 2, 0, 1, 0, 1, 0, 1), 0.0029053967854392408, 0, 0
(0, 2, 2, 0, 1, 0, 0, 2, 0), 0.002196076699819922, 0, 0
(0, 2, 2, 0, 1, 0, 0, 1, 1), 2.3340667875356396e-06, 0, 0
(0, 2, 2, 0, 1, 0, 0, 0, 2), 0.000130924922371695, 0, 0
(0, 2, 2, 0, 0, 3, 0, 0, 0), 0.000229584387020094, 0, 0
(0, 2, 2, 0, 0, 2, 1, 0, 0), 0.0005434687591143572, 0, 0
(0, 2, 2, 0, 0, 2, 0, 1, 0), 4.9215555986684943e-05, 0, 0
(0, 2, 2, 0, 0, 2, 0, 0, 1), 0.0005434687591143575, 0, 0
(0, 2, 2, 0, 0, 1, 2, 0, 0), 0.0005434687591143583, 0, 0
(0, 2, 2, 0, 0, 1, 1, 1, 0), 0.0006272908042456797, 0, 0
(0, 2, 2, 0, 0, 1, 1, 0, 1), 0.0013098747837352169, 0, 0
(0, 2, 2, 0, 0, 1, 0, 2, 0), 0.0021960766998199233, 0, 0
(0, 2, 2, 0, 0, 1, 0, 1, 1), 0.000951984292259182, 0, 0
(0, 2, 2, 0, 0, 1, 0, 0, 2), 0.003033446337993562, 0, 0
(0, 2, 2, 0, 0, 0, 3, 0, 0), 0.00022958438702009557, 0, 0
(0, 2, 2, 0, 0, 0, 2, 1, 0), 0.0013409591084514478, 0, 0
(0, 2, 2, 0, 0, 0, 2, 0, 1), 0.0013409591084514528, 0, 0
(0, 2, 2, 0, 0, 0, 1, 2, 0), 0.0016220649190191747, 0, 0
(0, 2, 2, 0, 0, 0, 1, 1, 1), 0.0016136532329744876, 0, 0
(0, 2, 2, 0, 0, 0, 1, 0, 2), 0.00013092492237169482, 0, 0
(0, 2, 2, 0, 0, 0, 0, 3, 0), 0.00010994652051046708, 0, 0
(0, 2, 2, 0, 0, 0, 0, 2, 1), 1.1287055862068178e-05, 0, 0
(0, 2, 2, 0, 0, 0, 0, 1, 2), 0.0011873897466348094, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 3), 0.0018024337500525795, 0, 0
(0, 2, 1, 4, 0, 0, 0, 0, 0), 0.0023183051850187144, 0, 0
(0, 2, 1, 3, 1, 0, 0, 0, 0), 0.000548535820155155, 0, 0
(0, 2, 1, 3, 0, 1, 0, 0, 0), 0.0029262328117363617, 0, 0
(0, 2, 1, 3, 0, 0, 1, 0, 0), 0.0007493417500199604, 0, 0
(0, 2, 1, 3, 0, 0, 0, 1, 0), 2.273600175853059e-05, 0, 0
(0, 2, 1, 3, 0, 0, 0, 0, 1), 0.0012935645154490663, 0, 0
(0, 2, 1, 2, 2, 0, 0, 0, 0), 0.0011873897466348142, 0, 0
(0, 2, 1, 2, 1, 1, 0, 0, 0), 0.0011294425896148173, 0, 0
(0, 2, 1, 2, 1, 0, 1, 0, 0), 0.00014386236642736038, 0, 0
(0, 2, 1, 2, 1, 0, 0, 1, 0), 0.00014386236642736038, 0, 0
(0, 2, 1, 2, 1, 0, 0, 0, 1), 0.0011294425896148104, 0, 0
(0, 2, 1, 2, 0, 2, 0, 0, 0), 0.0016220649190191718, 0, 0
(0, 2, 1, 2, 0, 1, 1, 0, 0), 2.875369817369214e-06, 0, 0
(0, 2, 1, 2, 0, 1, 0, 1, 0), 0.0029053967854392503, 0, 0
(0, 2, 1, 2, 0, 1, 0, 0, 1), 2.334066787535737e-06, 0, 0
(0, 2, 1, 2, 0, 0, 2, 0, 0), 0.0005434687591143565, 0, 0
(0, 2, 1, 2, 0, 0, 1, 1, 0), 0.0013098747837352173, 0, 0
(0, 2, 1, 2, 0, 0, 1, 0, 1), 0.0009519842922591696, 0, 0
(0, 2, 1, 2, 0, 0, 0, 2, 0), 0.0013409591084514497, 0, 0
(0, 2, 1, 2, 0, 0, 0, 1, 1), 0.0016136532329744737, 0, 0
(0, 2, 1, 2, 0, 0, 0, 0, 2), 1.128705586206934e-05, 0, 0
(0, 2, 1, 1, 3, 0, 0, 0, 0), 0.0012935645154490618, 0, 0
(0, 2, 1, 1, 2, 1, 0, 0, 0), 0.0011294425896148173, 0, 0
(0, 2, 1, 1, 2, 0, 1, 0, 0), 2.3340667875358006e-06, 0, 0
(0, 2, 1, 1, 2, 0, 0, 1, 0), 0.0009519842922591767, 0, 0
(0, 2, 1, 1, 2, 0, 0, 0, 1), 0.0016136532329744776, 0, 0
(0, 2, 1, 1, 1, 2, 0, 0, 0), 0.0016136532329744727, 0, 0
(0, 2, 1, 1, 1, 1, 1, 0, 0), 0.0022984938165512563, 0, 0
(0, 2, 1, 1, 1, 1, 0, 1, 0), 3.138665777464732e-05, 0, 0
(0, 2, 1, 1, 1, 1, 0, 0, 1), 0.002298493816551255, 0, 0
(0, 2, 1, 1, 1, 0, 2, 0, 0), 0.0006272908042456856, 0, 0
(0, 2, 1, 1, 1, 0, 1, 1, 0), 0.0006748199481171233, 0, 0
(0, 2, 1, 1, 1, 0, 1, 0, 1), 3.138665777464768e-05, 0, 0
(0, 2, 1, 1, 1, 0, 0, 2, 0), 0.0006272908042456816, 0, 0
(0, 2, 1, 1, 1, 0, 0, 1, 1), 0.0022984938165512407, 0, 0
(0, 2, 1, 1, 1, 0, 0, 0, 2), 0.0016136532329744844, 0, 0
(0, 2, 1, 1, 0, 3, 0, 0, 0), 8.54811180812319e-05, 0, 0
(0, 2, 1, 1, 0, 2, 1, 0, 0), 2.8753698173692197e-06, 0, 0
(0, 2, 1, 1, 0, 2, 0, 1, 0), 1.4237556410664744e-07, 0, 0
(0, 2, 1, 1, 0, 2, 0, 0, 1), 0.0006272908042456839, 0, 0
(0, 2, 1, 1, 0, 1, 2, 0, 0), 0.0013098747837352169, 0, 0
(0, 2, 1, 1, 0, 1, 1, 1, 0), 0.0006748199481171269, 0, 0
(0, 2, 1, 1, 0, 1, 1, 0, 1), 0.0006748199481171262, 0, 0
(0, 2, 1, 1, 0, 1, 0, 2, 0), 1.423755641065842e-07, 0, 0
(0, 2, 1, 1, 0, 1, 0, 1, 1), 3.1386657774647265e-05, 0, 0
(0, 2, 1, 1, 0, 1, 0, 0, 2), 0.0009519842922591754, 0, 0
(0, 2, 1, 1, 0, 0, 3, 0, 0), 0.004115893262071721, 0, 0
(0, 2, 1, 1, 0, 0, 2, 1, 0), 0.0013098747837352244, 0, 0
(0, 2, 1, 1, 0, 0, 2, 0, 1), 0.0006272908042456825, 0, 0
(0, 2, 1, 1, 0, 0, 1, 2, 0), 2.8753698173695835e-06, 0, 0
(0, 2, 1, 1, 0, 0, 1, 1, 1), 0.0022984938165512593, 0, 0
(0, 2, 1, 1, 0, 0, 1, 0, 2), 2.3340667875358662e-06, 0, 0
(0, 2, 1, 1, 0, 0, 0, 3, 0), 8.548111808123183e-05, 0, 0
(0, 2, 1, 1, 0, 0, 0, 2, 1), 0.0016136532329744744, 0, 0
(0, 2, 1, 1, 0, 0, 0, 1, 2), 0.0011294425896148117, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 3), 0.0012935645154490603, 0, 0
(0, 2, 1, 0, 4, 0, 0, 0, 0), 0.001110221787650886, 0, 0
(0, 2, 1, 0, 3, 1, 0, 0, 0), 0.0029262328117363656, 0, 0
(0, 2, 1, 0, 3, 0, 1, 0, 0), 0.0021184590001197584, 0, 0
(0, 2, 1, 0, 3, 0, 0, 1, 0), 0.0009915436661071019, 0, 0
(0, 2, 1, 0, 3, 0, 0, 0, 1), 8.548111808123052e-05, 0, 0
(0, 2, 1, 0, 2, 2, 0, 0, 0), 0.00013092492237169685, 0, 0
(0, 2, 1, 0, 2, 1, 1, 0, 0), 2.3340667875356765e-06, 0, 0
(0, 2, 1, 0, 2, 1, 0, 1, 0), 0.0029053967854392347, 0, 0
(0, 2, 1, 0, 2, 1, 0, 0, 1), 2.8753698173694547e-06, 0, 0
(0, 2, 1, 0, 2, 0, 2, 0, 0), 0.002196076699819932, 0, 0
(0, 2, 1, 0, 2, 0, 1, 1, 0), 1.423755641067198e-07, 0, 0
(0, 2, 1, 0, 2, 0, 1, 0, 1), 1.4237556410665273e-07, 0, 0
(0, 2, 1, 0, 2, 0, 0, 2, 0), 4.9215555986687654e-05, 0, 0
(0, 2, 1, 0, 2, 0, 0, 1, 1), 0.0006272908042456837, 0, 0
(0, 2, 1, 0, 2, 0, 0, 0, 2), 0.0013409591084514471, 0, 0
(0, 2, 1, 0, 1, 3, 0, 0, 0), 2.2736001758529625e-05, 0, 0
(0, 2, 1, 0, 1, 2, 1, 0, 0), 0.00014386236642736062, 0, 0
(0, 2, 1, 0, 1, 2, 0, 1, 0), 0.002905396785439237, 0, 0
(0, 2, 1, 0, 1, 2, 0, 0, 1), 0.0013098747837352199, 0, 0
(0, 2, 1, 0, 1, 1, 2, 0, 0), 0.0009519842922591803, 0, 0
(0, 2, 1, 0, 1, 1, 1, 1, 0), 3.138665777464643e-05, 0, 0
(0, 2, 1, 0, 1, 1, 1, 0, 1), 0.0006748199481171258, 0, 0
(0, 2, 1, 0, 1, 1, 0, 2, 0), 1.4237556410677005e-07, 0, 0
(0, 2, 1, 0, 1, 1, 0, 1, 1), 0.0006748199481171208, 0, 0
(0, 2, 1, 0, 1, 1, 0, 0, 2), 0.0013098747837352214, 0, 0
(0, 2, 1, 0, 1, 0, 3, 0, 0), 0.0009915436661071045, 0, 0
(0, 2, 1, 0, 1, 0, 2, 1, 0), 0.002905396785439246, 0, 0
(0, 2, 1, 0, 1, 0, 2, 0, 1), 1.423755641065885e-07, 0, 0
(0, 2, 1, 0, 1, 0, 1, 2, 0), 0.0029053967854392473, 0, 0
(0, 2, 1, 0, 1, 0, 1, 1, 1), 3.138665777464824e-05, 0, 0
(0, 2, 1, 0, 1, 0, 1, 0, 2), 0.002905396785439239, 0, 0
(0, 2, 1, 0, 1, 0, 0, 3, 0), 0.0009915436661071036, 0, 0
(0, 2, 1, 0, 1, 0, 0, 2, 1), 0.0009519842922591698, 0, 0
(0, 2, 1, 0, 1, 0, 0, 1, 2), 0.00014386236642735937, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 3), 2.2736001758528416e-05, 0, 0
(0, 2, 1, 0, 0, 4, 0, 0, 0), 0.00014141412330231118, 0, 0
(0, 2, 1, 0, 0, 3, 1, 0, 0), 0.000749341750019958, 0, 0
(0, 2, 1, 0, 0, 3, 0, 1, 0), 0.0009915436661071075, 0, 0
(0, 2, 1, 0, 0, 3, 0, 0, 1), 0.004115893262071721, 0, 0
(0, 2, 1, 0, 0, 2, 2, 0, 0), 0.003033446337993565, 0, 0
(0, 2, 1, 0, 0, 2, 1, 1, 0), 0.0009519842922591746, 0, 0
(0, 2, 1, 0, 0, 2, 1, 0, 1), 0.0013098747837352169, 0, 0
(0, 2, 1, 0, 0, 2, 0, 2, 0), 0.002196076699819943, 0, 0
(0, 2, 1, 0, 0, 2, 0, 1, 1), 0.0006272908042456889, 0, 0
(0, 2, 1, 0, 0, 2, 0, 0, 2), 0.0005434687591143576, 0, 0
(0, 2, 1, 0, 0, 1, 3, 0, 0), 0.0007493417500199593, 0, 0
(0, 2, 1, 0, 0, 1, 2, 1, 0), 0.00014386236642735837, 0, 0
(0, 2, 1, 0, 0, 1, 2, 0, 1), 2.8753698173691947e-06, 0, 0
(0, 2, 1, 0, 0, 1, 1, 2, 0), 2.3340667875357523e-06, 0, 0
(0, 2, 1, 0, 0, 1, 1, 1, 1), 0.0022984938165512593, 0, 0
(0, 2, 1, 0, 0, 1, 1, 0, 2), 2.875369817369155e-06, 0, 0
(0, 2, 1, 0, 0, 1, 0, 3, 0), 0.002118459000119755, 0, 0
(0, 2, 1, 0, 0, 1, 0, 2, 1), 2.3340667875358476e-06, 0, 0
(0, 2, 1, 0, 0, 1, 0, 1, 2), 0.00014386236642736257, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 3), 0.0007493417500199557, 0, 0
(0, 2, 1, 0, 0, 0, 4, 0, 0), 0.00014141412330231101, 0, 0
(0, 2, 1, 0, 0, 0, 3, 1, 0), 2.273600175852893e-05, 0, 0
(0, 2, 1, 0, 0, 0, 3, 0, 1), 8.548111808123209e-05, 0, 0
(0, 2, 1, 0, 0, 0, 2, 2, 0), 0.00013092492237169558, 0, 0
(0, 2, 1, 0, 0, 0, 2, 1, 1), 0.0016136532329744794, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 2), 0.0016220649190191753, 0, 0
(0, 2, 1, 0, 0, 0, 1, 3, 0), 0.0029262328117363534, 0, 0
(0, 2, 1, 0, 0, 0, 1, 2, 1), 0.0011294425896148117, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 2), 0.001129442589614812, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 3), 0.002926232811736361, 0, 0
(0, 2, 1, 0, 0, 0, 0, 4, 0), 0.0011102217876508798, 0, 0
(0, 2, 1, 0, 0, 0, 0, 3, 1), 0.0012935645154490657, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 2), 0.001187389746634827, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 3), 0.000548535820155159, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 4), 0.002318305185018707, 0, 0
(0, 2, 0, 5, 0, 0, 0, 0, 0), 0.0035699410959719098, 0, 0
(0, 2, 0, 4, 1, 0, 0, 0, 0), 0.0023183051850187157, 0, 0
(0, 2, 0, 4, 0, 1, 0, 0, 0), 0.0011102217876508816, 0, 0
(0, 2, 0, 4, 0, 0, 1, 0, 0), 0.0001414141233023108, 0, 0
(0, 2, 0, 4, 0, 0, 0, 1, 0), 0.00014141412330231337, 0, 0
(0, 2, 0, 4, 0, 0, 0, 0, 1), 0.0011102217876508913, 0, 0
(0, 2, 0, 3, 2, 0, 0, 0, 0), 0.0018024337500525843, 0, 0
(0, 2, 0, 3, 1, 1, 0, 0, 0), 0.0012935645154490587, 0, 0
(0, 2, 0, 3, 1, 0, 1, 0, 0), 2.2736001758529138e-05, 0, 0
(0, 2, 0, 3, 1, 0, 0, 1, 0), 0.0007493417500199623, 0, 0
(0, 2, 0, 3, 1, 0, 0, 0, 1), 0.0029262328117363678, 0, 0
(0, 2, 0, 3, 0, 2, 0, 0, 0), 0.00010994652051046654, 0, 0
(0, 2, 0, 3, 0, 1, 1, 0, 0), 8.548111808123171e-05, 0, 0
(0, 2, 0, 3, 0, 1, 0, 1, 0), 0.0009915436661071036, 0, 0
(0, 2, 0, 3, 0, 1, 0, 0, 1), 0.0021184590001197545, 0, 0
(0, 2, 0, 3, 0, 0, 2, 0, 0), 0.00022958438702009483, 0, 0
(0, 2, 0, 3, 0, 0, 1, 1, 0), 0.004115893262071719, 0, 0
(0, 2, 0, 3, 0, 0, 1, 0, 1), 0.000991543666107108, 0, 0
(0, 2, 0, 3, 0, 0, 0, 2, 0), 0.00022958438702009573, 0, 0
(0, 2, 0, 3, 0, 0, 0, 1, 1), 8.548111808122923e-05, 0, 0
(0, 2, 0, 3, 0, 0, 0, 0, 2), 0.0001099465205104685, 0, 0
(0, 2, 0, 2, 3, 0, 0, 0, 0), 0.0018024337500525853, 0, 0
(0, 2, 0, 2, 2, 1, 0, 0, 0), 0.0011873897466348122, 0, 0
(0, 2, 0, 2, 2, 0, 1, 0, 0), 0.00013092492237169634, 0, 0
(0, 2, 0, 2, 2, 0, 0, 1, 0), 0.003033446337993567, 0, 0
(0, 2, 0, 2, 2, 0, 0, 0, 1), 0.00013092492237169645, 0, 0
(0, 2, 0, 2, 1, 2, 0, 0, 0), 1.1287055862067942e-05, 0, 0
(0, 2, 0, 2, 1, 1, 1, 0, 0), 0.001613653232974476, 0, 0
(0, 2, 0, 2, 1, 1, 0, 1, 0), 0.0009519842922591781, 0, 0
(0, 2, 0, 2, 1, 1, 0, 0, 1), 2.334066787535984e-06, 0, 0
(0, 2, 0, 2, 1, 0, 2, 0, 0), 0.0013409591084514523, 0, 0
(0, 2, 0, 2, 1, 0, 1, 1, 0), 0.0013098747837352164, 0, 0
(0, 2, 0, 2, 1, 0, 1, 0, 1), 0.0029053967854392408, 0, 0
(0, 2, 0, 2, 1, 0, 0, 2, 0), 0.0005434687591143586, 0, 0
(0, 2, 0, 2, 1, 0, 0, 1, 1), 2.875369817369949e-06, 0, 0
(0, 2, 0, 2, 1, 0, 0, 0, 2), 0.0016220649190191803, 0, 0
(0, 2, 0, 2, 0, 3, 0, 0, 0), 0.0001099465205104666, 0, 0
(0, 2, 0, 2, 0, 2, 1, 0, 0), 0.001622064919019174, 0, 0
(0, 2, 0, 2, 0, 2, 0, 1, 0), 0.00219607669981993, 0, 0
(0, 2, 0, 2, 0, 2, 0, 0, 1), 0.0021960766998199285, 0, 0
(0, 2, 0, 2, 0, 1, 2, 0, 0), 0.0013409591084514517, 0, 0
(0, 2, 0, 2, 0, 1, 1, 1, 0), 0.0006272908042456831, 0, 0
(0, 2, 0, 2, 0, 1, 1, 0, 1), 1.4237556410665035e-07, 0, 0
(0, 2, 0, 2, 0, 1, 0, 2, 0), 4.921555598668387e-05, 0, 0
(0, 2, 0, 2, 0, 1, 0, 1, 1), 1.4237556410662997e-07, 0, 0
(0, 2, 0, 2, 0, 1, 0, 0, 2), 0.0021960766998199363, 0, 0
(0, 2, 0, 2, 0, 0, 3, 0, 0), 0.0002295843870200949, 0, 0
(0, 2, 0, 2, 0, 0, 2, 1, 0), 0.0005434687591143592, 0, 0
(0, 2, 0, 2, 0, 0, 2, 0, 1), 4.9215555986685906e-05, 0, 0
(0, 2, 0, 2, 0, 0, 1, 2, 0), 0.0005434687591143628, 0, 0
(0, 2, 0, 2, 0, 0, 1, 1, 1), 0.0006272908042456868, 0, 0
(0, 2, 0, 2, 0, 0, 1, 0, 2), 0.0021960766998199363, 0, 0
(0, 2, 0, 2, 0, 0, 0, 3, 0), 0.00022958438702009573, 0, 0
(0, 2, 0, 2, 0, 0, 0, 2, 1), 0.0013409591084514502, 0, 0
(0, 2, 0, 2, 0, 0, 0, 1, 2), 0.0016220649190191747, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 3), 0.0001099465205104685, 0, 0
(0, 2, 0, 1, 4, 0, 0, 0, 0), 0.0023183051850187157, 0, 0
(0, 2, 0, 1, 3, 1, 0, 0, 0), 0.0005485358201551535, 0, 0
(0, 2, 0, 1, 3, 0, 1, 0, 0), 0.002926232811736367, 0, 0
(0, 2, 0, 1, 3, 0, 0, 1, 0), 0.0007493417500199581, 0, 0
(0, 2, 0, 1, 3, 0, 0, 0, 1), 2.2736001758528748e-05, 0, 0
(0, 2, 0, 1, 2, 2, 0, 0, 0), 0.0011873897466348155, 0, 0
(0, 2, 0, 1, 2, 1, 1, 0, 0), 0.0011294425896148164, 0, 0
(0, 2, 0, 1, 2, 1, 0, 1, 0), 0.00014386236642736095, 0, 0
(0, 2, 0, 1, 2, 1, 0, 0, 1), 0.00014386236642736124, 0, 0
(0, 2, 0, 1, 2, 0, 2, 0, 0), 0.0016220649190191747, 0, 0
(0, 2, 0, 1, 2, 0, 1, 1, 0), 2.8753698173690422e-06, 0, 0
(0, 2, 0, 1, 2, 0, 1, 0, 1), 0.002905396785439237, 0, 0
(0, 2, 0, 1, 2, 0, 0, 2, 0), 0.0005434687591143539, 0, 0
(0, 2, 0, 1, 2, 0, 0, 1, 1), 0.0013098747837352268, 0, 0
(0, 2, 0, 1, 2, 0, 0, 0, 2), 0.0013409591084514452, 0, 0
(0, 2, 0, 1, 1, 3, 0, 0, 0), 0.0012935645154490618, 0, 0
(0, 2, 0, 1, 1, 2, 1, 0, 0), 0.001129442589614816, 0, 0
(0, 2, 0, 1, 1, 2, 0, 1, 0), 2.3340667875359416e-06, 0, 0
(0, 2, 0, 1, 1, 2, 0, 0, 1), 0.0009519842922591756, 0, 0
(0, 2, 0, 1, 1, 1, 2, 0, 0), 0.0016136532329744776, 0, 0
(0, 2, 0, 1, 1, 1, 1, 1, 0), 0.0022984938165512663, 0, 0
(0, 2, 0, 1, 1, 1, 1, 0, 1), 3.138665777464793e-05, 0, 0
(0, 2, 0, 1, 1, 1, 0, 2, 0), 0.0006272908042456889, 0, 0
(0, 2, 0, 1, 1, 1, 0, 1, 1), 0.0006748199481171236, 0, 0
(0, 2, 0, 1, 1, 1, 0, 0, 2), 0.0006272908042456834, 0, 0
(0, 2, 0, 1, 1, 0, 3, 0, 0), 8.5481118081231e-05, 0, 0
(0, 2, 0, 1, 1, 0, 2, 1, 0), 2.8753698173693217e-06, 0, 0
(0, 2, 0, 1, 1, 0, 2, 0, 1), 1.4237556410662878e-07, 0, 0
(0, 2, 0, 1, 1, 0, 1, 2, 0), 0.0013098747837352223, 0, 0
(0, 2, 0, 1, 1, 0, 1, 1, 1), 0.0006748199481171228, 0, 0
(0, 2, 0, 1, 1, 0, 1, 0, 2), 1.423755641066978e-07, 0, 0
(0, 2, 0, 1, 1, 0, 0, 3, 0), 0.004115893262071721, 0, 0
(0, 2, 0, 1, 1, 0, 0, 2, 1), 0.0013098747837352169, 0, 0
(0, 2, 0, 1, 1, 0, 0, 1, 2), 2.875369817369613e-06, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 3), 8.548111808122907e-05, 0, 0
(0, 2, 0, 1, 0, 4, 0, 0, 0), 0.0011102217876508827, 0, 0
(0, 2, 0, 1, 0, 3, 1, 0, 0), 0.002926232811736364, 0, 0
(0, 2, 0, 1, 0, 3, 0, 1, 0), 0.0021184590001197515, 0, 0
(0, 2, 0, 1, 0, 3, 0, 0, 1), 0.000991543666107104, 0, 0
(0, 2, 0, 1, 0, 2, 2, 0, 0), 0.0001309249223716956, 0, 0
(0, 2, 0, 1, 0, 2, 1, 1, 0), 2.3340667875360932e-06, 0, 0
(0, 2, 0, 1, 0, 2, 1, 0, 1), 0.002905396785439245, 0, 0
(0, 2, 0, 1, 0, 2, 0, 2, 0), 0.002196076699819944, 0, 0
(0, 2, 0, 1, 0, 2, 0, 1, 1), 1.4237556410668683e-07, 0, 0
(0, 2, 0, 1, 0, 2, 0, 0, 2), 4.9215555986684943e-05, 0, 0
(0, 2, 0, 1, 0, 1, 3, 0, 0), 2.273600175852887e-05, 0, 0
(0, 2, 0, 1, 0, 1, 2, 1, 0), 0.00014386236642735946, 0, 0
(0, 2, 0, 1, 0, 1, 2, 0, 1), 0.002905396785439243, 0, 0
(0, 2, 0, 1, 0, 1, 1, 2, 0), 0.0009519842922591741, 0, 0
(0, 2, 0, 1, 0, 1, 1, 1, 1), 3.1386657774647305e-05, 0, 0
(0, 2, 0, 1, 0, 1, 1, 0, 2), 1.4237556410660808e-07, 0, 0
(0, 2, 0, 1, 0, 1, 0, 3, 0), 0.0009915436661071058, 0, 0
(0, 2, 0, 1, 0, 1, 0, 2, 1), 0.0029053967854392355, 0, 0
(0, 2, 0, 1, 0, 1, 0, 1, 2), 0.0029053967854392408, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 3), 0.0009915436661071106, 0, 0
(0, 2, 0, 1, 0, 0, 4, 0, 0), 0.0001414141233023107, 0, 0
(0, 2, 0, 1, 0, 0, 3, 1, 0), 0.000749341750019958, 0, 0
(0, 2, 0, 1, 0, 0, 3, 0, 1), 0.0009915436661071, 0, 0
(0, 2, 0, 1, 0, 0, 2, 2, 0), 0.003033446337993564, 0, 0
(0, 2, 0, 1, 0, 0, 2, 1, 1), 0.0009519842922591825, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 2), 0.002196076699819927, 0, 0
(0, 2, 0, 1, 0, 0, 1, 3, 0), 0.0007493417500199613, 0, 0
(0, 2, 0, 1, 0, 0, 1, 2, 1), 0.00014386236642736482, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 2), 2.3340667875360144e-06, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 3), 0.002118459000119757, 0, 0
(0, 2, 0, 1, 0, 0, 0, 4, 0), 0.00014141412330231318, 0, 0
(0, 2, 0, 1, 0, 0, 0, 3, 1), 2.2736001758531262e-05, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 2), 0.00013092492237169517, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 3), 0.002926232811736371, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 4), 0.0011102217876508929, 0, 0
(0, 2, 0, 0, 5, 0, 0, 0, 0), 0.0035699410959719115, 0, 0
(0, 2, 0, 0, 4, 1, 0, 0, 0), 0.0023183051850187196, 0, 0
(0, 2, 0, 0, 4, 0, 1, 0, 0), 0.0011102217876508863, 0, 0
(0, 2, 0, 0, 4, 0, 0, 1, 0), 0.0001414141233023085, 0, 0
(0, 2, 0, 0, 4, 0, 0, 0, 1), 0.00014141412330231015, 0, 0
(0, 2, 0, 0, 3, 2, 0, 0, 0), 0.0018024337500525866, 0, 0
(0, 2, 0, 0, 3, 1, 1, 0, 0), 0.0012935645154490642, 0, 0
(0, 2, 0, 0, 3, 1, 0, 1, 0), 2.2736001758527996e-05, 0, 0
(0, 2, 0, 0, 3, 1, 0, 0, 1), 0.0007493417500199634, 0, 0
(0, 2, 0, 0, 3, 0, 2, 0, 0), 0.00010994652051046704, 0, 0
(0, 2, 0, 0, 3, 0, 1, 1, 0), 8.548111808123135e-05, 0, 0
(0, 2, 0, 0, 3, 0, 1, 0, 1), 0.000991543666107099, 0, 0
(0, 2, 0, 0, 3, 0, 0, 2, 0), 0.0002295843870200945, 0, 0
(0, 2, 0, 0, 3, 0, 0, 1, 1), 0.004115893262071724, 0, 0
(0, 2, 0, 0, 3, 0, 0, 0, 2), 0.00022958438702009736, 0, 0
(0, 2, 0, 0, 2, 3, 0, 0, 0), 0.0018024337500525866, 0, 0
(0, 2, 0, 0, 2, 2, 1, 0, 0), 0.0011873897466348174, 0, 0
(0, 2, 0, 0, 2, 2, 0, 1, 0), 0.0001309249223717001, 0, 0
(0, 2, 0, 0, 2, 2, 0, 0, 1), 0.003033446337993573, 0, 0
(0, 2, 0, 0, 2, 1, 2, 0, 0), 1.1287055862068337e-05, 0, 0
(0, 2, 0, 0, 2, 1, 1, 1, 0), 0.0016136532329744766, 0, 0
(0, 2, 0, 0, 2, 1, 1, 0, 1), 0.0009519842922591765, 0, 0
(0, 2, 0, 0, 2, 1, 0, 2, 0), 0.0013409591084514523, 0, 0
(0, 2, 0, 0, 2, 1, 0, 1, 1), 0.001309874783735218, 0, 0
(0, 2, 0, 0, 2, 1, 0, 0, 2), 0.0005434687591143566, 0, 0
(0, 2, 0, 0, 2, 0, 3, 0, 0), 0.00010994652051046723, 0, 0
(0, 2, 0, 0, 2, 0, 2, 1, 0), 0.0016220649190191757, 0, 0
(0, 2, 0, 0, 2, 0, 2, 0, 1), 0.00219607669981993, 0, 0
(0, 2, 0, 0, 2, 0, 1, 2, 0), 0.0013409591084514497, 0, 0
(0, 2, 0, 0, 2, 0, 1, 1, 1), 0.0006272908042456883, 0, 0
(0, 2, 0, 0, 2, 0, 1, 0, 2), 4.921555598668756e-05, 0, 0
(0, 2, 0, 0, 2, 0, 0, 3, 0), 0.00022958438702009456, 0, 0
(0, 2, 0, 0, 2, 0, 0, 2, 1), 0.0005434687591143496, 0, 0
(0, 2, 0, 0, 2, 0, 0, 1, 2), 0.0005434687591143526, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 3), 0.00022958438702009765, 0, 0
(0, 2, 0, 0, 1, 4, 0, 0, 0), 0.0023183051850187205, 0, 0
(0, 2, 0, 0, 1, 3, 1, 0, 0), 0.0005485358201551551, 0, 0
(0, 2, 0, 0, 1, 3, 0, 1, 0), 0.002926232811736381, 0, 0
(0, 2, 0, 0, 1, 3, 0, 0, 1), 0.0007493417500199619, 0, 0
(0, 2, 0, 0, 1, 2, 2, 0, 0), 0.0011873897466348103, 0, 0
(0, 2, 0, 0, 1, 2, 1, 1, 0), 0.0011294425896148132, 0, 0
(0, 2, 0, 0, 1, 2, 1, 0, 1), 0.0001438623664273595, 0, 0
(0, 2, 0, 0, 1, 2, 0, 2, 0), 0.0016220649190191775, 0, 0
(0, 2, 0, 0, 1, 2, 0, 1, 1), 2.8753698173695564e-06, 0, 0
(0, 2, 0, 0, 1, 2, 0, 0, 2), 0.0005434687591143555, 0, 0
(0, 2, 0, 0, 1, 1, 3, 0, 0), 0.0012935645154490592, 0, 0
(0, 2, 0, 0, 1, 1, 2, 1, 0), 0.0011294425896148104, 0, 0
(0, 2, 0, 0, 1, 1, 2, 0, 1), 2.334066787535548e-06, 0, 0
(0, 2, 0, 0, 1, 1, 1, 2, 0), 0.0016136532329744737, 0, 0
(0, 2, 0, 0, 1, 1, 1, 1, 1), 0.0022984938165512454, 0, 0
(0, 2, 0, 0, 1, 1, 1, 0, 2), 0.0006272908042456866, 0, 0
(0, 2, 0, 0, 1, 1, 0, 3, 0), 8.548111808122937e-05, 0, 0
(0, 2, 0, 0, 1, 1, 0, 2, 1), 2.875369817369246e-06, 0, 0
(0, 2, 0, 0, 1, 1, 0, 1, 2), 0.0013098747837352108, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 3), 0.004115893262071723, 0, 0
(0, 2, 0, 0, 1, 0, 4, 0, 0), 0.0011102217876508855, 0, 0
(0, 2, 0, 0, 1, 0, 3, 1, 0), 0.0029262328117363665, 0, 0
(0, 2, 0, 0, 1, 0, 3, 0, 1), 0.0021184590001197623, 0, 0
(0, 2, 0, 0, 1, 0, 2, 2, 0), 0.0001309249223716985, 0, 0
(0, 2, 0, 0, 1, 0, 2, 1, 1), 2.334066787535395e-06, 0, 0
(0, 2, 0, 0, 1, 0, 2, 0, 2), 0.0021960766998199268, 0, 0
(0, 2, 0, 0, 1, 0, 1, 3, 0), 2.2736001758527515e-05, 0, 0
(0, 2, 0, 0, 1, 0, 1, 2, 1), 0.00014386236642735845, 0, 0
(0, 2, 0, 0, 1, 0, 1, 1, 2), 0.0009519842922591792, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 3), 0.0009915436661070952, 0, 0
(0, 2, 0, 0, 1, 0, 0, 4, 0), 0.0001414141233023082, 0, 0
(0, 2, 0, 0, 1, 0, 0, 3, 1), 0.0007493417500199631, 0, 0
(0, 2, 0, 0, 1, 0, 0, 2, 2), 0.00303344633799358, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 3), 0.0007493417500199666, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 4), 0.00014141412330231007, 0, 0
(0, 2, 0, 0, 0, 5, 0, 0, 0), 0.0035699410959719115, 0, 0
(0, 2, 0, 0, 0, 4, 1, 0, 0), 0.0023183051850187136, 0, 0
(0, 2, 0, 0, 0, 4, 0, 1, 0), 0.001110221787650895, 0, 0
(0, 2, 0, 0, 0, 4, 0, 0, 1), 0.00014141412330231134, 0, 0
(0, 2, 0, 0, 0, 3, 2, 0, 0), 0.0018024337500525843, 0, 0
(0, 2, 0, 0, 0, 3, 1, 1, 0), 0.0012935645154490633, 0, 0
(0, 2, 0, 0, 0, 3, 1, 0, 1), 2.273600175852922e-05, 0, 0
(0, 2, 0, 0, 0, 3, 0, 2, 0), 0.00010994652051046796, 0, 0
(0, 2, 0, 0, 0, 3, 0, 1, 1), 8.548111808122946e-05, 0, 0
(0, 2, 0, 0, 0, 3, 0, 0, 2), 0.00022958438702009383, 0, 0
(0, 2, 0, 0, 0, 2, 3, 0, 0), 0.001802433750052585, 0, 0
(0, 2, 0, 0, 0, 2, 2, 1, 0), 0.0011873897466348098, 0, 0
(0, 2, 0, 0, 0, 2, 2, 0, 1), 0.00013092492237169566, 0, 0
(0, 2, 0, 0, 0, 2, 1, 2, 0), 1.128705586206908e-05, 0, 0
(0, 2, 0, 0, 0, 2, 1, 1, 1), 0.0016136532329744698, 0, 0
(0, 2, 0, 0, 0, 2, 1, 0, 2), 0.0013409591084514558, 0, 0
(0, 2, 0, 0, 0, 2, 0, 3, 0), 0.00010994652051046799, 0, 0
(0, 2, 0, 0, 0, 2, 0, 2, 1), 0.001622064919019173, 0, 0
(0, 2, 0, 0, 0, 2, 0, 1, 2), 0.0013409591084514558, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 3), 0.00022958438702009405, 0, 0
(0, 2, 0, 0, 0, 1, 4, 0, 0), 0.0023183051850187136, 0, 0
(0, 2, 0, 0, 0, 1, 3, 1, 0), 0.0005485358201551538, 0, 0
(0, 2, 0, 0, 0, 1, 3, 0, 1), 0.0029262328117363617, 0, 0
(0, 2, 0, 0, 0, 1, 2, 2, 0), 0.0011873897466348107, 0, 0
(0, 2, 0, 0, 0, 1, 2, 1, 1), 0.001129442589614821, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 2), 0.001622064919019173, 0, 0
(0, 2, 0, 0, 0, 1, 1, 3, 0), 0.0012935645154490642, 0, 0
(0, 2, 0, 0, 0, 1, 1, 2, 1), 0.0011294425896148242, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 2), 0.0016136532329744698, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 3), 8.548111808123263e-05, 0, 0
(0, 2, 0, 0, 0, 1, 0, 4, 0), 0.0011102217876508946, 0, 0
(0, 2, 0, 0, 0, 1, 0, 3, 1), 0.0029262328117363808, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 2), 0.00013092492237169783, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 3), 2.2736001758530096e-05, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 4), 0.00014141412330231112, 0, 0
(0, 2, 0, 0, 0, 0, 5, 0, 0), 0.0035699410959719124, 0, 0
(0, 2, 0, 0, 0, 0, 4, 1, 0), 0.0023183051850187222, 0, 0
(0, 2, 0, 0, 0, 0, 4, 0, 1), 0.0011102217876508798, 0, 0
(0, 2, 0, 0, 0, 0, 3, 2, 0), 0.0018024337500525966, 0, 0
(0, 2, 0, 0, 0, 0, 3, 1, 1), 0.0012935645154490568, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 2), 0.00010994652051046591, 0, 0
(0, 2, 0, 0, 0, 0, 2, 3, 0), 0.001802433750052598, 0, 0
(0, 2, 0, 0, 0, 0, 2, 2, 1), 0.001187389746634809, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 2), 1.128705586206749e-05, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 3), 0.00010994652051046621, 0, 0
(0, 2, 0, 0, 0, 0, 1, 4, 0), 0.0023183051850187222, 0, 0
(0, 2, 0, 0, 0, 0, 1, 3, 1), 0.0005485358201551521, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 2), 0.0011873897466348213, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 3), 0.0012935645154490633, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 4), 0.0011102217876508794, 0, 0
(0, 2, 0, 0, 0, 0, 0, 5, 0), 0.0035699410959719115, 0, 0
(0, 2, 0, 0, 0, 0, 0, 4, 1), 0.002318305185018718, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 2), 0.0018024337500525767, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 3), 0.0018024337500525767, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 4), 0.0023183051850187205, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 5), 0.0035699410959719115, 0, 0
(0, 1, 6, 0, 0, 0, 0, 0, 0), 0.0030599495108330687, 1.0, 0
(0, 1, 5, 1, 0, 0, 0, 0, 0), 0.0005099915851388443, 1.0, 0
(0, 1, 5, 0, 1, 0, 0, 0, 0), 0.0005099915851388442, 1.0000000000000004, 0
(0, 1, 5, 0, 0, 1, 0, 0, 0), 0.000509991585138846, 1.0000000000000004, 0
(0, 1, 5, 0, 0, 0, 1, 0, 0), 0.0005099915851388446, 1.0000000000000004, 0
(0, 1, 5, 0, 0, 0, 0, 1, 0), 0.0005099915851388459, 1.0, 0
(0, 1, 5, 0, 0, 0, 0, 0, 1), 0.0005099915851388424, 1.0000000000000004, 0
(0, 1, 4, 2, 0, 0, 0, 0, 0), 0.00020399663405553785, 0.9999999999999998, 0
(0, 1, 4, 1, 1, 0, 0, 0, 0), 0.0004079932681110757, 1.0, 0
(0, 1, 4, 1, 0, 1, 0, 0, 0), 0.00040799326811107587, 1.0000000000000002, 0
(0, 1, 4, 1, 0, 0, 1, 0, 0), 0.0004079932681110759, 1.0, 0
(0, 1, 4, 1, 0, 0, 0, 1, 0), 0.00040799326811107544, 1.0000000000000002, 0
(0, 1, 4, 1, 0, 0, 0, 0, 1), 0.0025499579256942264, 1.0, 0
(0, 1, 4, 0, 2, 0, 0, 0, 0), 0.0002039966340555377, 0.9999999999999997, 0
(0, 1, 4, 0, 1, 1, 0, 0, 0), 0.0004079932681110771, 0.9999999999999999, 0
(0, 1, 4, 0, 1, 0, 1, 0, 0), 0.0004079932681110756, 0.9999999999999999, 0
(0, 1, 4, 0, 1, 0, 0, 1, 0), 0.002549957925694222, 1.0000000000000004, 0
(0, 1, 4, 0, 1, 0, 0, 0, 1), 0.0004079932681110755, 1.0, 0
(0, 1, 4, 0, 0, 2, 0, 0, 0), 0.0002039966340555383, 1.0, 0
(0, 1, 4, 0, 0, 1, 1, 0, 0), 0.0025499579256942234, 1.0, 0
(0, 1, 4, 0, 0, 1, 0, 1, 0), 0.000407993268111078, 1.0, 0
(0, 1, 4, 0, 0, 1, 0, 0, 1), 0.0004079932681110729, 1.0000000000000002, 0
(0, 1, 4, 0, 0, 0, 2, 0, 0), 0.0002039966340555378, 1.0, 0
(0, 1, 4, 0, 0, 0, 1, 1, 0), 0.00040799326811107587, 1.0000000000000002, 0
(0, 1, 4, 0, 0, 0, 1, 0, 1), 0.00040799326811107614, 0.9999999999999998, 0
(0, 1, 4, 0, 0, 0, 0, 2, 0), 0.00020399663405553758, 1.0, 0
(0, 1, 4, 0, 0, 0, 0, 1, 1), 0.00040799326811107517, 1.0000000000000002, 0
(0, 1, 4, 0, 0, 0, 0, 0, 2), 0.00020399663405553867, 1.0000000000000002, 0
(0, 1, 3, 3, 0, 0, 0, 0, 0), 0.0001529974755416534, 1.0000000000000002, 0
(0, 1, 3, 2, 1, 0, 0, 0, 0), 0.00045899242662495967, 0.9999999999999998, 0
(0, 1, 3, 2, 0, 1, 0, 0, 0), 0.00045899242662496054, 1.0, 0
(0, 1, 3, 2, 0, 0, 1, 0, 0), 0.00045899242662495994, 0.9999999999999998, 0
(0, 1, 3, 2, 0, 0, 0, 1, 0), 0.0008159865362221516, 0.9999999999999996, 0
(0, 1, 3, 2, 0, 0, 0, 0, 1), 0.0008159865362221514, 0.9999999999999998, 0
(0, 1, 3, 1, 2, 0, 0, 0, 0), 0.0004589924266249603, 1.0000000000000002, 0
(0, 1, 3, 1, 1, 1, 0, 0, 0), 0.0009179848532499212, 1.0, 0
(0, 1, 3, 1, 1, 0, 1, 0, 0), 0.0016319730724443033, 1.0, 0
(0, 1, 3, 1, 1, 0, 0, 1, 0), 2.5499579256942086e-05, 0.9999999999999997, 0
(0, 1, 3, 1, 1, 0, 0, 0, 1), 2.549957925694276e-05, 0.9999999999999991, 0
(0, 1, 3, 1, 0, 2, 0, 0, 0), 0.0008159865362221504, 1.0, 0
(0, 1, 3, 1, 0, 1, 1, 0, 0), 2.549957925694196e-05, 0.9999999999999994, 0
(0, 1, 3, 1, 0, 1, 0, 1, 0), 0.0009179848532499196, 0.9999999999999998, 0
(0, 1, 3, 1, 0, 1, 0, 0, 1), 2.5499579256942716e-05, 0.9999999999999987, 0
(0, 1, 3, 1, 0, 0, 2, 0, 0), 0.00045899242662496016, 1.0, 0
(0, 1, 3, 1, 0, 0, 1, 1, 0), 0.0009179848532499191, 0.9999999999999998, 0
(0, 1, 3, 1, 0, 0, 1, 0, 1), 2.549957925694262e-05, 1.0, 0
(0, 1, 3, 1, 0, 0, 0, 2, 0), 0.0004589924266249609, 0.9999999999999999, 0
(0, 1, 3, 1, 0, 0, 0, 1, 1), 2.5499579256942388e-05, 0.9999999999999999, 0
(0, 1, 3, 1, 0, 0, 0, 0, 2), 0.0008159865362221474, 0.9999999999999998, 0
(0, 1, 3, 0, 3, 0, 0, 0, 0), 0.00015299747554165335, 0.9999999999999999, 0
(0, 1, 3, 0, 2, 1, 0, 0, 0), 0.0008159865362221492, 1.0, 0
(0, 1, 3, 0, 2, 0, 1, 0, 0), 0.00045899242662496027, 0.9999999999999999, 0
(0, 1, 3, 0, 2, 0, 0, 1, 0), 0.000815986536222151, 0.9999999999999999, 0
(0, 1, 3, 0, 2, 0, 0, 0, 1), 0.00045899242662496086, 1.0000000000000002, 0
(0, 1, 3, 0, 1, 2, 0, 0, 0), 0.0004589924266249619, 0.9999999999999998, 0
(0, 1, 3, 0, 1, 1, 1, 0, 0), 2.5499579256942252e-05, 0.9999999999999998, 0
(0, 1, 3, 0, 1, 1, 0, 1, 0), 2.549957925694232e-05, 0.9999999999999999, 0
(0, 1, 3, 0, 1, 1, 0, 0, 1), 0.0009179848532499168, 1.0000000000000002, 0
(0, 1, 3, 0, 1, 0, 2, 0, 0), 0.00045899242662496005, 1.0000000000000002, 0
(0, 1, 3, 0, 1, 0, 1, 1, 0), 2.549957925694203e-05, 0.9999999999999997, 0
(0, 1, 3, 0, 1, 0, 1, 0, 1), 0.0009179848532499234, 1.0000000000000004, 0
(0, 1, 3, 0, 1, 0, 0, 2, 0), 0.0008159865362221539, 1.0000000000000002, 0
(0, 1, 3, 0, 1, 0, 0, 1, 1), 2.5499579256941978e-05, 1.0, 0
(0, 1, 3, 0, 1, 0, 0, 0, 2), 0.0008159865362221511, 1.0, 0
(0, 1, 3, 0, 0, 3, 0, 0, 0), 0.000152997475541653, 0.9999999999999996, 0
(0, 1, 3, 0, 0, 2, 1, 0, 0), 0.0008159865362221534, 0.9999999999999998, 0
(0, 1, 3, 0, 0, 2, 0, 1, 0), 0.00045899242662496206, 0.9999999999999997, 0
(0, 1, 3, 0, 0, 2, 0, 0, 1), 0.0004589924266249608, 1.0000000000000004, 0
(0, 1, 3, 0, 0, 1, 2, 0, 0), 0.0008159865362221521, 1.0, 0
(0, 1, 3, 0, 0, 1, 1, 1, 0), 2.5499579256942e-05, 0.9999999999999994, 0
(0, 1, 3, 0, 0, 1, 1, 0, 1), 2.5499579256942025e-05, 0.9999999999999984, 0
(0, 1, 3, 0, 0, 1, 0, 2, 0), 0.0004589924266249604, 1.0000000000000002, 0
(0, 1, 3, 0, 0, 1, 0, 1, 1), 0.0016319730724443035, 1.0000000000000004, 0
(0, 1, 3, 0, 0, 1, 0, 0, 2), 0.0004589924266249605, 1.0000000000000002, 0
(0, 1, 3, 0, 0, 0, 3, 0, 0), 0.00015299747554165376, 1.0000000000000004, 0
(0, 1, 3, 0, 0, 0, 2, 1, 0), 0.0004589924266249595, 0.9999999999999998, 0
(0, 1, 3, 0, 0, 0, 2, 0, 1), 0.0008159865362221512, 1.0, 0
(0, 1, 3, 0, 0, 0, 1, 2, 0), 0.0008159865362221516, 1.0, 0
(0, 1, 3, 0, 0, 0, 1, 1, 1), 0.0009179848532499225, 1.0, 0
(0, 1, 3, 0, 0, 0, 1, 0, 2), 0.0004589924266249587, 1.0000000000000002, 0
(0, 1, 3, 0, 0, 0, 0, 3, 0), 0.0001529974755416539, 1.0, 0
(0, 1, 3, 0, 0, 0, 0, 2, 1), 0.0004589924266249577, 0.9999999999999994, 0
(0, 1, 3, 0, 0, 0, 0, 1, 2), 0.0004589924266249612, 1.0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 3), 0.00015299747554165297, 1.0000000000000002, 0
(0, 1, 2, 4, 0, 0, 0, 0, 0), 0.00020399663405553785, 0.9999999999999993, 0
(0, 1, 2, 3, 1, 0, 0, 0, 0), 0.0008159865362221513, 1.0000000000000002, 0
(0, 1, 2, 3, 0, 1, 0, 0, 0), 0.0008159865362221516, 0.9999999999999999, 0
(0, 1, 2, 3, 0, 0, 1, 0, 0), 0.0004589924266249599, 1.0, 0
(0, 1, 2, 3, 0, 0, 0, 1, 0), 0.00045899242662496, 0.9999999999999998, 0
(0, 1, 2, 3, 0, 0, 0, 0, 1), 0.00045899242662496113, 1.0, 0
(0, 1, 2, 2, 2, 0, 0, 0, 0), 0.001223979804333226, 0.9999999999999999, 0
(0, 1, 2, 2, 1, 1, 0, 0, 0), 0.0013769772798748793, 1.0, 0
(0, 1, 2, 2, 1, 0, 1, 0, 0), 6.79988780185126e-05, 0.9999999999999999, 0
(0, 1, 2, 2, 1, 0, 0, 1, 0), 6.799887801851264e-05, 0.9999999999999991, 0
(0, 1, 2, 2, 1, 0, 0, 0, 1), 6.79988780185125e-05, 1.0, 0
(0, 1, 2, 2, 0, 2, 0, 0, 0), 3.399943900925596e-05, 0.9999999999999998, 0
(0, 1, 2, 2, 0, 1, 1, 0, 0), 0.0004249929876157036, 1.0000000000000002, 0
(0, 1, 2, 2, 0, 1, 0, 1, 0), 0.0004249929876157016, 0.9999999999999997, 0
(0, 1, 2, 2, 0, 1, 0, 0, 1), 6.799887801851329e-05, 0.9999999999999999, 0
(0, 1, 2, 2, 0, 0, 2, 0, 0), 0.0012239798043332261, 1.0, 0
(0, 1, 2, 2, 0, 0, 1, 1, 0), 0.00042499298761570375, 0.9999999999999999, 0
(0, 1, 2, 2, 0, 0, 1, 0, 1), 6.799887801851255e-05, 0.9999999999999994, 0
(0, 1, 2, 2, 0, 0, 0, 2, 0), 3.3999439009256585e-05, 0.999999999999999, 0
(0, 1, 2, 2, 0, 0, 0, 1, 1), 0.001376977279874877, 1.0, 0
(0, 1, 2, 2, 0, 0, 0, 0, 2), 0.0012239798043332305, 1.0, 0
(0, 1, 2, 1, 3, 0, 0, 0, 0), 0.0004589924266249603, 1.0000000000000004, 0
(0, 1, 2, 1, 2, 1, 0, 0, 0), 0.00042499298761570516, 0.9999999999999996, 0
(0, 1, 2, 1, 2, 0, 1, 0, 0), 6.799887801851252e-05, 1.0000000000000002, 0
(0, 1, 2, 1, 2, 0, 0, 1, 0), 6.799887801851255e-05, 1.0, 0
(0, 1, 2, 1, 2, 0, 0, 0, 1), 0.00042499298761570115, 0.9999999999999998, 0
(0, 1, 2, 1, 1, 2, 0, 0, 0), 0.0004249929876157028, 1.0, 0
(0, 1, 2, 1, 1, 1, 1, 0, 0), 0.0001359977560370257, 1.0, 0
(0, 1, 2, 1, 1, 1, 0, 1, 0), 0.0008499859752314099, 1.0000000000000004, 0
(0, 1, 2, 1, 1, 1, 0, 0, 1), 0.000849985975231406, 1.0000000000000002, 0
(0, 1, 2, 1, 1, 0, 2, 0, 0), 6.799887801851268e-05, 0.9999999999999993, 0
(0, 1, 2, 1, 1, 0, 1, 1, 0), 0.00013599775603702563, 1.0, 0
(0, 1, 2, 1, 1, 0, 1, 0, 1), 0.00013599775603702455, 1.0000000000000004, 0
(0, 1, 2, 1, 1, 0, 0, 2, 0), 6.79988780185124e-05, 0.9999999999999994, 0
(0, 1, 2, 1, 1, 0, 0, 1, 1), 7.64987377708266e-05, 0.9999999999999991, 0
(0, 1, 2, 1, 1, 0, 0, 0, 2), 0.00137697727987488, 1.0, 0
(0, 1, 2, 1, 0, 3, 0, 0, 0), 0.00045899242662496243, 1.0, 0
(0, 1, 2, 1, 0, 2, 1, 0, 0), 0.00137697727987488, 0.9999999999999999, 0
(0, 1, 2, 1, 0, 2, 0, 1, 0), 0.0004249929876157055, 0.9999999999999999, 0
(0, 1, 2, 1, 0, 2, 0, 0, 1), 6.799887801851244e-05, 0.9999999999999996, 0
(0, 1, 2, 1, 0, 1, 2, 0, 0), 6.799887801851192e-05, 0.9999999999999987, 0
(0, 1, 2, 1, 0, 1, 1, 1, 0), 0.0008499859752314075, 0.9999999999999998, 0
(0, 1, 2, 1, 0, 1, 1, 0, 1), 7.649873777082619e-05, 1.0, 0
(0, 1, 2, 1, 0, 1, 0, 2, 0), 0.0013769772798748788, 1.0, 0
(0, 1, 2, 1, 0, 1, 0, 1, 1), 0.00013599775603702563, 1.0000000000000002, 0
(0, 1, 2, 1, 0, 1, 0, 0, 2), 6.79988780185119e-05, 0.9999999999999998, 0
(0, 1, 2, 1, 0, 0, 3, 0, 0), 0.0008159865362221516, 1.0, 0
(0, 1, 2, 1, 0, 0, 2, 1, 0), 0.0013769772798748819, 1.0, 0
(0, 1, 2, 1, 0, 0, 2, 0, 1), 6.799887801851271e-05, 0.9999999999999996, 0
(0, 1, 2, 1, 0, 0, 1, 2, 0), 0.0004249929876157052, 1.0, 0
(0, 1, 2, 1, 0, 0, 1, 1, 1), 0.0008499859752314023, 1.0000000000000002, 0
(0, 1, 2, 1, 0, 0, 1, 0, 2), 6.799887801851298e-05, 1.0, 0
(0, 1, 2, 1, 0, 0, 0, 3, 0), 0.0008159865362221514, 0.9999999999999994, 0
(0, 1, 2, 1, 0, 0, 0, 2, 1), 0.00042499298761570375, 0.9999999999999999, 0
(0, 1, 2, 1, 0, 0, 0, 1, 2), 6.799887801851225e-05, 1.0000000000000004, 0
(0, 1, 2, 1, 0, 0, 0, 0, 3), 0.0004589924266249619, 1.0, 0
(0, 1, 2, 0, 4, 0, 0, 0, 0), 0.0002039966340555379, 0.9999999999999999, 0
(0, 1, 2, 0, 3, 1, 0, 0, 0), 0.0004589924266249595, 0.9999999999999993, 0
(0, 1, 2, 0, 3, 0, 1, 0, 0), 0.0008159865362221514, 0.9999999999999996, 0
(0, 1, 2, 0, 3, 0, 0, 1, 0), 0.00045899242662495945, 1.0, 0
(0, 1, 2, 0, 3, 0, 0, 0, 1), 0.0008159865362221538, 0.9999999999999997, 0
(0, 1, 2, 0, 2, 2, 0, 0, 0), 3.399943900925614e-05, 1.0, 0
(0, 1, 2, 0, 2, 1, 1, 0, 0), 6.799887801851275e-05, 1.0, 0
(0, 1, 2, 0, 2, 1, 0, 1, 0), 0.0013769772798748836, 1.0000000000000002, 0
(0, 1, 2, 0, 2, 1, 0, 0, 1), 0.00042499298761570386, 1.0000000000000002, 0
(0, 1, 2, 0, 2, 0, 2, 0, 0), 0.0012239798043332272, 1.0000000000000004, 0
(0, 1, 2, 0, 2, 0, 1, 1, 0), 6.799887801851264e-05, 1.0, 0
(0, 1, 2, 0, 2, 0, 1, 0, 1), 0.001376977279874876, 1.0, 0
(0, 1, 2, 0, 2, 0, 0, 2, 0), 0.0012239798043332246, 1.0, 0
(0, 1, 2, 0, 2, 0, 0, 1, 1), 6.799887801851225e-05, 1.0, 0
(0, 1, 2, 0, 2, 0, 0, 0, 2), 3.39994390092568e-05, 0.9999999999999984, 0
(0, 1, 2, 0, 1, 3, 0, 0, 0), 0.0008159865362221516, 0.9999999999999999, 0
(0, 1, 2, 0, 1, 2, 1, 0, 0), 6.799887801851255e-05, 0.9999999999999997, 0
(0, 1, 2, 0, 1, 2, 0, 1, 0), 0.00042499298761570445, 1.0, 0
(0, 1, 2, 0, 1, 2, 0, 0, 1), 0.0013769772798748814, 1.0, 0
(0, 1, 2, 0, 1, 1, 2, 0, 0), 6.799887801851279e-05, 1.0, 0
(0, 1, 2, 0, 1, 1, 1, 1, 0), 7.649873777082714e-05, 1.0, 0
(0, 1, 2, 0, 1, 1, 1, 0, 1), 0.0008499859752314097, 0.9999999999999996, 0
(0, 1, 2, 0, 1, 1, 0, 2, 0), 6.799887801851347e-05, 0.9999999999999991, 0
(0, 1, 2, 0, 1, 1, 0, 1, 1), 0.00013599775603702596, 0.9999999999999999, 0
(0, 1, 2, 0, 1, 1, 0, 0, 2), 0.00042499298761570397, 0.9999999999999997, 0
(0, 1, 2, 0, 1, 0, 3, 0, 0), 0.00045899242662495994, 1.0, 0
(0, 1, 2, 0, 1, 0, 2, 1, 0), 0.0004249929876157044, 1.0, 0
(0, 1, 2, 0, 1, 0, 2, 0, 1), 0.0004249929876157031, 1.0000000000000004, 0
(0, 1, 2, 0, 1, 0, 1, 2, 0), 0.0013769772798748808, 0.9999999999999998, 0
(0, 1, 2, 0, 1, 0, 1, 1, 1), 0.0008499859752314095, 1.0, 0
(0, 1, 2, 0, 1, 0, 1, 0, 2), 0.0004249929876157016, 0.9999999999999999, 0
(0, 1, 2, 0, 1, 0, 0, 3, 0), 0.00045899242662495945, 1.0, 0
(0, 1, 2, 0, 1, 0, 0, 2, 1), 6.799887801851255e-05, 0.9999999999999998, 0
(0, 1, 2, 0, 1, 0, 0, 1, 2), 6.799887801851238e-05, 0.9999999999999993, 0
(0, 1, 2, 0, 1, 0, 0, 0, 3), 0.0004589924266249577, 0.9999999999999997, 0
(0, 1, 2, 0, 0, 4, 0, 0, 0), 0.00020399663405553812, 1.0000000000000002, 0
(0, 1, 2, 0, 0, 3, 1, 0, 0), 0.00045899242662496124, 1.0000000000000002, 0
(0, 1, 2, 0, 0, 3, 0, 1, 0), 0.0004589924266249589, 0.9999999999999996, 0
(0, 1, 2, 0, 0, 3, 0, 0, 1), 0.0008159865362221539, 1.0, 0
(0, 1, 2, 0, 0, 2, 2, 0, 0), 0.0012239798043332242, 1.0, 0
(0, 1, 2, 0, 0, 2, 1, 1, 0), 6.799887801851295e-05, 0.9999999999999987, 0
(0, 1, 2, 0, 0, 2, 1, 0, 1), 6.799887801851165e-05, 0.9999999999999992, 0
(0, 1, 2, 0, 0, 2, 0, 2, 0), 0.0012239798043332246, 0.9999999999999998, 0
(0, 1, 2, 0, 0, 2, 0, 1, 1), 6.799887801851283e-05, 0.9999999999999996, 0
(0, 1, 2, 0, 0, 2, 0, 0, 2), 0.0012239798043332225, 1.0, 0
(0, 1, 2, 0, 0, 1, 3, 0, 0), 0.0004589924266249602, 1.0, 0
(0, 1, 2, 0, 0, 1, 2, 1, 0), 6.799887801851222e-05, 0.9999999999999999, 0
(0, 1, 2, 0, 0, 1, 2, 0, 1), 0.001376977279874884, 1.0, 0
(0, 1, 2, 0, 0, 1, 1, 2, 0), 6.799887801851252e-05, 1.0, 0
(0, 1, 2, 0, 0, 1, 1, 1, 1), 0.00013599775603702477, 1.0, 0
(0, 1, 2, 0, 0, 1, 1, 0, 2), 0.0004249929876157041, 1.0, 0
(0, 1, 2, 0, 0, 1, 0, 3, 0), 0.0008159865362221538, 1.0, 0
(0, 1, 2, 0, 0, 1, 0, 2, 1), 6.79988780185129e-05, 0.999999999999999, 0
(0, 1, 2, 0, 0, 1, 0, 1, 2), 6.79988780185119e-05, 0.9999999999999991, 0
(0, 1, 2, 0, 0, 1, 0, 0, 3), 0.00045899242662495994, 1.0, 0
(0, 1, 2, 0, 0, 0, 4, 0, 0), 0.00020399663405553815, 0.9999999999999999, 0
(0, 1, 2, 0, 0, 0, 3, 1, 0), 0.0008159865362221499, 1.0000000000000002, 0
(0, 1, 2, 0, 0, 0, 3, 0, 1), 0.00045899242662496097, 1.0, 0
(0, 1, 2, 0, 0, 0, 2, 2, 0), 3.3999439009256185e-05, 0.9999999999999998, 0
(0, 1, 2, 0, 0, 0, 2, 1, 1), 0.00042499298761570657, 1.0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 2), 3.39994390092561e-05, 0.9999999999999999, 0
(0, 1, 2, 0, 0, 0, 1, 3, 0), 0.0004589924266249613, 1.0000000000000004, 0
(0, 1, 2, 0, 0, 0, 1, 2, 1), 0.00042499298761570256, 1.0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 2), 0.0013769772798748782, 1.0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 3), 0.0008159865362221512, 1.0, 0
(0, 1, 2, 0, 0, 0, 0, 4, 0), 0.00020399663405553775, 0.9999999999999999, 0
(0, 1, 2, 0, 0, 0, 0, 3, 1), 0.0004589924266249623, 1.0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 2), 0.00122397980433323, 1.0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 3), 0.000815986536222148, 0.9999999999999999, 0
(0, 1, 2, 0, 0, 0, 0, 0, 4), 0.00020399663405553875, 0.9999999999999998, 0
(0, 1, 1, 5, 0, 0, 0, 0, 0), 0.0005099915851388444, 1.0, 0
(0, 1, 1, 4, 1, 0, 0, 0, 0), 0.002549957925694222, 1.0, 0
(0, 1, 1, 4, 0, 1, 0, 0, 0), 0.00040799326811107517, 1.0000000000000004, 0
(0, 1, 1, 4, 0, 0, 1, 0, 0), 0.0004079932681110755, 0.9999999999999999, 0
(0, 1, 1, 4, 0, 0, 0, 1, 0), 0.0004079932681110755, 0.9999999999999999, 0
(0, 1, 1, 4, 0, 0, 0, 0, 1), 0.0004079932681110759, 0.9999999999999998, 0
(0, 1, 1, 3, 2, 0, 0, 0, 0), 0.0008159865362221513, 1.0000000000000004, 0
(0, 1, 1, 3, 1, 1, 0, 0, 0), 2.549957925694179e-05, 0.9999999999999994, 0
(0, 1, 1, 3, 1, 0, 1, 0, 0), 2.5499579256942232e-05, 1.0, 0
(0, 1, 1, 3, 1, 0, 0, 1, 0), 2.5499579256942564e-05, 0.9999999999999997, 0
(0, 1, 1, 3, 1, 0, 0, 0, 1), 2.549957925694301e-05, 0.9999999999999997, 0
(0, 1, 1, 3, 0, 2, 0, 0, 0), 0.0004589924266249595, 1.0, 0
(0, 1, 1, 3, 0, 1, 1, 0, 0), 0.0009179848532499192, 0.9999999999999999, 0
(0, 1, 1, 3, 0, 1, 0, 1, 0), 0.0009179848532499207, 0.9999999999999999, 0
(0, 1, 1, 3, 0, 1, 0, 0, 1), 2.5499579256942394e-05, 0.9999999999999979, 0
(0, 1, 1, 3, 0, 0, 2, 0, 0), 0.00045899242662496005, 1.0, 0
(0, 1, 1, 3, 0, 0, 1, 1, 0), 2.5499579256942452e-05, 0.9999999999999994, 0
(0, 1, 1, 3, 0, 0, 1, 0, 1), 0.0016319730724443007, 1.0000000000000004, 0
(0, 1, 1, 3, 0, 0, 0, 2, 0), 0.0008159865362221494, 1.0, 0
(0, 1, 1, 3, 0, 0, 0, 1, 1), 0.0009179848532499227, 1.0, 0
(0, 1, 1, 3, 0, 0, 0, 0, 2), 0.0004589924266249605, 1.0, 0
(0, 1, 1, 2, 3, 0, 0, 0, 0), 0.00045899242662496027, 0.9999999999999993, 0
(0, 1, 1, 2, 2, 1, 0, 0, 0), 6.799887801851263e-05, 0.9999999999999993, 0
(0, 1, 1, 2, 2, 0, 1, 0, 0), 6.799887801851252e-05, 0.9999999999999991, 0
(0, 1, 1, 2, 2, 0, 0, 1, 0), 6.799887801851322e-05, 1.0, 0
(0, 1, 1, 2, 2, 0, 0, 0, 1), 0.0013769772798748819, 1.0000000000000002, 0
(0, 1, 1, 2, 1, 2, 0, 0, 0), 0.0004249929876157054, 0.9999999999999998, 0
(0, 1, 1, 2, 1, 1, 1, 0, 0), 0.0008499859752314077, 1.0, 0
(0, 1, 1, 2, 1, 1, 0, 1, 0), 0.0001359977560370247, 0.9999999999999996, 0
(0, 1, 1, 2, 1, 1, 0, 0, 1), 7.649873777082643e-05, 1.0000000000000002, 0
(0, 1, 1, 2, 1, 0, 2, 0, 0), 6.799887801851246e-05, 1.0000000000000002, 0
(0, 1, 1, 2, 1, 0, 1, 1, 0), 7.64987377708267e-05, 1.0, 0
(0, 1, 1, 2, 1, 0, 1, 0, 1), 0.00013599775603702604, 1.0000000000000004, 0
(0, 1, 1, 2, 1, 0, 0, 2, 0), 6.799887801851252e-05, 1.0, 0
(0, 1, 1, 2, 1, 0, 0, 1, 1), 0.0008499859752314077, 1.0, 0
(0, 1, 1, 2, 1, 0, 0, 0, 2), 0.0004249929876157008, 0.9999999999999997, 0
(0, 1, 1, 2, 0, 3, 0, 0, 0), 0.0008159865362221511, 1.0000000000000002, 0
(0, 1, 1, 2, 0, 2, 1, 0, 0), 0.00042499298761570147, 1.0, 0
(0, 1, 1, 2, 0, 2, 0, 1, 0), 0.00137697727987488, 0.9999999999999998, 0
(0, 1, 1, 2, 0, 2, 0, 0, 1), 6.799887801851249e-05, 1.0000000000000004, 0
(0, 1, 1, 2, 0, 1, 2, 0, 0), 0.001376977279874881, 1.0, 0
(0, 1, 1, 2, 0, 1, 1, 1, 0), 0.000849985975231409, 1.0, 0
(0, 1, 1, 2, 0, 1, 1, 0, 1), 0.00013599775603702474, 0.9999999999999994, 0
(0, 1, 1, 2, 0, 1, 0, 2, 0), 0.0004249929876157044, 0.9999999999999999, 0
(0, 1, 1, 2, 0, 1, 0, 1, 1), 0.0008499859752314102, 0.9999999999999999, 0
(0, 1, 1, 2, 0, 1, 0, 0, 2), 6.799887801851336e-05, 0.9999999999999994, 0
(0, 1, 1, 2, 0, 0, 3, 0, 0), 0.0008159865362221511, 1.0, 0
(0, 1, 1, 2, 0, 0, 2, 1, 0), 6.799887801851311e-05, 0.9999999999999996, 0
(0, 1, 1, 2, 0, 0, 2, 0, 1), 6.799887801851124e-05, 0.9999999999999999, 0
(0, 1, 1, 2, 0, 0, 1, 2, 0), 0.0013769772798748801, 0.9999999999999997, 0
(0, 1, 1, 2, 0, 0, 1, 1, 1), 0.00013599775603702574, 0.9999999999999998, 0
(0, 1, 1, 2, 0, 0, 1, 0, 2), 6.799887801851355e-05, 0.9999999999999999, 0
(0, 1, 1, 2, 0, 0, 0, 3, 0), 0.0004589924266249597, 0.9999999999999996, 0
(0, 1, 1, 2, 0, 0, 0, 2, 1), 0.0004249929876157041, 1.0, 0
(0, 1, 1, 2, 0, 0, 0, 1, 2), 0.0004249929876157033, 0.9999999999999998, 0
(0, 1, 1, 2, 0, 0, 0, 0, 3), 0.0004589924266249573, 0.9999999999999999, 0
(0, 1, 1, 1, 4, 0, 0, 0, 0), 0.0004079932681110754, 1.0, 0
(0, 1, 1, 1, 3, 1, 0, 0, 0), 2.5499579256942066e-05, 1.0, 0
(0, 1, 1, 1, 3, 0, 1, 0, 0), 2.549957925694231e-05, 0.9999999999999979, 0
(0, 1, 1, 1, 3, 0, 0, 1, 0), 0.0016319730724443043, 0.9999999999999998, 0
(0, 1, 1, 1, 3, 0, 0, 0, 1), 0.000917984853249919, 1.0, 0
(0, 1, 1, 1, 2, 2, 0, 0, 0), 0.00137697727987488, 1.0, 0
(0, 1, 1, 1, 2, 1, 1, 0, 0), 7.649873777082696e-05, 0.9999999999999999, 0
(0, 1, 1, 1, 2, 1, 0, 1, 0), 0.00013599775603702555, 1.0000000000000002, 0
(0, 1, 1, 1, 2, 1, 0, 0, 1), 0.0008499859752314106, 1.0, 0
(0, 1, 1, 1, 2, 0, 2, 0, 0), 6.799887801851268e-05, 1.0000000000000002, 0
(0, 1, 1, 1, 2, 0, 1, 1, 0), 0.00013599775603702455, 1.0, 0
(0, 1, 1, 1, 2, 0, 1, 0, 1), 0.0008499859752314068, 1.0, 0
(0, 1, 1, 1, 2, 0, 0, 2, 0), 6.799887801851206e-05, 0.9999999999999999, 0
(0, 1, 1, 1, 2, 0, 0, 1, 1), 0.00013599775603702433, 0.9999999999999993, 0
(0, 1, 1, 1, 2, 0, 0, 0, 2), 0.0004249929876157044, 0.9999999999999997, 0
(0, 1, 1, 1, 1, 3, 0, 0, 0), 0.0009179848532499206, 0.9999999999999998, 0
(0, 1, 1, 1, 1, 2, 1, 0, 0), 0.0008499859752314079, 0.9999999999999998, 0
(0, 1, 1, 1, 1, 2, 0, 1, 0), 0.0008499859752314027, 1.0, 0
(0, 1, 1, 1, 1, 2, 0, 0, 1), 0.00013599775603702571, 0.9999999999999998, 0
(0, 1, 1, 1, 1, 1, 2, 0, 0), 0.00013599775603702542, 0.9999999999999987, 0
(0, 1, 1, 1, 1, 1, 1, 1, 0), 0.0009562342221353339, 0.9999999999999998, 0
(0, 1, 1, 1, 1, 1, 1, 0, 1), 0.000956234222135335, 0.9999999999999997, 0
(0, 1, 1, 1, 1, 1, 0, 2, 0), 7.649873777082662e-05, 0.9999999999999996, 0
(0, 1, 1, 1, 1, 1, 0, 1, 1), 0.0009562342221353336, 0.9999999999999998, 0
(0, 1, 1, 1, 1, 1, 0, 0, 2), 0.00013599775603702452, 0.9999999999999996, 0
(0, 1, 1, 1, 1, 0, 3, 0, 0), 2.549957925694235e-05, 0.9999999999999987, 0
(0, 1, 1, 1, 1, 0, 2, 1, 0), 0.0008499859752314077, 0.9999999999999994, 0
(0, 1, 1, 1, 1, 0, 2, 0, 1), 7.649873777082685e-05, 0.9999999999999996, 0
(0, 1, 1, 1, 1, 0, 1, 2, 0), 0.0008499859752314049, 0.9999999999999998, 0
(0, 1, 1, 1, 1, 0, 1, 1, 1), 0.000956234222135332, 1.0, 0
(0, 1, 1, 1, 1, 0, 1, 0, 2), 0.0008499859752314123, 1.0000000000000002, 0
(0, 1, 1, 1, 1, 0, 0, 3, 0), 2.5499579256942144e-05, 0.9999999999999992, 0
(0, 1, 1, 1, 1, 0, 0, 2, 1), 0.000135997756037025, 0.9999999999999999, 0
(0, 1, 1, 1, 1, 0, 0, 1, 2), 0.0008499859752314044, 0.9999999999999996, 0
(0, 1, 1, 1, 1, 0, 0, 0, 3), 0.0009179848532499212, 1.0000000000000004, 0
(0, 1, 1, 1, 0, 4, 0, 0, 0), 0.0004079932681110772, 1.0000000000000002, 0
(0, 1, 1, 1, 0, 3, 1, 0, 0), 0.0009179848532499181, 1.0, 0
(0, 1, 1, 1, 0, 3, 0, 1, 0), 2.5499579256941927e-05, 1.0, 0
(0, 1, 1, 1, 0, 3, 0, 0, 1), 2.549957925694145e-05, 0.9999999999999997, 0
(0, 1, 1, 1, 0, 2, 2, 0, 0), 0.0004249929876157034, 1.0, 0
(0, 1, 1, 1, 0, 2, 1, 1, 0), 0.000135997756037025, 1.0000000000000002, 0
(0, 1, 1, 1, 0, 2, 1, 0, 1), 0.0008499859752314098, 1.0000000000000002, 0
(0, 1, 1, 1, 0, 2, 0, 2, 0), 6.799887801851165e-05, 0.9999999999999997, 0
(0, 1, 1, 1, 0, 2, 0, 1, 1), 7.649873777082735e-05, 0.9999999999999992, 0
(0, 1, 1, 1, 0, 2, 0, 0, 2), 6.799887801851198e-05, 0.9999999999999998, 0
(0, 1, 1, 1, 0, 1, 3, 0, 0), 2.549957925694203e-05, 0.9999999999999994, 0
(0, 1, 1, 1, 0, 1, 2, 1, 0), 7.649873777082708e-05, 1.0, 0
(0, 1, 1, 1, 0, 1, 2, 0, 1), 0.0008499859752314077, 0.9999999999999999, 0
(0, 1, 1, 1, 0, 1, 1, 2, 0), 0.00013599775603702666, 0.9999999999999987, 0
(0, 1, 1, 1, 0, 1, 1, 1, 1), 0.0009562342221353359, 1.0, 0
(0, 1, 1, 1, 0, 1, 1, 0, 2), 0.00013599775603702496, 1.0, 0
(0, 1, 1, 1, 0, 1, 0, 3, 0), 2.5499579256942096e-05, 0.9999999999999992, 0
(0, 1, 1, 1, 0, 1, 0, 2, 1), 0.0008499859752314053, 1.0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 2), 0.00013599775603702666, 1.0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 3), 0.0016319730724443035, 1.0000000000000002, 0
(0, 1, 1, 1, 0, 0, 4, 0, 0), 0.002549957925694223, 1.0, 0
(0, 1, 1, 1, 0, 0, 3, 1, 0), 2.5499579256942476e-05, 0.9999999999999999, 0
(0, 1, 1, 1, 0, 0, 3, 0, 1), 2.5499579256941588e-05, 0.9999999999999997, 0
(0, 1, 1, 1, 0, 0, 2, 2, 0), 0.0004249929876157042, 0.9999999999999999, 0
(0, 1, 1, 1, 0, 0, 2, 1, 1), 0.00013599775603702525, 1.0, 0
(0, 1, 1, 1, 0, 0, 2, 0, 2), 6.799887801851257e-05, 0.999999999999998, 0
(0, 1, 1, 1, 0, 0, 1, 3, 0), 0.0009179848532499191, 0.9999999999999996, 0
(0, 1, 1, 1, 0, 0, 1, 2, 1), 0.0008499859752314118, 1.0, 0
(0, 1, 1, 1, 0, 0, 1, 1, 2), 7.649873777082701e-05, 0.9999999999999998, 0
(0, 1, 1, 1, 0, 0, 1, 0, 3), 2.549957925694242e-05, 0.9999999999999999, 0
(0, 1, 1, 1, 0, 0, 0, 4, 0), 0.00040799326811107587, 1.0000000000000004, 0
(0, 1, 1, 1, 0, 0, 0, 3, 1), 0.0009179848532499236, 1.0, 0
(0, 1, 1, 1, 0, 0, 0, 2, 2), 0.0013769772798748793, 1.0000000000000002, 0
(0, 1, 1, 1, 0, 0, 0, 1, 3), 2.5499579256942764e-05, 1.0000000000000002, 0
(0, 1, 1, 1, 0, 0, 0, 0, 4), 0.0004079932681110742, 1.0000000000000004, 0
(0, 1, 1, 0, 5, 0, 0, 0, 0), 0.0005099915851388442, 1.0000000000000002, 0
(0, 1, 1, 0, 4, 1, 0, 0, 0), 0.00040799326811107555, 0.9999999999999998, 0
(0, 1, 1, 0, 4, 0, 1, 0, 0), 0.0025499579256942242, 1.0000000000000004, 0
(0, 1, 1, 0, 4, 0, 0, 1, 0), 0.0004079932681110757, 0.9999999999999998, 0
(0, 1, 1, 0, 4, 0, 0, 0, 1), 0.0004079932681110732, 1.0, 0
(0, 1, 1, 0, 3, 2, 0, 0, 0), 0.0008159865362221516, 1.0, 0
(0, 1, 1, 0, 3, 1, 1, 0, 0), 2.5499579256942428e-05, 0.9999999999999996, 0
(0, 1, 1, 0, 3, 1, 0, 1, 0), 0.0009179848532499179, 1.0000000000000004, 0
(0, 1, 1, 0, 3, 1, 0, 0, 1), 0.0009179848532499225, 1.0, 0
(0, 1, 1, 0, 3, 0, 2, 0, 0), 0.0008159865362221511, 1.0, 0
(0, 1, 1, 0, 3, 0, 1, 1, 0), 2.549957925694186e-05, 1.0, 0
(0, 1, 1, 0, 3, 0, 1, 0, 1), 2.549957925694207e-05, 0.9999999999999998, 0
(0, 1, 1, 0, 3, 0, 0, 2, 0), 0.00045899242662495994, 1.0, 0
(0, 1, 1, 0, 3, 0, 0, 1, 1), 2.5499579256942286e-05, 1.0, 0
(0, 1, 1, 0, 3, 0, 0, 0, 2), 0.00045899242662495647, 0.9999999999999996, 0
(0, 1, 1, 0, 2, 3, 0, 0, 0), 0.00045899242662496157, 0.9999999999999998, 0
(0, 1, 1, 0, 2, 2, 1, 0, 0), 6.799887801851284e-05, 0.9999999999999984, 0
(0, 1, 1, 0, 2, 2, 0, 1, 0), 0.0004249929876157061, 1.0, 0
(0, 1, 1, 0, 2, 2, 0, 0, 1), 0.0004249929876157047, 0.9999999999999996, 0
(0, 1, 1, 0, 2, 1, 2, 0, 0), 6.79988780185129e-05, 0.9999999999999996, 0
(0, 1, 1, 0, 2, 1, 1, 1, 0), 0.0008499859752314066, 1.0000000000000002, 0
(0, 1, 1, 0, 2, 1, 1, 0, 1), 0.00013599775603702512, 1.0000000000000004, 0
(0, 1, 1, 0, 2, 1, 0, 2, 0), 0.0004249929876157041, 1.0000000000000002, 0
(0, 1, 1, 0, 2, 1, 0, 1, 1), 0.0008499859752314039, 0.9999999999999996, 0
(0, 1, 1, 0, 2, 1, 0, 0, 2), 0.0013769772798748836, 1.0000000000000002, 0
(0, 1, 1, 0, 2, 0, 3, 0, 0), 0.0004589924266249604, 1.0, 0
(0, 1, 1, 0, 2, 0, 2, 1, 0), 0.0013769772798748788, 1.0000000000000002, 0
(0, 1, 1, 0, 2, 0, 2, 0, 1), 6.799887801851203e-05, 1.0000000000000004, 0
(0, 1, 1, 0, 2, 0, 1, 2, 0), 0.00042499298761570505, 1.0, 0
(0, 1, 1, 0, 2, 0, 1, 1, 1), 7.649873777082627e-05, 0.9999999999999996, 0
(0, 1, 1, 0, 2, 0, 1, 0, 2), 0.0004249929876157016, 0.9999999999999997, 0
(0, 1, 1, 0, 2, 0, 0, 3, 0), 0.00045899242662496157, 0.9999999999999993, 0
(0, 1, 1, 0, 2, 0, 0, 2, 1), 6.799887801851217e-05, 0.9999999999999997, 0
(0, 1, 1, 0, 2, 0, 0, 1, 2), 6.799887801851279e-05, 0.9999999999999996, 0
(0, 1, 1, 0, 2, 0, 0, 0, 3), 0.0008159865362221517, 1.0, 0
(0, 1, 1, 0, 1, 4, 0, 0, 0), 0.0004079932681110755, 0.9999999999999996, 0
(0, 1, 1, 0, 1, 3, 1, 0, 0), 2.5499579256942482e-05, 0.999999999999999, 0
(0, 1, 1, 0, 1, 3, 0, 1, 0), 0.0009179848532499188, 1.0000000000000004, 0
(0, 1, 1, 0, 1, 3, 0, 0, 1), 2.5499579256942184e-05, 0.9999999999999996, 0
(0, 1, 1, 0, 1, 2, 2, 0, 0), 6.79988780185123e-05, 0.9999999999999997, 0
(0, 1, 1, 0, 1, 2, 1, 1, 0), 0.00013599775603702637, 0.9999999999999998, 0
(0, 1, 1, 0, 1, 2, 1, 0, 1), 7.649873777082619e-05, 1.0, 0
(0, 1, 1, 0, 1, 2, 0, 2, 0), 0.0013769772798748808, 0.9999999999999999, 0
(0, 1, 1, 0, 1, 2, 0, 1, 1), 0.0008499859752314098, 1.0, 0
(0, 1, 1, 0, 1, 2, 0, 0, 2), 6.799887801851274e-05, 0.9999999999999987, 0
(0, 1, 1, 0, 1, 1, 3, 0, 0), 0.0016319730724443054, 0.9999999999999998, 0
(0, 1, 1, 0, 1, 1, 2, 1, 0), 0.00013599775603702563, 0.9999999999999991, 0
(0, 1, 1, 0, 1, 1, 2, 0, 1), 0.00013599775603702515, 0.9999999999999991, 0
(0, 1, 1, 0, 1, 1, 1, 2, 0), 0.0008499859752314101, 1.0000000000000002, 0
(0, 1, 1, 0, 1, 1, 1, 1, 1), 0.0009562342221353325, 1.0, 0
(0, 1, 1, 0, 1, 1, 1, 0, 2), 0.000849985975231407, 1.0, 0
(0, 1, 1, 0, 1, 1, 0, 3, 0), 2.5499579256942015e-05, 0.9999999999999991, 0
(0, 1, 1, 0, 1, 1, 0, 2, 1), 0.00013599775603702352, 1.0000000000000004, 0
(0, 1, 1, 0, 1, 1, 0, 1, 2), 7.649873777082649e-05, 0.999999999999999, 0
(0, 1, 1, 0, 1, 1, 0, 0, 3), 2.5499579256942374e-05, 0.9999999999999996, 0
(0, 1, 1, 0, 1, 0, 4, 0, 0), 0.0004079932681110759, 0.9999999999999996, 0
(0, 1, 1, 0, 1, 0, 3, 1, 0), 0.000917984853249921, 1.0000000000000002, 0
(0, 1, 1, 0, 1, 0, 3, 0, 1), 2.549957925694223e-05, 0.9999999999999987, 0
(0, 1, 1, 0, 1, 0, 2, 2, 0), 0.00042499298761570353, 0.9999999999999998, 0
(0, 1, 1, 0, 1, 0, 2, 1, 1), 0.0008499859752314026, 1.0000000000000004, 0
(0, 1, 1, 0, 1, 0, 2, 0, 2), 0.00137697727987488, 1.0, 0
(0, 1, 1, 0, 1, 0, 1, 3, 0), 0.00091798485324992, 1.0, 0
(0, 1, 1, 0, 1, 0, 1, 2, 1), 0.00013599775603702571, 1.0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 2), 0.00013599775603702281, 0.9999999999999997, 0
(0, 1, 1, 0, 1, 0, 1, 0, 3), 0.0009179848532499236, 1.0000000000000004, 0
(0, 1, 1, 0, 1, 0, 0, 4, 0), 0.00040799326811107733, 0.9999999999999998, 0
(0, 1, 1, 0, 1, 0, 0, 3, 1), 0.0016319730724442987, 0.9999999999999998, 0
(0, 1, 1, 0, 1, 0, 0, 2, 2), 6.7998878018513e-05, 0.9999999999999998, 0
(0, 1, 1, 0, 1, 0, 0, 1, 3), 2.5499579256942154e-05, 0.9999999999999991, 0
(0, 1, 1, 0, 1, 0, 0, 0, 4), 0.0004079932681110764, 1.0000000000000002, 0
(0, 1, 1, 0, 0, 5, 0, 0, 0), 0.0005099915851388462, 0.9999999999999997, 0
(0, 1, 1, 0, 0, 4, 1, 0, 0), 0.00040799326811107484, 1.0, 0
(0, 1, 1, 0, 0, 4, 0, 1, 0), 0.0004079932681110765, 1.0000000000000002, 0
(0, 1, 1, 0, 0, 4, 0, 0, 1), 0.002549957925694221, 1.0000000000000004, 0
(0, 1, 1, 0, 0, 3, 2, 0, 0), 0.0004589924266249604, 1.0, 0
(0, 1, 1, 0, 0, 3, 1, 1, 0), 0.0016319730724443054, 1.0, 0
(0, 1, 1, 0, 0, 3, 1, 0, 1), 2.549957925694197e-05, 1.0, 0
(0, 1, 1, 0, 0, 3, 0, 2, 0), 0.0004589924266249621, 1.0000000000000002, 0
(0, 1, 1, 0, 0, 3, 0, 1, 1), 2.5499579256941944e-05, 1.0, 0
(0, 1, 1, 0, 0, 3, 0, 0, 2), 0.0008159865362221536, 1.0000000000000004, 0
(0, 1, 1, 0, 0, 2, 3, 0, 0), 0.00045899242662496065, 1.0, 0
(0, 1, 1, 0, 0, 2, 2, 1, 0), 6.799887801851242e-05, 0.9999999999999999, 0
(0, 1, 1, 0, 0, 2, 2, 0, 1), 0.00042499298761570494, 1.0, 0
(0, 1, 1, 0, 0, 2, 1, 2, 0), 6.799887801851241e-05, 0.9999999999999998, 0
(0, 1, 1, 0, 0, 2, 1, 1, 1), 0.00013599775603702618, 0.9999999999999993, 0
(0, 1, 1, 0, 0, 2, 1, 0, 2), 0.0013769772798748834, 1.0, 0
(0, 1, 1, 0, 0, 2, 0, 3, 0), 0.0008159865362221507, 0.9999999999999996, 0
(0, 1, 1, 0, 0, 2, 0, 2, 1), 6.799887801851221e-05, 1.0000000000000002, 0
(0, 1, 1, 0, 0, 2, 0, 1, 2), 6.799887801851244e-05, 1.0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 3), 0.00045899242662496043, 1.0000000000000002, 0
(0, 1, 1, 0, 0, 1, 4, 0, 0), 0.0004079932681110757, 1.0000000000000004, 0
(0, 1, 1, 0, 0, 1, 3, 1, 0), 2.5499579256942144e-05, 0.9999999999999978, 0
(0, 1, 1, 0, 0, 1, 3, 0, 1), 0.0009179848532499164, 1.0, 0
(0, 1, 1, 0, 0, 1, 2, 2, 0), 6.79988780185129e-05, 0.9999999999999996, 0
(0, 1, 1, 0, 0, 1, 2, 1, 1), 0.0008499859752314084, 1.0000000000000002, 0
(0, 1, 1, 0, 0, 1, 2, 0, 2), 0.00042499298761569903, 1.0, 0
(0, 1, 1, 0, 0, 1, 1, 3, 0), 2.5499579256942428e-05, 0.9999999999999993, 0
(0, 1, 1, 0, 0, 1, 1, 2, 1), 7.649873777082689e-05, 0.9999999999999997, 0
(0, 1, 1, 0, 0, 1, 1, 1, 2), 0.0008499859752314093, 1.0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 3), 0.0009179848532499147, 1.0000000000000002, 0
(0, 1, 1, 0, 0, 1, 0, 4, 0), 0.0025499579256942208, 1.0, 0
(0, 1, 1, 0, 0, 1, 0, 3, 1), 2.549957925694196e-05, 0.9999999999999998, 0
(0, 1, 1, 0, 0, 1, 0, 2, 2), 6.799887801851305e-05, 1.0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 3), 2.549957925694253e-05, 0.9999999999999998, 0
(0, 1, 1, 0, 0, 1, 0, 0, 4), 0.00040799326811107327, 1.0, 0
(0, 1, 1, 0, 0, 0, 5, 0, 0), 0.0005099915851388451, 0.9999999999999997, 0
(0, 1, 1, 0, 0, 0, 4, 1, 0), 0.00040799326811107706, 1.0, 0
(0, 1, 1, 0, 0, 0, 4, 0, 1), 0.00040799326811107603, 0.9999999999999999, 0
(0, 1, 1, 0, 0, 0, 3, 2, 0), 0.0004589924266249618, 1.0000000000000002, 0
(0, 1, 1, 0, 0, 0, 3, 1, 1), 0.0009179848532499194, 1.0, 0
(0, 1, 1, 0, 0, 0, 3, 0, 2), 0.0008159865362221547, 1.0000000000000002, 0
(0, 1, 1, 0, 0, 0, 2, 3, 0), 0.0008159865362221514, 1.0, 0
(0, 1, 1, 0, 0, 0, 2, 2, 1), 0.001376977279874879, 1.0, 0
(0, 1, 1, 0, 0, 0, 2, 1, 2), 0.0004249929876157029, 1.0000000000000002, 0
(0, 1, 1, 0, 0, 0, 2, 0, 3), 0.00045899242662496075, 0.9999999999999999, 0
(0, 1, 1, 0, 0, 0, 1, 4, 0), 0.0004079932681110756, 0.9999999999999998, 0
(0, 1, 1, 0, 0, 0, 1, 3, 1), 2.549957925694222e-05, 0.9999999999999998, 0
(0, 1, 1, 0, 0, 0, 1, 2, 2), 6.799887801851367e-05, 0.9999999999999998, 0
(0, 1, 1, 0, 0, 0, 1, 1, 3), 2.549957925694202e-05, 0.9999999999999982, 0
(0, 1, 1, 0, 0, 0, 1, 0, 4), 0.00040799326811107555, 1.0000000000000004, 0
(0, 1, 1, 0, 0, 0, 0, 5, 0), 0.0005099915851388458, 1.0, 0
(0, 1, 1, 0, 0, 0, 0, 4, 1), 0.00040799326811107896, 0.9999999999999999, 0
(0, 1, 1, 0, 0, 0, 0, 3, 2), 0.0004589924266249585, 0.9999999999999998, 0
(0, 1, 1, 0, 0, 0, 0, 2, 3), 0.0008159865362221526, 1.0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 4), 0.0025499579256942264, 0.9999999999999999, 0
(0, 1, 1, 0, 0, 0, 0, 0, 5), 0.0005099915851388428, 0.9999999999999993, 0
(0, 1, 0, 6, 0, 0, 0, 0, 0), 0.003059949510833066, 1.0000000000000004, 0
(0, 1, 0, 5, 1, 0, 0, 0, 0), 0.0005099915851388444, 1.0000000000000004, 0
(0, 1, 0, 5, 0, 1, 0, 0, 0), 0.0005099915851388427, 1.0000000000000002, 0
(0, 1, 0, 5, 0, 0, 1, 0, 0), 0.000509991585138844, 1.0000000000000004, 0
(0, 1, 0, 5, 0, 0, 0, 1, 0), 0.0005099915851388461, 0.9999999999999997, 0
(0, 1, 0, 5, 0, 0, 0, 0, 1), 0.000509991585138848, 1.0, 0
(0, 1, 0, 4, 2, 0, 0, 0, 0), 0.00020399663405553775, 1.0, 0
(0, 1, 0, 4, 1, 1, 0, 0, 0), 0.0004079932681110755, 0.9999999999999997, 0
(0, 1, 0, 4, 1, 0, 1, 0, 0), 0.00040799326811107555, 1.0, 0
(0, 1, 0, 4, 1, 0, 0, 1, 0), 0.0004079932681110767, 0.9999999999999999, 0
(0, 1, 0, 4, 1, 0, 0, 0, 1), 0.0004079932681110762, 1.0000000000000002, 0
(0, 1, 0, 4, 0, 2, 0, 0, 0), 0.00020399663405553625, 0.9999999999999998, 0
(0, 1, 0, 4, 0, 1, 1, 0, 0), 0.00040799326811107576, 1.0000000000000002, 0
(0, 1, 0, 4, 0, 1, 0, 1, 0), 0.00040799326811107446, 1.0000000000000002, 0
(0, 1, 0, 4, 0, 1, 0, 0, 1), 0.002549957925694221, 0.9999999999999997, 0
(0, 1, 0, 4, 0, 0, 2, 0, 0), 0.00020399663405553747, 0.9999999999999998, 0
(0, 1, 0, 4, 0, 0, 1, 1, 0), 0.002549957925694221, 1.0000000000000002, 0
(0, 1, 0, 4, 0, 0, 1, 0, 1), 0.0004079932681110775, 1.0, 0
(0, 1, 0, 4, 0, 0, 0, 2, 0), 0.00020399663405553937, 1.0, 0
(0, 1, 0, 4, 0, 0, 0, 1, 1), 0.00040799326811107587, 1.0, 0
(0, 1, 0, 4, 0, 0, 0, 0, 2), 0.00020399663405554054, 0.9999999999999998, 0
(0, 1, 0, 3, 3, 0, 0, 0, 0), 0.00015299747554165321, 0.9999999999999994, 0
(0, 1, 0, 3, 2, 1, 0, 0, 0), 0.00045899242662495956, 0.9999999999999998, 0
(0, 1, 0, 3, 2, 0, 1, 0, 0), 0.0004589924266249604, 0.9999999999999999, 0
(0, 1, 0, 3, 2, 0, 0, 1, 0), 0.00045899242662496043, 1.0, 0
(0, 1, 0, 3, 2, 0, 0, 0, 1), 0.0008159865362221503, 1.0, 0
(0, 1, 0, 3, 1, 2, 0, 0, 0), 0.0004589924266249601, 0.9999999999999998, 0
(0, 1, 0, 3, 1, 1, 1, 0, 0), 0.0009179848532499203, 1.0, 0
(0, 1, 0, 3, 1, 1, 0, 1, 0), 0.0016319730724443022, 1.0, 0
(0, 1, 0, 3, 1, 1, 0, 0, 1), 2.5499579256941778e-05, 1.0000000000000004, 0
(0, 1, 0, 3, 1, 0, 2, 0, 0), 0.0008159865362221517, 1.0, 0
(0, 1, 0, 3, 1, 0, 1, 1, 0), 2.5499579256941876e-05, 0.9999999999999991, 0
(0, 1, 0, 3, 1, 0, 1, 0, 1), 0.0009179848532499199, 1.0, 0
(0, 1, 0, 3, 1, 0, 0, 2, 0), 0.0004589924266249615, 1.0, 0
(0, 1, 0, 3, 1, 0, 0, 1, 1), 0.0009179848532499225, 1.0000000000000004, 0
(0, 1, 0, 3, 1, 0, 0, 0, 2), 0.00045899242662496097, 0.9999999999999999, 0
(0, 1, 0, 3, 0, 3, 0, 0, 0), 0.00015299747554165216, 1.0, 0
(0, 1, 0, 3, 0, 2, 1, 0, 0), 0.0008159865362221525, 0.9999999999999997, 0
(0, 1, 0, 3, 0, 2, 0, 1, 0), 0.00045899242662495956, 1.0, 0
(0, 1, 0, 3, 0, 2, 0, 0, 1), 0.0008159865362221501, 1.0, 0
(0, 1, 0, 3, 0, 1, 2, 0, 0), 0.0004589924266249602, 1.0000000000000004, 0
(0, 1, 0, 3, 0, 1, 1, 1, 0), 2.549957925694205e-05, 0.9999999999999993, 0
(0, 1, 0, 3, 0, 1, 1, 0, 1), 2.549957925694132e-05, 0.9999999999999991, 0
(0, 1, 0, 3, 0, 1, 0, 2, 0), 0.0004589924266249595, 1.0, 0
(0, 1, 0, 3, 0, 1, 0, 1, 1), 2.5499579256943262e-05, 0.9999999999999996, 0
(0, 1, 0, 3, 0, 1, 0, 0, 2), 0.0008159865362221547, 1.0, 0
(0, 1, 0, 3, 0, 0, 3, 0, 0), 0.00015299747554165324, 1.0000000000000002, 0
(0, 1, 0, 3, 0, 0, 2, 1, 0), 0.0008159865362221505, 0.9999999999999999, 0
(0, 1, 0, 3, 0, 0, 2, 0, 1), 0.00045899242662496086, 0.9999999999999997, 0
(0, 1, 0, 3, 0, 0, 1, 2, 0), 0.0008159865362221534, 1.0000000000000002, 0
(0, 1, 0, 3, 0, 0, 1, 1, 1), 2.5499579256942645e-05, 1.0, 0
(0, 1, 0, 3, 0, 0, 1, 0, 2), 0.00045899242662496287, 1.0, 0
(0, 1, 0, 3, 0, 0, 0, 3, 0), 0.00015299747554165498, 0.9999999999999997, 0
(0, 1, 0, 3, 0, 0, 0, 2, 1), 0.00045899242662495934, 0.9999999999999997, 0
(0, 1, 0, 3, 0, 0, 0, 1, 2), 0.0008159865362221485, 1.0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 3), 0.00015299747554165595, 0.9999999999999996, 0
(0, 1, 0, 2, 4, 0, 0, 0, 0), 0.0002039966340555377, 0.9999999999999998, 0
(0, 1, 0, 2, 3, 1, 0, 0, 0), 0.0008159865362221512, 1.0000000000000002, 0
(0, 1, 0, 2, 3, 0, 1, 0, 0), 0.0008159865362221518, 1.0000000000000004, 0
(0, 1, 0, 2, 3, 0, 0, 1, 0), 0.00045899242662495967, 0.9999999999999994, 0
(0, 1, 0, 2, 3, 0, 0, 0, 1), 0.0004589924266249592, 1.0, 0
(0, 1, 0, 2, 2, 2, 0, 0, 0), 0.0012239798043332242, 0.9999999999999999, 0
(0, 1, 0, 2, 2, 1, 1, 0, 0), 0.0013769772798748808, 1.0, 0
(0, 1, 0, 2, 2, 1, 0, 1, 0), 6.79988780185121e-05, 0.9999999999999996, 0
(0, 1, 0, 2, 2, 1, 0, 0, 1), 6.799887801851227e-05, 0.9999999999999992, 0
(0, 1, 0, 2, 2, 0, 2, 0, 0), 3.399943900925634e-05, 1.0, 0
(0, 1, 0, 2, 2, 0, 1, 1, 0), 0.00042499298761570456, 0.9999999999999998, 0
(0, 1, 0, 2, 2, 0, 1, 0, 1), 0.00042499298761570527, 0.9999999999999999, 0
(0, 1, 0, 2, 2, 0, 0, 2, 0), 0.0012239798043332266, 0.9999999999999999, 0
(0, 1, 0, 2, 2, 0, 0, 1, 1), 0.0004249929876157026, 1.0, 0
(0, 1, 0, 2, 2, 0, 0, 0, 2), 3.39994390092569e-05, 0.9999999999999997, 0
(0, 1, 0, 2, 1, 3, 0, 0, 0), 0.0004589924266249611, 1.0000000000000002, 0
(0, 1, 0, 2, 1, 2, 1, 0, 0), 0.0004249929876157037, 1.0, 0
(0, 1, 0, 2, 1, 2, 0, 1, 0), 6.79988780185121e-05, 0.9999999999999991, 0
(0, 1, 0, 2, 1, 2, 0, 0, 1), 6.799887801851123e-05, 1.0, 0
(0, 1, 0, 2, 1, 1, 2, 0, 0), 0.00042499298761570424, 0.9999999999999998, 0
(0, 1, 0, 2, 1, 1, 1, 1, 0), 0.00013599775603702498, 1.0, 0
(0, 1, 0, 2, 1, 1, 1, 0, 1), 0.0008499859752314065, 0.9999999999999996, 0
(0, 1, 0, 2, 1, 1, 0, 2, 0), 6.79988780185135e-05, 0.9999999999999997, 0
(0, 1, 0, 2, 1, 1, 0, 1, 1), 0.00013599775603702677, 1.0000000000000002, 0
(0, 1, 0, 2, 1, 1, 0, 0, 2), 6.799887801851241e-05, 1.0, 0
(0, 1, 0, 2, 1, 0, 3, 0, 0), 0.0004589924266249602, 1.0000000000000004, 0
(0, 1, 0, 2, 1, 0, 2, 1, 0), 0.0013769772798748801, 1.0000000000000002, 0
(0, 1, 0, 2, 1, 0, 2, 0, 1), 0.0004249929876157016, 0.9999999999999997, 0
(0, 1, 0, 2, 1, 0, 1, 2, 0), 6.7998878018512e-05, 0.9999999999999998, 0
(0, 1, 0, 2, 1, 0, 1, 1, 1), 0.0008499859752314073, 1.0, 0
(0, 1, 0, 2, 1, 0, 1, 0, 2), 0.001376977279874877, 1.0, 0
(0, 1, 0, 2, 1, 0, 0, 3, 0), 0.0008159865362221525, 1.0000000000000004, 0
(0, 1, 0, 2, 1, 0, 0, 2, 1), 0.0013769772798748765, 1.0000000000000002, 0
(0, 1, 0, 2, 1, 0, 0, 1, 2), 0.00042499298761570933, 1.0000000000000004, 0
(0, 1, 0, 2, 1, 0, 0, 0, 3), 0.0008159865362221517, 1.0, 0
(0, 1, 0, 2, 0, 4, 0, 0, 0), 0.00020399663405553644, 1.0, 0
(0, 1, 0, 2, 0, 3, 1, 0, 0), 0.0004589924266249605, 0.9999999999999999, 0
(0, 1, 0, 2, 0, 3, 0, 1, 0), 0.0008159865362221498, 1.0, 0
(0, 1, 0, 2, 0, 3, 0, 0, 1), 0.00045899242662495945, 1.0, 0
(0, 1, 0, 2, 0, 2, 2, 0, 0), 3.399943900925603e-05, 0.9999999999999986, 0
(0, 1, 0, 2, 0, 2, 1, 1, 0), 6.7998878018513e-05, 0.9999999999999997, 0
(0, 1, 0, 2, 0, 2, 1, 0, 1), 0.0013769772798748804, 0.9999999999999998, 0
(0, 1, 0, 2, 0, 2, 0, 2, 0), 0.0012239798043332292, 1.0, 0
(0, 1, 0, 2, 0, 2, 0, 1, 1), 6.79988780185136e-05, 1.0, 0
(0, 1, 0, 2, 0, 2, 0, 0, 2), 0.0012239798043332246, 0.9999999999999998, 0
(0, 1, 0, 2, 0, 1, 3, 0, 0), 0.0008159865362221504, 1.0, 0
(0, 1, 0, 2, 0, 1, 2, 1, 0), 6.799887801851246e-05, 0.9999999999999998, 0
(0, 1, 0, 2, 0, 1, 2, 0, 1), 0.0004249929876157061, 0.9999999999999998, 0
(0, 1, 0, 2, 0, 1, 1, 2, 0), 6.799887801851236e-05, 0.9999999999999997, 0
(0, 1, 0, 2, 0, 1, 1, 1, 1), 7.649873777082657e-05, 0.9999999999999996, 0
(0, 1, 0, 2, 0, 1, 1, 0, 2), 6.799887801851127e-05, 1.0, 0
(0, 1, 0, 2, 0, 1, 0, 3, 0), 0.00045899242662495875, 0.9999999999999996, 0
(0, 1, 0, 2, 0, 1, 0, 2, 1), 0.000424992987615701, 1.0, 0
(0, 1, 0, 2, 0, 1, 0, 1, 2), 0.0013769772798748808, 1.0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 3), 0.00045899242662496303, 1.0, 0
(0, 1, 0, 2, 0, 0, 4, 0, 0), 0.00020399663405553775, 1.0000000000000002, 0
(0, 1, 0, 2, 0, 0, 3, 1, 0), 0.0004589924266249603, 1.0000000000000002, 0
(0, 1, 0, 2, 0, 0, 3, 0, 1), 0.00045899242662495956, 0.9999999999999998, 0
(0, 1, 0, 2, 0, 0, 2, 2, 0), 0.001223979804333226, 1.0, 0
(0, 1, 0, 2, 0, 0, 2, 1, 1), 6.7998878018513e-05, 1.0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 2), 0.0012239798043332268, 1.0, 0
(0, 1, 0, 2, 0, 0, 1, 3, 0), 0.0004589924266249618, 0.9999999999999996, 0
(0, 1, 0, 2, 0, 0, 1, 2, 1), 6.799887801851252e-05, 0.9999999999999993, 0
(0, 1, 0, 2, 0, 0, 1, 1, 2), 6.799887801851255e-05, 0.9999999999999998, 0
(0, 1, 0, 2, 0, 0, 1, 0, 3), 0.000815986536222154, 0.9999999999999996, 0
(0, 1, 0, 2, 0, 0, 0, 4, 0), 0.0002039966340555392, 0.9999999999999999, 0
(0, 1, 0, 2, 0, 0, 0, 3, 1), 0.0008159865362221518, 1.0000000000000002, 0
(0, 1, 0, 2, 0, 0, 0, 2, 2), 3.399943900925698e-05, 1.0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 3), 0.0004589924266249596, 1.0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 4), 0.0002039966340555405, 0.9999999999999997, 0
(0, 1, 0, 1, 5, 0, 0, 0, 0), 0.0005099915851388446, 1.0, 0
(0, 1, 0, 1, 4, 1, 0, 0, 0), 0.002549957925694222, 1.0000000000000004, 0
(0, 1, 0, 1, 4, 0, 1, 0, 0), 0.00040799326811107555, 0.9999999999999999, 0
(0, 1, 0, 1, 4, 0, 0, 1, 0), 0.0004079932681110746, 0.9999999999999996, 0
(0, 1, 0, 1, 4, 0, 0, 0, 1), 0.0004079932681110759, 1.0, 0
(0, 1, 0, 1, 3, 2, 0, 0, 0), 0.000815986536222153, 0.9999999999999998, 0
(0, 1, 0, 1, 3, 1, 1, 0, 0), 2.5499579256942164e-05, 0.9999999999999996, 0
(0, 1, 0, 1, 3, 1, 0, 1, 0), 2.549957925694179e-05, 0.9999999999999984, 0
(0, 1, 0, 1, 3, 1, 0, 0, 1), 2.5499579256941412e-05, 0.9999999999999999, 0
(0, 1, 0, 1, 3, 0, 2, 0, 0), 0.00045899242662496005, 1.0, 0
(0, 1, 0, 1, 3, 0, 1, 1, 0), 0.0009179848532499207, 1.0000000000000002, 0
(0, 1, 0, 1, 3, 0, 1, 0, 1), 0.0009179848532499212, 1.0, 0
(0, 1, 0, 1, 3, 0, 0, 2, 0), 0.0004589924266249591, 0.9999999999999999, 0
(0, 1, 0, 1, 3, 0, 0, 1, 1), 2.5499579256942984e-05, 0.9999999999999997, 0
(0, 1, 0, 1, 3, 0, 0, 0, 2), 0.0008159865362221518, 0.9999999999999999, 0
(0, 1, 0, 1, 2, 3, 0, 0, 0), 0.00045899242662495924, 1.0, 0
(0, 1, 0, 1, 2, 2, 1, 0, 0), 6.7998878018513e-05, 1.0, 0
(0, 1, 0, 1, 2, 2, 0, 1, 0), 6.799887801851248e-05, 0.9999999999999996, 0
(0, 1, 0, 1, 2, 2, 0, 0, 1), 6.799887801851294e-05, 0.9999999999999996, 0
(0, 1, 0, 1, 2, 1, 2, 0, 0), 0.00042499298761570353, 0.9999999999999994, 0
(0, 1, 0, 1, 2, 1, 1, 1, 0), 0.0008499859752314097, 1.0000000000000002, 0
(0, 1, 0, 1, 2, 1, 1, 0, 1), 0.00013599775603702395, 1.0, 0
(0, 1, 0, 1, 2, 1, 0, 2, 0), 6.799887801851252e-05, 1.0, 0
(0, 1, 0, 1, 2, 1, 0, 1, 1), 7.649873777082727e-05, 0.9999999999999997, 0
(0, 1, 0, 1, 2, 1, 0, 0, 2), 6.799887801851236e-05, 1.0, 0
(0, 1, 0, 1, 2, 0, 3, 0, 0), 0.0008159865362221516, 1.0000000000000002, 0
(0, 1, 0, 1, 2, 0, 2, 1, 0), 0.0004249929876157026, 1.0, 0
(0, 1, 0, 1, 2, 0, 2, 0, 1), 0.0013769772798748801, 1.0, 0
(0, 1, 0, 1, 2, 0, 1, 2, 0), 0.0013769772798748804, 1.0, 0
(0, 1, 0, 1, 2, 0, 1, 1, 1), 0.0008499859752314061, 1.0, 0
(0, 1, 0, 1, 2, 0, 1, 0, 2), 0.00042499298761570044, 1.0, 0
(0, 1, 0, 1, 2, 0, 0, 3, 0), 0.0008159865362221499, 1.0, 0
(0, 1, 0, 1, 2, 0, 0, 2, 1), 6.799887801851436e-05, 0.9999999999999991, 0
(0, 1, 0, 1, 2, 0, 0, 1, 2), 0.0013769772798748812, 0.9999999999999999, 0
(0, 1, 0, 1, 2, 0, 0, 0, 3), 0.00045899242662495636, 0.9999999999999997, 0
(0, 1, 0, 1, 1, 4, 0, 0, 0), 0.00040799326811107674, 1.0, 0
(0, 1, 0, 1, 1, 3, 1, 0, 0), 2.5499579256942035e-05, 0.9999999999999996, 0
(0, 1, 0, 1, 1, 3, 0, 1, 0), 2.54995792569424e-05, 0.9999999999999996, 0
(0, 1, 0, 1, 1, 3, 0, 0, 1), 0.001631973072444301, 1.0, 0
(0, 1, 0, 1, 1, 2, 2, 0, 0), 0.0013769772798748795, 1.0000000000000002, 0
(0, 1, 0, 1, 1, 2, 1, 1, 0), 7.649873777082651e-05, 0.9999999999999994, 0
(0, 1, 0, 1, 1, 2, 1, 0, 1), 0.0001359977560370253, 1.0, 0
(0, 1, 0, 1, 1, 2, 0, 2, 0), 6.799887801851284e-05, 0.9999999999999997, 0
(0, 1, 0, 1, 1, 2, 0, 1, 1), 0.00013599775603702474, 1.0, 0
(0, 1, 0, 1, 1, 2, 0, 0, 2), 6.799887801851354e-05, 0.9999999999999996, 0
(0, 1, 0, 1, 1, 1, 3, 0, 0), 0.0009179848532499206, 1.0, 0
(0, 1, 0, 1, 1, 1, 2, 1, 0), 0.0008499859752314063, 0.9999999999999999, 0
(0, 1, 0, 1, 1, 1, 2, 0, 1), 0.0008499859752314075, 1.0, 0
(0, 1, 0, 1, 1, 1, 1, 2, 0), 0.0001359977560370253, 0.9999999999999992, 0
(0, 1, 0, 1, 1, 1, 1, 1, 1), 0.0009562342221353324, 1.0, 0
(0, 1, 0, 1, 1, 1, 1, 0, 2), 7.649873777082628e-05, 0.9999999999999998, 0
(0, 1, 0, 1, 1, 1, 0, 3, 0), 2.5499579256942706e-05, 1.0000000000000004, 0
(0, 1, 0, 1, 1, 1, 0, 2, 1), 0.0008499859752314102, 1.0, 0
(0, 1, 0, 1, 1, 1, 0, 1, 2), 0.0008499859752314054, 1.0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 3), 2.5499579256942693e-05, 0.999999999999998, 0
(0, 1, 0, 1, 1, 0, 4, 0, 0), 0.0004079932681110755, 1.0000000000000002, 0
(0, 1, 0, 1, 1, 0, 3, 1, 0), 0.0009179848532499207, 1.0, 0
(0, 1, 0, 1, 1, 0, 3, 0, 1), 2.5499579256942977e-05, 0.9999999999999996, 0
(0, 1, 0, 1, 1, 0, 2, 2, 0), 0.0004249929876157056, 0.9999999999999996, 0
(0, 1, 0, 1, 1, 0, 2, 1, 1), 0.00013599775603702558, 0.9999999999999998, 0
(0, 1, 0, 1, 1, 0, 2, 0, 2), 6.79988780185136e-05, 0.9999999999999994, 0
(0, 1, 0, 1, 1, 0, 1, 3, 0), 2.549957925694187e-05, 0.9999999999999987, 0
(0, 1, 0, 1, 1, 0, 1, 2, 1), 7.649873777082663e-05, 1.0000000000000002, 0
(0, 1, 0, 1, 1, 0, 1, 1, 2), 0.0001359977560370251, 0.9999999999999993, 0
(0, 1, 0, 1, 1, 0, 1, 0, 3), 2.5499579256942977e-05, 0.9999999999999984, 0
(0, 1, 0, 1, 1, 0, 0, 4, 0), 0.0025499579256942234, 1.0, 0
(0, 1, 0, 1, 1, 0, 0, 3, 1), 2.5499579256942862e-05, 1.0000000000000002, 0
(0, 1, 0, 1, 1, 0, 0, 2, 2), 0.00042499298761570256, 0.9999999999999999, 0
(0, 1, 0, 1, 1, 0, 0, 1, 3), 0.0009179848532499268, 1.0000000000000002, 0
(0, 1, 0, 1, 1, 0, 0, 0, 4), 0.0004079932681110726, 1.0, 0
(0, 1, 0, 1, 0, 5, 0, 0, 0), 0.0005099915851388425, 0.9999999999999996, 0
(0, 1, 0, 1, 0, 4, 1, 0, 0), 0.00040799326811107544, 1.0000000000000004, 0
(0, 1, 0, 1, 0, 4, 0, 1, 0), 0.0025499579256942247, 1.0, 0
(0, 1, 0, 1, 0, 4, 0, 0, 1), 0.0004079932681110756, 0.9999999999999994, 0
(0, 1, 0, 1, 0, 3, 2, 0, 0), 0.0008159865362221514, 0.9999999999999998, 0
(0, 1, 0, 1, 0, 3, 1, 1, 0), 2.5499579256942377e-05, 1.0000000000000002, 0
(0, 1, 0, 1, 0, 3, 1, 0, 1), 0.0009179848532499215, 1.0, 0
(0, 1, 0, 1, 0, 3, 0, 2, 0), 0.0008159865362221508, 1.0, 0
(0, 1, 0, 1, 0, 3, 0, 1, 1), 2.549957925694302e-05, 1.0, 0
(0, 1, 0, 1, 0, 3, 0, 0, 2), 0.00045899242662496, 1.0000000000000002, 0
(0, 1, 0, 1, 0, 2, 3, 0, 0), 0.0004589924266249601, 1.0000000000000002, 0
(0, 1, 0, 1, 0, 2, 2, 1, 0), 6.79988780185126e-05, 0.9999999999999991, 0
(0, 1, 0, 1, 0, 2, 2, 0, 1), 0.00042499298761570044, 1.0, 0
(0, 1, 0, 1, 0, 2, 1, 2, 0), 6.799887801851252e-05, 0.9999999999999996, 0
(0, 1, 0, 1, 0, 2, 1, 1, 1), 0.0008499859752314097, 1.0, 0
(0, 1, 0, 1, 0, 2, 1, 0, 2), 0.00042499298761570684, 0.9999999999999998, 0
(0, 1, 0, 1, 0, 2, 0, 3, 0), 0.00045899242662496254, 0.9999999999999998, 0
(0, 1, 0, 1, 0, 2, 0, 2, 1), 0.0013769772798748817, 0.9999999999999996, 0
(0, 1, 0, 1, 0, 2, 0, 1, 2), 0.0004249929876157021, 1.0000000000000002, 0
(0, 1, 0, 1, 0, 2, 0, 0, 3), 0.00045899242662496113, 0.9999999999999997, 0
(0, 1, 0, 1, 0, 1, 4, 0, 0), 0.0004079932681110763, 0.9999999999999998, 0
(0, 1, 0, 1, 0, 1, 3, 1, 0), 2.549957925694196e-05, 0.9999999999999996, 0
(0, 1, 0, 1, 0, 1, 3, 0, 1), 0.0009179848532499215, 1.0000000000000002, 0
(0, 1, 0, 1, 0, 1, 2, 2, 0), 6.799887801851248e-05, 1.0, 0
(0, 1, 0, 1, 0, 1, 2, 1, 1), 0.00013599775603702412, 0.9999999999999997, 0
(0, 1, 0, 1, 0, 1, 2, 0, 2), 0.001376977279874882, 1.0, 0
(0, 1, 0, 1, 0, 1, 1, 3, 0), 0.001631973072444301, 1.0000000000000002, 0
(0, 1, 0, 1, 0, 1, 1, 2, 1), 0.00013599775603702528, 1.0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 2), 0.0008499859752314055, 0.9999999999999999, 0
(0, 1, 0, 1, 0, 1, 1, 0, 3), 2.5499579256941347e-05, 0.9999999999999987, 0
(0, 1, 0, 1, 0, 1, 0, 4, 0), 0.0004079932681110753, 0.9999999999999998, 0
(0, 1, 0, 1, 0, 1, 0, 3, 1), 0.0009179848532499184, 1.0, 0
(0, 1, 0, 1, 0, 1, 0, 2, 2), 0.0004249929876157068, 0.9999999999999999, 0
(0, 1, 0, 1, 0, 1, 0, 1, 3), 0.0009179848532499173, 0.9999999999999998, 0
(0, 1, 0, 1, 0, 1, 0, 0, 4), 0.00040799326811107885, 1.0, 0
(0, 1, 0, 1, 0, 0, 5, 0, 0), 0.0005099915851388444, 1.0000000000000004, 0
(0, 1, 0, 1, 0, 0, 4, 1, 0), 0.00040799326811107647, 1.0, 0
(0, 1, 0, 1, 0, 0, 4, 0, 1), 0.00040799326811107365, 0.9999999999999998, 0
(0, 1, 0, 1, 0, 0, 3, 2, 0), 0.00045899242662495994, 0.9999999999999997, 0
(0, 1, 0, 1, 0, 0, 3, 1, 1), 0.0016319730724443043, 0.9999999999999997, 0
(0, 1, 0, 1, 0, 0, 3, 0, 2), 0.0004589924266249579, 0.9999999999999999, 0
(0, 1, 0, 1, 0, 0, 2, 3, 0), 0.00045899242662496065, 1.0, 0
(0, 1, 0, 1, 0, 0, 2, 2, 1), 6.79988780185133e-05, 1.0, 0
(0, 1, 0, 1, 0, 0, 2, 1, 2), 6.799887801851161e-05, 0.9999999999999996, 0
(0, 1, 0, 1, 0, 0, 2, 0, 3), 0.0008159865362221494, 1.0, 0
(0, 1, 0, 1, 0, 0, 1, 4, 0), 0.00040799326811107815, 0.9999999999999997, 0
(0, 1, 0, 1, 0, 0, 1, 3, 1), 2.549957925694192e-05, 0.9999999999999983, 0
(0, 1, 0, 1, 0, 0, 1, 2, 2), 6.799887801851214e-05, 1.0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 3), 2.5499579256941534e-05, 0.9999999999999987, 0
(0, 1, 0, 1, 0, 0, 1, 0, 4), 0.0025499579256942242, 1.0, 0
(0, 1, 0, 1, 0, 0, 0, 5, 0), 0.0005099915851388463, 1.0, 0
(0, 1, 0, 1, 0, 0, 0, 4, 1), 0.00040799326811107376, 1.0000000000000002, 0
(0, 1, 0, 1, 0, 0, 0, 3, 2), 0.00045899242662495886, 1.0000000000000004, 0
(0, 1, 0, 1, 0, 0, 0, 2, 3), 0.0008159865362221517, 1.0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 4), 0.0004079932681110766, 0.9999999999999998, 0
(0, 1, 0, 1, 0, 0, 0, 0, 5), 0.0005099915851388479, 1.0000000000000002, 0
(0, 1, 0, 0, 6, 0, 0, 0, 0), 0.0030599495108330674, 1.0000000000000004, 0
(0, 1, 0, 0, 5, 1, 0, 0, 0), 0.0005099915851388453, 1.0000000000000002, 0
(0, 1, 0, 0, 5, 0, 1, 0, 0), 0.0005099915851388442, 1.0, 0
(0, 1, 0, 0, 5, 0, 0, 1, 0), 0.0005099915851388431, 0.9999999999999998, 0
(0, 1, 0, 0, 5, 0, 0, 0, 1), 0.0005099915851388416, 0.9999999999999998, 0
(0, 1, 0, 0, 4, 2, 0, 0, 0), 0.0002039966340555376, 1.0, 0
(0, 1, 0, 0, 4, 1, 1, 0, 0), 0.0004079932681110768, 1.0, 0
(0, 1, 0, 0, 4, 1, 0, 1, 0), 0.00040799326811107544, 1.0000000000000002, 0
(0, 1, 0, 0, 4, 1, 0, 0, 1), 0.000407993268111077, 0.9999999999999997, 0
(0, 1, 0, 0, 4, 0, 2, 0, 0), 0.00020399663405553777, 1.0000000000000004, 0
(0, 1, 0, 0, 4, 0, 1, 1, 0), 0.0004079932681110762, 1.0, 0
(0, 1, 0, 0, 4, 0, 1, 0, 1), 0.0004079932681110736, 0.9999999999999999, 0
(0, 1, 0, 0, 4, 0, 0, 2, 0), 0.00020399663405553636, 1.0000000000000002, 0
(0, 1, 0, 0, 4, 0, 0, 1, 1), 0.0025499579256942286, 0.9999999999999998, 0
(0, 1, 0, 0, 4, 0, 0, 0, 2), 0.00020399663405553728, 1.0, 0
(0, 1, 0, 0, 3, 3, 0, 0, 0), 0.00015299747554165362, 0.9999999999999997, 0
(0, 1, 0, 0, 3, 2, 1, 0, 0), 0.00045899242662496005, 1.0, 0
(0, 1, 0, 0, 3, 2, 0, 1, 0), 0.00045899242662496146, 0.9999999999999998, 0
(0, 1, 0, 0, 3, 2, 0, 0, 1), 0.0004589924266249598, 1.0000000000000002, 0
(0, 1, 0, 0, 3, 1, 2, 0, 0), 0.00045899242662496157, 1.0000000000000002, 0
(0, 1, 0, 0, 3, 1, 1, 1, 0), 0.0009179848532499194, 1.0, 0
(0, 1, 0, 0, 3, 1, 1, 0, 1), 0.001631973072444303, 1.0000000000000002, 0
(0, 1, 0, 0, 3, 1, 0, 2, 0), 0.0008159865362221533, 1.0, 0
(0, 1, 0, 0, 3, 1, 0, 1, 1), 2.5499579256942137e-05, 0.9999999999999999, 0
(0, 1, 0, 0, 3, 1, 0, 0, 2), 0.0004589924266249585, 1.0, 0
(0, 1, 0, 0, 3, 0, 3, 0, 0), 0.00015299747554165343, 0.9999999999999999, 0
(0, 1, 0, 0, 3, 0, 2, 1, 0), 0.0008159865362221513, 1.0, 0
(0, 1, 0, 0, 3, 0, 2, 0, 1), 0.0004589924266249591, 0.9999999999999996, 0
(0, 1, 0, 0, 3, 0, 1, 2, 0), 0.0004589924266249602, 1.0, 0
(0, 1, 0, 0, 3, 0, 1, 1, 1), 2.549957925694314e-05, 1.0, 0
(0, 1, 0, 0, 3, 0, 1, 0, 2), 0.0004589924266249598, 1.0000000000000002, 0
(0, 1, 0, 0, 3, 0, 0, 3, 0), 0.0001529974755416519, 1.0, 0
(0, 1, 0, 0, 3, 0, 0, 2, 1), 0.0008159865362221501, 1.0, 0
(0, 1, 0, 0, 3, 0, 0, 1, 2), 0.0008159865362221474, 1.0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 3), 0.00015299747554165416, 1.0, 0
(0, 1, 0, 0, 2, 4, 0, 0, 0), 0.00020399663405553745, 1.0, 0
(0, 1, 0, 0, 2, 3, 1, 0, 0), 0.0008159865362221534, 1.0, 0
(0, 1, 0, 0, 2, 3, 0, 1, 0), 0.0008159865362221514, 0.9999999999999996, 0
(0, 1, 0, 0, 2, 3, 0, 0, 1), 0.0004589924266249605, 1.0000000000000002, 0
(0, 1, 0, 0, 2, 2, 2, 0, 0), 0.001223979804333226, 1.0, 0
(0, 1, 0, 0, 2, 2, 1, 1, 0), 0.0013769772798748814, 1.0000000000000002, 0
(0, 1, 0, 0, 2, 2, 1, 0, 1), 6.799887801851298e-05, 1.0000000000000002, 0
(0, 1, 0, 0, 2, 2, 0, 2, 0), 3.399943900925622e-05, 0.9999999999999998, 0
(0, 1, 0, 0, 2, 2, 0, 1, 1), 0.000424992987615702, 1.0, 0
(0, 1, 0, 0, 2, 2, 0, 0, 2), 0.00122397980433323, 0.9999999999999998, 0
(0, 1, 0, 0, 2, 1, 3, 0, 0), 0.000458992426624959, 1.0, 0
(0, 1, 0, 0, 2, 1, 2, 1, 0), 0.00042499298761570397, 0.9999999999999998, 0
(0, 1, 0, 0, 2, 1, 2, 0, 1), 6.799887801851348e-05, 0.9999999999999996, 0
(0, 1, 0, 0, 2, 1, 1, 2, 0), 0.00042499298761570055, 1.0, 0
(0, 1, 0, 0, 2, 1, 1, 1, 1), 0.00013599775603702466, 0.9999999999999998, 0
(0, 1, 0, 0, 2, 1, 1, 0, 2), 6.799887801851173e-05, 0.9999999999999998, 0
(0, 1, 0, 0, 2, 1, 0, 3, 0), 0.0004589924266249603, 1.0, 0
(0, 1, 0, 0, 2, 1, 0, 2, 1), 0.0013769772798748745, 1.0000000000000002, 0
(0, 1, 0, 0, 2, 1, 0, 1, 2), 6.799887801851263e-05, 1.0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 3), 0.000815986536222147, 1.0000000000000002, 0
(0, 1, 0, 0, 2, 0, 4, 0, 0), 0.0002039966340555378, 1.0000000000000002, 0
(0, 1, 0, 0, 2, 0, 3, 1, 0), 0.00045899242662496005, 1.0, 0
(0, 1, 0, 0, 2, 0, 3, 0, 1), 0.0008159865362221513, 1.0, 0
(0, 1, 0, 0, 2, 0, 2, 2, 0), 3.3999439009255954e-05, 0.9999999999999996, 0
(0, 1, 0, 0, 2, 0, 2, 1, 1), 6.799887801851298e-05, 1.0000000000000002, 0
(0, 1, 0, 0, 2, 0, 2, 0, 2), 0.0012239798043332294, 1.0, 0
(0, 1, 0, 0, 2, 0, 1, 3, 0), 0.0008159865362221512, 1.0000000000000004, 0
(0, 1, 0, 0, 2, 0, 1, 2, 1), 6.799887801851328e-05, 0.9999999999999994, 0
(0, 1, 0, 0, 2, 0, 1, 1, 2), 6.799887801851344e-05, 0.9999999999999996, 0
(0, 1, 0, 0, 2, 0, 1, 0, 3), 0.0004589924266249597, 1.0000000000000004, 0
(0, 1, 0, 0, 2, 0, 0, 4, 0), 0.00020399663405553628, 0.9999999999999998, 0
(0, 1, 0, 0, 2, 0, 0, 3, 1), 0.0004589924266249592, 0.9999999999999999, 0
(0, 1, 0, 0, 2, 0, 0, 2, 2), 0.001223979804333232, 1.0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 3), 0.0004589924266249577, 0.9999999999999993, 0
(0, 1, 0, 0, 2, 0, 0, 0, 4), 0.00020399663405553737, 0.9999999999999996, 0
(0, 1, 0, 0, 1, 5, 0, 0, 0), 0.0005099915851388456, 0.9999999999999996, 0
(0, 1, 0, 0, 1, 4, 1, 0, 0), 0.002549957925694223, 1.0, 0
(0, 1, 0, 0, 1, 4, 0, 1, 0), 0.00040799326811107603, 1.0000000000000002, 0
(0, 1, 0, 0, 1, 4, 0, 0, 1), 0.00040799326811107685, 1.0000000000000004, 0
(0, 1, 0, 0, 1, 3, 2, 0, 0), 0.0008159865362221499, 1.0000000000000002, 0
(0, 1, 0, 0, 1, 3, 1, 1, 0), 2.5499579256942252e-05, 0.9999999999999998, 0
(0, 1, 0, 0, 1, 3, 1, 0, 1), 2.5499579256942875e-05, 1.0, 0
(0, 1, 0, 0, 1, 3, 0, 2, 0), 0.0004589924266249594, 1.0, 0
(0, 1, 0, 0, 1, 3, 0, 1, 1), 0.0009179848532499248, 1.0000000000000002, 0
(0, 1, 0, 0, 1, 3, 0, 0, 2), 0.0004589924266249619, 0.9999999999999997, 0
(0, 1, 0, 0, 1, 2, 3, 0, 0), 0.0004589924266249606, 1.0, 0
(0, 1, 0, 0, 1, 2, 2, 1, 0), 6.799887801851143e-05, 1.0000000000000004, 0
(0, 1, 0, 0, 1, 2, 2, 0, 1), 6.799887801851246e-05, 1.0000000000000002, 0
(0, 1, 0, 0, 1, 2, 1, 2, 0), 0.00042499298761570397, 0.9999999999999999, 0
(0, 1, 0, 0, 1, 2, 1, 1, 1), 0.0008499859752314042, 1.0, 0
(0, 1, 0, 0, 1, 2, 1, 0, 2), 6.799887801851293e-05, 0.9999999999999993, 0
(0, 1, 0, 0, 1, 2, 0, 3, 0), 0.0008159865362221502, 0.9999999999999999, 0
(0, 1, 0, 0, 1, 2, 0, 2, 1), 0.00042499298761570424, 1.0, 0
(0, 1, 0, 0, 1, 2, 0, 1, 2), 0.0013769772798748723, 1.0000000000000007, 0
(0, 1, 0, 0, 1, 2, 0, 0, 3), 0.0008159865362221536, 1.0000000000000004, 0
(0, 1, 0, 0, 1, 1, 4, 0, 0), 0.0004079932681110742, 1.0000000000000004, 0
(0, 1, 0, 0, 1, 1, 3, 1, 0), 2.549957925694203e-05, 0.9999999999999997, 0
(0, 1, 0, 0, 1, 1, 3, 0, 1), 2.549957925694259e-05, 1.0000000000000002, 0
(0, 1, 0, 0, 1, 1, 2, 2, 0), 0.00137697727987488, 0.9999999999999992, 0
(0, 1, 0, 0, 1, 1, 2, 1, 1), 7.649873777082676e-05, 0.9999999999999991, 0
(0, 1, 0, 0, 1, 1, 2, 0, 2), 6.799887801851293e-05, 0.9999999999999997, 0
(0, 1, 0, 0, 1, 1, 1, 3, 0), 0.0009179848532499175, 0.9999999999999998, 0
(0, 1, 0, 0, 1, 1, 1, 2, 1), 0.0008499859752314079, 1.0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 2), 0.00013599775603702563, 1.0000000000000002, 0
(0, 1, 0, 0, 1, 1, 1, 0, 3), 2.5499579256942388e-05, 1.0, 0
(0, 1, 0, 0, 1, 1, 0, 4, 0), 0.0004079932681110756, 1.0, 0
(0, 1, 0, 0, 1, 1, 0, 3, 1), 0.000917984853249926, 0.9999999999999997, 0
(0, 1, 0, 0, 1, 1, 0, 2, 2), 0.00042499298761570126, 0.9999999999999998, 0
(0, 1, 0, 0, 1, 1, 0, 1, 3), 2.5499579256942096e-05, 0.9999999999999993, 0
(0, 1, 0, 0, 1, 1, 0, 0, 4), 0.0025499579256942247, 1.0000000000000002, 0
(0, 1, 0, 0, 1, 0, 5, 0, 0), 0.0005099915851388444, 1.0, 0
(0, 1, 0, 0, 1, 0, 4, 1, 0), 0.00040799326811107565, 0.9999999999999998, 0
(0, 1, 0, 0, 1, 0, 4, 0, 1), 0.0025499579256942264, 0.9999999999999999, 0
(0, 1, 0, 0, 1, 0, 3, 2, 0), 0.0008159865362221516, 1.0, 0
(0, 1, 0, 0, 1, 0, 3, 1, 1), 2.5499579256942652e-05, 0.9999999999999998, 0
(0, 1, 0, 0, 1, 0, 3, 0, 2), 0.0008159865362221491, 1.0000000000000002, 0
(0, 1, 0, 0, 1, 0, 2, 3, 0), 0.00045899242662496243, 0.9999999999999999, 0
(0, 1, 0, 0, 1, 0, 2, 2, 1), 6.799887801851213e-05, 0.9999999999999989, 0
(0, 1, 0, 0, 1, 0, 2, 1, 2), 6.799887801851248e-05, 0.9999999999999993, 0
(0, 1, 0, 0, 1, 0, 2, 0, 3), 0.00045899242662495707, 1.0000000000000004, 0
(0, 1, 0, 0, 1, 0, 1, 4, 0), 0.0004079932681110773, 0.9999999999999997, 0
(0, 1, 0, 0, 1, 0, 1, 3, 1), 2.549957925694224e-05, 0.9999999999999997, 0
(0, 1, 0, 0, 1, 0, 1, 2, 2), 6.79988780185127e-05, 0.9999999999999987, 0
(0, 1, 0, 0, 1, 0, 1, 1, 3), 0.0016319730724443046, 0.9999999999999996, 0
(0, 1, 0, 0, 1, 0, 1, 0, 4), 0.0004079932681110715, 0.9999999999999996, 0
(0, 1, 0, 0, 1, 0, 0, 5, 0), 0.0005099915851388429, 1.0000000000000004, 0
(0, 1, 0, 0, 1, 0, 0, 4, 1), 0.0004079932681110755, 0.9999999999999996, 0
(0, 1, 0, 0, 1, 0, 0, 3, 2), 0.00045899242662495994, 1.0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 3), 0.0004589924266249594, 0.9999999999999999, 0
(0, 1, 0, 0, 1, 0, 0, 1, 4), 0.00040799326811107663, 1.0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 5), 0.0005099915851388414, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 6, 0, 0, 0), 0.0030599495108330687, 0.9999999999999998, 0
(0, 1, 0, 0, 0, 5, 1, 0, 0), 0.0005099915851388435, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 5, 0, 1, 0), 0.0005099915851388448, 0.9999999999999998, 0
(0, 1, 0, 0, 0, 5, 0, 0, 1), 0.000509991585138846, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 4, 2, 0, 0), 0.00020399663405553823, 0.9999999999999998, 0
(0, 1, 0, 0, 0, 4, 1, 1, 0), 0.00040799326811107376, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 4, 1, 0, 1), 0.00040799326811107614, 1.0, 0
(0, 1, 0, 0, 0, 4, 0, 2, 0), 0.00020399663405553924, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 4, 0, 1, 1), 0.00040799326811107706, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 4, 0, 0, 2), 0.00020399663405553818, 0.9999999999999999, 0
(0, 1, 0, 0, 0, 3, 3, 0, 0), 0.00015299747554165308, 1.0, 0
(0, 1, 0, 0, 0, 3, 2, 1, 0), 0.00045899242662496097, 0.9999999999999996, 0
(0, 1, 0, 0, 0, 3, 2, 0, 1), 0.0004589924266249607, 0.9999999999999998, 0
(0, 1, 0, 0, 0, 3, 1, 2, 0), 0.0004589924266249593, 1.0, 0
(0, 1, 0, 0, 0, 3, 1, 1, 1), 0.0009179848532499197, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 3, 1, 0, 2), 0.000815986536222151, 1.0, 0
(0, 1, 0, 0, 0, 3, 0, 3, 0), 0.0001529974755416542, 1.0, 0
(0, 1, 0, 0, 0, 3, 0, 2, 1), 0.0008159865362221482, 1.0, 0
(0, 1, 0, 0, 0, 3, 0, 1, 2), 0.00045899242662496195, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 3, 0, 0, 3), 0.00015299747554165316, 0.9999999999999998, 0
(0, 1, 0, 0, 0, 2, 4, 0, 0), 0.00020399663405553818, 0.9999999999999998, 0
(0, 1, 0, 0, 0, 2, 3, 1, 0), 0.0008159865362221504, 0.9999999999999998, 0
(0, 1, 0, 0, 0, 2, 3, 0, 1), 0.0008159865362221518, 1.0, 0
(0, 1, 0, 0, 0, 2, 2, 2, 0), 0.001223979804333225, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 2, 2, 1, 1), 0.0013769772798748806, 1.0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 2), 3.399943900925577e-05, 0.9999999999999983, 0
(0, 1, 0, 0, 0, 2, 1, 3, 0), 0.0004589924266249603, 1.0, 0
(0, 1, 0, 0, 0, 2, 1, 2, 1), 0.0004249929876157057, 0.9999999999999994, 0
(0, 1, 0, 0, 0, 2, 1, 1, 2), 0.000424992987615703, 0.9999999999999998, 0
(0, 1, 0, 0, 0, 2, 1, 0, 3), 0.0004589924266249624, 1.0, 0
(0, 1, 0, 0, 0, 2, 0, 4, 0), 0.00020399663405553926, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 2, 0, 3, 1), 0.00045899242662495815, 1.0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 2), 3.399943900925641e-05, 1.0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 3), 0.0008159865362221538, 1.0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 4), 0.00020399663405553823, 0.9999999999999997, 0
(0, 1, 0, 0, 0, 1, 5, 0, 0), 0.000509991585138844, 1.0, 0
(0, 1, 0, 0, 0, 1, 4, 1, 0), 0.002549957925694222, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 1, 4, 0, 1), 0.00040799326811107555, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 1, 3, 2, 0), 0.0008159865362221539, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 1, 3, 1, 1), 2.5499579256941635e-05, 0.9999999999999993, 0
(0, 1, 0, 0, 0, 1, 3, 0, 2), 0.0004589924266249606, 0.9999999999999996, 0
(0, 1, 0, 0, 0, 1, 2, 3, 0), 0.0004589924266249614, 0.9999999999999999, 0
(0, 1, 0, 0, 0, 1, 2, 2, 1), 6.79988780185126e-05, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 1, 2, 1, 2), 0.00042499298761570673, 1.0, 0
(0, 1, 0, 0, 0, 1, 2, 0, 3), 0.0008159865362221527, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 1, 1, 4, 0), 0.00040799326811107457, 0.9999999999999998, 0
(0, 1, 0, 0, 0, 1, 1, 3, 1), 2.5499579256942205e-05, 0.9999999999999996, 0
(0, 1, 0, 0, 0, 1, 1, 2, 2), 0.0013769772798748843, 0.9999999999999996, 0
(0, 1, 0, 0, 0, 1, 1, 1, 3), 0.0009179848532499205, 1.0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 4), 0.00040799326811107733, 0.9999999999999994, 0
(0, 1, 0, 0, 0, 1, 0, 5, 0), 0.0005099915851388445, 1.0, 0
(0, 1, 0, 0, 0, 1, 0, 4, 1), 0.00040799326811107636, 0.9999999999999996, 0
(0, 1, 0, 0, 0, 1, 0, 3, 2), 0.0008159865362221521, 0.9999999999999998, 0
(0, 1, 0, 0, 0, 1, 0, 2, 3), 0.0004589924266249601, 0.9999999999999999, 0
(0, 1, 0, 0, 0, 1, 0, 1, 4), 0.00040799326811107386, 0.9999999999999999, 0
(0, 1, 0, 0, 0, 1, 0, 0, 5), 0.0005099915851388465, 1.0, 0
(0, 1, 0, 0, 0, 0, 6, 0, 0), 0.003059949510833068, 1.0, 0
(0, 1, 0, 0, 0, 0, 5, 1, 0), 0.0005099915851388465, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 0, 5, 0, 1), 0.0005099915851388415, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 0, 4, 2, 0), 0.00020399663405553818, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 0, 4, 1, 1), 0.0004079932681110761, 1.0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 2), 0.0002039966340555353, 1.0, 0
(0, 1, 0, 0, 0, 0, 3, 3, 0), 0.0001529974755416535, 0.9999999999999997, 0
(0, 1, 0, 0, 0, 0, 3, 2, 1), 0.0004589924266249606, 1.0, 0
(0, 1, 0, 0, 0, 0, 3, 1, 2), 0.0004589924266249613, 0.9999999999999999, 0
(0, 1, 0, 0, 0, 0, 3, 0, 3), 0.00015299747554165077, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 0, 2, 4, 0), 0.00020399663405553848, 1.0, 0
(0, 1, 0, 0, 0, 0, 2, 3, 1), 0.0008159865362221542, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 0, 2, 2, 2), 0.0012239798043332231, 1.0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 3), 0.00045899242662496195, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 0, 2, 0, 4), 0.00020399663405553517, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 0, 1, 5, 0), 0.0005099915851388463, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 0, 1, 4, 1), 0.002549957925694221, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 0, 1, 3, 2), 0.0008159865362221518, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 0, 1, 2, 3), 0.00045899242662495723, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 0, 1, 1, 4), 0.00040799326811107766, 1.0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 5), 0.0005099915851388416, 1.0, 0
(0, 1, 0, 0, 0, 0, 0, 6, 0), 0.003059949510833066, 1.0000000000000004, 0
(0, 1, 0, 0, 0, 0, 0, 5, 1), 0.0005099915851388442, 1.0, 0
(0, 1, 0, 0, 0, 0, 0, 4, 2), 0.00020399663405553696, 1.0000000000000002, 0
(0, 1, 0, 0, 0, 0, 0, 3, 3), 0.00015299747554165435, 1.0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 4), 0.000203996634055537, 0.9999999999999994, 0
(0, 1, 0, 0, 0, 0, 0, 1, 5), 0.0005099915851388447, 1.0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 6), 0.0030599495108330687, 0.9999999999999999, 0
(0, 0, 7, 0, 0, 0, 0, 0, 0), 0.006119899021666133, 0, 0
(0, 0, 6, 1, 0, 0, 0, 0, 0), 0.0003291720561788653, 1.0000000000000002, 0
(0, 0, 6, 0, 1, 0, 0, 0, 0), 0.0010688149525265166, 0.9999999999999999, 0
(0, 0, 6, 0, 0, 1, 0, 0, 0), 0.001661962502127684, 0.9999999999999993, 0
(0, 0, 6, 0, 0, 0, 1, 0, 0), 0.001661962502127684, 0.9999999999999999, 0
(0, 0, 6, 0, 0, 0, 0, 1, 0), 0.001068814952526517, 0.9999999999999942, 0
(0, 0, 6, 0, 0, 0, 0, 0, 1), 0.0003291720561788656, 0.999999999999992, 0
(0, 0, 5, 2, 0, 0, 0, 0, 0), 0.00010972401872628838, 1.0000000000000002, 0
(0, 0, 5, 1, 1, 0, 0, 0, 0), 0.00041113366020531657, 1.0, 0
(0, 0, 5, 1, 0, 1, 0, 0, 0), 0.0004855756940144306, 0.9999999999999996, 0
(0, 0, 5, 1, 0, 0, 1, 0, 0), 0.00038671776908090266, 0.9999999999999999, 0
(0, 0, 5, 1, 0, 0, 0, 1, 0), 0.00018900191921384643, 0.9999999999999953, 0
(0, 0, 5, 1, 0, 0, 0, 0, 1), 0.006413126272891291, 0.006441821082818877, 1
(0, 0, 5, 0, 2, 0, 0, 0, 0), 0.0003562716508421724, 0.9999999999999993, 0
(0, 0, 5, 0, 1, 1, 0, 0, 0), 0.0008553971421882565, 0.9999999999999984, 0
(0, 0, 5, 0, 1, 0, 1, 0, 0), 0.0007321233261303135, 0.9999999999999999, 0
(0, 0, 5, 0, 1, 0, 0, 1, 0), 0.005081530187378347, 0.08571228257416658, 1
(0, 0, 5, 0, 1, 0, 0, 0, 1), 0.00018900191921384664, 0.9999999999999976, 0
(0, 0, 5, 0, 0, 2, 0, 0, 0), 0.0005539875007092273, 0.9999999999999961, 0
(0, 0, 5, 0, 0, 1, 1, 0, 0), 0.004315082679034539, 0.24405395455619305, 1
(0, 0, 5, 0, 0, 1, 0, 1, 0), 0.0007321233261303156, 0.9999999999999944, 0
(0, 0, 5, 0, 0, 1, 0, 0, 1), 0.0003867177690808996, 0.9999999999999972, 0
(0, 0, 5, 0, 0, 0, 2, 0, 0), 0.000553987500709228, 1.0000000000000002, 0
(0, 0, 5, 0, 0, 0, 1, 1, 0), 0.0008553971421882561, 0.9999999999999967, 0
(0, 0, 5, 0, 0, 0, 1, 0, 1), 0.00048557569401442874, 0.999999999999995, 0
(0, 0, 5, 0, 0, 0, 0, 2, 0), 0.0003562716508421691, 0.9999999999999938, 0
(0, 0, 5, 0, 0, 0, 0, 1, 1), 0.00041113366020531327, 0.9999999999999971, 0
(0, 0, 5, 0, 0, 0, 0, 0, 2), 0.00010972401872628724, 0.9999999999999934, 0
(0, 0, 4, 3, 0, 0, 0, 0, 0), 6.583441123577316e-05, 0.9999999999999997, 0
(0, 0, 4, 2, 1, 0, 0, 0, 0), 0.00030154220548633435, 0.9999999999999997, 0
(0, 0, 4, 2, 0, 1, 0, 0, 0), 0.0003215526625602146, 0.9999999999999997, 0
(0, 0, 4, 2, 0, 0, 1, 0, 0), 0.00024246632261339156, 0.9999999999999998, 0
(0, 0, 4, 2, 0, 0, 0, 1, 0), 0.002173782125858038, 0.05051666063351895, 1
(0, 0, 4, 2, 0, 0, 0, 0, 1), 0.0007073885107662963, 0.9999999999999997, 0
(0, 0, 4, 1, 2, 0, 0, 0, 0), 0.00044947078475586445, 0.9999999999999999, 0
(0, 0, 4, 1, 1, 1, 0, 0, 0), 0.0009936919290153264, 0.9999999999999999, 0
(0, 0, 4, 1, 1, 0, 1, 0, 0), 0.0036719394129996817, 0.16852058071690174, 1
(0, 0, 4, 1, 1, 0, 0, 1, 0), 0.0003544698681781031, 0.9999999999999996, 0
(0, 0, 4, 1, 1, 0, 0, 0, 1), 0.0006554490770292194, 0.9999999999999996, 0
(0, 0, 4, 1, 0, 2, 0, 0, 0), 0.001739285000324864, 0.23331794629701913, 1
(0, 0, 4, 1, 0, 1, 1, 0, 0), 0.0006996365531403397, 0.9999999999999993, 0
(0, 0, 4, 1, 0, 1, 0, 1, 0), 0.0007173674833757971, 0.9999999999999986, 0
(0, 0, 4, 1, 0, 1, 0, 0, 1), 0.0010008546340786332, 0.9999999999999989, 0
(0, 0, 4, 1, 0, 0, 2, 0, 0), 0.0005090244118031559, 0.9999999999999996, 0
(0, 0, 4, 1, 0, 0, 1, 1, 0), 0.0007369001962753273, 0.9999999999999971, 0
(0, 0, 4, 1, 0, 0, 1, 0, 1), 0.0010008546340786314, 0.9999999999999999, 0
(0, 0, 4, 1, 0, 0, 0, 2, 0), 0.00027176539196268647, 0.9999999999999943, 0
(0, 0, 4, 1, 0, 0, 0, 1, 1), 0.0006554490770292209, 0.9999999999999972, 0
(0, 0, 4, 1, 0, 0, 0, 0, 2), 0.000707388510766297, 0.9999999999999938, 0
(0, 0, 4, 0, 3, 0, 0, 0, 0), 0.00021376299050530337, 0.9999999999999993, 0
(0, 0, 4, 0, 2, 1, 0, 0, 0), 0.001798838627372155, 0.19089554890217758, 1
(0, 0, 4, 0, 2, 0, 1, 0, 0), 0.0006174098210992749, 1.0000000000000002, 0
(0, 0, 4, 0, 2, 0, 0, 1, 0), 0.0016940567834041816, 0.9999999999999989, 0
(0, 0, 4, 0, 2, 0, 0, 0, 1), 0.0002717653919626888, 0.9999999999999973, 0
(0, 0, 4, 0, 1, 2, 0, 0, 0), 0.0008346583838658632, 0.9999999999999983, 0
(0, 0, 4, 0, 1, 1, 1, 0, 0), 0.0003786468872153401, 0.9999999999999982, 0
(0, 0, 4, 0, 1, 1, 0, 1, 0), 0.00037888575930251407, 0.9999999999999976, 0
(0, 0, 4, 0, 1, 1, 0, 0, 1), 0.0007369001962753273, 0.9999999999999987, 0
(0, 0, 4, 0, 1, 0, 2, 0, 0), 0.000736039331019508, 0.9999999999999993, 0
(0, 0, 4, 0, 1, 0, 1, 1, 0), 0.00037888575930251434, 0.9999999999999958, 0
(0, 0, 4, 0, 1, 0, 1, 0, 1), 0.0007173674833757979, 0.9999999999999976, 0
(0, 0, 4, 0, 1, 0, 0, 2, 0), 0.0016940567834041824, 0.999999999999997, 0
(0, 0, 4, 0, 1, 0, 0, 1, 1), 0.0003544698681781004, 0.9999999999999989, 0
(0, 0, 4, 0, 1, 0, 0, 0, 2), 0.0021737821258580414, 0.05051666063351823, 1
(0, 0, 4, 0, 0, 3, 0, 0, 0), 0.0003323925004255356, 0.9999999999999966, 0
(0, 0, 4, 0, 0, 2, 1, 0, 0), 0.0018824840209958206, 0.9999999999999996, 0
(0, 0, 4, 0, 0, 2, 0, 1, 0), 0.0007360393310195095, 0.9999999999999968, 0
(0, 0, 4, 0, 0, 2, 0, 0, 1), 0.0005090244118031531, 0.9999999999999964, 0
(0, 0, 4, 0, 0, 1, 2, 0, 0), 0.0018824840209958186, 1.0000000000000002, 0
(0, 0, 4, 0, 0, 1, 1, 1, 0), 0.0003786468872153402, 0.9999999999999983, 0
(0, 0, 4, 0, 0, 1, 1, 0, 1), 0.000699636553140338, 0.9999999999999976, 0
(0, 0, 4, 0, 0, 1, 0, 2, 0), 0.0006174098210992721, 0.9999999999999952, 0
(0, 0, 4, 0, 0, 1, 0, 1, 1), 0.0036719394129996847, 0.16852058071690124, 1
(0, 0, 4, 0, 0, 1, 0, 0, 2), 0.0002424663226133924, 0.9999999999999954, 0
(0, 0, 4, 0, 0, 0, 3, 0, 0), 0.00033239250042553764, 0.9999999999999999, 0
(0, 0, 4, 0, 0, 0, 2, 1, 0), 0.0008346583838658612, 0.9999999999999988, 0
(0, 0, 4, 0, 0, 0, 2, 0, 1), 0.0017392850003248664, 0.23331794629701735, 1
(0, 0, 4, 0, 0, 0, 1, 2, 0), 0.0017988386273721573, 0.19089554890217658, 1
(0, 0, 4, 0, 0, 0, 1, 1, 1), 0.000993691929015327, 0.9999999999999966, 0
(0, 0, 4, 0, 0, 0, 1, 0, 2), 0.00032155266256021173, 0.9999999999999938, 0
(0, 0, 4, 0, 0, 0, 0, 3, 0), 0.0002137629905053029, 0.9999999999999946, 0
(0, 0, 4, 0, 0, 0, 0, 2, 1), 0.0004494707847558628, 0.9999999999999971, 0
(0, 0, 4, 0, 0, 0, 0, 1, 2), 0.0003015422054863326, 0.9999999999999947, 0
(0, 0, 4, 0, 0, 0, 0, 0, 3), 6.583441123577313e-05, 0.9999999999999981, 0
(0, 0, 3, 4, 0, 0, 0, 0, 0), 6.583441123577318e-05, 0.9999999999999993, 0
(0, 0, 3, 3, 1, 0, 0, 0, 0), 0.00036189041578579275, 1.0, 0
(0, 0, 3, 3, 0, 1, 0, 0, 0), 0.0003695734912538786, 0.9999999999999998, 0
(0, 0, 3, 3, 0, 0, 1, 0, 0), 0.0014952484816643523, 0.09837287018384672, 1
(0, 0, 3, 3, 0, 0, 0, 1, 0), 0.0003695734912538797, 0.9999999999999989, 0
(0, 0, 3, 3, 0, 0, 0, 0, 1), 0.0003618904157857927, 1.0000000000000002, 0
(0, 0, 3, 2, 2, 0, 0, 0, 0), 0.000740040588369569, 0.9999999999999999, 0
(0, 0, 3, 2, 1, 1, 0, 0, 0), 0.004432017356555625, 0.10691106037397086, 1
(0, 0, 3, 2, 1, 0, 1, 0, 0), 0.0004508330499592532, 0.9999999999999997, 0
(0, 0, 3, 2, 1, 0, 0, 1, 0), 0.0004401453887435115, 0.9999999999999981, 0
(0, 0, 3, 2, 1, 0, 0, 0, 1), 0.00048445230089821755, 0.9999999999999986, 0
(0, 0, 3, 2, 0, 2, 0, 0, 0), 0.0003052193382883546, 0.9999999999999977, 0
(0, 0, 3, 2, 0, 1, 1, 0, 0), 0.0008907133106881505, 0.9999999999999998, 0
(0, 0, 3, 2, 0, 1, 0, 1, 0), 2.0502486389438275e-05, 0.9999999999999912, 0
(0, 0, 3, 2, 0, 1, 0, 0, 1), 0.0005142291144218632, 0.9999999999999993, 0
(0, 0, 3, 2, 0, 0, 2, 0, 0), 0.0006960919843456244, 0.9999999999999994, 0
(0, 0, 3, 2, 0, 0, 1, 1, 0), 0.0001098329269603755, 0.9999999999999974, 0
(0, 0, 3, 2, 0, 0, 1, 0, 1), 0.0003560564345282167, 0.9999999999999997, 0
(0, 0, 3, 2, 0, 0, 0, 2, 0), 0.0007743764555700583, 0.999999999999996, 0
(0, 0, 3, 2, 0, 0, 0, 1, 1), 0.0006183369683587495, 0.9999999999999963, 0
(0, 0, 3, 2, 0, 0, 0, 0, 2), 0.004615195822321396, 0.02864430537516749, 1
(0, 0, 3, 1, 3, 0, 0, 0, 0), 0.001562246312092556, 0.07139909476606088, 1
(0, 0, 3, 1, 2, 1, 0, 0, 0), 0.0010868542791920809, 1.0, 0
(0, 0, 3, 1, 2, 0, 1, 0, 0), 0.0003958042930060831, 0.9999999999999983, 0
(0, 0, 3, 1, 2, 0, 0, 1, 0), 0.00036618109910874485, 0.9999999999999989, 0
(0, 0, 3, 1, 2, 0, 0, 0, 1), 1.4752600415239839e-05, 0.9999999999999961, 0
(0, 0, 3, 1, 1, 2, 0, 0, 0), 0.00043386136221574986, 0.9999999999999984, 0
(0, 0, 3, 1, 1, 1, 1, 0, 0), 0.00032966252792109875, 0.9999999999999987, 0
(0, 0, 3, 1, 1, 1, 0, 1, 0), 0.0005648476091088754, 0.9999999999999946, 0
(0, 0, 3, 1, 1, 1, 0, 0, 1), 1.4315282712940643e-05, 0.9999999999999742, 0
(0, 0, 3, 1, 1, 0, 2, 0, 0), 0.0013463264731316945, 1.0000000000000002, 0
(0, 0, 3, 1, 1, 0, 1, 1, 0), 0.000725717841993495, 0.9999999999999982, 0
(0, 0, 3, 1, 1, 0, 1, 0, 1), 0.00044909480624499756, 0.9999999999999952, 0
(0, 0, 3, 1, 1, 0, 0, 2, 0), 1.0770313522392317e-05, 0.9999999999999962, 0
(0, 0, 3, 1, 1, 0, 0, 1, 1), 0.0002311527044013606, 0.16117950793446367, 1
(0, 0, 3, 1, 1, 0, 0, 0, 2), 0.0006183369683587453, 0.9999999999999999, 0
(0, 0, 3, 1, 0, 3, 0, 0, 0), 0.0011615646833550855, 0.9999999999999998, 0
(0, 0, 3, 1, 0, 2, 1, 0, 0), 0.0009075859758220072, 0.9999999999999993, 0
(0, 0, 3, 1, 0, 2, 0, 1, 0), 0.000996276609944576, 0.9999999999999993, 0
(0, 0, 3, 1, 0, 2, 0, 0, 1), 0.0002227773899333358, 0.9999999999999968, 0
(0, 0, 3, 1, 0, 1, 2, 0, 0), 5.251620052107131e-05, 0.9999999999999998, 0
(0, 0, 3, 1, 0, 1, 1, 1, 0), 0.0016393005035321541, 1.0000000000000002, 0
(0, 0, 3, 1, 0, 1, 1, 0, 1), 0.00020027453236508134, 0.37737925874942946, 1
(0, 0, 3, 1, 0, 1, 0, 2, 0), 0.0035883944849623914, 0.3878523274423833, 1
(0, 0, 3, 1, 0, 1, 0, 1, 1), 0.0004490948062449968, 0.9999999999999981, 0
(0, 0, 3, 1, 0, 1, 0, 0, 2), 0.0003560564345282153, 0.9999999999999991, 0
(0, 0, 3, 1, 0, 0, 3, 0, 0), 0.0008137175371932318, 0.9999999999999993, 0
(0, 0, 3, 1, 0, 0, 2, 1, 0), 0.003454398824105985, 0.4900535697009405, 1
(0, 0, 3, 1, 0, 0, 2, 0, 1), 0.00022277738993333683, 0.9999999999999994, 0
(0, 0, 3, 1, 0, 0, 1, 2, 0), 0.0017385999674918418, 0.9999999999999971, 0
(0, 0, 3, 1, 0, 0, 1, 1, 1), 1.4315282712941109e-05, 0.9999999999999991, 0
(0, 0, 3, 1, 0, 0, 1, 0, 2), 0.0005142291144218611, 0.9999999999999983, 0
(0, 0, 3, 1, 0, 0, 0, 3, 0), 0.0004578290074325311, 0.9999999999999968, 0
(0, 0, 3, 1, 0, 0, 0, 2, 1), 1.4752600415240035e-05, 0.999999999999984, 0
(0, 0, 3, 1, 0, 0, 0, 1, 2), 0.00048445230089821256, 0.9999999999999962, 0
(0, 0, 3, 1, 0, 0, 0, 0, 3), 0.0003618904157857899, 0.9999999999999956, 0
(0, 0, 3, 0, 4, 0, 0, 0, 0), 0.0002137629905053033, 1.0, 0
(0, 0, 3, 0, 3, 1, 0, 0, 0), 0.0004578290074325303, 0.999999999999998, 0
(0, 0, 3, 0, 3, 0, 1, 0, 0), 0.0008133592290624699, 0.9999999999999998, 0
(0, 0, 3, 0, 3, 0, 0, 1, 0), 0.0008133592290624699, 0.9999999999999992, 0
(0, 0, 3, 0, 3, 0, 0, 0, 1), 0.00045782900743253146, 0.9999999999999987, 0
(0, 0, 3, 0, 2, 2, 0, 0, 0), 0.0002463823275025851, 0.9999999999999984, 0
(0, 0, 3, 0, 2, 1, 1, 0, 0), 0.00010206459903142221, 0.9999999999999988, 0
(0, 0, 3, 0, 2, 1, 0, 1, 0), 0.0013810290911106557, 0.9999999999999984, 0
(0, 0, 3, 0, 2, 1, 0, 0, 1), 0.0017385999674918414, 0.9999999999999994, 0
(0, 0, 3, 0, 2, 0, 2, 0, 0), 0.001317821987034566, 0.9999999999999999, 0
(0, 0, 3, 0, 2, 0, 1, 1, 0), 0.0002280188762889808, 0.9999999999999977, 0
(0, 0, 3, 0, 2, 0, 1, 0, 1), 0.003588394484962391, 0.38785232744238596, 1
(0, 0, 3, 0, 2, 0, 0, 2, 0), 0.0031154218283778647, 0.4473739483878628, 1
(0, 0, 3, 0, 2, 0, 0, 1, 1), 1.0770313522392574e-05, 0.9999999999999847, 0
(0, 0, 3, 0, 2, 0, 0, 0, 2), 0.0007743764555700572, 0.9999999999999993, 0
(0, 0, 3, 0, 1, 3, 0, 0, 0), 0.001161564683355085, 0.9999999999999993, 0
(0, 0, 3, 0, 1, 2, 1, 0, 0), 0.00023998794976401254, 0.9999999999999986, 0
(0, 0, 3, 0, 1, 2, 0, 1, 0), 0.00021651557620206737, 0.999999999999996, 0
(0, 0, 3, 0, 1, 2, 0, 0, 1), 0.0034543988241059853, 0.4900535697009396, 1
(0, 0, 3, 0, 1, 1, 2, 0, 0), 4.274984407130526e-05, 0.9999999999999962, 0
(0, 0, 3, 0, 1, 1, 1, 1, 0), 0.0001805626654001703, 0.7873125849738073, 1
(0, 0, 3, 0, 1, 1, 1, 0, 1), 0.001639300503532159, 1.0, 0
(0, 0, 3, 0, 1, 1, 0, 2, 0), 0.00022801887628898064, 0.999999999999994, 0
(0, 0, 3, 0, 1, 1, 0, 1, 1), 0.0007257178419934981, 0.9999999999999991, 0
(0, 0, 3, 0, 1, 1, 0, 0, 2), 0.00010983292696037567, 0.9999999999999982, 0
(0, 0, 3, 0, 1, 0, 3, 0, 0), 0.0010734370458677347, 0.9044687873245125, 1
(0, 0, 3, 0, 1, 0, 2, 1, 0), 0.0002165155762020683, 0.9999999999999958, 0
(0, 0, 3, 0, 1, 0, 2, 0, 1), 0.000996276609944574, 0.9999999999999973, 0
(0, 0, 3, 0, 1, 0, 1, 2, 0), 0.0013810290911106548, 0.9999999999999987, 0
(0, 0, 3, 0, 1, 0, 1, 1, 1), 0.0005648476091088765, 0.9999999999999979, 0
(0, 0, 3, 0, 1, 0, 1, 0, 2), 2.0502486389438763e-05, 0.9999999999999962, 0
(0, 0, 3, 0, 1, 0, 0, 3, 0), 0.0008133592290624652, 0.9999999999999953, 0
(0, 0, 3, 0, 1, 0, 0, 2, 1), 0.00036618109910874284, 0.999999999999999, 0
(0, 0, 3, 0, 1, 0, 0, 1, 2), 0.00044014538874350914, 0.9999999999999968, 0
(0, 0, 3, 0, 1, 0, 0, 0, 3), 0.0003695734912538797, 0.9999999999999967, 0
(0, 0, 3, 0, 0, 4, 0, 0, 0), 0.0003323925004255355, 0.9999999999999971, 0
(0, 0, 3, 0, 0, 3, 1, 0, 0), 0.0008137175371932317, 0.9999999999999982, 0
(0, 0, 3, 0, 0, 3, 0, 1, 0), 0.0010734370458677337, 0.904468787324513, 1
(0, 0, 3, 0, 0, 3, 0, 0, 1), 0.0008137175371932312, 0.9999999999999971, 0
(0, 0, 3, 0, 0, 2, 2, 0, 0), 0.0028772073201887003, 0.8287387040444548, 1
(0, 0, 3, 0, 0, 2, 1, 1, 0), 4.2749844071305526e-05, 0.9999999999999869, 0
(0, 0, 3, 0, 0, 2, 1, 0, 1), 5.251620052107124e-05, 0.9999999999999876, 0
(0, 0, 3, 0, 0, 2, 0, 2, 0), 0.0013178219870345646, 0.9999999999999968, 0
(0, 0, 3, 0, 0, 2, 0, 1, 1), 0.0013463264731316976, 0.9999999999999986, 0
(0, 0, 3, 0, 0, 2, 0, 0, 2), 0.0006960919843456253, 0.9999999999999997, 0
(0, 0, 3, 0, 0, 1, 3, 0, 0), 0.0008137175371932311, 0.9999999999999996, 0
(0, 0, 3, 0, 0, 1, 2, 1, 0), 0.00023998794976401179, 0.9999999999999936, 0
(0, 0, 3, 0, 0, 1, 2, 0, 1), 0.0009075859758220083, 0.9999999999999987, 0
(0, 0, 3, 0, 0, 1, 1, 2, 0), 0.00010206459903142263, 0.9999999999999978, 0
(0, 0, 3, 0, 0, 1, 1, 1, 1), 0.0003296625279210956, 0.9999999999999981, 0
(0, 0, 3, 0, 0, 1, 1, 0, 2), 0.0008907133106881483, 0.999999999999998, 0
(0, 0, 3, 0, 0, 1, 0, 3, 0), 0.0008133592290624652, 0.9999999999999948, 0
(0, 0, 3, 0, 0, 1, 0, 2, 1), 0.0003958042930060867, 0.9999999999999989, 0
(0, 0, 3, 0, 0, 1, 0, 1, 2), 0.0004508330499592536, 0.9999999999999973, 0
(0, 0, 3, 0, 0, 1, 0, 0, 3), 0.0014952484816643534, 0.09837287018384616, 1
(0, 0, 3, 0, 0, 0, 4, 0, 0), 0.00033239250042553774, 0.9999999999999997, 0
(0, 0, 3, 0, 0, 0, 3, 1, 0), 0.001161564683355083, 0.9999999999999991, 0
(0, 0, 3, 0, 0, 0, 3, 0, 1), 0.001161564683355087, 0.9999999999999989, 0
(0, 0, 3, 0, 0, 0, 2, 2, 0), 0.0002463823275025874, 0.9999999999999986, 0
(0, 0, 3, 0, 0, 0, 2, 1, 1), 0.00043386136221575187, 0.9999999999999999, 0
(0, 0, 3, 0, 0, 0, 2, 0, 2), 0.00030521933828835384, 0.9999999999999992, 0
(0, 0, 3, 0, 0, 0, 1, 3, 0), 0.00045782900743253206, 0.9999999999999967, 0
(0, 0, 3, 0, 0, 0, 1, 2, 1), 0.0010868542791920774, 0.999999999999999, 0
(0, 0, 3, 0, 0, 0, 1, 1, 2), 0.0044320173565556295, 0.10691106037397075, 1
(0, 0, 3, 0, 0, 0, 1, 0, 3), 0.0003695734912538796, 0.9999999999999969, 0
(0, 0, 3, 0, 0, 0, 0, 4, 0), 0.00021376299050530293, 0.9999999999999947, 0
(0, 0, 3, 0, 0, 0, 0, 3, 1), 0.001562246312092556, 0.07139909476606066, 1
(0, 0, 3, 0, 0, 0, 0, 2, 2), 0.0007400405883695703, 0.9999999999999949, 0
(0, 0, 3, 0, 0, 0, 0, 1, 3), 0.0003618904157857904, 0.9999999999999947, 0
(0, 0, 3, 0, 0, 0, 0, 0, 4), 6.583441123577308e-05, 0.9999999999999984, 0
(0, 0, 2, 5, 0, 0, 0, 0, 0), 0.00010972401872628851, 0.9999999999999989, 0
(0, 0, 2, 4, 1, 0, 0, 0, 0), 0.0007073885107662953, 0.9999999999999998, 0
(0, 0, 2, 4, 0, 1, 0, 0, 0), 0.0021737821258580366, 0.05051666063351862, 1
(0, 0, 2, 4, 0, 0, 1, 0, 0), 0.000242466322613392, 1.0, 0
(0, 0, 2, 4, 0, 0, 0, 1, 0), 0.00032155266256021526, 0.9999999999999998, 0
(0, 0, 2, 4, 0, 0, 0, 0, 1), 0.0003015422054863349, 1.0, 0
(0, 0, 2, 3, 2, 0, 0, 0, 0), 0.004615195822321397, 0.028644305375167323, 1
(0, 0, 2, 3, 1, 1, 0, 0, 0), 0.0006183369683587497, 0.9999999999999989, 0
(0, 0, 2, 3, 1, 0, 1, 0, 0), 0.0003560564345282172, 0.9999999999999989, 0
(0, 0, 2, 3, 1, 0, 0, 1, 0), 0.0005142291144218623, 0.9999999999999991, 0
(0, 0, 2, 3, 1, 0, 0, 0, 1), 0.0004844523008982181, 0.999999999999999, 0
(0, 0, 2, 3, 0, 2, 0, 0, 0), 0.0007743764555700558, 0.9999999999999998, 0
(0, 0, 2, 3, 0, 1, 1, 0, 0), 0.00010983292696037502, 0.9999999999999996, 0
(0, 0, 2, 3, 0, 1, 0, 1, 0), 2.0502486389438343e-05, 0.9999999999999822, 0
(0, 0, 2, 3, 0, 1, 0, 0, 1), 0.0004401453887435098, 0.9999999999999982, 0
(0, 0, 2, 3, 0, 0, 2, 0, 0), 0.0006960919843456246, 0.9999999999999996, 0
(0, 0, 2, 3, 0, 0, 1, 1, 0), 0.0008907133106881509, 0.9999999999999984, 0
(0, 0, 2, 3, 0, 0, 1, 0, 1), 0.00045083304995925265, 0.9999999999999972, 0
(0, 0, 2, 3, 0, 0, 0, 2, 0), 0.0003052193382883548, 0.9999999999999986, 0
(0, 0, 2, 3, 0, 0, 0, 1, 1), 0.004432017356555622, 0.10691106037397152, 1
(0, 0, 2, 3, 0, 0, 0, 0, 2), 0.0007400405883695724, 0.9999999999999983, 0
(0, 0, 2, 2, 3, 0, 0, 0, 0), 0.0007400405883695691, 1.0, 0
(0, 0, 2, 2, 2, 1, 0, 0, 0), 5.022429364173053e-05, 0.9999999999999938, 0
(0, 0, 2, 2, 2, 0, 1, 0, 0), 0.0005089360357982845, 1.0, 0
(0, 0, 2, 2, 2, 0, 0, 1, 0), 0.0005089360357982859, 0.9999999999999989, 0
(0, 0, 2, 2, 2, 0, 0, 0, 1), 5.022429364173117e-05, 0.9999999999999865, 0
(0, 0, 2, 2, 1, 2, 0, 0, 0), 0.0013187007843653824, 0.9999999999999998, 0
(0, 0, 2, 2, 1, 1, 1, 0, 0), 0.0007011532094216943, 0.9999999999999992, 0
(0, 0, 2, 2, 1, 1, 0, 1, 0), 0.0010894768246380226, 0.9999999999999993, 0
(0, 0, 2, 2, 1, 1, 0, 0, 1), 0.0004355716453309468, 0.999999999999998, 0
(0, 0, 2, 2, 1, 0, 2, 0, 0), 0.00016654705881162028, 0.9999999999999989, 0
(0, 0, 2, 2, 1, 0, 1, 1, 0), 5.7142402919637016e-05, 0.9999999999999967, 0
(0, 0, 2, 2, 1, 0, 1, 0, 1), 0.0005662936550318768, 0.267789930483914, 1
(0, 0, 2, 2, 1, 0, 0, 2, 0), 0.0002719955120740491, 0.3385621722338597, 1
(0, 0, 2, 2, 1, 0, 0, 1, 1), 0.00043557164533094964, 0.9999999999999974, 0
(0, 0, 2, 2, 1, 0, 0, 0, 2), 5.022429364173072e-05, 0.9999999999999983, 0
(0, 0, 2, 2, 0, 3, 0, 0, 0), 0.0002463823275025858, 0.9999999999999992, 0
(0, 0, 2, 2, 0, 2, 1, 0, 0), 0.00018175959012148594, 0.9999999999999983, 0
(0, 0, 2, 2, 0, 2, 0, 1, 0), 0.000743502600124044, 0.999999999999998, 0
(0, 0, 2, 2, 0, 2, 0, 0, 1), 0.00027199551207404986, 0.33856217223385415, 1
(0, 0, 2, 2, 0, 1, 2, 0, 0), 0.0019797714829516673, 0.9999999999999997, 0
(0, 0, 2, 2, 0, 1, 1, 1, 0), 0.0030867341715188437, 0.6263551075438673, 1
(0, 0, 2, 2, 0, 1, 1, 0, 1), 5.714240291963783e-05, 0.9999999999999973, 0
(0, 0, 2, 2, 0, 1, 0, 2, 0), 0.0007435026001240458, 0.9999999999999963, 0
(0, 0, 2, 2, 0, 1, 0, 1, 1), 0.0010894768246380215, 0.9999999999999991, 0
(0, 0, 2, 2, 0, 1, 0, 0, 2), 0.0005089360357982873, 1.0000000000000002, 0
(0, 0, 2, 2, 0, 0, 3, 0, 0), 0.0028772073201887008, 0.828738704044455, 1
(0, 0, 2, 2, 0, 0, 2, 1, 0), 0.00197977148295167, 0.9999999999999982, 0
(0, 0, 2, 2, 0, 0, 2, 0, 1), 0.0001665470588116202, 0.9999999999999972, 0
(0, 0, 2, 2, 0, 0, 1, 2, 0), 0.00018175959012148573, 0.9999999999999982, 0
(0, 0, 2, 2, 0, 0, 1, 1, 1), 0.0007011532094216919, 0.9999999999999996, 0
(0, 0, 2, 2, 0, 0, 1, 0, 2), 0.0005089360357982864, 0.9999999999999998, 0
(0, 0, 2, 2, 0, 0, 0, 3, 0), 0.0002463823275025872, 0.9999999999999972, 0
(0, 0, 2, 2, 0, 0, 0, 2, 1), 0.0013187007843653755, 0.9999999999999967, 0
(0, 0, 2, 2, 0, 0, 0, 1, 2), 5.022429364173106e-05, 1.0000000000000002, 0
(0, 0, 2, 2, 0, 0, 0, 0, 3), 0.0007400405883695729, 0.9999999999999952, 0
(0, 0, 2, 1, 4, 0, 0, 0, 0), 0.00044947078475586456, 0.9999999999999999, 0
(0, 0, 2, 1, 3, 1, 0, 0, 0), 1.4752600415239766e-05, 0.9999999999999979, 0
(0, 0, 2, 1, 3, 0, 1, 0, 0), 0.0003661810991087444, 1.0000000000000002, 0
(0, 0, 2, 1, 3, 0, 0, 1, 0), 0.0003958042930060823, 0.9999999999999994, 0
(0, 0, 2, 1, 3, 0, 0, 0, 1), 0.00108685427919208, 0.9999999999999992, 0
(0, 0, 2, 1, 2, 2, 0, 0, 0), 0.0013187007843653829, 0.9999999999999993, 0
(0, 0, 2, 1, 2, 1, 1, 0, 0), 0.00017549322873816798, 0.9999999999999974, 0
(0, 0, 2, 1, 2, 1, 0, 1, 0), 0.00032406442867197145, 0.9999999999999948, 0
(0, 0, 2, 1, 2, 1, 0, 0, 1), 0.0035393353439492348, 0.26778993048391225, 1
(0, 0, 2, 1, 2, 0, 2, 0, 0), 0.0001405034416122456, 0.9999999999999992, 0
(0, 0, 2, 1, 2, 0, 1, 1, 0), 0.0005038030719508967, 0.5432518455731348, 1
(0, 0, 2, 1, 2, 0, 1, 0, 1), 0.00032406442867197123, 0.9999999999999962, 0
(0, 0, 2, 1, 2, 0, 0, 2, 0), 0.00014050344161224728, 0.9999999999999999, 0
(0, 0, 2, 1, 2, 0, 0, 1, 1), 0.0001754932287381676, 0.9999999999999934, 0
(0, 0, 2, 1, 2, 0, 0, 0, 2), 0.0013187007843653842, 0.9999999999999979, 0
(0, 0, 2, 1, 1, 3, 0, 0, 0), 0.0004338613622157494, 0.9999999999999972, 0
(0, 0, 2, 1, 1, 2, 1, 0, 0), 0.0007285060565797965, 0.9999999999999998, 0
(0, 0, 2, 1, 1, 2, 0, 1, 0), 0.0031487691996931063, 0.5432518455731326, 1
(0, 0, 2, 1, 1, 2, 0, 0, 1), 0.0007285060565797955, 0.9999999999999993, 0
(0, 0, 2, 1, 1, 1, 2, 0, 0), 0.0004938774674430152, 0.6263551075438702, 1
(0, 0, 2, 1, 1, 1, 1, 1, 0), 0.0005989294957974359, 0.9999999999999986, 0
(0, 0, 2, 1, 1, 1, 1, 0, 1), 0.00043858281625923736, 0.9999999999999996, 0
(0, 0, 2, 1, 1, 1, 0, 2, 0), 0.0010933726830238378, 0.9999999999999999, 0
(0, 0, 2, 1, 1, 1, 0, 1, 1), 0.0009429550102325081, 0.9999999999999956, 0
(0, 0, 2, 1, 1, 1, 0, 0, 2), 0.0007011532094216915, 1.0000000000000004, 0
(0, 0, 2, 1, 1, 0, 3, 0, 0), 4.2749844071305153e-05, 0.9999999999999989, 0
(0, 0, 2, 1, 1, 0, 2, 1, 0), 0.0008957506659293115, 0.9999999999999996, 0
(0, 0, 2, 1, 1, 0, 2, 0, 1), 0.0002603562339764093, 0.9999999999999973, 0
(0, 0, 2, 1, 1, 0, 1, 2, 0), 0.0001029854228051566, 0.9999999999999994, 0
(0, 0, 2, 1, 1, 0, 1, 1, 1), 0.0009429550102325073, 0.9999999999999996, 0
(0, 0, 2, 1, 1, 0, 1, 0, 2), 0.001089476824638026, 0.9999999999999986, 0
(0, 0, 2, 1, 1, 0, 0, 3, 0), 0.00010206459903142257, 0.9999999999999962, 0
(0, 0, 2, 1, 1, 0, 0, 2, 1), 0.00017549322873816625, 0.999999999999996, 0
(0, 0, 2, 1, 1, 0, 0, 1, 2), 0.00043557164533094715, 0.9999999999999974, 0
(0, 0, 2, 1, 1, 0, 0, 0, 3), 0.0044320173565556295, 0.10691106037397019, 1
(0, 0, 2, 1, 0, 4, 0, 0, 0), 0.0008346583838658638, 0.9999999999999983, 0
(0, 0, 2, 1, 0, 3, 1, 0, 0), 0.0034543988241059857, 0.4900535697009404, 1
(0, 0, 2, 1, 0, 3, 0, 1, 0), 0.00021651557620206956, 0.9999999999999944, 0
(0, 0, 2, 1, 0, 3, 0, 0, 1), 0.00023998794976401298, 0.9999999999999964, 0
(0, 0, 2, 1, 0, 2, 2, 0, 0), 0.001979771482951666, 1.0, 0
(0, 0, 2, 1, 0, 2, 1, 1, 0), 0.0008957506659293141, 0.9999999999999998, 0
(0, 0, 2, 1, 0, 2, 1, 0, 1), 0.00015402790260340537, 0.9999999999999911, 0
(0, 0, 2, 1, 0, 2, 0, 2, 0), 0.00045196327108231013, 0.9999999999999952, 0
(0, 0, 2, 1, 0, 2, 0, 1, 1), 0.00026035623397641235, 1.0, 0
(0, 0, 2, 1, 0, 2, 0, 0, 2), 0.0001665470588116195, 0.9999999999999972, 0
(0, 0, 2, 1, 0, 1, 3, 0, 0), 5.251620052107124e-05, 0.9999999999999998, 0
(0, 0, 2, 1, 0, 1, 2, 1, 0), 0.00015402790260340653, 0.9999999999999958, 0
(0, 0, 2, 1, 0, 1, 2, 0, 1), 0.00015402790260340575, 0.9999999999999987, 0
(0, 0, 2, 1, 0, 1, 1, 2, 0), 0.00010298542280515747, 0.9999999999999907, 0
(0, 0, 2, 1, 0, 1, 1, 1, 1), 0.0004385828162592345, 0.9999999999999983, 0
(0, 0, 2, 1, 0, 1, 1, 0, 2), 5.7142402919637836e-05, 0.9999999999999938, 0
(0, 0, 2, 1, 0, 1, 0, 3, 0), 0.0013810290911106609, 0.9999999999999999, 0
(0, 0, 2, 1, 0, 1, 0, 2, 1), 0.0003240644286719736, 0.9999999999999986, 0
(0, 0, 2, 1, 0, 1, 0, 1, 2), 0.000566293655031878, 0.2677899304839124, 1
(0, 0, 2, 1, 0, 1, 0, 0, 3), 0.00045083304995925384, 0.9999999999999991, 0
(0, 0, 2, 1, 0, 0, 4, 0, 0), 0.0018824840209958186, 0.9999999999999999, 0
(0, 0, 2, 1, 0, 0, 3, 1, 0), 0.0009075859758220105, 0.9999999999999978, 0
(0, 0, 2, 1, 0, 0, 3, 0, 1), 0.00023998794976401311, 0.9999999999999987, 0
(0, 0, 2, 1, 0, 0, 2, 2, 0), 0.00018175959012148565, 0.9999999999999983, 0
(0, 0, 2, 1, 0, 0, 2, 1, 1), 0.0007285060565797968, 0.9999999999999977, 0
(0, 0, 2, 1, 0, 0, 2, 0, 2), 0.00027199551207405013, 0.33856217223385415, 1
(0, 0, 2, 1, 0, 0, 1, 3, 0), 0.0017385999674918405, 0.9999999999999969, 0
(0, 0, 2, 1, 0, 0, 1, 2, 1), 0.0035393353439492317, 0.26778993048391325, 1
(0, 0, 2, 1, 0, 0, 1, 1, 2), 0.00043557164533094585, 0.9999999999999986, 0
(0, 0, 2, 1, 0, 0, 1, 0, 3), 0.00044014538874350805, 0.999999999999996, 0
(0, 0, 2, 1, 0, 0, 0, 4, 0), 0.001798838627372157, 0.19089554890217697, 1
(0, 0, 2, 1, 0, 0, 0, 3, 1), 0.0010868542791920835, 0.9999999999999969, 0
(0, 0, 2, 1, 0, 0, 0, 2, 2), 5.022429364173159e-05, 0.9999999999999944, 0
(0, 0, 2, 1, 0, 0, 0, 1, 3), 0.0004844523008982143, 0.9999999999999961, 0
(0, 0, 2, 1, 0, 0, 0, 0, 4), 0.0003015422054863337, 0.9999999999999954, 0
(0, 0, 2, 0, 5, 0, 0, 0, 0), 0.00035627165084217217, 0.9999999999999999, 0
(0, 0, 2, 0, 4, 1, 0, 0, 0), 0.00027176539196268853, 0.9999999999999978, 0
(0, 0, 2, 0, 4, 0, 1, 0, 0), 0.0016940567834041796, 0.9999999999999997, 0
(0, 0, 2, 0, 4, 0, 0, 1, 0), 0.0006174098210992753, 0.9999999999999987, 0
(0, 0, 2, 0, 4, 0, 0, 0, 1), 0.0017988386273721552, 0.19089554890217825, 1
(0, 0, 2, 0, 3, 2, 0, 0, 0), 0.0007743764555700558, 0.9999999999999999, 0
(0, 0, 2, 0, 3, 1, 1, 0, 0), 1.0770313522392723e-05, 0.9999999999999948, 0
(0, 0, 2, 0, 3, 1, 0, 1, 0), 0.0035883944849623896, 0.3878523274423859, 1
(0, 0, 2, 0, 3, 1, 0, 0, 1), 0.0017385999674918446, 1.0, 0
(0, 0, 2, 0, 3, 0, 2, 0, 0), 0.0031154218283778665, 0.447373948387862, 1
(0, 0, 2, 0, 3, 0, 1, 1, 0), 0.000228018876288981, 0.999999999999997, 0
(0, 0, 2, 0, 3, 0, 1, 0, 1), 0.0013810290911106572, 1.0, 0
(0, 0, 2, 0, 3, 0, 0, 2, 0), 0.0013178219870345694, 0.9999999999999978, 0
(0, 0, 2, 0, 3, 0, 0, 1, 1), 0.00010206459903142196, 0.999999999999993, 0
(0, 0, 2, 0, 3, 0, 0, 0, 2), 0.0002463823275025873, 0.9999999999999969, 0
(0, 0, 2, 0, 2, 3, 0, 0, 0), 0.0003052193382883545, 0.9999999999999981, 0
(0, 0, 2, 0, 2, 2, 1, 0, 0), 0.00027199551207405013, 0.33856217223385265, 1
(0, 0, 2, 0, 2, 2, 0, 1, 0), 0.0007435026001240469, 0.9999999999999971, 0
(0, 0, 2, 0, 2, 2, 0, 0, 1), 0.00018175959012148573, 0.9999999999999969, 0
(0, 0, 2, 0, 2, 1, 2, 0, 0), 0.00014050344161224568, 0.9999999999999993, 0
(0, 0, 2, 0, 2, 1, 1, 1, 0), 0.0010933726830238341, 0.9999999999999993, 0
(0, 0, 2, 0, 2, 1, 1, 0, 1), 0.00010298542280515787, 0.9999999999999998, 0
(0, 0, 2, 0, 2, 1, 0, 2, 0), 0.0004519632710823072, 0.9999999999999951, 0
(0, 0, 2, 0, 2, 1, 0, 1, 1), 0.00010298542280515644, 0.999999999999992, 0
(0, 0, 2, 0, 2, 1, 0, 0, 2), 0.00018175959012148519, 0.9999999999999909, 0
(0, 0, 2, 0, 2, 0, 3, 0, 0), 0.001317821987034566, 1.0, 0
(0, 0, 2, 0, 2, 0, 2, 1, 0), 0.0004519632710823083, 0.9999999999999962, 0
(0, 0, 2, 0, 2, 0, 2, 0, 1), 0.00045196327108230964, 0.9999999999999972, 0
(0, 0, 2, 0, 2, 0, 1, 2, 0), 0.0004519632710823086, 0.9999999999999998, 0
(0, 0, 2, 0, 2, 0, 1, 1, 1), 0.001093372683023835, 0.9999999999999993, 0
(0, 0, 2, 0, 2, 0, 1, 0, 2), 0.0007435026001240464, 1.0000000000000002, 0
(0, 0, 2, 0, 2, 0, 0, 3, 0), 0.0013178219870345698, 0.9999999999999997, 0
(0, 0, 2, 0, 2, 0, 0, 2, 1), 0.00014050344161224638, 0.9999999999999993, 0
(0, 0, 2, 0, 2, 0, 0, 1, 2), 0.0002719955120740498, 0.3385621722338552, 1
(0, 0, 2, 0, 2, 0, 0, 0, 3), 0.0003052193382883517, 0.9999999999999957, 0
(0, 0, 2, 0, 1, 4, 0, 0, 0), 0.001739285000324863, 0.2333179462970193, 1
(0, 0, 2, 0, 1, 3, 1, 0, 0), 0.0002227773899333351, 0.9999999999999983, 0
(0, 0, 2, 0, 1, 3, 0, 1, 0), 0.0009962766099445768, 0.9999999999999991, 0
(0, 0, 2, 0, 1, 3, 0, 0, 1), 0.0009075859758220105, 0.9999999999999967, 0
(0, 0, 2, 0, 1, 2, 2, 0, 0), 0.0001665470588116201, 0.9999999999999964, 0
(0, 0, 2, 0, 1, 2, 1, 1, 0), 0.00026035623397641143, 0.9999999999999999, 0
(0, 0, 2, 0, 1, 2, 1, 0, 1), 0.0001540279026034046, 0.999999999999994, 0
(0, 0, 2, 0, 1, 2, 0, 2, 0), 0.0004519632710823069, 0.9999999999999953, 0
(0, 0, 2, 0, 1, 2, 0, 1, 1), 0.0008957506659293135, 0.9999999999999961, 0
(0, 0, 2, 0, 1, 2, 0, 0, 2), 0.0019797714829516686, 1.0, 0
(0, 0, 2, 0, 1, 1, 3, 0, 0), 0.0013463264731316971, 1.0, 0
(0, 0, 2, 0, 1, 1, 2, 1, 0), 0.0002603562339764121, 0.9999999999999987, 0
(0, 0, 2, 0, 1, 1, 2, 0, 1), 0.0008957506659293122, 0.999999999999998, 0
(0, 0, 2, 0, 1, 1, 1, 2, 0), 0.0010933726830238328, 0.9999999999999998, 0
(0, 0, 2, 0, 1, 1, 1, 1, 1), 0.0005989294957974367, 0.9999999999999992, 0
(0, 0, 2, 0, 1, 1, 1, 0, 2), 0.0030867341715188454, 0.6263551075438648, 1
(0, 0, 2, 0, 1, 1, 0, 3, 0), 0.00022801887628898102, 0.9999999999999956, 0
(0, 0, 2, 0, 1, 1, 0, 2, 1), 0.0005038030719508972, 0.5432518455731329, 1
(0, 0, 2, 0, 1, 1, 0, 1, 2), 5.714240291963791e-05, 0.9999999999999847, 0
(0, 0, 2, 0, 1, 1, 0, 0, 3), 0.0008907133106881475, 0.9999999999999978, 0
(0, 0, 2, 0, 1, 0, 4, 0, 0), 0.0007360393310195084, 0.9999999999999999, 0
(0, 0, 2, 0, 1, 0, 3, 1, 0), 0.000996276609944575, 0.9999999999999992, 0
(0, 0, 2, 0, 1, 0, 3, 0, 1), 0.00021651557620206696, 0.999999999999999, 0
(0, 0, 2, 0, 1, 0, 2, 2, 0), 0.0007435026001240483, 0.9999999999999981, 0
(0, 0, 2, 0, 1, 0, 2, 1, 1), 0.003148769199693106, 0.5432518455731351, 1
(0, 0, 2, 0, 1, 0, 2, 0, 2), 0.0007435026001240456, 0.9999999999999994, 0
(0, 0, 2, 0, 1, 0, 1, 3, 0), 0.0035883944849623923, 0.3878523274423844, 1
(0, 0, 2, 0, 1, 0, 1, 2, 1), 0.000324064428671974, 0.9999999999999972, 0
(0, 0, 2, 0, 1, 0, 1, 1, 2), 0.0010894768246380263, 0.9999999999999991, 0
(0, 0, 2, 0, 1, 0, 1, 0, 3), 2.0502486389438675e-05, 0.9999999999999876, 0
(0, 0, 2, 0, 1, 0, 0, 4, 0), 0.0006174098210992719, 0.9999999999999953, 0
(0, 0, 2, 0, 1, 0, 0, 3, 1), 0.00039580429300608156, 0.9999999999999999, 0
(0, 0, 2, 0, 1, 0, 0, 2, 2), 0.0005089360357982853, 0.9999999999999996, 0
(0, 0, 2, 0, 1, 0, 0, 1, 3), 0.0005142291144218595, 0.9999999999999979, 0
(0, 0, 2, 0, 1, 0, 0, 0, 4), 0.00032155266256021087, 0.9999999999999934, 0
(0, 0, 2, 0, 0, 5, 0, 0, 0), 0.0005539875007092273, 0.999999999999997, 0
(0, 0, 2, 0, 0, 4, 1, 0, 0), 0.0005090244118031546, 0.9999999999999978, 0
(0, 0, 2, 0, 0, 4, 0, 1, 0), 0.0007360393310195086, 0.9999999999999967, 0
(0, 0, 2, 0, 0, 4, 0, 0, 1), 0.0018824840209958212, 1.0000000000000002, 0
(0, 0, 2, 0, 0, 3, 2, 0, 0), 0.0006960919843456252, 0.9999999999999984, 0
(0, 0, 2, 0, 0, 3, 1, 1, 0), 0.001346326473131695, 0.9999999999999983, 0
(0, 0, 2, 0, 0, 3, 1, 0, 1), 5.251620052107115e-05, 0.9999999999999918, 0
(0, 0, 2, 0, 0, 3, 0, 2, 0), 0.001317821987034565, 0.9999999999999991, 0
(0, 0, 2, 0, 0, 3, 0, 1, 1), 4.274984407130472e-05, 0.9999999999999976, 0
(0, 0, 2, 0, 0, 3, 0, 0, 2), 0.002877207320188702, 0.8287387040444538, 1
(0, 0, 2, 0, 0, 2, 3, 0, 0), 0.0006960919843456247, 0.9999999999999998, 0
(0, 0, 2, 0, 0, 2, 2, 1, 0), 0.00016654705881161965, 0.9999999999999941, 0
(0, 0, 2, 0, 0, 2, 2, 0, 1), 0.001979771482951667, 0.9999999999999997, 0
(0, 0, 2, 0, 0, 2, 1, 2, 0), 0.00014050344161224695, 0.9999999999999947, 0
(0, 0, 2, 0, 0, 2, 1, 1, 1), 0.0004938774674430145, 0.6263551075438696, 1
(0, 0, 2, 0, 0, 2, 1, 0, 2), 0.0019797714829516673, 0.9999999999999996, 0
(0, 0, 2, 0, 0, 2, 0, 3, 0), 0.0031154218283778665, 0.44737394838786115, 1
(0, 0, 2, 0, 0, 2, 0, 2, 1), 0.00014050344161224422, 0.9999999999999923, 0
(0, 0, 2, 0, 0, 2, 0, 1, 2), 0.00016654705881162074, 0.9999999999999978, 0
(0, 0, 2, 0, 0, 2, 0, 0, 3), 0.0006960919843456262, 0.999999999999999, 0
(0, 0, 2, 0, 0, 1, 4, 0, 0), 0.0005090244118031552, 0.9999999999999986, 0
(0, 0, 2, 0, 0, 1, 3, 1, 0), 0.00022277738993333634, 0.9999999999999969, 0
(0, 0, 2, 0, 0, 1, 3, 0, 1), 0.0034543988241059853, 0.4900535697009404, 1
(0, 0, 2, 0, 0, 1, 2, 2, 0), 0.00027199551207405, 0.33856217223385315, 1
(0, 0, 2, 0, 0, 1, 2, 1, 1), 0.0007285060565797943, 0.9999999999999962, 0
(0, 0, 2, 0, 0, 1, 2, 0, 2), 0.00018175959012148643, 0.9999999999999915, 0
(0, 0, 2, 0, 0, 1, 1, 3, 0), 1.0770313522392484e-05, 0.999999999999999, 0
(0, 0, 2, 0, 0, 1, 1, 2, 1), 0.00017549322873816581, 0.9999999999999936, 0
(0, 0, 2, 0, 0, 1, 1, 1, 2), 0.0007011532094216958, 0.9999999999999961, 0
(0, 0, 2, 0, 0, 1, 1, 0, 3), 0.00010983292696037548, 0.9999999999999959, 0
(0, 0, 2, 0, 0, 1, 0, 4, 0), 0.0016940567834041792, 0.9999999999999964, 0
(0, 0, 2, 0, 0, 1, 0, 3, 1), 0.0003661810991087426, 0.9999999999999973, 0
(0, 0, 2, 0, 0, 1, 0, 2, 2), 0.000508936035798286, 0.9999999999999982, 0
(0, 0, 2, 0, 0, 1, 0, 1, 3), 0.00035605643452821766, 0.9999999999999978, 0
(0, 0, 2, 0, 0, 1, 0, 0, 4), 0.0002424663226133927, 0.9999999999999949, 0
(0, 0, 2, 0, 0, 0, 5, 0, 0), 0.0005539875007092286, 0.9999999999999997, 0
(0, 0, 2, 0, 0, 0, 4, 1, 0), 0.001739285000324864, 0.23331794629701896, 1
(0, 0, 2, 0, 0, 0, 4, 0, 1), 0.0008346583838658632, 0.9999999999999998, 0
(0, 0, 2, 0, 0, 0, 3, 2, 0), 0.0003052193382883535, 0.9999999999999951, 0
(0, 0, 2, 0, 0, 0, 3, 1, 1), 0.0004338613622157508, 0.9999999999999989, 0
(0, 0, 2, 0, 0, 0, 3, 0, 2), 0.0002463823275025876, 0.9999999999999972, 0
(0, 0, 2, 0, 0, 0, 2, 3, 0), 0.0007743764555700561, 0.9999999999999974, 0
(0, 0, 2, 0, 0, 0, 2, 2, 1), 0.001318700784365383, 0.9999999999999998, 0
(0, 0, 2, 0, 0, 0, 2, 1, 2), 0.0013187007843653855, 0.9999999999999976, 0
(0, 0, 2, 0, 0, 0, 2, 0, 3), 0.0007743764555700572, 0.9999999999999991, 0
(0, 0, 2, 0, 0, 0, 1, 4, 0), 0.00027176539196268614, 0.999999999999995, 0
(0, 0, 2, 0, 0, 0, 1, 3, 1), 1.4752600415240133e-05, 0.9999999999999948, 0
(0, 0, 2, 0, 0, 0, 1, 2, 2), 5.022429364173079e-05, 0.9999999999999816, 0
(0, 0, 2, 0, 0, 0, 1, 1, 3), 0.0006183369683587469, 0.9999999999999977, 0
(0, 0, 2, 0, 0, 0, 1, 0, 4), 0.0021737821258580405, 0.05051666063351862, 1
(0, 0, 2, 0, 0, 0, 0, 5, 0), 0.00035627165084216924, 0.9999999999999942, 0
(0, 0, 2, 0, 0, 0, 0, 4, 1), 0.000449470784755867, 0.9999999999999944, 0
(0, 0, 2, 0, 0, 0, 0, 3, 2), 0.000740040588369569, 0.9999999999999992, 0
(0, 0, 2, 0, 0, 0, 0, 2, 3), 0.004615195822321399, 0.028644305375167323, 1
(0, 0, 2, 0, 0, 0, 0, 1, 4), 0.0007073885107662971, 0.9999999999999944, 0
(0, 0, 2, 0, 0, 0, 0, 0, 5), 0.0001097240187262874, 0.999999999999994, 0
(0, 0, 1, 6, 0, 0, 0, 0, 0), 0.00032917205617886535, 0.9999999999999997, 0
(0, 0, 1, 5, 1, 0, 0, 0, 0), 0.006413126272891293, 0.006441821082818933, 1
(0, 0, 1, 5, 0, 1, 0, 0, 0), 0.00018900191921384708, 0.9999999999999986, 0
(0, 0, 1, 5, 0, 0, 1, 0, 0), 0.0003867177690809024, 0.9999999999999998, 0
(0, 0, 1, 5, 0, 0, 0, 1, 0), 0.0004855756940144304, 1.0000000000000002, 0
(0, 0, 1, 5, 0, 0, 0, 0, 1), 0.00041113366020531744, 0.9999999999999991, 0
(0, 0, 1, 4, 2, 0, 0, 0, 0), 0.0007073885107662953, 0.9999999999999994, 0
(0, 0, 1, 4, 1, 1, 0, 0, 0), 0.0006554490770292183, 0.9999999999999997, 0
(0, 0, 1, 4, 1, 0, 1, 0, 0), 0.00100085463407863, 0.9999999999999998, 0
(0, 0, 1, 4, 1, 0, 0, 1, 0), 0.0010008546340786314, 0.9999999999999989, 0
(0, 0, 1, 4, 1, 0, 0, 0, 1), 0.0006554490770292184, 0.9999999999999979, 0
(0, 0, 1, 4, 0, 2, 0, 0, 0), 0.00027176539196268864, 0.999999999999999, 0
(0, 0, 1, 4, 0, 1, 1, 0, 0), 0.0007369001962753291, 0.999999999999998, 0
(0, 0, 1, 4, 0, 1, 0, 1, 0), 0.0007173674833757963, 0.9999999999999984, 0
(0, 0, 1, 4, 0, 1, 0, 0, 1), 0.0003544698681781005, 0.9999999999999987, 0
(0, 0, 1, 4, 0, 0, 2, 0, 0), 0.0005090244118031554, 0.9999999999999997, 0
(0, 0, 1, 4, 0, 0, 1, 1, 0), 0.0006996365531403384, 0.9999999999999979, 0
(0, 0, 1, 4, 0, 0, 1, 0, 1), 0.003671939412999678, 0.1685205807169023, 1
(0, 0, 1, 4, 0, 0, 0, 2, 0), 0.0017392850003248614, 0.23331794629702063, 1
(0, 0, 1, 4, 0, 0, 0, 1, 1), 0.0009936919290153326, 0.9999999999999989, 0
(0, 0, 1, 4, 0, 0, 0, 0, 2), 0.0004494707847558641, 0.9999999999999994, 0
(0, 0, 1, 3, 3, 0, 0, 0, 0), 0.0003618904157857932, 0.9999999999999996, 0
(0, 0, 1, 3, 2, 1, 0, 0, 0), 0.0004844523008982155, 0.9999999999999996, 0
(0, 0, 1, 3, 2, 0, 1, 0, 0), 0.0005142291144218617, 0.9999999999999997, 0
(0, 0, 1, 3, 2, 0, 0, 1, 0), 0.0003560564345282158, 0.9999999999999967, 0
(0, 0, 1, 3, 2, 0, 0, 0, 1), 0.000618336968358746, 0.9999999999999976, 0
(0, 0, 1, 3, 1, 2, 0, 0, 0), 1.4752600415239977e-05, 0.999999999999996, 0
(0, 0, 1, 3, 1, 1, 1, 0, 0), 1.4315282712940951e-05, 0.9999999999999949, 0
(0, 0, 1, 3, 1, 1, 0, 1, 0), 0.0004490948062449953, 0.9999999999999977, 0
(0, 0, 1, 3, 1, 1, 0, 0, 1), 0.00023115270440136106, 0.16117950793446095, 1
(0, 0, 1, 3, 1, 0, 2, 0, 0), 0.00022277738993333493, 0.9999999999999997, 0
(0, 0, 1, 3, 1, 0, 1, 1, 0), 0.00020027453236508215, 0.37737925874942296, 1
(0, 0, 1, 3, 1, 0, 1, 0, 1), 0.0004490948062449991, 0.9999999999999991, 0
(0, 0, 1, 3, 1, 0, 0, 2, 0), 0.000222777389933337, 0.9999999999999973, 0
(0, 0, 1, 3, 1, 0, 0, 1, 1), 1.4315282712940509e-05, 0.9999999999999832, 0
(0, 0, 1, 3, 1, 0, 0, 0, 2), 1.4752600415239278e-05, 0.999999999999993, 0
(0, 0, 1, 3, 0, 3, 0, 0, 0), 0.00045782900743253124, 0.9999999999999997, 0
(0, 0, 1, 3, 0, 2, 1, 0, 0), 0.0017385999674918403, 0.9999999999999997, 0
(0, 0, 1, 3, 0, 2, 0, 1, 0), 0.003588394484962391, 0.3878523274423846, 1
(0, 0, 1, 3, 0, 2, 0, 0, 1), 1.0770313522392818e-05, 0.999999999999986, 0
(0, 0, 1, 3, 0, 1, 2, 0, 0), 0.0034543988241059836, 0.4900535697009408, 1
(0, 0, 1, 3, 0, 1, 1, 1, 0), 0.0016393005035321563, 0.9999999999999998, 0
(0, 0, 1, 3, 0, 1, 1, 0, 1), 0.0007257178419934933, 0.9999999999999989, 0
(0, 0, 1, 3, 0, 1, 0, 2, 0), 0.000996276609944573, 0.9999999999999996, 0
(0, 0, 1, 3, 0, 1, 0, 1, 1), 0.0005648476091088743, 0.9999999999999956, 0
(0, 0, 1, 3, 0, 1, 0, 0, 2), 0.0003661810991087463, 0.9999999999999998, 0
(0, 0, 1, 3, 0, 0, 3, 0, 0), 0.0008137175371932316, 0.9999999999999997, 0
(0, 0, 1, 3, 0, 0, 2, 1, 0), 5.251620052107084e-05, 1.0, 0
(0, 0, 1, 3, 0, 0, 2, 0, 1), 0.001346326473131692, 0.9999999999999987, 0
(0, 0, 1, 3, 0, 0, 1, 2, 0), 0.0009075859758220109, 0.9999999999999998, 0
(0, 0, 1, 3, 0, 0, 1, 1, 1), 0.0003296625279210986, 1.0, 0
(0, 0, 1, 3, 0, 0, 1, 0, 2), 0.00039580429300608216, 0.9999999999999966, 0
(0, 0, 1, 3, 0, 0, 0, 3, 0), 0.0011615646833550819, 0.9999999999999996, 0
(0, 0, 1, 3, 0, 0, 0, 2, 1), 0.0004338613622157544, 0.9999999999999996, 0
(0, 0, 1, 3, 0, 0, 0, 1, 2), 0.001086854279192084, 0.9999999999999981, 0
(0, 0, 1, 3, 0, 0, 0, 0, 3), 0.001562246312092553, 0.07139909476606154, 1
(0, 0, 1, 2, 4, 0, 0, 0, 0), 0.0003015422054863343, 0.9999999999999993, 0
(0, 0, 1, 2, 3, 1, 0, 0, 0), 0.0004844523008982156, 0.9999999999999996, 0
(0, 0, 1, 2, 3, 0, 1, 0, 0), 0.0004401453887435095, 0.9999999999999991, 0
(0, 0, 1, 2, 3, 0, 0, 1, 0), 0.00045083304995925276, 0.9999999999999996, 0
(0, 0, 1, 2, 3, 0, 0, 0, 1), 0.004432017356555627, 0.10691106037397069, 1
(0, 0, 1, 2, 2, 2, 0, 0, 0), 5.022429364173052e-05, 0.9999999999999994, 0
(0, 0, 1, 2, 2, 1, 1, 0, 0), 0.0004355716453309477, 0.9999999999999991, 0
(0, 0, 1, 2, 2, 1, 0, 1, 0), 0.0005662936550318775, 0.26778993048391164, 1
(0, 0, 1, 2, 2, 1, 0, 0, 1), 0.00043557164533094796, 0.9999999999999991, 0
(0, 0, 1, 2, 2, 0, 2, 0, 0), 0.00027199551207405045, 0.3385621722338521, 1
(0, 0, 1, 2, 2, 0, 1, 1, 0), 5.714240291963776e-05, 0.999999999999994, 0
(0, 0, 1, 2, 2, 0, 1, 0, 1), 0.001089476824638025, 0.9999999999999987, 0
(0, 0, 1, 2, 2, 0, 0, 2, 0), 0.00016654705881161987, 0.9999999999999991, 0
(0, 0, 1, 2, 2, 0, 0, 1, 1), 0.0007011532094216925, 0.999999999999998, 0
(0, 0, 1, 2, 2, 0, 0, 0, 2), 0.001318700784365384, 0.9999999999999996, 0
(0, 0, 1, 2, 1, 3, 0, 0, 0), 0.0010868542791920815, 1.0, 0
(0, 0, 1, 2, 1, 2, 1, 0, 0), 0.003539335343949231, 0.2677899304839132, 1
(0, 0, 1, 2, 1, 2, 0, 1, 0), 0.00032406442867197345, 0.9999999999999951, 0
(0, 0, 1, 2, 1, 2, 0, 0, 1), 0.0001754932287381682, 0.9999999999999942, 0
(0, 0, 1, 2, 1, 1, 2, 0, 0), 0.0007285060565797975, 0.9999999999999997, 0
(0, 0, 1, 2, 1, 1, 1, 1, 0), 0.00043858281625923633, 0.9999999999999983, 0
(0, 0, 1, 2, 1, 1, 1, 0, 1), 0.0009429550102325104, 1.0, 0
(0, 0, 1, 2, 1, 1, 0, 2, 0), 0.0002603562339764129, 0.9999999999999932, 0
(0, 0, 1, 2, 1, 1, 0, 1, 1), 0.0009429550102325076, 0.9999999999999993, 0
(0, 0, 1, 2, 1, 1, 0, 0, 2), 0.00017549322873816625, 0.9999999999999947, 0
(0, 0, 1, 2, 1, 0, 3, 0, 0), 0.00023998794976401227, 0.999999999999999, 0
(0, 0, 1, 2, 1, 0, 2, 1, 0), 0.0001540279026034044, 0.9999999999999991, 0
(0, 0, 1, 2, 1, 0, 2, 0, 1), 0.00026035623397641105, 0.9999999999999973, 0
(0, 0, 1, 2, 1, 0, 1, 2, 0), 0.0001540279026034044, 0.9999999999999991, 0
(0, 0, 1, 2, 1, 0, 1, 1, 1), 0.00043858281625923595, 0.9999999999999998, 0
(0, 0, 1, 2, 1, 0, 1, 0, 2), 0.00032406442867197204, 0.9999999999999993, 0
(0, 0, 1, 2, 1, 0, 0, 3, 0), 0.00023998794976401168, 0.9999999999999969, 0
(0, 0, 1, 2, 1, 0, 0, 2, 1), 0.0007285060565797968, 0.9999999999999974, 0
(0, 0, 1, 2, 1, 0, 0, 1, 2), 0.003539335343949234, 0.267789930483912, 1
(0, 0, 1, 2, 1, 0, 0, 0, 3), 0.00108685427919208, 0.9999999999999984, 0
(0, 0, 1, 2, 0, 4, 0, 0, 0), 0.0017988386273721567, 0.19089554890217658, 1
(0, 0, 1, 2, 0, 3, 1, 0, 0), 0.0017385999674918392, 0.9999999999999993, 0
(0, 0, 1, 2, 0, 3, 0, 1, 0), 0.0013810290911106572, 0.999999999999999, 0
(0, 0, 1, 2, 0, 3, 0, 0, 1), 0.00010206459903142206, 0.9999999999999936, 0
(0, 0, 1, 2, 0, 2, 2, 0, 0), 0.00018175959012148594, 0.9999999999999984, 0
(0, 0, 1, 2, 0, 2, 1, 1, 0), 0.00010298542280515801, 0.9999999999999919, 0
(0, 0, 1, 2, 0, 2, 1, 0, 1), 0.0001029854228051575, 0.9999999999999999, 0
(0, 0, 1, 2, 0, 2, 0, 2, 0), 0.00045196327108231024, 0.9999999999999999, 0
(0, 0, 1, 2, 0, 2, 0, 1, 1), 0.0010933726830238337, 0.9999999999999973, 0
(0, 0, 1, 2, 0, 2, 0, 0, 2), 0.00014050344161224633, 0.9999999999999989, 0
(0, 0, 1, 2, 0, 1, 3, 0, 0), 0.000907585975822007, 0.9999999999999996, 0
(0, 0, 1, 2, 0, 1, 2, 1, 0), 0.00015402790260340504, 0.9999999999999982, 0
(0, 0, 1, 2, 0, 1, 2, 0, 1), 0.0008957506659293133, 0.9999999999999971, 0
(0, 0, 1, 2, 0, 1, 1, 2, 0), 0.0008957506659293154, 0.9999999999999991, 0
(0, 0, 1, 2, 0, 1, 1, 1, 1), 0.0005989294957974357, 0.9999999999999964, 0
(0, 0, 1, 2, 0, 1, 1, 0, 2), 0.0005038030719508961, 0.543251845573135, 1
(0, 0, 1, 2, 0, 1, 0, 3, 0), 0.0002165155762020698, 0.9999999999999971, 0
(0, 0, 1, 2, 0, 1, 0, 2, 1), 0.003148769199693105, 0.5432518455731337, 1
(0, 0, 1, 2, 0, 1, 0, 1, 2), 0.0003240644286719717, 0.9999999999999944, 0
(0, 0, 1, 2, 0, 1, 0, 0, 3), 0.0003958042930060844, 0.999999999999999, 0
(0, 0, 1, 2, 0, 0, 4, 0, 0), 0.0018824840209958184, 0.9999999999999999, 0
(0, 0, 1, 2, 0, 0, 3, 1, 0), 5.251620052107046e-05, 0.9999999999999996, 0
(0, 0, 1, 2, 0, 0, 3, 0, 1), 4.2749844071305526e-05, 0.9999999999999938, 0
(0, 0, 1, 2, 0, 0, 2, 2, 0), 0.0019797714829516665, 0.9999999999999992, 0
(0, 0, 1, 2, 0, 0, 2, 1, 1), 0.0004938774674430148, 0.6263551075438716, 1
(0, 0, 1, 2, 0, 0, 2, 0, 2), 0.00014050344161224682, 0.999999999999999, 0
(0, 0, 1, 2, 0, 0, 1, 3, 0), 0.0034543988241059844, 0.49005356970094127, 1
(0, 0, 1, 2, 0, 0, 1, 2, 1), 0.0007285060565797982, 0.9999999999999996, 0
(0, 0, 1, 2, 0, 0, 1, 1, 2), 0.00017549322873816682, 0.9999999999999992, 0
(0, 0, 1, 2, 0, 0, 1, 0, 3), 0.00036618109910874544, 0.9999999999999979, 0
(0, 0, 1, 2, 0, 0, 0, 4, 0), 0.000834658383865864, 1.0000000000000002, 0
(0, 0, 1, 2, 0, 0, 0, 3, 1), 0.0004338613622157534, 0.9999999999999981, 0
(0, 0, 1, 2, 0, 0, 0, 2, 2), 0.0013187007843653781, 0.9999999999999971, 0
(0, 0, 1, 2, 0, 0, 0, 1, 3), 1.475260041523923e-05, 0.9999999999999971, 0
(0, 0, 1, 2, 0, 0, 0, 0, 4), 0.00044947078475586217, 0.9999999999999996, 0
(0, 0, 1, 1, 5, 0, 0, 0, 0), 0.00041113366020531646, 1.0000000000000002, 0
(0, 0, 1, 1, 4, 1, 0, 0, 0), 0.0006554490770292181, 1.0, 0
(0, 0, 1, 1, 4, 0, 1, 0, 0), 0.00035446986817810053, 0.9999999999999998, 0
(0, 0, 1, 1, 4, 0, 0, 1, 0), 0.0036719394129996795, 0.16852058071690196, 1
(0, 0, 1, 1, 4, 0, 0, 0, 1), 0.0009936919290153287, 0.999999999999999, 0
(0, 0, 1, 1, 3, 2, 0, 0, 0), 0.0006183369683587499, 0.9999999999999992, 0
(0, 0, 1, 1, 3, 1, 1, 0, 0), 0.00023115270440136166, 0.16117950793446018, 1
(0, 0, 1, 1, 3, 1, 0, 1, 0), 0.0004490948062449986, 0.9999999999999998, 0
(0, 0, 1, 1, 3, 1, 0, 0, 1), 1.4315282712941017e-05, 0.9999999999999813, 0
(0, 0, 1, 1, 3, 0, 2, 0, 0), 1.0770313522392693e-05, 0.9999999999999999, 0
(0, 0, 1, 1, 3, 0, 1, 1, 0), 0.0007257178419934941, 0.9999999999999983, 0
(0, 0, 1, 1, 3, 0, 1, 0, 1), 0.0005648476091088758, 0.9999999999999978, 0
(0, 0, 1, 1, 3, 0, 0, 2, 0), 0.001346326473131695, 0.9999999999999987, 0
(0, 0, 1, 1, 3, 0, 0, 1, 1), 0.0003296625279211007, 0.9999999999999994, 0
(0, 0, 1, 1, 3, 0, 0, 0, 2), 0.0004338613622157523, 0.9999999999999978, 0
(0, 0, 1, 1, 2, 3, 0, 0, 0), 0.004432017356555624, 0.10691106037397108, 1
(0, 0, 1, 1, 2, 2, 1, 0, 0), 0.0004355716453309481, 1.0000000000000004, 0
(0, 0, 1, 1, 2, 2, 0, 1, 0), 0.0010894768246380291, 0.999999999999999, 0
(0, 0, 1, 1, 2, 2, 0, 0, 1), 0.0007011532094216961, 0.9999999999999998, 0
(0, 0, 1, 1, 2, 1, 2, 0, 0), 0.0001754932287381678, 0.9999999999999996, 0
(0, 0, 1, 1, 2, 1, 1, 1, 0), 0.000942955010232508, 0.9999999999999996, 0
(0, 0, 1, 1, 2, 1, 1, 0, 1), 0.00094295501023251, 0.9999999999999998, 0
(0, 0, 1, 1, 2, 1, 0, 2, 0), 0.0002603562339764104, 0.999999999999995, 0
(0, 0, 1, 1, 2, 1, 0, 1, 1), 0.00043858281625923606, 0.9999999999999996, 0
(0, 0, 1, 1, 2, 1, 0, 0, 2), 0.0007285060565797971, 0.999999999999997, 0
(0, 0, 1, 1, 2, 0, 3, 0, 0), 0.00010206459903142192, 0.999999999999999, 0
(0, 0, 1, 1, 2, 0, 2, 1, 0), 0.00010298542280515755, 0.9999999999999964, 0
(0, 0, 1, 1, 2, 0, 2, 0, 1), 0.0010933726830238328, 0.9999999999999999, 0
(0, 0, 1, 1, 2, 0, 1, 2, 0), 0.0008957506659293103, 0.9999999999999983, 0
(0, 0, 1, 1, 2, 0, 1, 1, 1), 0.0005989294957974319, 0.9999999999999967, 0
(0, 0, 1, 1, 2, 0, 1, 0, 2), 0.003148769199693103, 0.5432518455731357, 1
(0, 0, 1, 1, 2, 0, 0, 3, 0), 4.274984407130595e-05, 0.9999999999999968, 0
(0, 0, 1, 1, 2, 0, 0, 2, 1), 0.0004938774674430156, 0.6263551075438618, 1
(0, 0, 1, 1, 2, 0, 0, 1, 2), 0.0007285060565798002, 0.999999999999999, 0
(0, 0, 1, 1, 2, 0, 0, 0, 3), 0.00043386136221575306, 0.9999999999999956, 0
(0, 0, 1, 1, 1, 4, 0, 0, 0), 0.0009936919290153248, 0.9999999999999991, 0
(0, 0, 1, 1, 1, 3, 1, 0, 0), 1.4315282712940807e-05, 0.9999999999999856, 0
(0, 0, 1, 1, 1, 3, 0, 1, 0), 0.0005648476091088706, 0.9999999999999944, 0
(0, 0, 1, 1, 1, 3, 0, 0, 1), 0.00032966252792109875, 0.9999999999999972, 0
(0, 0, 1, 1, 1, 2, 2, 0, 0), 0.0007011532094216939, 1.0, 0
(0, 0, 1, 1, 1, 2, 1, 1, 0), 0.0009429550102325098, 0.9999999999999994, 0
(0, 0, 1, 1, 1, 2, 1, 0, 1), 0.00043858281625923644, 0.9999999999999963, 0
(0, 0, 1, 1, 1, 2, 0, 2, 0), 0.0010933726830238304, 0.999999999999998, 0
(0, 0, 1, 1, 1, 2, 0, 1, 1), 0.0005989294957974327, 0.9999999999999998, 0
(0, 0, 1, 1, 1, 2, 0, 0, 2), 0.0004938774674430153, 0.6263551075438678, 1
(0, 0, 1, 1, 1, 1, 3, 0, 0), 0.00032966252792109816, 0.9999999999999991, 0
(0, 0, 1, 1, 1, 1, 2, 1, 0), 0.0004385828162592373, 0.9999999999999988, 0
(0, 0, 1, 1, 1, 1, 2, 0, 1), 0.0005989294957974357, 0.9999999999999996, 0
(0, 0, 1, 1, 1, 1, 1, 2, 0), 0.0005989294957974348, 0.9999999999999993, 0
(0, 0, 1, 1, 1, 1, 1, 1, 1), 0.006693639554947334, 1.0, 0
(0, 0, 1, 1, 1, 1, 1, 0, 2), 0.0005989294957974367, 0.9999999999999994, 0
(0, 0, 1, 1, 1, 1, 0, 3, 0), 0.0001805626654001703, 0.7873125849738075, 1
(0, 0, 1, 1, 1, 1, 0, 2, 1), 0.0005989294957974309, 0.9999999999999962, 0
(0, 0, 1, 1, 1, 1, 0, 1, 2), 0.00043858281625923205, 0.999999999999997, 0
(0, 0, 1, 1, 1, 1, 0, 0, 3), 0.0003296625279210978, 0.9999999999999987, 0
(0, 0, 1, 1, 1, 0, 4, 0, 0), 0.0003786468872153402, 0.9999999999999996, 0
(0, 0, 1, 1, 1, 0, 3, 1, 0), 0.0016393005035321598, 1.0000000000000002, 0
(0, 0, 1, 1, 1, 0, 3, 0, 1), 0.0001805626654001701, 0.7873125849738151, 1
(0, 0, 1, 1, 1, 0, 2, 2, 0), 0.003086734171518844, 0.6263551075438681, 1
(0, 0, 1, 1, 1, 0, 2, 1, 1), 0.0005989294957974344, 0.9999999999999976, 0
(0, 0, 1, 1, 1, 0, 2, 0, 2), 0.0010933726830238348, 0.9999999999999964, 0
(0, 0, 1, 1, 1, 0, 1, 3, 0), 0.0016393005035321567, 0.9999999999999997, 0
(0, 0, 1, 1, 1, 0, 1, 2, 1), 0.00043858281625923964, 0.9999999999999982, 0
(0, 0, 1, 1, 1, 0, 1, 1, 2), 0.0009429550102325049, 0.9999999999999971, 0
(0, 0, 1, 1, 1, 0, 1, 0, 3), 0.0005648476091088793, 0.9999999999999988, 0
(0, 0, 1, 1, 1, 0, 0, 4, 0), 0.0003786468872153414, 0.9999999999999986, 0
(0, 0, 1, 1, 1, 0, 0, 3, 1), 0.0003296625279210986, 0.9999999999999949, 0
(0, 0, 1, 1, 1, 0, 0, 2, 2), 0.0007011532094216952, 0.9999999999999997, 0
(0, 0, 1, 1, 1, 0, 0, 1, 3), 1.431528271294079e-05, 0.9999999999999839, 0
(0, 0, 1, 1, 1, 0, 0, 0, 4), 0.0009936919290153313, 0.9999999999999999, 0
(0, 0, 1, 1, 0, 5, 0, 0, 0), 0.0008553971421882573, 0.9999999999999998, 0
(0, 0, 1, 1, 0, 4, 1, 0, 0), 0.0007369001962753284, 0.9999999999999981, 0
(0, 0, 1, 1, 0, 4, 0, 1, 0), 0.0003788857593025126, 0.9999999999999966, 0
(0, 0, 1, 1, 0, 4, 0, 0, 1), 0.0003786468872153401, 1.0, 0
(0, 0, 1, 1, 0, 3, 2, 0, 0), 0.00010983292696037532, 0.9999999999999974, 0
(0, 0, 1, 1, 0, 3, 1, 1, 0), 0.0007257178419934926, 0.9999999999999997, 0
(0, 0, 1, 1, 0, 3, 1, 0, 1), 0.0016393005035321578, 0.9999999999999999, 0
(0, 0, 1, 1, 0, 3, 0, 2, 0), 0.0002280188762889783, 0.9999999999999939, 0
(0, 0, 1, 1, 0, 3, 0, 1, 1), 0.00018056266540017032, 0.7873125849738044, 1
(0, 0, 1, 1, 0, 3, 0, 0, 2), 4.274984407130522e-05, 0.9999999999999948, 0
(0, 0, 1, 1, 0, 2, 3, 0, 0), 0.0008907133106881497, 0.9999999999999996, 0
(0, 0, 1, 1, 0, 2, 2, 1, 0), 5.7142402919637544e-05, 0.9999999999999953, 0
(0, 0, 1, 1, 0, 2, 2, 0, 1), 0.0030867341715188445, 0.6263551075438681, 1
(0, 0, 1, 1, 0, 2, 1, 2, 0), 0.0005038030719508973, 0.5432518455731322, 1
(0, 0, 1, 1, 0, 2, 1, 1, 1), 0.0005989294957974359, 0.9999999999999982, 0
(0, 0, 1, 1, 0, 2, 1, 0, 2), 0.000895750665929313, 0.9999999999999953, 0
(0, 0, 1, 1, 0, 2, 0, 3, 0), 0.00022801887628897828, 0.9999999999999922, 0
(0, 0, 1, 1, 0, 2, 0, 2, 1), 0.0010933726830238337, 0.9999999999999999, 0
(0, 0, 1, 1, 0, 2, 0, 1, 2), 0.00026035623397641257, 0.9999999999999982, 0
(0, 0, 1, 1, 0, 2, 0, 0, 3), 0.001346326473131695, 0.9999999999999989, 0
(0, 0, 1, 1, 0, 1, 4, 0, 0), 0.0006996365531403392, 0.9999999999999999, 0
(0, 0, 1, 1, 0, 1, 3, 1, 0), 0.00020027453236508232, 0.37737925874942047, 1
(0, 0, 1, 1, 0, 1, 3, 0, 1), 0.0016393005035321572, 0.9999999999999986, 0
(0, 0, 1, 1, 0, 1, 2, 2, 0), 5.714240291963774e-05, 0.9999999999999959, 0
(0, 0, 1, 1, 0, 1, 2, 1, 1), 0.0004385828162592365, 0.9999999999999983, 0
(0, 0, 1, 1, 0, 1, 2, 0, 2), 0.00010298542280515698, 0.9999999999999986, 0
(0, 0, 1, 1, 0, 1, 1, 3, 0), 0.0007257178419934947, 0.9999999999999996, 0
(0, 0, 1, 1, 0, 1, 1, 2, 1), 0.0009429550102325099, 1.0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 2), 0.0009429550102325096, 0.999999999999996, 0
(0, 0, 1, 1, 0, 1, 1, 0, 3), 0.0007257178419934943, 1.0, 0
(0, 0, 1, 1, 0, 1, 0, 4, 0), 0.0003788857593025127, 0.9999999999999987, 0
(0, 0, 1, 1, 0, 1, 0, 3, 1), 0.0005648476091088694, 0.9999999999999996, 0
(0, 0, 1, 1, 0, 1, 0, 2, 2), 0.0010894768246380226, 0.9999999999999978, 0
(0, 0, 1, 1, 0, 1, 0, 1, 3), 0.0004490948062449992, 0.9999999999999964, 0
(0, 0, 1, 1, 0, 1, 0, 0, 4), 0.003671939412999684, 0.16852058071690135, 1
(0, 0, 1, 1, 0, 0, 5, 0, 0), 0.004315082679034537, 0.24405395455619322, 1
(0, 0, 1, 1, 0, 0, 4, 1, 0), 0.0006996365531403375, 0.9999999999999976, 0
(0, 0, 1, 1, 0, 0, 4, 0, 1), 0.0003786468872153412, 0.9999999999999961, 0
(0, 0, 1, 1, 0, 0, 3, 2, 0), 0.0008907133106881512, 0.9999999999999981, 0
(0, 0, 1, 1, 0, 0, 3, 1, 1), 0.0003296625279210989, 0.999999999999995, 0
(0, 0, 1, 1, 0, 0, 3, 0, 2), 0.00010206459903142194, 0.9999999999999998, 0
(0, 0, 1, 1, 0, 0, 2, 3, 0), 0.00010983292696037527, 0.9999999999999966, 0
(0, 0, 1, 1, 0, 0, 2, 2, 1), 0.000701153209421695, 0.9999999999999991, 0
(0, 0, 1, 1, 0, 0, 2, 1, 2), 0.00017549322873816793, 1.0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 3), 1.0770313522392456e-05, 1.0, 0
(0, 0, 1, 1, 0, 0, 1, 4, 0), 0.000736900196275325, 0.9999999999999959, 0
(0, 0, 1, 1, 0, 0, 1, 3, 1), 1.4315282712941075e-05, 0.999999999999973, 0
(0, 0, 1, 1, 0, 0, 1, 2, 2), 0.0004355716453309515, 0.9999999999999991, 0
(0, 0, 1, 1, 0, 0, 1, 1, 3), 0.000231152704401361, 0.16117950793446267, 1
(0, 0, 1, 1, 0, 0, 1, 0, 4), 0.0003544698681781013, 0.9999999999999956, 0
(0, 0, 1, 1, 0, 0, 0, 5, 0), 0.000855397142188259, 0.9999999999999976, 0
(0, 0, 1, 1, 0, 0, 0, 4, 1), 0.0009936919290153292, 0.9999999999999999, 0
(0, 0, 1, 1, 0, 0, 0, 3, 2), 0.0044320173565556235, 0.10691106037397136, 1
(0, 0, 1, 1, 0, 0, 0, 2, 3), 0.0006183369683587484, 0.9999999999999967, 0
(0, 0, 1, 1, 0, 0, 0, 1, 4), 0.0006554490770292192, 0.9999999999999983, 0
(0, 0, 1, 1, 0, 0, 0, 0, 5), 0.00041113366020531646, 0.9999999999999991, 0
(0, 0, 1, 0, 6, 0, 0, 0, 0), 0.0010688149525265168, 0.9999999999999996, 0
(0, 0, 1, 0, 5, 1, 0, 0, 0), 0.0001890019192138466, 0.9999999999999978, 0
(0, 0, 1, 0, 5, 0, 1, 0, 0), 0.005081530187378348, 0.08571228257416674, 1
(0, 0, 1, 0, 5, 0, 0, 1, 0), 0.0007321233261303162, 0.9999999999999996, 0
(0, 0, 1, 0, 5, 0, 0, 0, 1), 0.0008553971421882543, 0.9999999999999969, 0
(0, 0, 1, 0, 4, 2, 0, 0, 0), 0.002173782125858038, 0.05051666063351884, 1
(0, 0, 1, 0, 4, 1, 1, 0, 0), 0.00035446986817810026, 0.9999999999999992, 0
(0, 0, 1, 0, 4, 1, 0, 1, 0), 0.0007173674833757995, 0.9999999999999964, 0
(0, 0, 1, 0, 4, 1, 0, 0, 1), 0.0007369001962753305, 0.9999999999999998, 0
(0, 0, 1, 0, 4, 0, 2, 0, 0), 0.0016940567834041788, 1.0, 0
(0, 0, 1, 0, 4, 0, 1, 1, 0), 0.0003788857593025153, 0.9999999999999997, 0
(0, 0, 1, 0, 4, 0, 1, 0, 1), 0.0003788857593025166, 0.9999999999999976, 0
(0, 0, 1, 0, 4, 0, 0, 2, 0), 0.0007360393310195084, 0.9999999999999996, 0
(0, 0, 1, 0, 4, 0, 0, 1, 1), 0.00037864688721534205, 0.9999999999999954, 0
(0, 0, 1, 0, 4, 0, 0, 0, 2), 0.00083465838386586, 0.9999999999999956, 0
(0, 0, 1, 0, 3, 3, 0, 0, 0), 0.0003695734912538785, 0.9999999999999988, 0
(0, 0, 1, 0, 3, 2, 1, 0, 0), 0.0004401453887435105, 1.0000000000000004, 0
(0, 0, 1, 0, 3, 2, 0, 1, 0), 2.0502486389437984e-05, 0.9999999999999907, 0
(0, 0, 1, 0, 3, 2, 0, 0, 1), 0.00010983292696037515, 0.9999999999999996, 0
(0, 0, 1, 0, 3, 1, 2, 0, 0), 0.00036618109910874485, 0.999999999999999, 0
(0, 0, 1, 0, 3, 1, 1, 1, 0), 0.0005648476091088738, 0.9999999999999991, 0
(0, 0, 1, 0, 3, 1, 1, 0, 1), 0.0007257178419934954, 0.9999999999999974, 0
(0, 0, 1, 0, 3, 1, 0, 2, 0), 0.000996276609944577, 0.9999999999999996, 0
(0, 0, 1, 0, 3, 1, 0, 1, 1), 0.0016393005035321593, 0.9999999999999993, 0
(0, 0, 1, 0, 3, 1, 0, 0, 2), 0.0034543988241059836, 0.490053569700942, 1
(0, 0, 1, 0, 3, 0, 3, 0, 0), 0.0008133592290624703, 1.0, 0
(0, 0, 1, 0, 3, 0, 2, 1, 0), 0.0013810290911106529, 0.9999999999999992, 0
(0, 0, 1, 0, 3, 0, 2, 0, 1), 0.00022801887628897988, 0.9999999999999996, 0
(0, 0, 1, 0, 3, 0, 1, 2, 0), 0.00021651557620206783, 0.9999999999999974, 0
(0, 0, 1, 0, 3, 0, 1, 1, 1), 0.00018056266540017, 0.7873125849738192, 1
(0, 0, 1, 0, 3, 0, 1, 0, 2), 0.00021651557620206563, 0.999999999999998, 0
(0, 0, 1, 0, 3, 0, 0, 3, 0), 0.0010734370458677343, 0.9044687873245043, 1
(0, 0, 1, 0, 3, 0, 0, 2, 1), 4.274984407130575e-05, 0.9999999999999956, 0
(0, 0, 1, 0, 3, 0, 0, 1, 2), 0.0002399879497640121, 0.9999999999999963, 0
(0, 0, 1, 0, 3, 0, 0, 0, 3), 0.0011615646833550849, 0.9999999999999978, 0
(0, 0, 1, 0, 2, 4, 0, 0, 0), 0.0003215526625602156, 0.9999999999999982, 0
(0, 0, 1, 0, 2, 3, 1, 0, 0), 0.0005142291144218626, 1.0000000000000004, 0
(0, 0, 1, 0, 2, 3, 0, 1, 0), 2.0502486389438255e-05, 0.9999999999999949, 0
(0, 0, 1, 0, 2, 3, 0, 0, 1), 0.0008907133106881525, 0.9999999999999996, 0
(0, 0, 1, 0, 2, 2, 2, 0, 0), 0.0005089360357982853, 0.9999999999999993, 0
(0, 0, 1, 0, 2, 2, 1, 1, 0), 0.0010894768246380276, 0.9999999999999998, 0
(0, 0, 1, 0, 2, 2, 1, 0, 1), 5.714240291963722e-05, 0.9999999999999882, 0
(0, 0, 1, 0, 2, 2, 0, 2, 0), 0.0007435026001240472, 0.9999999999999964, 0
(0, 0, 1, 0, 2, 2, 0, 1, 1), 0.0030867341715188437, 0.6263551075438708, 1
(0, 0, 1, 0, 2, 2, 0, 0, 2), 0.001979771482951671, 0.9999999999999992, 0
(0, 0, 1, 0, 2, 1, 3, 0, 0), 0.0003958042930060838, 0.9999999999999991, 0
(0, 0, 1, 0, 2, 1, 2, 1, 0), 0.00032406442867197237, 0.9999999999999987, 0
(0, 0, 1, 0, 2, 1, 2, 0, 1), 0.0005038030719508965, 0.5432518455731365, 1
(0, 0, 1, 0, 2, 1, 1, 2, 0), 0.0031487691996931063, 0.5432518455731333, 1
(0, 0, 1, 0, 2, 1, 1, 1, 1), 0.0005989294957974292, 0.9999999999999991, 0
(0, 0, 1, 0, 2, 1, 1, 0, 2), 0.0008957506659293144, 0.9999999999999987, 0
(0, 0, 1, 0, 2, 1, 0, 3, 0), 0.0002165155762020666, 0.9999999999999953, 0
(0, 0, 1, 0, 2, 1, 0, 2, 1), 0.0008957506659293144, 0.9999999999999974, 0
(0, 0, 1, 0, 2, 1, 0, 1, 2), 0.000154027902603405, 0.9999999999999938, 0
(0, 0, 1, 0, 2, 1, 0, 0, 3), 0.0009075859758220074, 0.9999999999999964, 0
(0, 0, 1, 0, 2, 0, 4, 0, 0), 0.0006174098210992751, 0.9999999999999999, 0
(0, 0, 1, 0, 2, 0, 3, 1, 0), 0.00358839448496239, 0.38785232744238546, 1
(0, 0, 1, 0, 2, 0, 3, 0, 1), 0.0002280188762889794, 0.999999999999999, 0
(0, 0, 1, 0, 2, 0, 2, 2, 0), 0.0007435026001240475, 0.9999999999999989, 0
(0, 0, 1, 0, 2, 0, 2, 1, 1), 0.0010933726830238306, 0.999999999999998, 0
(0, 0, 1, 0, 2, 0, 2, 0, 2), 0.0004519632710823103, 0.9999999999999996, 0
(0, 0, 1, 0, 2, 0, 1, 3, 0), 0.0009962766099445761, 0.9999999999999969, 0
(0, 0, 1, 0, 2, 0, 1, 2, 1), 0.0002603562339764105, 0.9999999999999952, 0
(0, 0, 1, 0, 2, 0, 1, 1, 2), 0.0002603562339764089, 0.9999999999999992, 0
(0, 0, 1, 0, 2, 0, 1, 0, 3), 0.0009962766099445726, 0.9999999999999981, 0
(0, 0, 1, 0, 2, 0, 0, 4, 0), 0.00073603933101951, 0.9999999999999979, 0
(0, 0, 1, 0, 2, 0, 0, 3, 1), 0.0013463264731316937, 0.9999999999999996, 0
(0, 0, 1, 0, 2, 0, 0, 2, 2), 0.00016654705881162068, 0.9999999999999906, 0
(0, 0, 1, 0, 2, 0, 0, 1, 3), 0.00022277738993333547, 0.9999999999999989, 0
(0, 0, 1, 0, 2, 0, 0, 0, 4), 0.001739285000324867, 0.23331794629701624, 1
(0, 0, 1, 0, 1, 5, 0, 0, 0), 0.0004855756940144311, 0.999999999999998, 0
(0, 0, 1, 0, 1, 4, 1, 0, 0), 0.0010008546340786316, 1.0000000000000002, 0
(0, 0, 1, 0, 1, 4, 0, 1, 0), 0.0007173674833757963, 0.9999999999999988, 0
(0, 0, 1, 0, 1, 4, 0, 0, 1), 0.0006996365531403378, 0.9999999999999998, 0
(0, 0, 1, 0, 1, 3, 2, 0, 0), 0.0003560564345282166, 1.0, 0
(0, 0, 1, 0, 1, 3, 1, 1, 0), 0.0004490948062449991, 0.9999999999999999, 0
(0, 0, 1, 0, 1, 3, 1, 0, 1), 0.00020027453236508213, 0.3773792587494236, 1
(0, 0, 1, 0, 1, 3, 0, 2, 0), 0.003588394484962386, 0.3878523274423882, 1
(0, 0, 1, 0, 1, 3, 0, 1, 1), 0.0016393005035321621, 0.9999999999999977, 0
(0, 0, 1, 0, 1, 3, 0, 0, 2), 5.25162005210705e-05, 0.9999999999999958, 0
(0, 0, 1, 0, 1, 2, 3, 0, 0), 0.0004508330499592545, 0.9999999999999991, 0
(0, 0, 1, 0, 1, 2, 2, 1, 0), 0.000566293655031878, 0.267789930483911, 1
(0, 0, 1, 0, 1, 2, 2, 0, 1), 5.714240291963729e-05, 0.999999999999999, 0
(0, 0, 1, 0, 1, 2, 1, 2, 0), 0.0003240644286719709, 0.9999999999999936, 0
(0, 0, 1, 0, 1, 2, 1, 1, 1), 0.00043858281625923427, 0.9999999999999987, 0
(0, 0, 1, 0, 1, 2, 1, 0, 2), 0.00015402790260340488, 0.9999999999999996, 0
(0, 0, 1, 0, 1, 2, 0, 3, 0), 0.0013810290911106557, 1.0, 0
(0, 0, 1, 0, 1, 2, 0, 2, 1), 0.00010298542280515756, 0.9999999999999933, 0
(0, 0, 1, 0, 1, 2, 0, 1, 2), 0.0001540279026034019, 0.9999999999999962, 0
(0, 0, 1, 0, 1, 2, 0, 0, 3), 5.251620052107059e-05, 0.9999999999999878, 0
(0, 0, 1, 0, 1, 1, 4, 0, 0), 0.0036719394129996826, 0.1685205807169019, 1
(0, 0, 1, 0, 1, 1, 3, 1, 0), 0.0004490948062449982, 0.9999999999999989, 0
(0, 0, 1, 0, 1, 1, 3, 0, 1), 0.0007257178419934968, 0.9999999999999999, 0
(0, 0, 1, 0, 1, 1, 2, 2, 0), 0.001089476824638027, 0.9999999999999997, 0
(0, 0, 1, 0, 1, 1, 2, 1, 1), 0.0009429550102325115, 0.9999999999999963, 0
(0, 0, 1, 0, 1, 1, 2, 0, 2), 0.00010298542280515736, 0.9999999999999968, 0
(0, 0, 1, 0, 1, 1, 1, 3, 0), 0.0005648476091088782, 0.9999999999999968, 0
(0, 0, 1, 0, 1, 1, 1, 2, 1), 0.0009429550102325057, 0.9999999999999981, 0
(0, 0, 1, 0, 1, 1, 1, 1, 2), 0.00043858281625923986, 0.9999999999999982, 0
(0, 0, 1, 0, 1, 1, 1, 0, 3), 0.00163930050353216, 0.9999999999999978, 0
(0, 0, 1, 0, 1, 1, 0, 4, 0), 0.00037888575930251586, 1.0, 0
(0, 0, 1, 0, 1, 1, 0, 3, 1), 0.0007257178419934943, 0.9999999999999989, 0
(0, 0, 1, 0, 1, 1, 0, 2, 2), 5.7142402919637334e-05, 0.9999999999999973, 0
(0, 0, 1, 0, 1, 1, 0, 1, 3), 0.0002002745323650819, 0.3773792587494261, 1
(0, 0, 1, 0, 1, 1, 0, 0, 4), 0.0006996365531403366, 0.9999999999999972, 0
(0, 0, 1, 0, 1, 0, 5, 0, 0), 0.0007321233261303142, 0.9999999999999998, 0
(0, 0, 1, 0, 1, 0, 4, 1, 0), 0.0007173674833757997, 0.9999999999999983, 0
(0, 0, 1, 0, 1, 0, 4, 0, 1), 0.0003788857593025144, 0.9999999999999992, 0
(0, 0, 1, 0, 1, 0, 3, 2, 0), 2.050248638943819e-05, 0.9999999999999796, 0
(0, 0, 1, 0, 1, 0, 3, 1, 1), 0.0005648476091088736, 0.9999999999999956, 0
(0, 0, 1, 0, 1, 0, 3, 0, 2), 0.0013810290911106557, 0.9999999999999996, 0
(0, 0, 1, 0, 1, 0, 2, 3, 0), 2.050248638943799e-05, 0.9999999999999938, 0
(0, 0, 1, 0, 1, 0, 2, 2, 1), 0.001089476824638026, 0.9999999999999984, 0
(0, 0, 1, 0, 1, 0, 2, 1, 2), 0.00032406442867197166, 0.9999999999999947, 0
(0, 0, 1, 0, 1, 0, 2, 0, 3), 0.0035883944849623923, 0.3878523274423843, 1
(0, 0, 1, 0, 1, 0, 1, 4, 0), 0.0007173674833758016, 0.9999999999999981, 0
(0, 0, 1, 0, 1, 0, 1, 3, 1), 0.00044909480624499864, 0.9999999999999928, 0
(0, 0, 1, 0, 1, 0, 1, 2, 2), 0.0005662936550318761, 0.26778993048391636, 1
(0, 0, 1, 0, 1, 0, 1, 1, 3), 0.00044909480624499766, 0.9999999999999998, 0
(0, 0, 1, 0, 1, 0, 1, 0, 4), 0.0007173674833758003, 0.9999999999999996, 0
(0, 0, 1, 0, 1, 0, 0, 5, 0), 0.000732123326130317, 0.999999999999996, 0
(0, 0, 1, 0, 1, 0, 0, 4, 1), 0.0036719394129996813, 0.1685205807169023, 1
(0, 0, 1, 0, 1, 0, 0, 3, 2), 0.00045083304995924923, 0.9999999999999964, 0
(0, 0, 1, 0, 1, 0, 0, 2, 3), 0.00035605643452821755, 0.9999999999999976, 0
(0, 0, 1, 0, 1, 0, 0, 1, 4), 0.0010008546340786293, 0.9999999999999994, 0
(0, 0, 1, 0, 1, 0, 0, 0, 5), 0.00048557569401442885, 0.999999999999995, 0
(0, 0, 1, 0, 0, 6, 0, 0, 0), 0.001661962502127685, 0.9999999999999988, 0
(0, 0, 1, 0, 0, 5, 1, 0, 0), 0.0003867177690809011, 0.9999999999999987, 0
(0, 0, 1, 0, 0, 5, 0, 1, 0), 0.0007321233261303159, 0.9999999999999963, 0
(0, 0, 1, 0, 0, 5, 0, 0, 1), 0.0043150826790345365, 0.24405395455619328, 1
(0, 0, 1, 0, 0, 4, 2, 0, 0), 0.00024246632261339226, 0.9999999999999987, 0
(0, 0, 1, 0, 0, 4, 1, 1, 0), 0.0036719394129996804, 0.1685205807169028, 1
(0, 0, 1, 0, 0, 4, 1, 0, 1), 0.0006996365531403387, 0.9999999999999998, 0
(0, 0, 1, 0, 0, 4, 0, 2, 0), 0.0006174098210992786, 0.9999999999999978, 0
(0, 0, 1, 0, 0, 4, 0, 1, 1), 0.00037864688721534, 0.9999999999999998, 0
(0, 0, 1, 0, 0, 4, 0, 0, 2), 0.0018824840209958208, 0.9999999999999999, 0
(0, 0, 1, 0, 0, 3, 3, 0, 0), 0.0014952484816643527, 0.09837287018384672, 1
(0, 0, 1, 0, 0, 3, 2, 1, 0), 0.00045083304995925417, 0.9999999999999993, 0
(0, 0, 1, 0, 0, 3, 2, 0, 1), 0.0008907133106881505, 0.9999999999999992, 0
(0, 0, 1, 0, 0, 3, 1, 2, 0), 0.00039580429300608227, 0.9999999999999992, 0
(0, 0, 1, 0, 0, 3, 1, 1, 1), 0.00032966252792110027, 0.9999999999999963, 0
(0, 0, 1, 0, 0, 3, 1, 0, 2), 0.0009075859758220094, 0.9999999999999984, 0
(0, 0, 1, 0, 0, 3, 0, 3, 0), 0.0008133592290624754, 0.9999999999999953, 0
(0, 0, 1, 0, 0, 3, 0, 2, 1), 0.00010206459903142126, 0.9999999999999915, 0
(0, 0, 1, 0, 0, 3, 0, 1, 2), 0.00023998794976401238, 0.999999999999998, 0
(0, 0, 1, 0, 0, 3, 0, 0, 3), 0.0008137175371932313, 0.9999999999999978, 0
(0, 0, 1, 0, 0, 2, 4, 0, 0), 0.00024246632261339205, 0.9999999999999982, 0
(0, 0, 1, 0, 0, 2, 3, 1, 0), 0.00035605643452821505, 0.9999999999999973, 0
(0, 0, 1, 0, 0, 2, 3, 0, 1), 0.00010983292696037542, 0.9999999999999929, 0
(0, 0, 1, 0, 0, 2, 2, 2, 0), 0.0005089360357982851, 0.9999999999999978, 0
(0, 0, 1, 0, 0, 2, 2, 1, 1), 0.0007011532094216922, 0.999999999999999, 0
(0, 0, 1, 0, 0, 2, 2, 0, 2), 0.00018175959012148687, 0.9999999999999967, 0
(0, 0, 1, 0, 0, 2, 1, 3, 0), 0.0003661810991087472, 1.0000000000000002, 0
(0, 0, 1, 0, 0, 2, 1, 2, 1), 0.00017549322873816945, 1.0, 0
(0, 0, 1, 0, 0, 2, 1, 1, 2), 0.0007285060565797988, 0.999999999999998, 0
(0, 0, 1, 0, 0, 2, 1, 0, 3), 0.003454398824105987, 0.49005356970094005, 1
(0, 0, 1, 0, 0, 2, 0, 4, 0), 0.001694056783404177, 0.9999999999999969, 0
(0, 0, 1, 0, 0, 2, 0, 3, 1), 1.0770313522393174e-05, 0.9999999999999889, 0
(0, 0, 1, 0, 0, 2, 0, 2, 2), 0.00027199551207405035, 0.338562172233852, 1
(0, 0, 1, 0, 0, 2, 0, 1, 3), 0.0002227773899333335, 0.9999999999999984, 0
(0, 0, 1, 0, 0, 2, 0, 0, 4), 0.0005090244118031533, 0.9999999999999974, 0
(0, 0, 1, 0, 0, 1, 5, 0, 0), 0.0003867177690809012, 0.9999999999999982, 0
(0, 0, 1, 0, 0, 1, 4, 1, 0), 0.0010008546340786297, 0.9999999999999993, 0
(0, 0, 1, 0, 0, 1, 4, 0, 1), 0.0007369001962753295, 0.9999999999999967, 0
(0, 0, 1, 0, 0, 1, 3, 2, 0), 0.0005142291144218646, 0.9999999999999977, 0
(0, 0, 1, 0, 0, 1, 3, 1, 1), 1.4315282712941081e-05, 0.9999999999999745, 0
(0, 0, 1, 0, 0, 1, 3, 0, 2), 0.0017385999674918394, 0.9999999999999987, 0
(0, 0, 1, 0, 0, 1, 2, 3, 0), 0.0004401453887435095, 0.9999999999999971, 0
(0, 0, 1, 0, 0, 1, 2, 2, 1), 0.00043557164533094574, 0.9999999999999998, 0
(0, 0, 1, 0, 0, 1, 2, 1, 2), 0.0035393353439492313, 0.26778993048391353, 1
(0, 0, 1, 0, 0, 1, 2, 0, 3), 0.0017385999674918388, 0.9999999999999974, 0
(0, 0, 1, 0, 0, 1, 1, 4, 0), 0.0003544698681781031, 0.999999999999997, 0
(0, 0, 1, 0, 0, 1, 1, 3, 1), 0.00023115270440136158, 0.1611795079344609, 1
(0, 0, 1, 0, 0, 1, 1, 2, 2), 0.0004355716453309493, 0.9999999999999984, 0
(0, 0, 1, 0, 0, 1, 1, 1, 3), 1.4315282712940997e-05, 0.9999999999999653, 0
(0, 0, 1, 0, 0, 1, 1, 0, 4), 0.0007369001962753282, 0.9999999999999972, 0
(0, 0, 1, 0, 0, 1, 0, 5, 0), 0.005081530187378347, 0.0857122825741663, 1
(0, 0, 1, 0, 0, 1, 0, 4, 1), 0.0003544698681780983, 0.9999999999999948, 0
(0, 0, 1, 0, 0, 1, 0, 3, 2), 0.000440145388743511, 0.9999999999999993, 0
(0, 0, 1, 0, 0, 1, 0, 2, 3), 0.0005142291144218619, 0.9999999999999954, 0
(0, 0, 1, 0, 0, 1, 0, 1, 4), 0.0010008546340786349, 0.9999999999999981, 0
(0, 0, 1, 0, 0, 1, 0, 0, 5), 0.0003867177690808993, 0.9999999999999976, 0
(0, 0, 1, 0, 0, 0, 6, 0, 0), 0.0016619625021276853, 1.0, 0
(0, 0, 1, 0, 0, 0, 5, 1, 0), 0.0004855756940144329, 0.9999999999999998, 0
(0, 0, 1, 0, 0, 0, 5, 0, 1), 0.0008553971421882561, 0.9999999999999996, 0
(0, 0, 1, 0, 0, 0, 4, 2, 0), 0.0003215526625602143, 0.999999999999996, 0
(0, 0, 1, 0, 0, 0, 4, 1, 1), 0.0009936919290153257, 0.9999999999999994, 0
(0, 0, 1, 0, 0, 0, 4, 0, 2), 0.0017988386273721593, 0.19089554890217614, 1
(0, 0, 1, 0, 0, 0, 3, 3, 0), 0.00036957349125387985, 0.999999999999998, 0
(0, 0, 1, 0, 0, 0, 3, 2, 1), 0.004432017356555626, 0.10691106037397086, 1
(0, 0, 1, 0, 0, 0, 3, 1, 2), 0.0010868542791920791, 1.0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 3), 0.00045782900743253347, 0.9999999999999973, 0
(0, 0, 1, 0, 0, 0, 2, 4, 0), 0.0021737821258580366, 0.05051666063351906, 1
(0, 0, 1, 0, 0, 0, 2, 3, 1), 0.000618336968358749, 0.9999999999999989, 0
(0, 0, 1, 0, 0, 0, 2, 2, 2), 5.0224293641730627e-05, 0.9999999999999986, 0
(0, 0, 1, 0, 0, 0, 2, 1, 3), 1.4752600415240323e-05, 0.9999999999999934, 0
(0, 0, 1, 0, 0, 0, 2, 0, 4), 0.0002717653919626892, 0.9999999999999928, 0
(0, 0, 1, 0, 0, 0, 1, 5, 0), 0.0001890019192138463, 0.9999999999999952, 0
(0, 0, 1, 0, 0, 0, 1, 4, 1), 0.0006554490770292204, 0.9999999999999967, 0
(0, 0, 1, 0, 0, 0, 1, 3, 2), 0.00048445230089821765, 0.999999999999998, 0
(0, 0, 1, 0, 0, 0, 1, 2, 3), 0.0004844523008982177, 0.9999999999999962, 0
(0, 0, 1, 0, 0, 0, 1, 1, 4), 0.0006554490770292198, 0.999999999999998, 0
(0, 0, 1, 0, 0, 0, 1, 0, 5), 0.00018900191921384775, 0.9999999999999993, 0
(0, 0, 1, 0, 0, 0, 0, 6, 0), 0.0010688149525265164, 0.999999999999994, 0
(0, 0, 1, 0, 0, 0, 0, 5, 1), 0.0004111336602053142, 0.9999999999999967, 0
(0, 0, 1, 0, 0, 0, 0, 4, 2), 0.00030154220548633153, 0.9999999999999979, 0
(0, 0, 1, 0, 0, 0, 0, 3, 3), 0.00036189041578579644, 0.9999999999999964, 0
(0, 0, 1, 0, 0, 0, 0, 2, 4), 0.0007073885107662948, 0.9999999999999971, 0
(0, 0, 1, 0, 0, 0, 0, 1, 5), 0.006413126272891295, 0.006441821082818711, 1
(0, 0, 1, 0, 0, 0, 0, 0, 6), 0.0003291720561788659, 0.9999999999999918, 0
(0, 0, 0, 7, 0, 0, 0, 0, 0), 0.006119899021666128, 0, 0
(0, 0, 0, 6, 1, 0, 0, 0, 0), 0.0003291720561788654, 0.9999999999999994, 0
(0, 0, 0, 6, 0, 1, 0, 0, 0), 0.001068814952526516, 0.9999999999999993, 0
(0, 0, 0, 6, 0, 0, 1, 0, 0), 0.001661962502127684, 1.0, 0
(0, 0, 0, 6, 0, 0, 0, 1, 0), 0.001661962502127684, 0.9999999999999992, 0
(0, 0, 0, 6, 0, 0, 0, 0, 1), 0.001068814952526516, 0.9999999999999978, 0
(0, 0, 0, 5, 2, 0, 0, 0, 0), 0.00010972401872628847, 0.9999999999999997, 0
(0, 0, 0, 5, 1, 1, 0, 0, 0), 0.0004111336602053157, 1.0, 0
(0, 0, 0, 5, 1, 0, 1, 0, 0), 0.00048557569401443075, 1.0, 0
(0, 0, 0, 5, 1, 0, 0, 1, 0), 0.0003867177690809006, 0.9999999999999973, 0
(0, 0, 0, 5, 1, 0, 0, 0, 1), 0.00018900191921384542, 0.999999999999996, 0
(0, 0, 0, 5, 0, 2, 0, 0, 0), 0.00035627165084217076, 0.9999999999999976, 0
(0, 0, 0, 5, 0, 1, 1, 0, 0), 0.0008553971421882552, 1.0, 0
(0, 0, 0, 5, 0, 1, 0, 1, 0), 0.0007321233261303106, 0.9999999999999997, 0
(0, 0, 0, 5, 0, 1, 0, 0, 1), 0.0050815301873783445, 0.0857122825741668, 1
(0, 0, 0, 5, 0, 0, 2, 0, 0), 0.0005539875007092276, 0.9999999999999996, 0
(0, 0, 0, 5, 0, 0, 1, 1, 0), 0.004315082679034536, 0.24405395455619366, 1
(0, 0, 0, 5, 0, 0, 1, 0, 1), 0.0007321233261303167, 0.9999999999999988, 0
(0, 0, 0, 5, 0, 0, 0, 2, 0), 0.0005539875007092305, 0.9999999999999987, 0
(0, 0, 0, 5, 0, 0, 0, 1, 1), 0.0008553971421882586, 0.9999999999999988, 0
(0, 0, 0, 5, 0, 0, 0, 0, 2), 0.000356271650842174, 0.9999999999999942, 0
(0, 0, 0, 4, 3, 0, 0, 0, 0), 6.58344112357731e-05, 0.9999999999999988, 0
(0, 0, 0, 4, 2, 1, 0, 0, 0), 0.0003015422054863339, 0.9999999999999996, 0
(0, 0, 0, 4, 2, 0, 1, 0, 0), 0.00032155266256021406, 0.9999999999999999, 0
(0, 0, 0, 4, 2, 0, 0, 1, 0), 0.0002424663226133911, 0.9999999999999973, 0
(0, 0, 0, 4, 2, 0, 0, 0, 1), 0.002173782125858038, 0.05051666063351862, 1
(0, 0, 0, 4, 1, 2, 0, 0, 0), 0.00044947078475586407, 1.0, 0
(0, 0, 0, 4, 1, 1, 1, 0, 0), 0.0009936919290153257, 0.9999999999999994, 0
(0, 0, 0, 4, 1, 1, 0, 1, 0), 0.0036719394129996804, 0.1685205807169018, 1
(0, 0, 0, 4, 1, 1, 0, 0, 1), 0.00035446986817810124, 0.9999999999999987, 0
(0, 0, 0, 4, 1, 0, 2, 0, 0), 0.0017392850003248646, 0.23331794629701824, 1
(0, 0, 0, 4, 1, 0, 1, 1, 0), 0.0006996365531403378, 0.9999999999999991, 0
(0, 0, 0, 4, 1, 0, 1, 0, 1), 0.0007173674833757964, 0.9999999999999982, 0
(0, 0, 0, 4, 1, 0, 0, 2, 0), 0.000509024411803156, 0.9999999999999987, 0
(0, 0, 0, 4, 1, 0, 0, 1, 1), 0.0007369001962753267, 0.9999999999999961, 0
(0, 0, 0, 4, 1, 0, 0, 0, 2), 0.000271765391962688, 0.9999999999999982, 0
(0, 0, 0, 4, 0, 3, 0, 0, 0), 0.0002137629905053022, 0.9999999999999967, 0
(0, 0, 0, 4, 0, 2, 1, 0, 0), 0.0017988386273721565, 0.1908955489021767, 1
(0, 0, 0, 4, 0, 2, 0, 1, 0), 0.0006174098210992734, 0.9999999999999989, 0
(0, 0, 0, 4, 0, 2, 0, 0, 1), 0.0016940567834041772, 0.9999999999999989, 0
(0, 0, 0, 4, 0, 1, 2, 0, 0), 0.0008346583838658621, 0.9999999999999998, 0
(0, 0, 0, 4, 0, 1, 1, 1, 0), 0.0003786468872153396, 0.9999999999999988, 0
(0, 0, 0, 4, 0, 1, 1, 0, 1), 0.00037888575930251233, 0.9999999999999953, 0
(0, 0, 0, 4, 0, 1, 0, 2, 0), 0.0007360393310195061, 0.9999999999999991, 0
(0, 0, 0, 4, 0, 1, 0, 1, 1), 0.00037888575930251575, 0.999999999999996, 0
(0, 0, 0, 4, 0, 1, 0, 0, 2), 0.001694056783404178, 0.9999999999999974, 0
(0, 0, 0, 4, 0, 0, 3, 0, 0), 0.00033239250042553666, 1.0000000000000004, 0
(0, 0, 0, 4, 0, 0, 2, 1, 0), 0.0018824840209958169, 1.0, 0
(0, 0, 0, 4, 0, 0, 2, 0, 1), 0.000736039331019511, 0.9999999999999994, 0
(0, 0, 0, 4, 0, 0, 1, 2, 0), 0.001882484020995816, 0.9999999999999984, 0
(0, 0, 0, 4, 0, 0, 1, 1, 1), 0.0003786468872153403, 0.9999999999999967, 0
(0, 0, 0, 4, 0, 0, 1, 0, 2), 0.0006174098210992764, 0.9999999999999963, 0
(0, 0, 0, 4, 0, 0, 0, 3, 0), 0.00033239250042553883, 0.9999999999999956, 0
(0, 0, 0, 4, 0, 0, 0, 2, 1), 0.0008346583838658623, 1.0000000000000004, 0
(0, 0, 0, 4, 0, 0, 0, 1, 2), 0.0017988386273721515, 0.19089554890218025, 1
(0, 0, 0, 4, 0, 0, 0, 0, 3), 0.00021376299050530534, 0.9999999999999905, 0
(0, 0, 0, 3, 4, 0, 0, 0, 0), 6.58344112357732e-05, 0.9999999999999989, 0
(0, 0, 0, 3, 3, 1, 0, 0, 0), 0.0003618904157857931, 0.9999999999999997, 0
(0, 0, 0, 3, 3, 0, 1, 0, 0), 0.00036957349125387893, 0.9999999999999999, 0
(0, 0, 0, 3, 3, 0, 0, 1, 0), 0.0014952484816643519, 0.0983728701838466, 1
(0, 0, 0, 3, 3, 0, 0, 0, 1), 0.00036957349125387893, 1.0000000000000002, 0
(0, 0, 0, 3, 2, 2, 0, 0, 0), 0.0007400405883695682, 0.9999999999999994, 0
(0, 0, 0, 3, 2, 1, 1, 0, 0), 0.004432017356555627, 0.10691106037397086, 1
(0, 0, 0, 3, 2, 1, 0, 1, 0), 0.0004508330499592536, 0.9999999999999987, 0
(0, 0, 0, 3, 2, 1, 0, 0, 1), 0.00044014538874350827, 0.9999999999999997, 0
(0, 0, 0, 3, 2, 0, 2, 0, 0), 0.0003052193382883536, 0.9999999999999993, 0
(0, 0, 0, 3, 2, 0, 1, 1, 0), 0.0008907133106881501, 0.9999999999999998, 0
(0, 0, 0, 3, 2, 0, 1, 0, 1), 2.0502486389438438e-05, 0.9999999999999728, 0
(0, 0, 0, 3, 2, 0, 0, 2, 0), 0.0006960919843456237, 0.9999999999999978, 0
(0, 0, 0, 3, 2, 0, 0, 1, 1), 0.00010983292696037536, 0.9999999999999974, 0
(0, 0, 0, 3, 2, 0, 0, 0, 2), 0.0007743764555700553, 0.9999999999999991, 0
(0, 0, 0, 3, 1, 3, 0, 0, 0), 0.001562246312092556, 0.07139909476606071, 1
(0, 0, 0, 3, 1, 2, 1, 0, 0), 0.0010868542791920796, 0.9999999999999992, 0
(0, 0, 0, 3, 1, 2, 0, 1, 0), 0.0003958042930060834, 0.9999999999999978, 0
(0, 0, 0, 3, 1, 2, 0, 0, 1), 0.000366181099108743, 0.9999999999999991, 0
(0, 0, 0, 3, 1, 1, 2, 0, 0), 0.0004338613622157501, 0.9999999999999976, 0
(0, 0, 0, 3, 1, 1, 1, 1, 0), 0.0003296625279210968, 0.9999999999999951, 0
(0, 0, 0, 3, 1, 1, 1, 0, 1), 0.0005648476091088745, 0.999999999999998, 0
(0, 0, 0, 3, 1, 1, 0, 2, 0), 0.0013463264731316956, 0.9999999999999991, 0
(0, 0, 0, 3, 1, 1, 0, 1, 1), 0.0007257178419934957, 0.9999999999999989, 0
(0, 0, 0, 3, 1, 1, 0, 0, 2), 1.077031352239273e-05, 0.9999999999999809, 0
(0, 0, 0, 3, 1, 0, 3, 0, 0), 0.001161564683355085, 0.9999999999999999, 0
(0, 0, 0, 3, 1, 0, 2, 1, 0), 0.0009075859758220087, 0.9999999999999996, 0
(0, 0, 0, 3, 1, 0, 2, 0, 1), 0.0009962766099445744, 0.999999999999998, 0
(0, 0, 0, 3, 1, 0, 1, 2, 0), 5.2516200521071864e-05, 0.9999999999999963, 0
(0, 0, 0, 3, 1, 0, 1, 1, 1), 0.0016393005035321576, 0.9999999999999982, 0
(0, 0, 0, 3, 1, 0, 1, 0, 2), 0.003588394484962388, 0.38785232744238646, 1
(0, 0, 0, 3, 1, 0, 0, 3, 0), 0.0008137175371932329, 1.0000000000000002, 0
(0, 0, 0, 3, 1, 0, 0, 2, 1), 0.0034543988241059823, 0.49005356970094227, 1
(0, 0, 0, 3, 1, 0, 0, 1, 2), 0.0017385999674918457, 0.9999999999999983, 0
(0, 0, 0, 3, 1, 0, 0, 0, 3), 0.00045782900743252864, 0.9999999999999986, 0
(0, 0, 0, 3, 0, 4, 0, 0, 0), 0.00021376299050530223, 0.999999999999996, 0
(0, 0, 0, 3, 0, 3, 1, 0, 0), 0.0004578290074325318, 0.9999999999999989, 0
(0, 0, 0, 3, 0, 3, 0, 1, 0), 0.0008133592290624685, 0.9999999999999997, 0
(0, 0, 0, 3, 0, 3, 0, 0, 1), 0.0008133592290624676, 0.9999999999999992, 0
(0, 0, 0, 3, 0, 2, 2, 0, 0), 0.0002463823275025864, 1.0000000000000004, 0
(0, 0, 0, 3, 0, 2, 1, 1, 0), 0.00010206459903142184, 0.9999999999999982, 0
(0, 0, 0, 3, 0, 2, 1, 0, 1), 0.0013810290911106565, 0.9999999999999991, 0
(0, 0, 0, 3, 0, 2, 0, 2, 0), 0.0013178219870345616, 0.9999999999999989, 0
(0, 0, 0, 3, 0, 2, 0, 1, 1), 0.0002280188762889794, 0.9999999999999928, 0
(0, 0, 0, 3, 0, 2, 0, 0, 2), 0.0031154218283778647, 0.44737394838786115, 1
(0, 0, 0, 3, 0, 1, 3, 0, 0), 0.0011615646833550855, 0.9999999999999988, 0
(0, 0, 0, 3, 0, 1, 2, 1, 0), 0.00023998794976401238, 1.0000000000000002, 0
(0, 0, 0, 3, 0, 1, 2, 0, 1), 0.00021651557620206845, 0.999999999999992, 0
(0, 0, 0, 3, 0, 1, 1, 2, 0), 4.2749844071304706e-05, 0.9999999999999998, 0
(0, 0, 0, 3, 0, 1, 1, 1, 1), 0.00018056266540017037, 0.7873125849738066, 1
(0, 0, 0, 3, 0, 1, 1, 0, 2), 0.00022801887628897852, 0.9999999999999933, 0
(0, 0, 0, 3, 0, 1, 0, 3, 0), 0.001073437045867733, 0.9044687873245199, 1
(0, 0, 0, 3, 0, 1, 0, 2, 1), 0.0002165155762020677, 0.999999999999993, 0
(0, 0, 0, 3, 0, 1, 0, 1, 2), 0.001381029091110664, 1.0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 3), 0.0008133592290624724, 0.9999999999999981, 0
(0, 0, 0, 3, 0, 0, 4, 0, 0), 0.000332392500425537, 1.0, 0
(0, 0, 0, 3, 0, 0, 3, 1, 0), 0.0008137175371932311, 0.9999999999999992, 0
(0, 0, 0, 3, 0, 0, 3, 0, 1), 0.0010734370458677337, 0.904468787324512, 1
(0, 0, 0, 3, 0, 0, 2, 2, 0), 0.0028772073201886995, 0.8287387040444562, 1
(0, 0, 0, 3, 0, 0, 2, 1, 1), 4.274984407130498e-05, 0.9999999999999964, 0
(0, 0, 0, 3, 0, 0, 2, 0, 2), 0.0013178219870345668, 0.9999999999999973, 0
(0, 0, 0, 3, 0, 0, 1, 3, 0), 0.0008137175371932329, 0.9999999999999991, 0
(0, 0, 0, 3, 0, 0, 1, 2, 1), 0.00023998794976401043, 0.9999999999999983, 0
(0, 0, 0, 3, 0, 0, 1, 1, 2), 0.00010206459903142162, 0.9999999999999998, 0
(0, 0, 0, 3, 0, 0, 1, 0, 3), 0.0008133592290624723, 0.9999999999999984, 0
(0, 0, 0, 3, 0, 0, 0, 4, 0), 0.0003323925004255387, 0.999999999999996, 0
(0, 0, 0, 3, 0, 0, 0, 3, 1), 0.001161564683355082, 0.999999999999999, 0
(0, 0, 0, 3, 0, 0, 0, 2, 2), 0.0002463823275025843, 0.999999999999998, 0
(0, 0, 0, 3, 0, 0, 0, 1, 3), 0.0004578290074325269, 0.9999999999999981, 0
(0, 0, 0, 3, 0, 0, 0, 0, 4), 0.00021376299050530532, 0.9999999999999905, 0
(0, 0, 0, 2, 5, 0, 0, 0, 0), 0.00010972401872628849, 1.0, 0
(0, 0, 0, 2, 4, 1, 0, 0, 0), 0.0007073885107662956, 0.9999999999999992, 0
(0, 0, 0, 2, 4, 0, 1, 0, 0), 0.0021737821258580384, 0.05051666063351873, 1
(0, 0, 0, 2, 4, 0, 0, 1, 0), 0.00024246632261339254, 0.9999999999999968, 0
(0, 0, 0, 2, 4, 0, 0, 0, 1), 0.00032155266256021347, 0.9999999999999998, 0
(0, 0, 0, 2, 3, 2, 0, 0, 0), 0.004615195822321397, 0.028644305375167434, 1
(0, 0, 0, 2, 3, 1, 1, 0, 0), 0.0006183369683587484, 0.9999999999999991, 0
(0, 0, 0, 2, 3, 1, 0, 1, 0), 0.00035605643452821874, 0.9999999999999973, 0
(0, 0, 0, 2, 3, 1, 0, 0, 1), 0.0005142291144218616, 0.9999999999999999, 0
(0, 0, 0, 2, 3, 0, 2, 0, 0), 0.0007743764555700559, 0.9999999999999996, 0
(0, 0, 0, 2, 3, 0, 1, 1, 0), 0.00010983292696037532, 0.9999999999999947, 0
(0, 0, 0, 2, 3, 0, 1, 0, 1), 2.050248638943831e-05, 0.9999999999999944, 0
(0, 0, 0, 2, 3, 0, 0, 2, 0), 0.0006960919843456253, 0.9999999999999972, 0
(0, 0, 0, 2, 3, 0, 0, 1, 1), 0.00089071331068815, 0.9999999999999993, 0
(0, 0, 0, 2, 3, 0, 0, 0, 2), 0.00030521933828835134, 0.9999999999999958, 0
(0, 0, 0, 2, 2, 3, 0, 0, 0), 0.0007400405883695679, 0.9999999999999976, 0
(0, 0, 0, 2, 2, 2, 1, 0, 0), 5.022429364173042e-05, 0.999999999999996, 0
(0, 0, 0, 2, 2, 2, 0, 1, 0), 0.0005089360357982819, 0.9999999999999993, 0
(0, 0, 0, 2, 2, 2, 0, 0, 1), 0.0005089360357982823, 0.9999999999999992, 0
(0, 0, 0, 2, 2, 1, 2, 0, 0), 0.0013187007843653842, 0.9999999999999993, 0
(0, 0, 0, 2, 2, 1, 1, 1, 0), 0.0007011532094216954, 0.9999999999999996, 0
(0, 0, 0, 2, 2, 1, 1, 0, 1), 0.0010894768246380278, 0.9999999999999987, 0
(0, 0, 0, 2, 2, 1, 0, 2, 0), 0.00016654705881162128, 1.0000000000000004, 0
(0, 0, 0, 2, 2, 1, 0, 1, 1), 5.714240291963713e-05, 0.9999999999999927, 0
(0, 0, 0, 2, 2, 1, 0, 0, 2), 0.0002719955120740506, 0.3385621722338496, 1
(0, 0, 0, 2, 2, 0, 3, 0, 0), 0.0002463823275025859, 1.0, 0
(0, 0, 0, 2, 2, 0, 2, 1, 0), 0.00018175959012148605, 0.999999999999999, 0
(0, 0, 0, 2, 2, 0, 2, 0, 1), 0.0007435026001240469, 0.9999999999999979, 0
(0, 0, 0, 2, 2, 0, 1, 2, 0), 0.001979771482951669, 0.9999999999999998, 0
(0, 0, 0, 2, 2, 0, 1, 1, 1), 0.0030867341715188437, 0.626355107543868, 1
(0, 0, 0, 2, 2, 0, 1, 0, 2), 0.0007435026001240482, 0.9999999999999991, 0
(0, 0, 0, 2, 2, 0, 0, 3, 0), 0.0028772073201886995, 0.8287387040444553, 1
(0, 0, 0, 2, 2, 0, 0, 2, 1), 0.001979771482951669, 0.9999999999999997, 0
(0, 0, 0, 2, 2, 0, 0, 1, 2), 0.0001817595901214823, 0.9999999999999969, 0
(0, 0, 0, 2, 2, 0, 0, 0, 3), 0.00024638232750258567, 0.999999999999999, 0
(0, 0, 0, 2, 1, 4, 0, 0, 0), 0.0004494707847558653, 0.9999999999999996, 0
(0, 0, 0, 2, 1, 3, 1, 0, 0), 1.4752600415239927e-05, 0.9999999999999986, 0
(0, 0, 0, 2, 1, 3, 0, 1, 0), 0.00036618109910874366, 0.9999999999999988, 0
(0, 0, 0, 2, 1, 3, 0, 0, 1), 0.00039580429300608243, 0.9999999999999986, 0
(0, 0, 0, 2, 1, 2, 2, 0, 0), 0.0013187007843653846, 0.999999999999999, 0
(0, 0, 0, 2, 1, 2, 1, 1, 0), 0.00017549322873816717, 0.9999999999999989, 0
(0, 0, 0, 2, 1, 2, 1, 0, 1), 0.0003240644286719726, 0.9999999999999992, 0
(0, 0, 0, 2, 1, 2, 0, 2, 0), 0.0001405034416122435, 0.9999999999999987, 0
(0, 0, 0, 2, 1, 2, 0, 1, 1), 0.0005038030719508975, 0.5432518455731286, 1
(0, 0, 0, 2, 1, 2, 0, 0, 2), 0.0001405034416122447, 0.999999999999996, 0
(0, 0, 0, 2, 1, 1, 3, 0, 0), 0.00043386136221575057, 0.9999999999999991, 0
(0, 0, 0, 2, 1, 1, 2, 1, 0), 0.0007285060565797939, 0.9999999999999963, 0
(0, 0, 0, 2, 1, 1, 2, 0, 1), 0.0031487691996931054, 0.5432518455731334, 1
(0, 0, 0, 2, 1, 1, 1, 2, 0), 0.0004938774674430145, 0.6263551075438734, 1
(0, 0, 0, 2, 1, 1, 1, 1, 1), 0.0005989294957974365, 0.999999999999999, 0
(0, 0, 0, 2, 1, 1, 1, 0, 2), 0.0010933726830238324, 0.999999999999996, 0
(0, 0, 0, 2, 1, 1, 0, 3, 0), 4.2749844071304184e-05, 0.9999999999999973, 0
(0, 0, 0, 2, 1, 1, 0, 2, 1), 0.0008957506659293198, 0.9999999999999996, 0
(0, 0, 0, 2, 1, 1, 0, 1, 2), 0.00010298542280515741, 0.9999999999999933, 0
(0, 0, 0, 2, 1, 1, 0, 0, 3), 0.00010206459903142183, 0.9999999999999969, 0
(0, 0, 0, 2, 1, 0, 4, 0, 0), 0.0008346583838658612, 1.0, 0
(0, 0, 0, 2, 1, 0, 3, 1, 0), 0.0034543988241059857, 0.4900535697009399, 1
(0, 0, 0, 2, 1, 0, 3, 0, 1), 0.00021651557620206685, 0.9999999999999952, 0
(0, 0, 0, 2, 1, 0, 2, 2, 0), 0.0019797714829516665, 0.9999999999999999, 0
(0, 0, 0, 2, 1, 0, 2, 1, 1), 0.0008957506659293109, 0.9999999999999992, 0
(0, 0, 0, 2, 1, 0, 2, 0, 2), 0.0004519632710823096, 0.999999999999995, 0
(0, 0, 0, 2, 1, 0, 1, 3, 0), 5.251620052107149e-05, 0.9999999999999967, 0
(0, 0, 0, 2, 1, 0, 1, 2, 1), 0.00015402790260340182, 0.9999999999999937, 0
(0, 0, 0, 2, 1, 0, 1, 1, 2), 0.00010298542280515717, 0.9999999999999926, 0
(0, 0, 0, 2, 1, 0, 1, 0, 3), 0.001381029091110658, 0.9999999999999997, 0
(0, 0, 0, 2, 1, 0, 0, 4, 0), 0.0018824840209958169, 0.9999999999999991, 0
(0, 0, 0, 2, 1, 0, 0, 3, 1), 0.0009075859758220092, 0.9999999999999992, 0
(0, 0, 0, 2, 1, 0, 0, 2, 2), 0.00018175959012148307, 0.999999999999995, 0
(0, 0, 0, 2, 1, 0, 0, 1, 3), 0.0017385999674918503, 0.9999999999999983, 0
(0, 0, 0, 2, 1, 0, 0, 0, 4), 0.0017988386273721524, 0.19089554890218036, 1
(0, 0, 0, 2, 0, 5, 0, 0, 0), 0.00035627165084217103, 0.9999999999999974, 0
(0, 0, 0, 2, 0, 4, 1, 0, 0), 0.0002717653919626886, 0.9999999999999978, 0
(0, 0, 0, 2, 0, 4, 0, 1, 0), 0.0016940567834041764, 0.9999999999999994, 0
(0, 0, 0, 2, 0, 4, 0, 0, 1), 0.0006174098210992739, 0.9999999999999993, 0
(0, 0, 0, 2, 0, 3, 2, 0, 0), 0.0007743764555700561, 0.9999999999999999, 0
(0, 0, 0, 2, 0, 3, 1, 1, 0), 1.0770313522392457e-05, 0.9999999999999962, 0
(0, 0, 0, 2, 0, 3, 1, 0, 1), 0.0035883944849623896, 0.38785232744238496, 1
(0, 0, 0, 2, 0, 3, 0, 2, 0), 0.003115421828377867, 0.4473739483878604, 1
(0, 0, 0, 2, 0, 3, 0, 1, 1), 0.00022801887628897915, 0.9999999999999919, 0
(0, 0, 0, 2, 0, 3, 0, 0, 2), 0.0013178219870345642, 0.9999999999999993, 0
(0, 0, 0, 2, 0, 2, 3, 0, 0), 0.00030521933828835384, 0.9999999999999996, 0
(0, 0, 0, 2, 0, 2, 2, 1, 0), 0.00027199551207405083, 0.3385621722338495, 1
(0, 0, 0, 2, 0, 2, 2, 0, 1), 0.0007435026001240451, 0.9999999999999963, 0
(0, 0, 0, 2, 0, 2, 1, 2, 0), 0.00014050344161224533, 0.9999999999999974, 0
(0, 0, 0, 2, 0, 2, 1, 1, 1), 0.0010933726830238345, 0.9999999999999987, 0
(0, 0, 0, 2, 0, 2, 1, 0, 2), 0.00045196327108230867, 0.9999999999999973, 0
(0, 0, 0, 2, 0, 2, 0, 3, 0), 0.0013178219870345616, 0.999999999999999, 0
(0, 0, 0, 2, 0, 2, 0, 2, 1), 0.0004519632710823093, 0.9999999999999997, 0
(0, 0, 0, 2, 0, 2, 0, 1, 2), 0.0004519632710823095, 0.9999999999999936, 0
(0, 0, 0, 2, 0, 2, 0, 0, 3), 0.0013178219870345652, 0.9999999999999973, 0
(0, 0, 0, 2, 0, 1, 4, 0, 0), 0.0017392850003248648, 0.23331794629701774, 1
(0, 0, 0, 2, 0, 1, 3, 1, 0), 0.00022277738993333552, 0.9999999999999981, 0
(0, 0, 0, 2, 0, 1, 3, 0, 1), 0.0009962766099445752, 0.999999999999996, 0
(0, 0, 0, 2, 0, 1, 2, 2, 0), 0.00016654705881162063, 0.9999999999999971, 0
(0, 0, 0, 2, 0, 1, 2, 1, 1), 0.0002603562339764105, 0.9999999999999992, 0
(0, 0, 0, 2, 0, 1, 2, 0, 2), 0.00045196327108230883, 0.9999999999999962, 0
(0, 0, 0, 2, 0, 1, 1, 3, 0), 0.001346326473131692, 0.9999999999999994, 0
(0, 0, 0, 2, 0, 1, 1, 2, 1), 0.0002603562339764131, 0.999999999999995, 0
(0, 0, 0, 2, 0, 1, 1, 1, 2), 0.0010933726830238367, 0.9999999999999973, 0
(0, 0, 0, 2, 0, 1, 1, 0, 3), 0.00022801887628897842, 0.999999999999992, 0
(0, 0, 0, 2, 0, 1, 0, 4, 0), 0.000736039331019508, 0.999999999999997, 0
(0, 0, 0, 2, 0, 1, 0, 3, 1), 0.0009962766099445746, 0.9999999999999996, 0
(0, 0, 0, 2, 0, 1, 0, 2, 2), 0.0007435026001240462, 0.9999999999999969, 0
(0, 0, 0, 2, 0, 1, 0, 1, 3), 0.00358839448496239, 0.3878523274423855, 1
(0, 0, 0, 2, 0, 1, 0, 0, 4), 0.0006174098210992768, 0.9999999999999952, 0
(0, 0, 0, 2, 0, 0, 5, 0, 0), 0.0005539875007092278, 1.0, 0
(0, 0, 0, 2, 0, 0, 4, 1, 0), 0.0005090244118031554, 0.9999999999999998, 0
(0, 0, 0, 2, 0, 0, 4, 0, 1), 0.0007360393310195058, 0.9999999999999997, 0
(0, 0, 0, 2, 0, 0, 3, 2, 0), 0.000696091984345624, 0.9999999999999988, 0
(0, 0, 0, 2, 0, 0, 3, 1, 1), 0.001346326473131696, 0.9999999999999991, 0
(0, 0, 0, 2, 0, 0, 3, 0, 2), 0.001317821987034566, 0.9999999999999981, 0
(0, 0, 0, 2, 0, 0, 2, 3, 0), 0.0006960919843456239, 0.9999999999999986, 0
(0, 0, 0, 2, 0, 0, 2, 2, 1), 0.0001665470588116214, 0.9999999999999982, 0
(0, 0, 0, 2, 0, 0, 2, 1, 2), 0.0001405034416122441, 0.9999999999999953, 0
(0, 0, 0, 2, 0, 0, 2, 0, 3), 0.0031154218283778665, 0.4473739483878618, 1
(0, 0, 0, 2, 0, 0, 1, 4, 0), 0.0005090244118031569, 0.9999999999999994, 0
(0, 0, 0, 2, 0, 0, 1, 3, 1), 0.0002227773899333345, 0.9999999999999984, 0
(0, 0, 0, 2, 0, 0, 1, 2, 2), 0.00027199551207405024, 0.338562172233853, 1
(0, 0, 0, 2, 0, 0, 1, 1, 3), 1.077031352239253e-05, 0.9999999999999907, 0
(0, 0, 0, 2, 0, 0, 1, 0, 4), 0.0016940567834041803, 0.9999999999999973, 0
(0, 0, 0, 2, 0, 0, 0, 5, 0), 0.0005539875007092307, 0.9999999999999986, 0
(0, 0, 0, 2, 0, 0, 0, 4, 1), 0.0017392850003248607, 0.23331794629702113, 1
(0, 0, 0, 2, 0, 0, 0, 3, 2), 0.0003052193382883544, 0.9999999999999968, 0
(0, 0, 0, 2, 0, 0, 0, 2, 3), 0.0007743764555700576, 1.0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 4), 0.000271765391962688, 0.9999999999999953, 0
(0, 0, 0, 2, 0, 0, 0, 0, 5), 0.0003562716508421739, 0.9999999999999953, 0
(0, 0, 0, 1, 6, 0, 0, 0, 0), 0.0003291720561788657, 0.9999999999999998, 0
(0, 0, 0, 1, 5, 1, 0, 0, 0), 0.006413126272891293, 0.006441821082818877, 1
(0, 0, 0, 1, 5, 0, 1, 0, 0), 0.0001890019192138468, 0.9999999999999984, 0
(0, 0, 0, 1, 5, 0, 0, 1, 0), 0.00038671776908090423, 0.9999999999999967, 0
(0, 0, 0, 1, 5, 0, 0, 0, 1), 0.0004855756940144306, 0.9999999999999999, 0
(0, 0, 0, 1, 4, 2, 0, 0, 0), 0.0007073885107662947, 0.9999999999999974, 0
(0, 0, 0, 1, 4, 1, 1, 0, 0), 0.0006554490770292186, 0.9999999999999989, 0
(0, 0, 0, 1, 4, 1, 0, 1, 0), 0.0010008546340786288, 0.9999999999999996, 0
(0, 0, 0, 1, 4, 1, 0, 0, 1), 0.0010008546340786284, 0.9999999999999991, 0
(0, 0, 0, 1, 4, 0, 2, 0, 0), 0.0002717653919626886, 0.9999999999999997, 0
(0, 0, 0, 1, 4, 0, 1, 1, 0), 0.0007369001962753302, 0.999999999999998, 0
(0, 0, 0, 1, 4, 0, 1, 0, 1), 0.0007173674833757987, 0.9999999999999987, 0
(0, 0, 0, 1, 4, 0, 0, 2, 0), 0.0005090244118031556, 1.0, 0
(0, 0, 0, 1, 4, 0, 0, 1, 1), 0.0006996365531403366, 0.9999999999999989, 0
(0, 0, 0, 1, 4, 0, 0, 0, 2), 0.0017392850003248655, 0.23331794629701774, 1
(0, 0, 0, 1, 3, 3, 0, 0, 0), 0.0003618904157857943, 0.9999999999999989, 0
(0, 0, 0, 1, 3, 2, 1, 0, 0), 0.0004844523008982172, 0.9999999999999992, 0
(0, 0, 0, 1, 3, 2, 0, 1, 0), 0.0005142291144218621, 0.9999999999999998, 0
(0, 0, 0, 1, 3, 2, 0, 0, 1), 0.00035605643452821896, 0.9999999999999997, 0
(0, 0, 0, 1, 3, 1, 2, 0, 0), 1.4752600415239795e-05, 0.9999999999999933, 0
(0, 0, 0, 1, 3, 1, 1, 1, 0), 1.4315282712940929e-05, 0.9999999999999971, 0
(0, 0, 0, 1, 3, 1, 1, 0, 1), 0.0004490948062449982, 0.9999999999999998, 0
(0, 0, 0, 1, 3, 1, 0, 2, 0), 0.00022277738993333262, 0.9999999999999974, 0
(0, 0, 0, 1, 3, 1, 0, 1, 1), 0.00020027453236508245, 0.3773792587494159, 1
(0, 0, 0, 1, 3, 1, 0, 0, 2), 0.00022277738993333417, 0.999999999999999, 0
(0, 0, 0, 1, 3, 0, 3, 0, 0), 0.0004578290074325307, 0.9999999999999998, 0
(0, 0, 0, 1, 3, 0, 2, 1, 0), 0.00173859996749184, 0.9999999999999996, 0
(0, 0, 0, 1, 3, 0, 2, 0, 1), 0.0035883944849623914, 0.3878523274423851, 1
(0, 0, 0, 1, 3, 0, 1, 2, 0), 0.0034543988241059857, 0.4900535697009399, 1
(0, 0, 0, 1, 3, 0, 1, 1, 1), 0.0016393005035321637, 0.999999999999998, 0
(0, 0, 0, 1, 3, 0, 1, 0, 2), 0.000996276609944573, 0.9999999999999976, 0
(0, 0, 0, 1, 3, 0, 0, 3, 0), 0.0008137175371932303, 1.0, 0
(0, 0, 0, 1, 3, 0, 0, 2, 1), 5.2516200521068835e-05, 0.9999999999999984, 0
(0, 0, 0, 1, 3, 0, 0, 1, 2), 0.0009075859758220087, 0.999999999999998, 0
(0, 0, 0, 1, 3, 0, 0, 0, 3), 0.0011615646833550825, 0.9999999999999999, 0
(0, 0, 0, 1, 2, 4, 0, 0, 0), 0.00030154220548633413, 0.9999999999999991, 0
(0, 0, 0, 1, 2, 3, 1, 0, 0), 0.00048445230089821717, 0.9999999999999982, 0
(0, 0, 0, 1, 2, 3, 0, 1, 0), 0.00044014538874350805, 0.999999999999999, 0
(0, 0, 0, 1, 2, 3, 0, 0, 1), 0.0004508330499592522, 0.9999999999999992, 0
(0, 0, 0, 1, 2, 2, 2, 0, 0), 5.022429364173042e-05, 0.9999999999999972, 0
(0, 0, 0, 1, 2, 2, 1, 1, 0), 0.00043557164533094764, 0.9999999999999974, 0
(0, 0, 0, 1, 2, 2, 1, 0, 1), 0.0005662936550318771, 0.26778993048391314, 1
(0, 0, 0, 1, 2, 2, 0, 2, 0), 0.0002719955120740513, 0.33856217223384505, 1
(0, 0, 0, 1, 2, 2, 0, 1, 1), 5.714240291963791e-05, 0.9999999999999994, 0
(0, 0, 0, 1, 2, 2, 0, 0, 2), 0.00016654705881162133, 0.9999999999999976, 0
(0, 0, 0, 1, 2, 1, 3, 0, 0), 0.0010868542791920809, 0.9999999999999979, 0
(0, 0, 0, 1, 2, 1, 2, 1, 0), 0.0035393353439492335, 0.26778993048391186, 1
(0, 0, 0, 1, 2, 1, 2, 0, 1), 0.0003240644286719716, 0.999999999999997, 0
(0, 0, 0, 1, 2, 1, 1, 2, 0), 0.0007285060565797981, 0.9999999999999987, 0
(0, 0, 0, 1, 2, 1, 1, 1, 1), 0.00043858281625923807, 0.9999999999999991, 0
(0, 0, 0, 1, 2, 1, 1, 0, 2), 0.00026035623397641105, 0.9999999999999988, 0
(0, 0, 0, 1, 2, 1, 0, 3, 0), 0.00023998794976401198, 0.9999999999999956, 0
(0, 0, 0, 1, 2, 1, 0, 2, 1), 0.00015402790260340315, 0.9999999999999998, 0
(0, 0, 0, 1, 2, 1, 0, 1, 2), 0.00015402790260340418, 0.9999999999999956, 0
(0, 0, 0, 1, 2, 1, 0, 0, 3), 0.0002399879497640108, 0.9999999999999962, 0
(0, 0, 0, 1, 2, 0, 4, 0, 0), 0.0017988386273721556, 0.1908955489021777, 1
(0, 0, 0, 1, 2, 0, 3, 1, 0), 0.0017385999674918388, 0.9999999999999997, 0
(0, 0, 0, 1, 2, 0, 3, 0, 1), 0.0013810290911106561, 0.9999999999999998, 0
(0, 0, 0, 1, 2, 0, 2, 2, 0), 0.00018175959012148605, 0.9999999999999998, 0
(0, 0, 0, 1, 2, 0, 2, 1, 1), 0.00010298542280515763, 0.9999999999999926, 0
(0, 0, 0, 1, 2, 0, 2, 0, 2), 0.0004519632710823096, 0.9999999999999996, 0
(0, 0, 0, 1, 2, 0, 1, 3, 0), 0.0009075859758220083, 0.9999999999999982, 0
(0, 0, 0, 1, 2, 0, 1, 2, 1), 0.00015402790260340531, 0.9999999999999998, 0
(0, 0, 0, 1, 2, 0, 1, 1, 2), 0.0008957506659293167, 0.9999999999999964, 0
(0, 0, 0, 1, 2, 0, 1, 0, 3), 0.0002165155762020659, 0.9999999999999977, 0
(0, 0, 0, 1, 2, 0, 0, 4, 0), 0.0018824840209958203, 0.999999999999999, 0
(0, 0, 0, 1, 2, 0, 0, 3, 1), 5.25162005210692e-05, 0.9999999999999947, 0
(0, 0, 0, 1, 2, 0, 0, 2, 2), 0.001979771482951675, 0.9999999999999989, 0
(0, 0, 0, 1, 2, 0, 0, 1, 3), 0.0034543988241059836, 0.4900535697009428, 1
(0, 0, 0, 1, 2, 0, 0, 0, 4), 0.0008346583838658586, 0.9999999999999969, 0
(0, 0, 0, 1, 1, 5, 0, 0, 0), 0.00041113366020531625, 0.9999999999999989, 0
(0, 0, 0, 1, 1, 4, 1, 0, 0), 0.0006554490770292186, 0.9999999999999996, 0
(0, 0, 0, 1, 1, 4, 0, 1, 0), 0.0003544698681780988, 0.9999999999999989, 0
(0, 0, 0, 1, 1, 4, 0, 0, 1), 0.003671939412999681, 0.16852058071690196, 1
(0, 0, 0, 1, 1, 3, 2, 0, 0), 0.0006183369683587487, 0.9999999999999987, 0
(0, 0, 0, 1, 1, 3, 1, 1, 0), 0.0002311527044013616, 0.1611795079344593, 1
(0, 0, 0, 1, 1, 3, 1, 0, 1), 0.000449094806244996, 0.9999999999999978, 0
(0, 0, 0, 1, 1, 3, 0, 2, 0), 1.0770313522393055e-05, 0.9999999999999962, 0
(0, 0, 0, 1, 1, 3, 0, 1, 1), 0.0007257178419934956, 0.9999999999999971, 0
(0, 0, 0, 1, 1, 3, 0, 0, 2), 0.0013463264731316945, 0.9999999999999983, 0
(0, 0, 0, 1, 1, 2, 3, 0, 0), 0.004432017356555628, 0.1069110603739703, 1
(0, 0, 0, 1, 1, 2, 2, 1, 0), 0.0004355716453309471, 0.9999999999999974, 0
(0, 0, 0, 1, 1, 2, 2, 0, 1), 0.0010894768246380254, 1.0, 0
(0, 0, 0, 1, 1, 2, 1, 2, 0), 0.00017549322873816782, 0.9999999999999953, 0
(0, 0, 0, 1, 1, 2, 1, 1, 1), 0.0009429550102325078, 0.9999999999999958, 0
(0, 0, 0, 1, 1, 2, 1, 0, 2), 0.00026035623397641024, 0.9999999999999994, 0
(0, 0, 0, 1, 1, 2, 0, 3, 0), 0.0001020645990314214, 0.999999999999998, 0
(0, 0, 0, 1, 1, 2, 0, 2, 1), 0.00010298542280515833, 1.0, 0
(0, 0, 0, 1, 1, 2, 0, 1, 2), 0.0008957506659293161, 0.9999999999999971, 0
(0, 0, 0, 1, 1, 2, 0, 0, 3), 4.274984407130487e-05, 0.9999999999999797, 0
(0, 0, 0, 1, 1, 1, 4, 0, 0), 0.0009936919290153268, 1.0, 0
(0, 0, 0, 1, 1, 1, 3, 1, 0), 1.431528271294058e-05, 0.9999999999999826, 0
(0, 0, 0, 1, 1, 1, 3, 0, 1), 0.0005648476091088751, 0.9999999999999998, 0
(0, 0, 0, 1, 1, 1, 2, 2, 0), 0.0007011532094216918, 1.0000000000000007, 0
(0, 0, 0, 1, 1, 1, 2, 1, 1), 0.0009429550102325095, 0.9999999999999978, 0
(0, 0, 0, 1, 1, 1, 2, 0, 2), 0.0010933726830238358, 0.9999999999999977, 0
(0, 0, 0, 1, 1, 1, 1, 3, 0), 0.00032966252792109946, 0.9999999999999957, 0
(0, 0, 0, 1, 1, 1, 1, 2, 1), 0.0004385828162592339, 0.9999999999999983, 0
(0, 0, 0, 1, 1, 1, 1, 1, 2), 0.0005989294957974315, 0.9999999999999988, 0
(0, 0, 0, 1, 1, 1, 1, 0, 3), 0.00018056266540017015, 0.7873125849738112, 1
(0, 0, 0, 1, 1, 1, 0, 4, 0), 0.00037864688721533853, 0.9999999999999996, 0
(0, 0, 0, 1, 1, 1, 0, 3, 1), 0.001639300503532162, 0.9999999999999982, 0
(0, 0, 0, 1, 1, 1, 0, 2, 2), 0.0030867341715188437, 0.62635510754387, 1
(0, 0, 0, 1, 1, 1, 0, 1, 3), 0.0016393005035321572, 0.9999999999999981, 0
(0, 0, 0, 1, 1, 1, 0, 0, 4), 0.0003786468872153401, 0.9999999999999997, 0
(0, 0, 0, 1, 1, 0, 5, 0, 0), 0.0008553971421882563, 1.0000000000000002, 0
(0, 0, 0, 1, 1, 0, 4, 1, 0), 0.0007369001962753278, 0.9999999999999999, 0
(0, 0, 0, 1, 1, 0, 4, 0, 1), 0.0003788857593025166, 0.9999999999999953, 0
(0, 0, 0, 1, 1, 0, 3, 2, 0), 0.00010983292696037524, 0.999999999999995, 0
(0, 0, 0, 1, 1, 0, 3, 1, 1), 0.0007257178419934984, 0.9999999999999996, 0
(0, 0, 0, 1, 1, 0, 3, 0, 2), 0.00022801887628898067, 0.9999999999999934, 0
(0, 0, 0, 1, 1, 0, 2, 3, 0), 0.0008907133106881506, 0.9999999999999991, 0
(0, 0, 0, 1, 1, 0, 2, 2, 1), 5.714240291963839e-05, 0.9999999999999947, 0
(0, 0, 0, 1, 1, 0, 2, 1, 2), 0.0005038030719508968, 0.5432518455731331, 1
(0, 0, 0, 1, 1, 0, 2, 0, 3), 0.00022801887628898134, 0.9999999999999952, 0
(0, 0, 0, 1, 1, 0, 1, 4, 0), 0.0006996365531403363, 0.9999999999999986, 0
(0, 0, 0, 1, 1, 0, 1, 3, 1), 0.0002002745323650826, 0.37737925874941775, 1
(0, 0, 0, 1, 1, 0, 1, 2, 2), 5.714240291963587e-05, 0.9999999999999992, 0
(0, 0, 0, 1, 1, 0, 1, 1, 3), 0.0007257178419934939, 0.9999999999999994, 0
(0, 0, 0, 1, 1, 0, 1, 0, 4), 0.00037888575930251916, 0.999999999999998, 0
(0, 0, 0, 1, 1, 0, 0, 5, 0), 0.004315082679034537, 0.2440539545561935, 1
(0, 0, 0, 1, 1, 0, 0, 4, 1), 0.000699636553140338, 0.9999999999999974, 0
(0, 0, 0, 1, 1, 0, 0, 3, 2), 0.0008907133106881527, 0.9999999999999972, 0
(0, 0, 0, 1, 1, 0, 0, 2, 3), 0.00010983292696037548, 0.9999999999999999, 0
(0, 0, 0, 1, 1, 0, 0, 1, 4), 0.0007369001962753312, 0.9999999999999953, 0
(0, 0, 0, 1, 1, 0, 0, 0, 5), 0.0008553971421882546, 0.9999999999999984, 0
(0, 0, 0, 1, 0, 6, 0, 0, 0), 0.001068814952526517, 0.9999999999999986, 0
(0, 0, 0, 1, 0, 5, 1, 0, 0), 0.00018900191921384702, 0.9999999999999997, 0
(0, 0, 0, 1, 0, 5, 0, 1, 0), 0.005081530187378345, 0.08571228257416669, 1
(0, 0, 0, 1, 0, 5, 0, 0, 1), 0.0007321233261303136, 0.9999999999999994, 0
(0, 0, 0, 1, 0, 4, 2, 0, 0), 0.0021737821258580384, 0.050516660633518506, 1
(0, 0, 0, 1, 0, 4, 1, 1, 0), 0.0003544698681781018, 0.9999999999999952, 0
(0, 0, 0, 1, 0, 4, 1, 0, 1), 0.0007173674833757983, 0.9999999999999999, 0
(0, 0, 0, 1, 0, 4, 0, 2, 0), 0.0016940567834041764, 0.9999999999999978, 0
(0, 0, 0, 1, 0, 4, 0, 1, 1), 0.0003788857593025153, 0.99999999999999, 0
(0, 0, 0, 1, 0, 4, 0, 0, 2), 0.0007360393310195073, 0.9999999999999994, 0
(0, 0, 0, 1, 0, 3, 3, 0, 0), 0.00036957349125387904, 0.9999999999999996, 0
(0, 0, 0, 1, 0, 3, 2, 1, 0), 0.00044014538874350697, 0.9999999999999991, 0
(0, 0, 0, 1, 0, 3, 2, 0, 1), 2.0502486389438364e-05, 0.9999999999999782, 0
(0, 0, 0, 1, 0, 3, 1, 2, 0), 0.00036618109910874523, 0.9999999999999981, 0
(0, 0, 0, 1, 0, 3, 1, 1, 1), 0.0005648476091088765, 0.9999999999999989, 0
(0, 0, 0, 1, 0, 3, 1, 0, 2), 0.0009962766099445761, 0.9999999999999961, 0
(0, 0, 0, 1, 0, 3, 0, 3, 0), 0.0008133592290624761, 0.999999999999996, 0
(0, 0, 0, 1, 0, 3, 0, 2, 1), 0.0013810290911106609, 0.9999999999999993, 0
(0, 0, 0, 1, 0, 3, 0, 1, 2), 0.00021651557620206764, 0.999999999999989, 0
(0, 0, 0, 1, 0, 3, 0, 0, 3), 0.001073437045867734, 0.9044687873245132, 1
(0, 0, 0, 1, 0, 2, 4, 0, 0), 0.0003215526625602133, 0.999999999999998, 0
(0, 0, 0, 1, 0, 2, 3, 1, 0), 0.0005142291144218623, 0.9999999999999981, 0
(0, 0, 0, 1, 0, 2, 3, 0, 1), 2.050248638943831e-05, 0.9999999999999721, 0
(0, 0, 0, 1, 0, 2, 2, 2, 0), 0.0005089360357982838, 0.9999999999999979, 0
(0, 0, 0, 1, 0, 2, 2, 1, 1), 0.0010894768246380298, 0.9999999999999988, 0
(0, 0, 0, 1, 0, 2, 2, 0, 2), 0.0007435026001240447, 0.9999999999999966, 0
(0, 0, 0, 1, 0, 2, 1, 3, 0), 0.00039580429300608194, 0.9999999999999988, 0
(0, 0, 0, 1, 0, 2, 1, 2, 1), 0.0003240644286719713, 0.9999999999999977, 0
(0, 0, 0, 1, 0, 2, 1, 1, 2), 0.0031487691996931067, 0.5432518455731312, 1
(0, 0, 0, 1, 0, 2, 1, 0, 3), 0.00021651557620206905, 0.999999999999994, 0
(0, 0, 0, 1, 0, 2, 0, 4, 0), 0.0006174098210992784, 0.9999999999999989, 0
(0, 0, 0, 1, 0, 2, 0, 3, 1), 0.0035883944849623888, 0.38785232744238696, 1
(0, 0, 0, 1, 0, 2, 0, 2, 2), 0.0007435026001240449, 0.9999999999999954, 0
(0, 0, 0, 1, 0, 2, 0, 1, 3), 0.0009962766099445768, 0.9999999999999984, 0
(0, 0, 0, 1, 0, 2, 0, 0, 4), 0.0007360393310195114, 0.9999999999999998, 0
(0, 0, 0, 1, 0, 1, 5, 0, 0), 0.00048557569401443037, 0.9999999999999982, 0
(0, 0, 0, 1, 0, 1, 4, 1, 0), 0.0010008546340786303, 1.0, 0
(0, 0, 0, 1, 0, 1, 4, 0, 1), 0.0007173674833757995, 1.0, 0
(0, 0, 0, 1, 0, 1, 3, 2, 0), 0.00035605643452821787, 0.9999999999999981, 0
(0, 0, 0, 1, 0, 1, 3, 1, 1), 0.0004490948062449954, 0.9999999999999988, 0
(0, 0, 0, 1, 0, 1, 3, 0, 2), 0.0035883944849623927, 0.38785232744238446, 1
(0, 0, 0, 1, 0, 1, 2, 3, 0), 0.0004508330499592548, 0.9999999999999976, 0
(0, 0, 0, 1, 0, 1, 2, 2, 1), 0.0005662936550318785, 0.2677899304839093, 1
(0, 0, 0, 1, 0, 1, 2, 1, 2), 0.0003240644286719723, 0.9999999999999969, 0
(0, 0, 0, 1, 0, 1, 2, 0, 3), 0.001381029091110657, 0.9999999999999991, 0
(0, 0, 0, 1, 0, 1, 1, 4, 0), 0.0036719394129996795, 0.16852058071690246, 1
(0, 0, 0, 1, 0, 1, 1, 3, 1), 0.00044909480624499647, 0.9999999999999986, 0
(0, 0, 0, 1, 0, 1, 1, 2, 2), 0.001089476824638026, 0.999999999999999, 0
(0, 0, 0, 1, 0, 1, 1, 1, 3), 0.0005648476091088712, 0.9999999999999989, 0
(0, 0, 0, 1, 0, 1, 1, 0, 4), 0.0003788857593025114, 0.9999999999999963, 0
(0, 0, 0, 1, 0, 1, 0, 5, 0), 0.0007321233261303127, 0.9999999999999967, 0
(0, 0, 0, 1, 0, 1, 0, 4, 1), 0.0007173674833757927, 0.9999999999999989, 0
(0, 0, 0, 1, 0, 1, 0, 3, 2), 2.050248638943831e-05, 0.999999999999993, 0
(0, 0, 0, 1, 0, 1, 0, 2, 3), 2.0502486389438313e-05, 0.9999999999999556, 0
(0, 0, 0, 1, 0, 1, 0, 1, 4), 0.0007173674833757939, 0.9999999999999989, 0
(0, 0, 0, 1, 0, 1, 0, 0, 5), 0.0007321233261303178, 0.9999999999999976, 0
(0, 0, 0, 1, 0, 0, 6, 0, 0), 0.0016619625021276855, 0.9999999999999998, 0
(0, 0, 0, 1, 0, 0, 5, 1, 0), 0.00038671776908090255, 0.9999999999999988, 0
(0, 0, 0, 1, 0, 0, 5, 0, 1), 0.0007321233261303125, 0.9999999999999986, 0
(0, 0, 0, 1, 0, 0, 4, 2, 0), 0.00024246632261339189, 0.9999999999999968, 0
(0, 0, 0, 1, 0, 0, 4, 1, 1), 0.0036719394129996804, 0.16852058071690246, 1
(0, 0, 0, 1, 0, 0, 4, 0, 2), 0.0006174098210992734, 0.9999999999999964, 0
(0, 0, 0, 1, 0, 0, 3, 3, 0), 0.0014952484816643501, 0.09837287018384794, 1
(0, 0, 0, 1, 0, 0, 3, 2, 1), 0.00045083304995925417, 0.9999999999999982, 0
(0, 0, 0, 1, 0, 0, 3, 1, 2), 0.00039580429300608384, 0.9999999999999999, 0
(0, 0, 0, 1, 0, 0, 3, 0, 3), 0.0008133592290624667, 0.9999999999999988, 0
(0, 0, 0, 1, 0, 0, 2, 4, 0), 0.00024246632261339102, 1.0, 0
(0, 0, 0, 1, 0, 0, 2, 3, 1), 0.0003560564345282196, 0.9999999999999961, 0
(0, 0, 0, 1, 0, 0, 2, 2, 2), 0.0005089360357982834, 0.9999999999999977, 0
(0, 0, 0, 1, 0, 0, 2, 1, 3), 0.00036618109910874165, 0.9999999999999979, 0
(0, 0, 0, 1, 0, 0, 2, 0, 4), 0.0016940567834041792, 0.9999999999999988, 0
(0, 0, 0, 1, 0, 0, 1, 5, 0), 0.00038671776908090147, 0.9999999999999964, 0
(0, 0, 0, 1, 0, 0, 1, 4, 1), 0.001000854634078632, 1.0000000000000004, 0
(0, 0, 0, 1, 0, 0, 1, 3, 2), 0.0005142291144218606, 0.9999999999999942, 0
(0, 0, 0, 1, 0, 0, 1, 2, 3), 0.00044014538874351066, 0.9999999999999976, 0
(0, 0, 0, 1, 0, 0, 1, 1, 4), 0.00035446986817810194, 0.9999999999999953, 0
(0, 0, 0, 1, 0, 0, 1, 0, 5), 0.005081530187378349, 0.08571228257416663, 1
(0, 0, 0, 1, 0, 0, 0, 6, 0), 0.001661962502127684, 0.9999999999999993, 0
(0, 0, 0, 1, 0, 0, 0, 5, 1), 0.0004855756940144297, 0.9999999999999953, 0
(0, 0, 0, 1, 0, 0, 0, 4, 2), 0.00032155266256021797, 0.999999999999998, 0
(0, 0, 0, 1, 0, 0, 0, 3, 3), 0.000369573491253879, 0.9999999999999984, 0
(0, 0, 0, 1, 0, 0, 0, 2, 4), 0.0021737821258580392, 0.05051666063351895, 1
(0, 0, 0, 1, 0, 0, 0, 1, 5), 0.0001890019192138455, 0.9999999999999982, 0
(0, 0, 0, 1, 0, 0, 0, 0, 6), 0.0010688149525265173, 0.9999999999999978, 0
(0, 0, 0, 0, 7, 0, 0, 0, 0), 0.006119899021666132, 0, 0
(0, 0, 0, 0, 6, 1, 0, 0, 0), 0.0003291720561788655, 0.9999999999999973, 0
(0, 0, 0, 0, 6, 0, 1, 0, 0), 0.0010688149525265164, 0.9999999999999997, 0
(0, 0, 0, 0, 6, 0, 0, 1, 0), 0.0016619625021276848, 0.9999999999999996, 0
(0, 0, 0, 0, 6, 0, 0, 0, 1), 0.001661962502127685, 0.9999999999999971, 0
(0, 0, 0, 0, 5, 2, 0, 0, 0), 0.00010972401872628903, 0.999999999999998, 0
(0, 0, 0, 0, 5, 1, 1, 0, 0), 0.00041113366020531706, 1.0000000000000004, 0
(0, 0, 0, 0, 5, 1, 0, 1, 0), 0.00048557569401443134, 0.999999999999998, 0
(0, 0, 0, 0, 5, 1, 0, 0, 1), 0.00038671776908090515, 0.999999999999998, 0
(0, 0, 0, 0, 5, 0, 2, 0, 0), 0.0003562716508421724, 0.9999999999999993, 0
(0, 0, 0, 0, 5, 0, 1, 1, 0), 0.0008553971421882537, 0.9999999999999992, 0
(0, 0, 0, 0, 5, 0, 1, 0, 1), 0.0007321233261303125, 0.9999999999999977, 0
(0, 0, 0, 0, 5, 0, 0, 2, 0), 0.0005539875007092257, 0.999999999999999, 0
(0, 0, 0, 0, 5, 0, 0, 1, 1), 0.004315082679034536, 0.24405395455619383, 1
(0, 0, 0, 0, 5, 0, 0, 0, 2), 0.0005539875007092298, 0.9999999999999939, 0
(0, 0, 0, 0, 4, 3, 0, 0, 0), 6.583441123577313e-05, 0.9999999999999991, 0
(0, 0, 0, 0, 4, 2, 1, 0, 0), 0.00030154220548633435, 0.9999999999999994, 0
(0, 0, 0, 0, 4, 2, 0, 1, 0), 0.00032155266256021455, 0.9999999999999986, 0
(0, 0, 0, 0, 4, 2, 0, 0, 1), 0.0002424663226133914, 0.9999999999999977, 0
(0, 0, 0, 0, 4, 1, 2, 0, 0), 0.0004494707847558654, 0.9999999999999996, 0
(0, 0, 0, 0, 4, 1, 1, 1, 0), 0.000993691929015326, 0.9999999999999999, 0
(0, 0, 0, 0, 4, 1, 1, 0, 1), 0.0036719394129996804, 0.1685205807169025, 1
(0, 0, 0, 0, 4, 1, 0, 2, 0), 0.001739285000324866, 0.2333179462970174, 1
(0, 0, 0, 0, 4, 1, 0, 1, 1), 0.000699636553140339, 0.9999999999999966, 0
(0, 0, 0, 0, 4, 1, 0, 0, 2), 0.0005090244118031576, 0.999999999999997, 0
(0, 0, 0, 0, 4, 0, 3, 0, 0), 0.00021376299050530345, 0.9999999999999999, 0
(0, 0, 0, 0, 4, 0, 2, 1, 0), 0.001798838627372157, 0.19089554890217747, 1
(0, 0, 0, 0, 4, 0, 2, 0, 1), 0.0006174098210992745, 0.999999999999998, 0
(0, 0, 0, 0, 4, 0, 1, 2, 0), 0.0008346583838658593, 0.9999999999999993, 0
(0, 0, 0, 0, 4, 0, 1, 1, 1), 0.00037864688721533967, 0.9999999999999997, 0
(0, 0, 0, 0, 4, 0, 1, 0, 2), 0.0007360393310195079, 0.9999999999999991, 0
(0, 0, 0, 0, 4, 0, 0, 3, 0), 0.00033239250042553547, 0.999999999999995, 0
(0, 0, 0, 0, 4, 0, 0, 2, 1), 0.0018824840209958225, 0.9999999999999996, 0
(0, 0, 0, 0, 4, 0, 0, 1, 2), 0.001882484020995817, 0.9999999999999999, 0
(0, 0, 0, 0, 4, 0, 0, 0, 3), 0.0003323925004255397, 0.9999999999999933, 0
(0, 0, 0, 0, 3, 4, 0, 0, 0), 6.583441123577309e-05, 0.9999999999999997, 0
(0, 0, 0, 0, 3, 3, 1, 0, 0), 0.0003618904157857945, 0.9999999999999993, 0
(0, 0, 0, 0, 3, 3, 0, 1, 0), 0.00036957349125387763, 0.9999999999999994, 0
(0, 0, 0, 0, 3, 3, 0, 0, 1), 0.0014952484816643523, 0.09837287018384616, 1
(0, 0, 0, 0, 3, 2, 2, 0, 0), 0.0007400405883695692, 0.9999999999999989, 0
(0, 0, 0, 0, 3, 2, 1, 1, 0), 0.004432017356555629, 0.10691106037397108, 1
(0, 0, 0, 0, 3, 2, 1, 0, 1), 0.0004508330499592536, 0.9999999999999996, 0
(0, 0, 0, 0, 3, 2, 0, 2, 0), 0.00030521933828835243, 0.9999999999999984, 0
(0, 0, 0, 0, 3, 2, 0, 1, 1), 0.000890713310688151, 0.9999999999999963, 0
(0, 0, 0, 0, 3, 2, 0, 0, 2), 0.0006960919843456235, 0.9999999999999978, 0
(0, 0, 0, 0, 3, 1, 3, 0, 0), 0.0015622463120925556, 0.07139909476606054, 1
(0, 0, 0, 0, 3, 1, 2, 1, 0), 0.0010868542791920791, 0.9999999999999983, 0
(0, 0, 0, 0, 3, 1, 2, 0, 1), 0.00039580429300608167, 0.9999999999999988, 0
(0, 0, 0, 0, 3, 1, 1, 2, 0), 0.0004338613622157487, 0.9999999999999941, 0
(0, 0, 0, 0, 3, 1, 1, 1, 1), 0.00032966252792110016, 0.9999999999999998, 0
(0, 0, 0, 0, 3, 1, 1, 0, 2), 0.0013463264731316954, 0.9999999999999989, 0
(0, 0, 0, 0, 3, 1, 0, 3, 0), 0.0011615646833550862, 1.0000000000000002, 0
(0, 0, 0, 0, 3, 1, 0, 2, 1), 0.0009075859758220033, 0.9999999999999994, 0
(0, 0, 0, 0, 3, 1, 0, 1, 2), 5.251620052107049e-05, 0.9999999999999847, 0
(0, 0, 0, 0, 3, 1, 0, 0, 3), 0.0008137175371932309, 0.9999999999999964, 0
(0, 0, 0, 0, 3, 0, 4, 0, 0), 0.00021376299050530342, 0.9999999999999997, 0
(0, 0, 0, 0, 3, 0, 3, 1, 0), 0.00045782900743253157, 0.9999999999999988, 0
(0, 0, 0, 0, 3, 0, 3, 0, 1), 0.0008133592290624702, 1.0, 0
(0, 0, 0, 0, 3, 0, 2, 2, 0), 0.0002463823275025861, 0.9999999999999967, 0
(0, 0, 0, 0, 3, 0, 2, 1, 1), 0.0001020645990314226, 0.9999999999999952, 0
(0, 0, 0, 0, 3, 0, 2, 0, 2), 0.001317821987034569, 0.9999999999999991, 0
(0, 0, 0, 0, 3, 0, 1, 3, 0), 0.0011615646833550858, 1.0, 0
(0, 0, 0, 0, 3, 0, 1, 2, 1), 0.00023998794976401265, 0.9999999999999998, 0
(0, 0, 0, 0, 3, 0, 1, 1, 2), 4.274984407130533e-05, 0.9999999999999923, 0
(0, 0, 0, 0, 3, 0, 1, 0, 3), 0.0010734370458677345, 0.9044687873245101, 1
(0, 0, 0, 0, 3, 0, 0, 4, 0), 0.00033239250042553547, 0.9999999999999949, 0
(0, 0, 0, 0, 3, 0, 0, 3, 1), 0.0008137175371932311, 0.9999999999999992, 0
(0, 0, 0, 0, 3, 0, 0, 2, 2), 0.0028772073201887016, 0.8287387040444547, 1
(0, 0, 0, 0, 3, 0, 0, 1, 3), 0.0008137175371932311, 0.9999999999999954, 0
(0, 0, 0, 0, 3, 0, 0, 0, 4), 0.00033239250042553964, 0.9999999999999932, 0
(0, 0, 0, 0, 2, 5, 0, 0, 0), 0.00010972401872628895, 0.9999999999999983, 0
(0, 0, 0, 0, 2, 4, 1, 0, 0), 0.0007073885107662953, 0.9999999999999982, 0
(0, 0, 0, 0, 2, 4, 0, 1, 0), 0.0021737821258580392, 0.05051666063351867, 1
(0, 0, 0, 0, 2, 4, 0, 0, 1), 0.00024246632261339194, 0.9999999999999989, 0
(0, 0, 0, 0, 2, 3, 2, 0, 0), 0.004615195822321398, 0.028644305375167045, 1
(0, 0, 0, 0, 2, 3, 1, 1, 0), 0.0006183369683587471, 0.9999999999999992, 0
(0, 0, 0, 0, 2, 3, 1, 0, 1), 0.00035605643452821684, 0.999999999999999, 0
(0, 0, 0, 0, 2, 3, 0, 2, 0), 0.0007743764555700536, 0.999999999999997, 0
(0, 0, 0, 0, 2, 3, 0, 1, 1), 0.00010983292696037475, 0.9999999999999902, 0
(0, 0, 0, 0, 2, 3, 0, 0, 2), 0.000696091984345625, 1.0000000000000002, 0
(0, 0, 0, 0, 2, 2, 3, 0, 0), 0.0007400405883695694, 0.9999999999999996, 0
(0, 0, 0, 0, 2, 2, 2, 1, 0), 5.022429364173072e-05, 0.9999999999999877, 0
(0, 0, 0, 0, 2, 2, 2, 0, 1), 0.0005089360357982853, 0.9999999999999987, 0
(0, 0, 0, 0, 2, 2, 1, 2, 0), 0.0013187007843653853, 1.0, 0
(0, 0, 0, 0, 2, 2, 1, 1, 1), 0.0007011532094216932, 0.9999999999999996, 0
(0, 0, 0, 0, 2, 2, 1, 0, 2), 0.0001665470588116201, 0.9999999999999963, 0
(0, 0, 0, 0, 2, 2, 0, 3, 0), 0.00024638232750258355, 0.9999999999999971, 0
(0, 0, 0, 0, 2, 2, 0, 2, 1), 0.00018175959012148307, 0.9999999999999923, 0
(0, 0, 0, 0, 2, 2, 0, 1, 2), 0.0019797714829516678, 0.9999999999999978, 0
(0, 0, 0, 0, 2, 2, 0, 0, 3), 0.0028772073201887008, 0.8287387040444553, 1
(0, 0, 0, 0, 2, 1, 4, 0, 0), 0.0004494707847558635, 0.9999999999999982, 0
(0, 0, 0, 0, 2, 1, 3, 1, 0), 1.4752600415239537e-05, 0.9999999999999964, 0
(0, 0, 0, 0, 2, 1, 3, 0, 1), 0.0003661810991087447, 0.9999999999999999, 0
(0, 0, 0, 0, 2, 1, 2, 2, 0), 0.001318700784365384, 1.0000000000000002, 0
(0, 0, 0, 0, 2, 1, 2, 1, 1), 0.00017549322873816728, 0.9999999999999949, 0
(0, 0, 0, 0, 2, 1, 2, 0, 2), 0.0001405034416122465, 0.9999999999999993, 0
(0, 0, 0, 0, 2, 1, 1, 3, 0), 0.0004338613622157492, 0.9999999999999933, 0
(0, 0, 0, 0, 2, 1, 1, 2, 1), 0.0007285060565797985, 0.9999999999999993, 0
(0, 0, 0, 0, 2, 1, 1, 1, 2), 0.0004938774674430154, 0.6263551075438636, 1
(0, 0, 0, 0, 2, 1, 1, 0, 3), 4.2749844071305384e-05, 0.9999999999999805, 0
(0, 0, 0, 0, 2, 1, 0, 4, 0), 0.0008346583838658583, 0.9999999999999992, 0
(0, 0, 0, 0, 2, 1, 0, 3, 1), 0.0034543988241059844, 0.49005356970094166, 1
(0, 0, 0, 0, 2, 1, 0, 2, 2), 0.001979771482951672, 0.9999999999999981, 0
(0, 0, 0, 0, 2, 1, 0, 1, 3), 5.251620052107082e-05, 0.9999999999999803, 0
(0, 0, 0, 0, 2, 1, 0, 0, 4), 0.0018824840209958164, 0.9999999999999987, 0
(0, 0, 0, 0, 2, 0, 5, 0, 0), 0.0003562716508421723, 0.9999999999999996, 0
(0, 0, 0, 0, 2, 0, 4, 1, 0), 0.0002717653919626884, 1.0, 0
(0, 0, 0, 0, 2, 0, 4, 0, 1), 0.0016940567834041816, 1.0, 0
(0, 0, 0, 0, 2, 0, 3, 2, 0), 0.0007743764555700538, 0.9999999999999992, 0
(0, 0, 0, 0, 2, 0, 3, 1, 1), 1.0770313522392815e-05, 1.0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 2), 0.0031154218283778673, 0.4473739483878623, 1
(0, 0, 0, 0, 2, 0, 2, 3, 0), 0.0003052193382883523, 0.9999999999999969, 0
(0, 0, 0, 0, 2, 0, 2, 2, 1), 0.0002719955120740507, 0.33856217223385, 1
(0, 0, 0, 0, 2, 0, 2, 1, 2), 0.00014050344161224609, 0.9999999999999972, 0
(0, 0, 0, 0, 2, 0, 2, 0, 3), 0.0013178219870345685, 0.9999999999999973, 0
(0, 0, 0, 0, 2, 0, 1, 4, 0), 0.0017392850003248674, 0.23331794629701674, 1
(0, 0, 0, 0, 2, 0, 1, 3, 1), 0.00022277738993333452, 1.0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 2), 0.00016654705881161987, 0.9999999999999963, 0
(0, 0, 0, 0, 2, 0, 1, 1, 3), 0.001346326473131698, 0.9999999999999997, 0
(0, 0, 0, 0, 2, 0, 1, 0, 4), 0.0007360393310195055, 1.0000000000000002, 0
(0, 0, 0, 0, 2, 0, 0, 5, 0), 0.0005539875007092257, 0.9999999999999988, 0
(0, 0, 0, 0, 2, 0, 0, 4, 1), 0.0005090244118031572, 0.9999999999999979, 0
(0, 0, 0, 0, 2, 0, 0, 3, 2), 0.0006960919843456257, 0.9999999999999994, 0
(0, 0, 0, 0, 2, 0, 0, 2, 3), 0.0006960919843456239, 0.9999999999999969, 0
(0, 0, 0, 0, 2, 0, 0, 1, 4), 0.0005090244118031585, 0.9999999999999948, 0
(0, 0, 0, 0, 2, 0, 0, 0, 5), 0.0005539875007092296, 0.9999999999999937, 0
(0, 0, 0, 0, 1, 6, 0, 0, 0), 0.00032917205617886557, 0.999999999999998, 0
(0, 0, 0, 0, 1, 5, 1, 0, 0), 0.006413126272891293, 0.006441821082819377, 1
(0, 0, 0, 0, 1, 5, 0, 1, 0), 0.00018900191921384626, 0.9999999999999963, 0
(0, 0, 0, 0, 1, 5, 0, 0, 1), 0.0003867177690809034, 0.9999999999999992, 0
(0, 0, 0, 0, 1, 4, 2, 0, 0), 0.0007073885107662958, 0.9999999999999986, 0
(0, 0, 0, 0, 1, 4, 1, 1, 0), 0.0006554490770292171, 0.9999999999999954, 0
(0, 0, 0, 0, 1, 4, 1, 0, 1), 0.0010008546340786308, 0.9999999999999968, 0
(0, 0, 0, 0, 1, 4, 0, 2, 0), 0.00027176539196269026, 0.999999999999992, 0
(0, 0, 0, 0, 1, 4, 0, 1, 1), 0.0007369001962753308, 0.9999999999999993, 0
(0, 0, 0, 0, 1, 4, 0, 0, 2), 0.0005090244118031563, 0.9999999999999994, 0
(0, 0, 0, 0, 1, 3, 3, 0, 0), 0.0003618904157857917, 0.9999999999999996, 0
(0, 0, 0, 0, 1, 3, 2, 1, 0), 0.00048445230089821765, 0.9999999999999993, 0
(0, 0, 0, 0, 1, 3, 2, 0, 1), 0.0005142291144218614, 0.9999999999999993, 0
(0, 0, 0, 0, 1, 3, 1, 2, 0), 1.4752600415239036e-05, 0.9999999999999951, 0
(0, 0, 0, 0, 1, 3, 1, 1, 1), 1.4315282712940123e-05, 0.9999999999999865, 0
(0, 0, 0, 0, 1, 3, 1, 0, 2), 0.00022277738993333677, 0.9999999999999994, 0
(0, 0, 0, 0, 1, 3, 0, 3, 0), 0.0004578290074325291, 0.9999999999999959, 0
(0, 0, 0, 0, 1, 3, 0, 2, 1), 0.001738599967491844, 0.9999999999999989, 0
(0, 0, 0, 0, 1, 3, 0, 1, 2), 0.003454398824105984, 0.4900535697009416, 1
(0, 0, 0, 0, 1, 3, 0, 0, 3), 0.0008137175371932331, 0.9999999999999984, 0
(0, 0, 0, 0, 1, 2, 4, 0, 0), 0.0003015422054863342, 0.9999999999999994, 0
(0, 0, 0, 0, 1, 2, 3, 1, 0), 0.00048445230089821684, 0.9999999999999993, 0
(0, 0, 0, 0, 1, 2, 3, 0, 1), 0.00044014538874351033, 0.9999999999999992, 0
(0, 0, 0, 0, 1, 2, 2, 2, 0), 5.0224293641730356e-05, 0.9999999999999876, 0
(0, 0, 0, 0, 1, 2, 2, 1, 1), 0.000435571645330949, 0.9999999999999979, 0
(0, 0, 0, 0, 1, 2, 2, 0, 2), 0.0002719955120740502, 0.33856217223385426, 1
(0, 0, 0, 0, 1, 2, 1, 3, 0), 0.0010868542791920798, 0.9999999999999999, 0
(0, 0, 0, 0, 1, 2, 1, 2, 1), 0.0035393353439492343, 0.2677899304839119, 1
(0, 0, 0, 0, 1, 2, 1, 1, 2), 0.000728506056579796, 0.9999999999999972, 0
(0, 0, 0, 0, 1, 2, 1, 0, 3), 0.0002399879497640131, 1.0, 0
(0, 0, 0, 0, 1, 2, 0, 4, 0), 0.001798838627372153, 0.19089554890217963, 1
(0, 0, 0, 0, 1, 2, 0, 3, 1), 0.0017385999674918464, 0.9999999999999984, 0
(0, 0, 0, 0, 1, 2, 0, 2, 2), 0.00018175959012148383, 0.9999999999999876, 0
(0, 0, 0, 0, 1, 2, 0, 1, 3), 0.0009075859758220046, 0.9999999999999991, 0
(0, 0, 0, 0, 1, 2, 0, 0, 4), 0.0018824840209958208, 0.9999999999999993, 0
(0, 0, 0, 0, 1, 1, 5, 0, 0), 0.00041113366020531614, 0.9999999999999994, 0
(0, 0, 0, 0, 1, 1, 4, 1, 0), 0.0006554490770292179, 0.9999999999999979, 0
(0, 0, 0, 0, 1, 1, 4, 0, 1), 0.0003544698681781011, 0.9999999999999971, 0
(0, 0, 0, 0, 1, 1, 3, 2, 0), 0.0006183369683587477, 0.9999999999999984, 0
(0, 0, 0, 0, 1, 1, 3, 1, 1), 0.00023115270440136136, 0.16117950793445968, 1
(0, 0, 0, 0, 1, 1, 3, 0, 2), 1.077031352239249e-05, 0.9999999999999976, 0
(0, 0, 0, 0, 1, 1, 2, 3, 0), 0.004432017356555627, 0.10691106037397086, 1
(0, 0, 0, 0, 1, 1, 2, 2, 1), 0.0004355716453309472, 1.0000000000000002, 0
(0, 0, 0, 0, 1, 1, 2, 1, 2), 0.00017549322873816874, 0.9999999999999977, 0
(0, 0, 0, 0, 1, 1, 2, 0, 3), 0.00010206459903142228, 0.9999999999999997, 0
(0, 0, 0, 0, 1, 1, 1, 4, 0), 0.0009936919290153279, 0.9999999999999979, 0
(0, 0, 0, 0, 1, 1, 1, 3, 1), 1.4315282712940643e-05, 0.9999999999999969, 0
(0, 0, 0, 0, 1, 1, 1, 2, 2), 0.0007011532094216956, 0.9999999999999976, 0
(0, 0, 0, 0, 1, 1, 1, 1, 3), 0.0003296625279210995, 0.9999999999999964, 0
(0, 0, 0, 0, 1, 1, 1, 0, 4), 0.0003786468872153403, 1.0, 0
(0, 0, 0, 0, 1, 1, 0, 5, 0), 0.0008553971421882531, 0.9999999999999979, 0
(0, 0, 0, 0, 1, 1, 0, 4, 1), 0.0007369001962753341, 0.999999999999998, 0
(0, 0, 0, 0, 1, 1, 0, 3, 2), 0.0001098329269603748, 0.9999999999999898, 0
(0, 0, 0, 0, 1, 1, 0, 2, 3), 0.0008907133106881521, 0.9999999999999946, 0
(0, 0, 0, 0, 1, 1, 0, 1, 4), 0.000699636553140341, 0.9999999999999936, 0
(0, 0, 0, 0, 1, 1, 0, 0, 5), 0.004315082679034536, 0.2440539545561936, 1
(0, 0, 0, 0, 1, 0, 6, 0, 0), 0.0010688149525265168, 0.9999999999999998, 0
(0, 0, 0, 0, 1, 0, 5, 1, 0), 0.00018900191921384667, 0.9999999999999998, 0
(0, 0, 0, 0, 1, 0, 5, 0, 1), 0.005081530187378348, 0.08571228257416624, 1
(0, 0, 0, 0, 1, 0, 4, 2, 0), 0.002173782125858038, 0.050516660633518784, 1
(0, 0, 0, 0, 1, 0, 4, 1, 1), 0.00035446986817810053, 0.9999999999999996, 0
(0, 0, 0, 0, 1, 0, 4, 0, 2), 0.0016940567834041807, 0.9999999999999991, 0
(0, 0, 0, 0, 1, 0, 3, 3, 0), 0.00036957349125387855, 0.999999999999999, 0
(0, 0, 0, 0, 1, 0, 3, 2, 1), 0.00044014538874351044, 0.999999999999998, 0
(0, 0, 0, 0, 1, 0, 3, 1, 2), 0.0003661810991087446, 0.9999999999999983, 0
(0, 0, 0, 0, 1, 0, 3, 0, 3), 0.0008133592290624668, 0.9999999999999993, 0
(0, 0, 0, 0, 1, 0, 2, 4, 0), 0.0003215526625602132, 0.9999999999999973, 0
(0, 0, 0, 0, 1, 0, 2, 3, 1), 0.0005142291144218626, 0.999999999999996, 0
(0, 0, 0, 0, 1, 0, 2, 2, 2), 0.0005089360357982837, 0.9999999999999993, 0
(0, 0, 0, 0, 1, 0, 2, 1, 3), 0.000395804293006081, 0.999999999999998, 0
(0, 0, 0, 0, 1, 0, 2, 0, 4), 0.0006174098210992727, 0.9999999999999949, 0
(0, 0, 0, 0, 1, 0, 1, 5, 0), 0.0004855756940144325, 0.9999999999999998, 0
(0, 0, 0, 0, 1, 0, 1, 4, 1), 0.0010008546340786253, 0.9999999999999983, 0
(0, 0, 0, 0, 1, 0, 1, 3, 2), 0.00035605643452821684, 0.9999999999999973, 0
(0, 0, 0, 0, 1, 0, 1, 2, 3), 0.000450833049959253, 0.9999999999999984, 0
(0, 0, 0, 0, 1, 0, 1, 1, 4), 0.0036719394129996826, 0.1685205807169018, 1
(0, 0, 0, 0, 1, 0, 1, 0, 5), 0.0007321233261303108, 0.9999999999999976, 0
(0, 0, 0, 0, 1, 0, 0, 6, 0), 0.001661962502127684, 0.9999999999999991, 0
(0, 0, 0, 0, 1, 0, 0, 5, 1), 0.00038671776908090645, 0.9999999999999929, 0
(0, 0, 0, 0, 1, 0, 0, 4, 2), 0.00024246632261339224, 0.9999999999999971, 0
(0, 0, 0, 0, 1, 0, 0, 3, 3), 0.0014952484816643551, 0.09837287018384544, 1
(0, 0, 0, 0, 1, 0, 0, 2, 4), 0.00024246632261339123, 0.9999999999999988, 0
(0, 0, 0, 0, 1, 0, 0, 1, 5), 0.0003867177690809057, 0.9999999999999952, 0
(0, 0, 0, 0, 1, 0, 0, 0, 6), 0.0016619625021276861, 0.9999999999999969, 0
(0, 0, 0, 0, 0, 7, 0, 0, 0), 0.006119899021666132, 0, 0
(0, 0, 0, 0, 0, 6, 1, 0, 0), 0.0003291720561788657, 0.9999999999999976, 0
(0, 0, 0, 0, 0, 6, 0, 1, 0), 0.0010688149525265166, 0.999999999999996, 0
(0, 0, 0, 0, 0, 6, 0, 0, 1), 0.001661962502127685, 0.9999999999999987, 0
(0, 0, 0, 0, 0, 5, 2, 0, 0), 0.000109724018726288, 0.9999999999999987, 0
(0, 0, 0, 0, 0, 5, 1, 1, 0), 0.0004111336602053182, 0.9999999999999969, 0
(0, 0, 0, 0, 0, 5, 1, 0, 1), 0.00048557569401443004, 0.9999999999999977, 0
(0, 0, 0, 0, 0, 5, 0, 2, 0), 0.00035627165084217596, 0.9999999999999969, 0
(0, 0, 0, 0, 0, 5, 0, 1, 1), 0.0008553971421882574, 0.999999999999999, 0
(0, 0, 0, 0, 0, 5, 0, 0, 2), 0.0005539875007092272, 0.9999999999999968, 0
(0, 0, 0, 0, 0, 4, 3, 0, 0), 6.583441123577322e-05, 0.9999999999999991, 0
(0, 0, 0, 0, 0, 4, 2, 1, 0), 0.0003015422054863351, 0.9999999999999997, 0
(0, 0, 0, 0, 0, 4, 2, 0, 1), 0.00032155266256021396, 0.999999999999998, 0
(0, 0, 0, 0, 0, 4, 1, 2, 0), 0.00044947078475586304, 0.9999999999999958, 0
(0, 0, 0, 0, 0, 4, 1, 1, 1), 0.0009936919290153283, 0.9999999999999987, 0
(0, 0, 0, 0, 0, 4, 1, 0, 2), 0.0017392850003248648, 0.2333179462970189, 1
(0, 0, 0, 0, 0, 4, 0, 3, 0), 0.00021376299050530488, 0.9999999999999988, 0
(0, 0, 0, 0, 0, 4, 0, 2, 1), 0.0017988386273721524, 0.1908955489021799, 1
(0, 0, 0, 0, 0, 4, 0, 1, 2), 0.0008346583838658623, 0.9999999999999989, 0
(0, 0, 0, 0, 0, 4, 0, 0, 3), 0.0003323925004255358, 0.9999999999999964, 0
(0, 0, 0, 0, 0, 3, 4, 0, 0), 6.583441123577327e-05, 0.9999999999999993, 0
(0, 0, 0, 0, 0, 3, 3, 1, 0), 0.0003618904157857914, 0.9999999999999998, 0
(0, 0, 0, 0, 0, 3, 3, 0, 1), 0.00036957349125387877, 0.9999999999999991, 0
(0, 0, 0, 0, 0, 3, 2, 2, 0), 0.0007400405883695706, 0.9999999999999996, 0
(0, 0, 0, 0, 0, 3, 2, 1, 1), 0.004432017356555629, 0.10691106037397075, 1
(0, 0, 0, 0, 0, 3, 2, 0, 2), 0.0003052193382883548, 0.9999999999999996, 0
(0, 0, 0, 0, 0, 3, 1, 3, 0), 0.0015622463120925534, 0.07139909476606182, 1
(0, 0, 0, 0, 0, 3, 1, 2, 1), 0.0010868542791920835, 0.9999999999999984, 0
(0, 0, 0, 0, 0, 3, 1, 1, 2), 0.0004338613622157498, 0.9999999999999962, 0
(0, 0, 0, 0, 0, 3, 1, 0, 3), 0.0011615646833550875, 0.9999999999999993, 0
(0, 0, 0, 0, 0, 3, 0, 4, 0), 0.000213762990505305, 0.9999999999999984, 0
(0, 0, 0, 0, 0, 3, 0, 3, 1), 0.00045782900743252756, 0.9999999999999938, 0
(0, 0, 0, 0, 0, 3, 0, 2, 2), 0.000246382327502583, 1.0000000000000002, 0
(0, 0, 0, 0, 0, 3, 0, 1, 3), 0.001161564683355086, 0.9999999999999984, 0
(0, 0, 0, 0, 0, 3, 0, 0, 4), 0.0003323925004255359, 0.9999999999999962, 0
(0, 0, 0, 0, 0, 2, 5, 0, 0), 0.00010972401872628817, 0.9999999999999987, 0
(0, 0, 0, 0, 0, 2, 4, 1, 0), 0.000707388510766295, 0.9999999999999984, 0
(0, 0, 0, 0, 0, 2, 4, 0, 1), 0.0021737821258580392, 0.05051666063351862, 1
(0, 0, 0, 0, 0, 2, 3, 2, 0), 0.0046151958223213975, 0.028644305375167767, 1
(0, 0, 0, 0, 0, 2, 3, 1, 1), 0.0006183369683587508, 0.999999999999998, 0
(0, 0, 0, 0, 0, 2, 3, 0, 2), 0.000774376455570057, 0.9999999999999997, 0
(0, 0, 0, 0, 0, 2, 2, 3, 0), 0.0007400405883695718, 0.9999999999999989, 0
(0, 0, 0, 0, 0, 2, 2, 2, 1), 5.022429364172987e-05, 0.9999999999999937, 0
(0, 0, 0, 0, 0, 2, 2, 1, 2), 0.001318700784365383, 0.9999999999999987, 0
(0, 0, 0, 0, 0, 2, 2, 0, 3), 0.0002463823275025867, 0.9999999999999997, 0
(0, 0, 0, 0, 0, 2, 1, 4, 0), 0.00044947078475586336, 0.9999999999999963, 0
(0, 0, 0, 0, 0, 2, 1, 3, 1), 1.4752600415239229e-05, 0.9999999999999921, 0
(0, 0, 0, 0, 0, 2, 1, 2, 2), 0.0013187007843653855, 0.9999999999999994, 0
(0, 0, 0, 0, 0, 2, 1, 1, 3), 0.0004338613622157484, 0.9999999999999936, 0
(0, 0, 0, 0, 0, 2, 1, 0, 4), 0.0008346583838658641, 0.9999999999999991, 0
(0, 0, 0, 0, 0, 2, 0, 5, 0), 0.00035627165084217585, 0.999999999999996, 0
(0, 0, 0, 0, 0, 2, 0, 4, 1), 0.00027176539196269037, 0.9999999999999902, 0
(0, 0, 0, 0, 0, 2, 0, 3, 2), 0.0007743764555700558, 0.999999999999997, 0
(0, 0, 0, 0, 0, 2, 0, 2, 3), 0.0003052193382883545, 0.9999999999999931, 0
(0, 0, 0, 0, 0, 2, 0, 1, 4), 0.001739285000324863, 0.23331794629702007, 1
(0, 0, 0, 0, 0, 2, 0, 0, 5), 0.0005539875007092274, 0.9999999999999966, 0
(0, 0, 0, 0, 0, 1, 6, 0, 0), 0.0003291720561788657, 0.9999999999999971, 0
(0, 0, 0, 0, 0, 1, 5, 1, 0), 0.0064131262728912945, 0.006441821082819155, 1
(0, 0, 0, 0, 0, 1, 5, 0, 1), 0.00018900191921384767, 0.9999999999999982, 0
(0, 0, 0, 0, 0, 1, 4, 2, 0), 0.0007073885107662966, 0.999999999999999, 0
(0, 0, 0, 0, 0, 1, 4, 1, 1), 0.0006554490770292185, 0.9999999999999996, 0
(0, 0, 0, 0, 0, 1, 4, 0, 2), 0.00027176539196268874, 0.9999999999999953, 0
(0, 0, 0, 0, 0, 1, 3, 3, 0), 0.0003618904157857928, 0.9999999999999942, 0
(0, 0, 0, 0, 0, 1, 3, 2, 1), 0.00048445230089821565, 0.9999999999999987, 0
(0, 0, 0, 0, 0, 1, 3, 1, 2), 1.4752600415240194e-05, 0.9999999999999962, 0
(0, 0, 0, 0, 0, 1, 3, 0, 3), 0.0004578290074325332, 0.9999999999999993, 0
(0, 0, 0, 0, 0, 1, 2, 4, 0), 0.00030154220548633755, 0.9999999999999949, 0
(0, 0, 0, 0, 0, 1, 2, 3, 1), 0.0004844523008982166, 0.9999999999999987, 0
(0, 0, 0, 0, 0, 1, 2, 2, 2), 5.022429364173044e-05, 0.9999999999999827, 0
(0, 0, 0, 0, 0, 1, 2, 1, 3), 0.001086854279192084, 0.9999999999999992, 0
(0, 0, 0, 0, 0, 1, 2, 0, 4), 0.001798838627372159, 0.19089554890217592, 1
(0, 0, 0, 0, 0, 1, 1, 5, 0), 0.00041113366020532015, 0.9999999999999967, 0
(0, 0, 0, 0, 0, 1, 1, 4, 1), 0.0006554490770292163, 1.0000000000000002, 0
(0, 0, 0, 0, 0, 1, 1, 3, 2), 0.0006183369683587502, 0.999999999999997, 0
(0, 0, 0, 0, 0, 1, 1, 2, 3), 0.004432017356555628, 0.10691106037397108, 1
(0, 0, 0, 0, 0, 1, 1, 1, 4), 0.0009936919290153235, 0.9999999999999988, 0
(0, 0, 0, 0, 0, 1, 1, 0, 5), 0.0008553971421882574, 0.9999999999999997, 0
(0, 0, 0, 0, 0, 1, 0, 6, 0), 0.0010688149525265157, 0.9999999999999962, 0
(0, 0, 0, 0, 0, 1, 0, 5, 1), 0.00018900191921384616, 0.9999999999999956, 0
(0, 0, 0, 0, 0, 1, 0, 4, 2), 0.0021737821258580397, 0.05051666063351862, 1
(0, 0, 0, 0, 0, 1, 0, 3, 3), 0.0003695734912538776, 1.0000000000000002, 0
(0, 0, 0, 0, 0, 1, 0, 2, 4), 0.00032155266256021726, 0.9999999999999987, 0
(0, 0, 0, 0, 0, 1, 0, 1, 5), 0.00048557569401443015, 0.9999999999999958, 0
(0, 0, 0, 0, 0, 1, 0, 0, 6), 0.0016619625021276855, 0.9999999999999987, 0
(0, 0, 0, 0, 0, 0, 7, 0, 0), 0.006119899021666136, 0, 0
(0, 0, 0, 0, 0, 0, 6, 1, 0), 0.00032917205617886557, 0.9999999999999993, 0
(0, 0, 0, 0, 0, 0, 6, 0, 1), 0.001068814952526517, 0.9999999999999988, 0
(0, 0, 0, 0, 0, 0, 5, 2, 0), 0.00010972401872628854, 0.9999999999999913, 0
(0, 0, 0, 0, 0, 0, 5, 1, 1), 0.0004111336602053171, 0.9999999999999993, 0
(0, 0, 0, 0, 0, 0, 5, 0, 2), 0.0003562716508421703, 0.9999999999999954, 0
(0, 0, 0, 0, 0, 0, 4, 3, 0), 6.58344112357741e-05, 0.9999999999999936, 0
(0, 0, 0, 0, 0, 0, 4, 2, 1), 0.00030154220548633587, 0.999999999999997, 0
(0, 0, 0, 0, 0, 0, 4, 1, 2), 0.00044947078475586505, 1.0000000000000002, 0
(0, 0, 0, 0, 0, 0, 4, 0, 3), 0.00021376299050530155, 0.9999999999999916, 0
(0, 0, 0, 0, 0, 0, 3, 4, 0), 6.583441123577412e-05, 0.9999999999999929, 0
(0, 0, 0, 0, 0, 0, 3, 3, 1), 0.0003618904157857933, 0.9999999999999956, 0
(0, 0, 0, 0, 0, 0, 3, 2, 2), 0.0007400405883695681, 0.9999999999999982, 0
(0, 0, 0, 0, 0, 0, 3, 1, 3), 0.0015622463120925577, 0.07139909476606027, 1
(0, 0, 0, 0, 0, 0, 3, 0, 4), 0.00021376299050530144, 0.9999999999999922, 0
(0, 0, 0, 0, 0, 0, 2, 5, 0), 0.00010972401872628861, 0.9999999999999909, 0
(0, 0, 0, 0, 0, 0, 2, 4, 1), 0.000707388510766296, 0.9999999999999988, 0
(0, 0, 0, 0, 0, 0, 2, 3, 2), 0.004615195822321399, 0.02864430537516749, 1
(0, 0, 0, 0, 0, 0, 2, 2, 3), 0.0007400405883695657, 0.9999999999999969, 0
(0, 0, 0, 0, 0, 0, 2, 1, 4), 0.00044947078475586716, 0.9999999999999974, 0
(0, 0, 0, 0, 0, 0, 2, 0, 5), 0.00035627165084217005, 0.9999999999999957, 0
(0, 0, 0, 0, 0, 0, 1, 6, 0), 0.00032917205617886535, 0.9999999999999987, 0
(0, 0, 0, 0, 0, 0, 1, 5, 1), 0.006413126272891293, 0.006441821082819266, 1
(0, 0, 0, 0, 0, 0, 1, 4, 2), 0.0007073885107662931, 0.9999999999999969, 0
(0, 0, 0, 0, 0, 0, 1, 3, 3), 0.000361890415785796, 0.9999999999999979, 0
(0, 0, 0, 0, 0, 0, 1, 2, 4), 0.00030154220548633186, 0.9999999999999991, 0
(0, 0, 0, 0, 0, 0, 1, 1, 5), 0.00041113366020531516, 0.999999999999997, 0
(0, 0, 0, 0, 0, 0, 1, 0, 6), 0.0010688149525265166, 0.9999999999999984, 0
(0, 0, 0, 0, 0, 0, 0, 7, 0), 0.006119899021666133, 0, 0
(0, 0, 0, 0, 0, 0, 0, 6, 1), 0.00032917205617886535, 0.9999999999999953, 0
(0, 0, 0, 0, 0, 0, 0, 5, 2), 0.00010972401872628938, 0.9999999999999966, 0
(0, 0, 0, 0, 0, 0, 0, 4, 3), 6.583441123577221e-05, 0.9999999999999934, 0
(0, 0, 0, 0, 0, 0, 0, 3, 4), 6.58344112357721e-05, 0.9999999999999937, 0
(0, 0, 0, 0, 0, 0, 0, 2, 5), 0.00010972401872628948, 0.9999999999999961, 0
(0, 0, 0, 0, 0, 0, 0, 1, 6), 0.00032917205617886584, 0.9999999999999941, 0
(0, 0, 0, 0, 0, 0, 0, 0, 7), 0.006119899021666134, 0, 0


==> anc/table_data/table_vi_r_1.txt <==
(4, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518542, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518542, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518542, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518542, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.02469135802469138, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.02469135802469138, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.009259259259259267, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.009259259259259267, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.01851851851851853, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.01851851851851853, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.009259259259259259, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.009259259259259259, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.018518518518518517, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.018518518518518517, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.009259259259259264, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.009259259259259264, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.018518518518518535, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.018518518518518535, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.012345679012345685, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.012345679012345685, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.009259259259259273, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.009259259259259273, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.018518518518518528, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.018518518518518528, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.01851851851851854, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.01851851851851854, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.01851851851851854, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.01851851851851854, 0.4999999999999998, 1
(1, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.009259259259259267, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.009259259259259267, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.009259259259259267, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.009259259259259267, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.00925925925925927, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.00925925925925927, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.009259259259259266, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.009259259259259266, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.01851851851851854, 0.4999999999999999, 1
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.018518518518518535, 0.49999999999999994, 1
(1, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.01851851851851854, 0.49999999999999933, 1
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.018518518518518535, 0.49999999999999956, 1
(1, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.021604938271604954, 0.21428571428571414, 2
(1, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.013888888888888902, 0.24315532649494467, 2
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.013888888888888902, 0.24315532649494415, 2
(1, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.015432098765432101, 0.05147186257614311, 2
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0138888888888889, 0.2431553264949442, 2
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.009259259259259271, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.009259259259259271, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.021604938271604954, 0.017918238911791704, 2
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.013888888888888904, 0.24315532649494442, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.015432098765432114, 0.05147186257614269, 2
(1, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.009259259259259267, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.009259259259259267, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.009259259259259267, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.009259259259259267, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.01851851851851854, 0.4999999999999998, 1
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.018518518518518535, 0.49999999999999956, 1
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.01851851851851854, 0.49999999999999956, 1
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.018518518518518535, 0.49999999999999983, 1
(1, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.00925925925925927, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.00925925925925927, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.009259259259259266, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.009259259259259266, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.021604938271604954, 0.21428571428571452, 2
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.009259259259259266, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.009259259259259266, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.018518518518518542, 0.4999999999999998, 1
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.00925925925925927, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.00925925925925927, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.021604938271604954, 0.0274524181210687, 2
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.00925925925925927, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.00925925925925927, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.01851851851851854, 0.49999999999999917, 1
(1, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.009259259259259264, 0.4999999999999996, 1
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.009259259259259271, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.009259259259259271, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.021604938271604944, 0.02745241812106896, 2
(1, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.009259259259259264, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.009259259259259264, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.009259259259259264, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.009259259259259264, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.04475308641975312, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.04475308641975312, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.018518518518518542, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.018518518518518542, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.018518518518518545, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.018518518518518545, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.013888888888888905, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.013888888888888905, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.018518518518518542, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.018518518518518542, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.009259259259259266, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.009259259259259266, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.020061728395061745, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.020061728395061745, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.018518518518518528, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.018518518518518528, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.013888888888888892, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.013888888888888892, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.01851851851851853, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.01851851851851853, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.018518518518518535, 0.4999999999999998, 1
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.018518518518518535, 0.4999999999999998, 1
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.01851851851851854, 0.4999999999999996, 1
(1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.018518518518518535, 0.4999999999999992, 1
(1, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.030864197530864217, 0.06826342731772082, 2
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.013888888888888902, 0.2431553264949448, 2
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.009259259259259267, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.009259259259259267, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.013888888888888902, 0.24315532649494448, 2
(1, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.015432098765432108, 0.09214601624997458, 2
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.013888888888888899, 0.24315532649494456, 2
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.009259259259259266, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.009259259259259266, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.01234567901234569, 0.10902174021115382, 2
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.013888888888888905, 0.24315532649494473, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.015432098765432107, 0.09214601624997461, 2
(1, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.01851851851851853, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.01851851851851853, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.030864197530864217, 0.06826342731772093, 2
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.009259259259259266, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.009259259259259266, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.018518518518518542, 0.4999999999999995, 1
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.009259259259259273, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.009259259259259273, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.01234567901234569, 0.177964664683681, 2
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.009259259259259271, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.009259259259259271, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.018518518518518535, 0.4999999999999996, 1
(1, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.018518518518518535, 0.04579744059166119, 2
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.009259259259259266, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.009259259259259266, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.012345679012345687, 0.17796466468368116, 2
(1, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.04166666666666671, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.04166666666666671, 0, 0
(1, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.014660493827160507, 0.014123388816270269, 2
(1, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.021604938271604958, 0.01254474952937106, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.014660493827160502, 0.014123388816270259, 2
(1, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0138888888888889, 0.03790796139313623, 2
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.013888888888888904, 0.1153340658609943, 2
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.01851851851851854, 0.20543892123810878, 2
(1, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.013888888888888897, 0.17740633485485507, 2
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.013888888888888899, 0.1153340658609943, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.013888888888888893, 0.03790796139313592, 2
(1, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.016203703703703717, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.016203703703703717, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.009259259259259262, 0.03856338301467019, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.014660493827160505, 0.10684045903411389, 2
(1, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.008487654320987657, 0.06288256910634135, 2
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.009259259259259266, 0.028879074515166477, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.014660493827160503, 0.10684045903411392, 2
(1, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.009259259259259274, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.009259259259259274, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.00848765432098766, 0.06288256910634132, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.00925925925925927, 0.038563383014669834, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.01620370370370372, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.01620370370370372, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518542, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518542, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518542, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518542, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0.01851851851851853, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0.01851851851851853, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.02469135802469138, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.02469135802469138, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.018518518518518524, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.018518518518518524, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.018518518518518535, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.018518518518518535, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.012345679012345684, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.012345679012345684, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.01851851851851853, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.01851851851851853, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.024691358024691367, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.024691358024691367, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.01851851851851853, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.01851851851851853, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0.012345679012345685, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0.012345679012345685, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.01851851851851854, 0.49999999999999944, 1
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.018518518518518535, 0.49999999999999956, 1
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.01851851851851854, 0.4999999999999997, 1
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.018518518518518535, 0.4999999999999997, 1
(0, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.009259259259259267, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.009259259259259267, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.009259259259259267, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.009259259259259267, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.009259259259259266, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.009259259259259266, 0, 0
(0, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0.021604938271604954, 0.2142857142857143, 2
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.013888888888888899, 0.24315532649494448, 2
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.009259259259259271, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.009259259259259271, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.01388888888888891, 0.2431553264949446, 2
(0, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0.015432098765432108, 0.0514718625761429, 2
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.013888888888888905, 0.24315532649494437, 2
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.00925925925925927, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.00925925925925927, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0.021604938271604947, 0.0179182389117917, 2
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.013888888888888899, 0.24315532649494437, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0.015432098765432107, 0.05147186257614284, 2
(0, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0.018518518518518535, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0.018518518518518535, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.009259259259259267, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.009259259259259267, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.009259259259259266, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.009259259259259266, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.018518518518518535, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.018518518518518535, 0.5000000000000002, 1
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.01851851851851854, 0.49999999999999933, 1
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.018518518518518535, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0.03086419753086422, 0.06826342731772093, 2
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.013888888888888902, 0.2431553264949447, 2
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.013888888888888902, 0.24315532649494445, 2
(0, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0.015432098765432101, 0.09214601624997473, 2
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.013888888888888905, 0.24315532649494442, 2
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.009259259259259266, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.009259259259259266, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0.012345679012345689, 0.10902174021115398, 2
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.013888888888888902, 0.24315532649494487, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0.015432098765432112, 0.09214601624997504, 2
(0, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.009259259259259264, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.009259259259259264, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.04475308641975312, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.04475308641975312, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.027777777777777804, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.009259259259259271, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.009259259259259271, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.02006172839506175, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.02006172839506175, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.027777777777777804, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.007716049382716056, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.007716049382716056, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.009259259259259267, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.009259259259259267, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.020061728395061738, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.020061728395061738, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0.01851851851851853, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0.01851851851851853, 0, 0
(0, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.030864197530864217, 0.06826342731772095, 2
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.013888888888888902, 0.24315532649494448, 2
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.013888888888888904, 0.24315532649494515, 2
(0, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0.015432098765432117, 0.0921460162499744, 2
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0138888888888889, 0.2431553264949447, 2
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.009259259259259267, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.009259259259259267, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.01234567901234569, 0.1090217402111538, 2
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.013888888888888895, 0.24315532649494476, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0.015432098765432108, 0.09214601624997491, 2
(0, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.0416666666666667, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.0416666666666667, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.021604938271604958, 0.012544749529371044, 2
(0, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0.007716049382716051, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0.007716049382716051, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.021604938271604965, 0.01254474952937124, 2
(0, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.013888888888888893, 0.17740633485485452, 2
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.018518518518518535, 0.017760381386780273, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.009259259259259262, 0.1339745962155615, 2
(0, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0.013888888888888905, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0.013888888888888905, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.01851851851851853, 0.017760381386780513, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.013888888888888899, 0.17740633485485446, 2
(0, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.009259259259259273, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.009259259259259273, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.013888888888888902, 0.039043067046440394, 2
(0, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0.0030864197530864213, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0.0030864197530864213, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.015432098765432115, 0.04258500540101663, 2
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.009259259259259264, 0.13397459621556151, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0.003086419753086424, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0.003086419753086424, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.023148148148148175, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.023148148148148175, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.015432098765432108, 0.042585005401016625, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.013888888888888895, 0.03904306704644026, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.009259259259259271, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.009259259259259271, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0.018518518518518542, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0.018518518518518542, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0.018518518518518542, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0.018518518518518542, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0.01851851851851853, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0.01851851851851853, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0.01851851851851853, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0.01851851851851853, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0.024691358024691377, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0.024691358024691377, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0.009259259259259259, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0.009259259259259259, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0.009259259259259274, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0.009259259259259274, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0.00925925925925927, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0.00925925925925927, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0.018518518518518528, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0.018518518518518528, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0.012345679012345685, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0.012345679012345685, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0.009259259259259262, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0.009259259259259262, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0.018518518518518517, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0.018518518518518517, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0.018518518518518535, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0.018518518518518535, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.018518518518518535, 0.49999999999999983, 1
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.018518518518518535, 0.49999999999999967, 1
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.01851851851851854, 0.4999999999999993, 1
(0, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.018518518518518535, 0.4999999999999998, 1
(0, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.009259259259259267, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.009259259259259267, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.009259259259259266, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.009259259259259266, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0.03086419753086422, 0.06826342731772113, 2
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.009259259259259267, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.009259259259259267, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.018518518518518542, 0.49999999999999956, 1
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.009259259259259271, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.009259259259259271, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0.012345679012345687, 0.17796466468368083, 2
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.00925925925925927, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.00925925925925927, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.018518518518518535, 0.49999999999999994, 1
(0, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0.018518518518518535, 0.04579744059166142, 2
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.009259259259259267, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.009259259259259267, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0.012345679012345685, 0.1779646646836806, 2
(0, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.018518518518518535, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.018518518518518535, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.00925925925925927, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.009259259259259267, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.009259259259259267, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.009259259259259266, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.009259259259259266, 0, 0
(0, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0.030864197530864217, 0.06826342731772103, 2
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.013888888888888899, 0.24315532649494492, 2
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.013888888888888907, 0.24315532649494503, 2
(0, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.015432098765432112, 0.0921460162499748, 2
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.013888888888888905, 0.24315532649494526, 2
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.00925925925925927, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.00925925925925927, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0.012345679012345694, 0.10902174021115374, 2
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.013888888888888895, 0.2431553264949443, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.01543209876543211, 0.09214601624997446, 2
(0, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.04475308641975312, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.04475308641975312, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.01851851851851854, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.01851851851851854, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.01851851851851853, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.01851851851851853, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0.013888888888888897, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0.013888888888888897, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.018518518518518542, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.018518518518518542, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.00925925925925927, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.00925925925925927, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.020061728395061745, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.020061728395061745, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.01851851851851854, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.01851851851851854, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0.013888888888888897, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0.013888888888888897, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.0416666666666667, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.0416666666666667, 0, 0
(0, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.014660493827160498, 0.014123388816270465, 2
(0, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0.02160493827160496, 0.01254474952937112, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.014660493827160509, 0.01412338881627014, 2
(0, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.0138888888888889, 0.03790796139313607, 2
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.013888888888888902, 0.11533406586099419, 2
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.018518518518518535, 0.20543892123810895, 2
(0, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0.013888888888888895, 0.17740633485485474, 2
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.013888888888888899, 0.11533406586099441, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.013888888888888905, 0.037907961393135965, 2
(0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.016203703703703724, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.016203703703703724, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.009259259259259271, 0.0385633830146697, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0.014660493827160507, 0.10684045903411382, 2
(0, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.008487654320987664, 0.06288256910634146, 2
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.009259259259259266, 0.028879074515166865, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0.0146604938271605, 0.10684045903411374, 2
(0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.009259259259259273, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.009259259259259273, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.008487654320987656, 0.06288256910634142, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.009259259259259259, 0.038563383014669966, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.016203703703703713, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.016203703703703713, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0.018518518518518542, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0.018518518518518542, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0.018518518518518542, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0.018518518518518542, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0.018518518518518524, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0.018518518518518524, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0.018518518518518524, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0.018518518518518524, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0.02469135802469137, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0.02469135802469137, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0.00925925925925926, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0.00925925925925926, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0.018518518518518524, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0.018518518518518524, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0.009259259259259264, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0.009259259259259264, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0.01851851851851853, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0.01851851851851853, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0.012345679012345684, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0.012345679012345684, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0.00925925925925927, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0.00925925925925927, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0.01851851851851853, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0.01851851851851853, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.018518518518518535, 0.49999999999999967, 1
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.018518518518518535, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.018518518518518535, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.018518518518518535, 0.4999999999999995, 1
(0, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0.02160493827160495, 0.2142857142857146, 2
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.013888888888888902, 0.2431553264949447, 2
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.009259259259259267, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.009259259259259267, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0138888888888889, 0.2431553264949444, 2
(0, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.015432098765432108, 0.05147186257614291, 2
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.013888888888888902, 0.24315532649494442, 2
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.00925925925925927, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.00925925925925927, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0.021604938271604954, 0.0179182389117917, 2
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.013888888888888902, 0.2431553264949446, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.01543209876543211, 0.05147186257614255, 2
(0, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.02160493827160495, 0.21428571428571458, 2
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.009259259259259266, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.018518518518518535, 0.4999999999999997, 1
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.00925925925925927, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.00925925925925927, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0.021604938271604947, 0.02745241812106907, 2
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.009259259259259264, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.009259259259259264, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.01851851851851854, 0.49999999999999944, 1
(0, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.009259259259259267, 0.4999999999999998, 1
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.00925925925925927, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.00925925925925927, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0.02160493827160495, 0.027452418121069255, 2
(0, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.04166666666666671, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.04166666666666671, 0, 0
(0, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.014660493827160505, 0.014123388816270127, 2
(0, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0.021604938271604954, 0.012544749529370947, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.014660493827160507, 0.014123388816270383, 2
(0, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.013888888888888895, 0.037907961393136014, 2
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0138888888888889, 0.11533406586099453, 2
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.01851851851851853, 0.2054389212381086, 2
(0, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0.013888888888888899, 0.17740633485485485, 2
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.013888888888888899, 0.11533406586099468, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.013888888888888895, 0.037907961393135854, 2
(0, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.016203703703703724, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.016203703703703724, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.009259259259259266, 0.0385633830146698, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0.014660493827160509, 0.10684045903411389, 2
(0, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.008487654320987663, 0.06288256910634123, 2
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.00925925925925927, 0.02887907451516736, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0.014660493827160502, 0.10684045903411377, 2
(0, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.009259259259259267, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.009259259259259267, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.008487654320987659, 0.06288256910634132, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.009259259259259266, 0.03856338301466978, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.01620370370370372, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.01620370370370372, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.018518518518518542, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.018518518518518542, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.018518518518518542, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.018518518518518542, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.018518518518518524, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.018518518518518524, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.02469135802469137, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.02469135802469137, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.018518518518518535, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.018518518518518535, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.012345679012345684, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.012345679012345684, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.018518518518518535, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.018518518518518535, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0.02469135802469138, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0.02469135802469138, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.01851851851851853, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.01851851851851853, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.012345679012345685, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.012345679012345685, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.018518518518518528, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.018518518518518528, 0, 0
(0, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.02160493827160495, 0.21428571428571425, 2
(0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.013888888888888902, 0.24315532649494465, 2
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.00925925925925927, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.013888888888888907, 0.2431553264949443, 2
(0, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.015432098765432112, 0.051471862576142675, 2
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0138888888888889, 0.24315532649494448, 2
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.009259259259259266, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.009259259259259266, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.021604938271604947, 0.01791823891179159, 2
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.013888888888888899, 0.24315532649494465, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.015432098765432112, 0.05147186257614262, 2
(0, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.0416666666666667, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.0416666666666667, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.021604938271604954, 0.012544749529371074, 2
(0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.007716049382716054, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.007716049382716054, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.02160493827160496, 0.012544749529371253, 2
(0, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.013888888888888897, 0.17740633485485457, 2
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.018518518518518535, 0.017760381386780513, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.009259259259259271, 0.13397459621556096, 2
(0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.013888888888888897, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.013888888888888897, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.01851851851851853, 0.01776038138678053, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.0138888888888889, 0.1774063348548544, 2
(0, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.009259259259259271, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.009259259259259271, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.013888888888888899, 0.039043067046439825, 2
(0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0030864197530864204, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0030864197530864204, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.015432098765432115, 0.04258500540101657, 2
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.00925925925925927, 0.13397459621556104, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0030864197530864218, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0030864197530864218, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.02314814814814818, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.02314814814814818, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.015432098765432107, 0.042585005401016784, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.013888888888888897, 0.03904306704644028, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.009259259259259266, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.009259259259259266, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.018518518518518542, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.018518518518518542, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.018518518518518542, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.018518518518518542, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.02469135802469137, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.02469135802469137, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.009259259259259262, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.009259259259259262, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.009259259259259273, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.009259259259259273, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0.01851851851851853, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.009259259259259267, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.009259259259259267, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.01851851851851853, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.01851851851851853, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.012345679012345685, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.012345679012345685, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.00925925925925926, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.00925925925925926, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0.018518518518518524, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0.018518518518518524, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0416666666666667, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0416666666666667, 0, 0
(0, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.014660493827160505, 0.014123388816269929, 2
(0, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.021604938271604954, 0.01254474952937115, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.014660493827160512, 0.014123388816270125, 2
(0, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.013888888888888897, 0.03790796139313597, 2
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.013888888888888905, 0.11533406586099455, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.018518518518518528, 0.205438921238109, 2
(0, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.013888888888888899, 0.17740633485485457, 2
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0138888888888889, 0.1153340658609945, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.0138888888888889, 0.03790796139313529, 2
(0, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.016203703703703724, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.016203703703703724, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.009259259259259266, 0.03856338301466975, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.014660493827160503, 0.10684045903411395, 2
(0, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.00848765432098766, 0.06288256910634166, 2
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.009259259259259266, 0.028879074515167084, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.0146604938271605, 0.10684045903411359, 2
(0, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.009259259259259271, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.009259259259259271, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.008487654320987657, 0.0628825691063418, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.009259259259259259, 0.038563383014669675, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.016203703703703717, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.016203703703703717, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.09375000000000011, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.04166666666666671, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.04166666666666671, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.04166666666666671, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.04166666666666671, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.04166666666666673, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.04166666666666673, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.022376543209876552, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.022376543209876552, 0, 0
(0, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.030864197530864224, 0.18860389693210655, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.030864197530864224, 0.18860389693210702, 2
(0, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0.022376543209876556, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0.022376543209876556, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.030864197530864217, 0.188603896932107, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.02237654320987656, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.02237654320987656, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.023148148148148175, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.023148148148148175, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.023148148148148164, 0.01975584501037568, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.023148148148148157, 0.019755845010375844, 2
(0, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.023148148148148175, 0.0197558450103759, 2
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.018518518518518528, 0.4999999999999999, 1
(0, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.023148148148148168, 0.0197558450103758, 2
(0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.023148148148148178, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.023148148148148178, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.023148148148148154, 0.01975584501037562, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.023148148148148157, 0.01975584501037595, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.02314814814814817, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.02314814814814817, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.010416666666666683, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.009259259259259273, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.009259259259259273, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.00925925925925927, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.00925925925925927, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.01003086419753087, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.01003086419753087, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.006172839506172843, 0.7500000000000007, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0.010030864197530865, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0.010030864197530865, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.00925925925925927, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.00925925925925927, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.006172839506172843, 0.7499999999999998, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.006172839506172841, 0.7499999999999993, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.009259259259259266, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.009259259259259266, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.01041666666666668, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.009259259259259267, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.009259259259259267, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.010030864197530864, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.010030864197530864, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.009259259259259266, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.009259259259259266, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.010416666666666666, 0, 0


==> anc/table_data/table_vi_r_2.txt <==
(5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.005925925925925932, 0, 0
(3, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0077571377444441425, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447577, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447566, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00775713774444414, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.00592592592592593, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0077571377444441425, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447585, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447577, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.005925925925925934, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444147, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447566, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.005925925925925934, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925932, 0, 0
(2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444139, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444139, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.001131751144444756, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.001131751144444756, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444137, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444137, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.001131751144444756, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.001131751144444756, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(2, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444139, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444139, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.001131751144444756, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.001131751144444756, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444137, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444137, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.001131751144444756, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.001131751144444756, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(2, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.007757137744444138, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.007757137744444138, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.007757137744444138, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.007757137744444138, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.009481481481481495, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.009481481481481495, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.004194778859753048, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.004194778859753048, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.003311393979753129, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.003311393979753129, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0033113939797531286, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0033113939797531286, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.0041947788597530445, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.0041947788597530445, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.0033113939797531286, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.0033113939797531286, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.004270228936049362, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.004270228936049362, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0038285364960494025, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0038285364960494025, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.004543209876543214, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.004543209876543214, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.004194778859753047, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.004194778859753047, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.004543209876543216, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.004543209876543216, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0038285364960494086, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0038285364960494086, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.004194778859753049, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.004194778859753049, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.004270228936049364, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.004270228936049364, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.003311393979753127, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.003311393979753127, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.007843595838518395, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.007843595838518395, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.004194778859753046, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.004194778859753046, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0027654320987654333, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0027654320987654333, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.004194778859753049, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.004194778859753049, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.002765432098765434, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.002765432098765434, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0038285364960494055, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0038285364960494055, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.004270228936049365, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.004270228936049365, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.003311393979753129, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.003311393979753129, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0042702289360493605, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0042702289360493605, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.004194778859753049, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.004194778859753049, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.005193441198518648, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.005193441198518648, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0033113939797531308, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0033113939797531308, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.0033113939797531295, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.0033113939797531295, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0033113939797531295, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0033113939797531295, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.003828536496049406, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.003828536496049406, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.002765432098765433, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.002765432098765433, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.005193441198518647, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.005193441198518647, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002765432098765435, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002765432098765435, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.00419477885975305, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.00419477885975305, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.007843595838518402, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.007843595838518402, 0, 0
(1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447568, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447568, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.001131751144444756, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.001131751144444756, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.001131751144444758, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.001131751144444758, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.005925925925925933, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.005925925925925933, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.001131751144444756, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.001131751144444756, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.005925925925925929, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444138, 0.5000000000000002, 1
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447579, 0.4999999999999997, 1
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447566, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444142, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925929, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444138, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447579, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447577, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.005925925925925931, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444143, 0.5000000000000002, 1
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447566, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.005925925925925935, 0.49999999999999944, 1
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444138, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925931, 0.49999999999999967, 1
(1, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0005658755722223787, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0005658755722223787, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.0038785688722220713, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.0038785688722220713, 0, 0
(1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.0038785688722220704, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.0038785688722220704, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.002962962962962966, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.002962962962962966, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.0038785688722220717, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.0038785688722220717, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0038785688722220695, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0038785688722220695, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(1, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0005658755722223787, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0005658755722223787, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.0038785688722220713, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.0038785688722220713, 0, 0
(1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.00387856887222207, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.00387856887222207, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.0005658755722223787, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.0005658755722223787, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.0029629629629629654, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0.0029629629629629654, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.0038785688722220713, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.0038785688722220713, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.0038785688722220695, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.0038785688722220695, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(1, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.005925925925925929, 0.49999999999999956, 1
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.007757137744444141, 0.49999999999999967, 1
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0011317511444447574, 0.49999999999999983, 1
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0011317511444447566, 0.4999999999999996, 1
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.007757137744444142, 0.4999999999999999, 1
(1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.005925925925925929, 0.4999999999999998, 1
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.007757137744444141, 0.49999999999999956, 1
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0011317511444447577, 0.49999999999999994, 1
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0011317511444447577, 0.49999999999999956, 1
(1, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.00592592592592593, 0.4999999999999998, 1
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0077571377444441425, 0.4999999999999999, 1
(1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0011317511444447568, 0.5, 1
(1, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.005925925925925932, 0.49999999999999933, 1
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.007757137744444137, 0.49999999999999983, 1
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.005925925925925931, 0.49999999999999944, 1
(1, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.008296296296296307, 0.21428571428571394, 2
(1, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.005200244527654179, 0.31381221551947425, 2
(1, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.002108397447654467, 0.010699337527415144, 2
(1, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0021083974476544674, 0.010699337527414986, 2
(1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.00520024452765418, 0.31381221551947375, 2
(1, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.004043878707160412, 0.007842685361258426, 2
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.0021372168123458875, 0.0016546671594942991, 2
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.006554141212345477, 0.16936915543068226, 2
(1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.002189351532839759, 0.0026995025244400364, 2
(1, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.002277108947160579, 0.05233771191025752, 2
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.007489660812839265, 0.1894484618695033, 2
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0065541412123454774, 0.16936915543068268, 2
(1, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.00227710894716058, 0.05233771191025767, 2
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.002137216812345889, 0.0016546671594943672, 2
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.004043878707160412, 0.007842685361258097, 2
(1, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.006152276154814879, 0.1273310112031892, 2
(1, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.005200244527654177, 0.3138122155194744, 2
(1, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0023813783881483155, 0.0006811083798179876, 2
(1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0022771089471605786, 0.05233771191025733, 2
(1, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.005914917908147986, 0.08923252023115143, 2
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0021694378416050753, 0.0006384859818666399, 2
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0050404387016048085, 0.1078216079527812, 2
(1, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.0021083974476544683, 0.010699337527415158, 2
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.005040438701604805, 0.10782160795278198, 2
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.00227710894716058, 0.0523377119102577, 2
(1, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.007477353474814761, 0.010592465128183237, 2
(1, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.004043878707160414, 0.007842685361258485, 2
(1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.002108397447654468, 0.010699337527415193, 2
(1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.004043878707160413, 0.007842685361258386, 2
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0021694378416050753, 0.0006384859818665894, 2
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.0023813783881483164, 0.0006811083798175028, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.007477353474814762, 0.010592465128183792, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.005914917908147986, 0.0892325202311512, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.005200244527654179, 0.31381221551947447, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.006152276154814886, 0.12733101120318935, 2
(1, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447568, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447568, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.001131751144444756, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.001131751144444756, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0.001131751144444758, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0.001131751144444758, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.005925925925925933, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.005925925925925933, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0.001131751144444756, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0.001131751144444756, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(1, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0005658755722223787, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0005658755722223787, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0038785688722220713, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0038785688722220713, 0, 0
(1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0038785688722220704, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0038785688722220704, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0.002962962962962966, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0.002962962962962966, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0038785688722220717, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0038785688722220717, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0038785688722220695, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0038785688722220695, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(1, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0.005925925925925929, 0.49999999999999967, 1
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.007757137744444141, 0.4999999999999995, 1
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0011317511444447574, 0.49999999999999956, 1
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0011317511444447566, 0.4999999999999991, 1
(1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.007757137744444142, 0.49999999999999983, 1
(1, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0.005925925925925929, 0.49999999999999956, 1
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0.49999999999999983, 1
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0.4999999999999998, 1
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0011317511444447577, 0.4999999999999993, 1
(1, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0.4999999999999998, 1
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0077571377444441425, 0.4999999999999999, 1
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0011317511444447568, 0.5, 1
(1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0.005925925925925932, 0.4999999999999997, 1
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.007757137744444138, 0.4999999999999997, 1
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0.00592592592592593, 0.49999999999999983, 1
(1, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0005658755722223787, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0005658755722223787, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0038785688722220713, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0038785688722220713, 0, 0
(1, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.00387856887222207, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.00387856887222207, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0005658755722223787, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0005658755722223787, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0029629629629629654, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0029629629629629654, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0038785688722220713, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0038785688722220713, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.0038785688722220695, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.0038785688722220695, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(1, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.008296296296296305, 0.21428571428571433, 2
(1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0038751672076543027, 0.0511145482288063, 2
(1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0.0034334747676543435, 0.17259267438782913, 2
(1, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.003433474767654342, 0.1725926743878287, 2
(1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0.0038751672076543058, 0.051114548228806324, 2
(1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.00414814814814815, 0.00011107106961918644, 2
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.004293544291851812, 0.48471647368129644, 2
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0034101594118518957, 0.0008217131420275834, 2
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0045143905118517945, 0.44986029048778414, 2
(1, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0.0041481481481481525, 0.3935945196089348, 2
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0031893131918519185, 0.013554343658556648, 2
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.003410159411851897, 0.0008217131420275997, 2
(1, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.00414814814814815, 0.3935945196089347, 2
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.004293544291851815, 0.4847164736812962, 2
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0.00414814814814815, 0.00011107106961903473, 2
(1, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.008802430794814636, 0.07714354165293431, 2
(1, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.0038751672076543023, 0.05111454822880617, 2
(1, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0.0026145319461727988, 0.03306828750010905, 2
(1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.00414814814814815, 0.3935945196089343, 2
(1, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.0017311470661728816, 0.1307515885345042, 2
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.003819630822592668, 0.30210094120961184, 2
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.005365554362592527, 3.163499161089663e-05, 2
(1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0.0034334747676543443, 0.1725926743878288, 2
(1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0053655543625925235, 3.163499161092875e-05, 2
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.004148148148148152, 0.3935945196089339, 2
(1, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.004827198834815007, 0.03965307563856019, 2
(1, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.004148148148148152, 0.00011107106961896548, 2
(1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0.0034334747676543443, 0.17259267438782908, 2
(1, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.004148148148148151, 0.0001110710696190304, 2
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.0038196308225926685, 0.3021009412096121, 2
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0.0026145319461727996, 0.03306828750010816, 2
(1, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.004827198834815007, 0.039653075638560076, 2
(1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.0017311470661728816, 0.1307515885345045, 2
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.0038751672076543036, 0.05111454822880632, 2
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.008802430794814636, 0.07714354165293447, 2
(1, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0005658755722223788, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0005658755722223788, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0005658755722223781, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0005658755722223781, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0038785688722220704, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0038785688722220704, 0, 0
(1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0038785688722220704, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0038785688722220704, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0005658755722223788, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0005658755722223788, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0.002962962962962966, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0.002962962962962966, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0038785688722220704, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0038785688722220704, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0038785688722220678, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0038785688722220678, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0.002962962962962965, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0.002962962962962965, 0, 0
(1, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0005658755722223788, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0005658755722223788, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0005658755722223781, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0005658755722223781, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0038785688722220704, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0038785688722220704, 0, 0
(1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0038785688722220704, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0038785688722220704, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0005658755722223788, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0005658755722223788, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.002962962962962966, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.002962962962962966, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0038785688722220704, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0038785688722220704, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0038785688722220678, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0038785688722220678, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.002962962962962965, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.002962962962962965, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.017185185185185206, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.017185185185185206, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.008669341989135474, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.008669341989135474, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0.0016022629491361368, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0.0016022629491361368, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.0016022629491361342, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.0016022629491361342, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0.008669341989135486, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0.008669341989135486, 0, 0
(1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.003433474767654341, 0, 0
(1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.003433474767654341, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.00237797672358055, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.00237797672358055, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.008782517103579954, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.008782517103579954, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.003080342766049852, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.003080342766049852, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0.003875167207654305, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0.003875167207654305, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.01301842266604893, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.01301842266604893, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.008782517103579949, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.008782517103579949, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.0038751672076543036, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.0038751672076543036, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0023779767235805487, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0023779767235805487, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0.0034334747676543487, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0.0034334747676543487, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.007477353474814762, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.007477353474814762, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.008669341989135474, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.008669341989135474, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0.0013292820086422874, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0.0013292820086422874, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.0038751672076543023, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.0038751672076543023, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.007954668608641668, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.007954668608641668, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.001591254931358192, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.001591254931358192, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.005124794451357861, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.005124794451357861, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0.0016022629491361364, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0.0016022629491361364, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0051247944513578645, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0051247944513578645, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.0038751672076543023, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.0038751672076543023, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.006152276154814881, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.006152276154814881, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.0034334747676543435, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.0034334747676543435, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0.001602262949136135, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0.001602262949136135, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0034334747676543443, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0034334747676543443, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0015912549313581918, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0015912549313581918, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0.0013292820086422878, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0.0013292820086422878, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.006152276154814888, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.006152276154814888, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.00795466860864167, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.00795466860864167, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.008669341989135472, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.008669341989135472, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.007477353474814756, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.007477353474814756, 0, 0
(1, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0.005925925925925928, 0, 0
(1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0.005925925925925928, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0.007757137744444139, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0.007757137744444139, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0.0011317511444447572, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0.0011317511444447572, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0.005925925925925931, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0.005925925925925931, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0.007757137744444136, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0.007757137744444136, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(1, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.005925925925925929, 0.49999999999999983, 1
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.007757137744444139, 0.4999999999999999, 1
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0011317511444447574, 0.4999999999999996, 1
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0011317511444447561, 0.4999999999999997, 1
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.007757137744444142, 0.4999999999999995, 1
(1, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0.005925925925925929, 0.49999999999999944, 1
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.007757137744444141, 0.49999999999999983, 1
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0011317511444447577, 0.4999999999999994, 1
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0011317511444447574, 0.4999999999999994, 1
(1, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.005925925925925929, 0.4999999999999995, 1
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0077571377444441425, 0.4999999999999998, 1
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0011317511444447568, 0.4999999999999998, 1
(1, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0.00592592592592593, 0.4999999999999999, 1
(1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0077571377444441356, 0.5, 1
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.00592592592592593, 0.49999999999999956, 1
(1, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.011851851851851865, 0.0682634273177209, 2
(1, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.006159079483950413, 0.1679485265733797, 2
(1, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0.0017421550839508263, 0.03259504593343554, 2
(1, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.0017421550839508242, 0.03259504593343573, 2
(1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0.006159079483950414, 0.16794852657337944, 2
(1, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.0036776363434567706, 0.01086701925126895, 2
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.002320337994197709, 0.001398264270469009, 2
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.006074723734197358, 0.23157048687035842, 2
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.00278194412543235, 0.0010639893722712217, 2
(1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0.0032359439034568135, 0.01889983158975257, 2
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.008082253405431861, 0.14736782243973526, 2
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.006074723734197361, 0.23157048687035903, 2
(1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.0032359439034568144, 0.018899831589752645, 2
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.00232033799419771, 0.0013982642704691453, 2
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0.0036776363434567706, 0.010867019251269889, 2
(1, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.007251003245925807, 0.14353848097230257, 2
(1, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.006159079483950413, 0.1679485265733798, 2
(1, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0.0011961932029631297, 0.006113937949861221, 2
(1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.003235943903456813, 0.018899831589752322, 2
(1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.004729732722962801, 0.18776972440486597, 2
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0016900203634569579, 0.0016672409318084236, 2
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.005223559883456629, 0.10195422422630918, 2
(1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0.0017421550839508263, 0.03259504593343578, 2
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.005223559883456627, 0.10195422422630869, 2
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.0032359439034568118, 0.018899831589752527, 2
(1, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.004600848605926057, 0.058191849255647916, 2
(1, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.003677636343456774, 0.0108670192512694, 2
(1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0.0017421550839508252, 0.03259504593343535, 2
(1, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.003677636343456771, 0.010867019251269427, 2
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.001690020363456957, 0.0016672409318085567, 2
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0.00119619320296313, 0.006113937949860925, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.004600848605926057, 0.05819184925564783, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.004729732722962801, 0.18776972440486642, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.006159079483950412, 0.1679485265733798, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.007251003245925808, 0.14353848097230265, 2
(1, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.005925925925925928, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.005925925925925928, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.007757137744444139, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.007757137744444139, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.0011317511444447572, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.0011317511444447572, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.005925925925925931, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.005925925925925931, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.007757137744444136, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.007757137744444136, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(1, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.011851851851851863, 0.06826342731772093, 2
(1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.004834002163950536, 0.012022133325877656, 2
(1, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0030672324039507023, 0.24243852557514112, 2
(1, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0030672324039507015, 0.24243852557514067, 2
(1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.0048340021639505385, 0.012022133325877678, 2
(1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.0016378856429630877, 0.0034500166317280156, 2
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.004223598224444467, 0.4643873108948244, 2
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.004665290664444431, 0.0007305407281223769, 2
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.004600848605926055, 0.39137621371180925, 2
(1, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.004288040282962842, 0.2831666645472616, 2
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.007251003245925808, 0.00020119520524865053, 2
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0046652906644444265, 0.000730540728122679, 2
(1, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.0042880402829628406, 0.2831666645472617, 2
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.004223598224444468, 0.46438731089482466, 2
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.0016378856429630896, 0.00345001663172809, 2
(1, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.005925925925925931, 0.2486539851704249, 2
(1, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.004834002163950538, 0.012022133325877779, 2
(1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0030672324039507023, 0.018138068569526863, 2
(1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.00428804028296284, 0.2831666645472619, 2
(1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.004834002163950537, 0.008128394470988684, 2
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.003846347842962883, 0.2752189780275821, 2
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0020795780829630474, 0.0025730329496666707, 2
(1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.0030672324039507023, 0.24243852557514112, 2
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0020795780829630474, 0.0025730329496664386, 2
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.0042880402829628406, 0.28316666454726175, 2
(1, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.005925925925925931, 0.03110051273306403, 2
(1, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.0016378856429630883, 0.0034500166317276604, 2
(1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0030672324039507023, 0.24243852557514073, 2
(1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.0016378856429630894, 0.003450016631727423, 2
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.003846347842962883, 0.2752189780275818, 2
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0030672324039507028, 0.018138068569526194, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.005925925925925935, 0.031100512733064432, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.004834002163950537, 0.008128394470988273, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.004834002163950532, 0.012022133325877725, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.005925925925925932, 0.2486539851704248, 2
(1, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.017066666666666685, 0, 0
(1, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.017066666666666685, 0, 0
(1, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.0042280014315556474, 0.020612786487772265, 2
(1, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.006083109679555473, 0.0055270729061007275, 2
(1, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.006083109679555473, 0.005527072906100847, 2
(1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.004228001431555645, 0.020612786487772577, 2
(1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.003743760277432108, 0.01568766252573635, 2
(1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.002518549191308792, 0.06682443109462936, 2
(1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.005698734759308495, 0.013665443595688416, 2
(1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.010506960099851682, 0.04697393667693058, 2
(1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0.003920437253432092, 0.03719572593584075, 2
(1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.006796743603852033, 0.2835820504485932, 2
(1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.005698734759308496, 0.01366544359568853, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.003920437253432092, 0.03719572593584091, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0025185491913087927, 0.0668244310946291, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0.0037437602774321064, 0.015687662525736234, 2
(1, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0030428162463704608, 0.07864931463030708, 2
(1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.0068115124094814345, 0.08838026977175253, 2
(1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.004176126575111088, 0.11711882637481566, 2
(1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.002611810614518586, 0.02585415758794474, 2
(1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.0036460956471111375, 0.17577407884645305, 2
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0035608989596296026, 0.32608154978014015, 2
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.002898360299629663, 0.07878331183008369, 2
(1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.005751450553481536, 0.029688617473146543, 2
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0028983602996296596, 0.07878331183008362, 2
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.0026118106145185853, 0.025854157587944793, 2
(1, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.0048979244943702874, 0.045718733663482704, 2
(1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.004025226422518457, 0.07595229209744228, 2
(1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0057514505534815375, 0.02968861747314666, 2
(1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.004025226422518454, 0.07595229209744239, 2
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.003560898959629602, 0.3260815497801401, 2
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.0041761265751110895, 0.1171188263748156, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.00489792449437029, 0.04571873366348279, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.0036460956471111392, 0.1757740788464532, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.006811512409481436, 0.08838026977175244, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.003042816246370459, 0.07864931463030726, 2
(1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.009050154639999756, 0, 0
(1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.009050154639999756, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.003775300973777743, 0.03141161002554196, 2
(1, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0033464969454814588, 0.001981230862434792, 2
(1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.006223001814370164, 0.08904540660126713, 2
(1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.002802736668049351, 0.07198462016547194, 2
(1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.002460910461925953, 0.0053236547653041566, 2
(1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.00426938799832088, 0.04514773047296844, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0.0020960287640494164, 0.02763574167291394, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.004706157503111038, 0.012755048567527244, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0052921452850368655, 0.015427757425863909, 2
(1, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.0028164660174815103, 0.02033796938407158, 2
(1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.0031160647191111873, 0.04477120113338573, 2
(1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.002990941389925902, 0.06163545161955403, 2
(1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.001972587310321096, 0.004012892207285495, 2
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0036740740740740783, 0.08366699508478105, 2
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.00470615750311104, 0.012755048567526846, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.002980254581777818, 0.038311130193416636, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.002990941389925903, 0.061635451619553805, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.004269387998320882, 0.045147730472969064, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.006223001814370166, 0.08904540660126696, 2
(1, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.003749845360000255, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.003749845360000255, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.001717738926370584, 0.00029025652929593853, 2
(1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.0029802545817778185, 0.03831113019341669, 2
(1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0015819287890372128, 0.002660798756394564, 2
(1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.001972587310321098, 0.004012892207285946, 2
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0.0020960287640494173, 0.02763574167291344, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.0017177389263705843, 0.0002902565292951101, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.003116064719111189, 0.04477120113338576, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0024609104619259534, 0.00532365476530414, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.00334649694548146, 0.0019812308624344867, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.0037498453600002535, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.0037498453600002535, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.0028164660174815107, 0.020337969384071137, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.0028027366680493503, 0.07198462016547194, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.003775300973777744, 0.03141161002554148, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.009050154639999761, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.009050154639999761, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0.005925925925925932, 0, 0
(0, 3, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0.0077571377444441425, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447577, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447566, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0.00775713774444414, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0.0077571377444441425, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447585, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447577, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0.005925925925925934, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444147, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447566, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0.005925925925925934, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925932, 0, 0
(0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444139, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444139, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.001131751144444756, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.001131751144444756, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444137, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444137, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.001131751144444756, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.001131751144444756, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(0, 2, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447561, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447561, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.00775713774444414, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.00775713774444414, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0, 0
(0, 2, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.007757137744444138, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.007757137744444138, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.009481481481481495, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.009481481481481495, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.006844933499752797, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.006844933499752797, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0006612393397533771, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0.0006612393397533771, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006612393397533771, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006612393397533771, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.006844933499752803, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0.006844933499752803, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.004532201858765267, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.004532201858765267, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00012628547654362538, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00012628547654362538, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0089601342765428, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0089601342765428, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.00023055491753136296, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.00023055491753136296, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.0009986623387655995, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0.0009986623387655995, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.010831173477530374, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.010831173477530374, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.008960134276542797, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.008960134276542797, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0009986623387655995, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0009986623387655995, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.00012628547654362535, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.00012628547654362535, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.00453220185876527, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0.00453220185876527, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.005193441198518647, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.005193441198518647, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.006844933499752797, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.006844933499752797, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0012072012207410723, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0.0012072012207410723, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0009986623387655985, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0009986623387655985, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.008274280260740409, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.008274280260740409, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0001907275350619982, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0001907275350619982, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.005932729255061461, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.005932729255061461, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.0006612393397533777, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0.0006612393397533777, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.005932729255061463, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.005932729255061463, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0009986623387655995, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0009986623387655995, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.007843595838518399, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.007843595838518399, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0045322018587652686, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0045322018587652686, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.0006612393397533777, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0.0006612393397533777, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.004532201858765269, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.004532201858765269, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00019072753506199825, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00019072753506199825, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.001207201220741073, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0.001207201220741073, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.007843595838518404, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.007843595838518404, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.00827428026074041, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.00827428026074041, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.006844933499752799, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.006844933499752799, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.005193441198518647, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.005193441198518647, 0, 0
(0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447568, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447568, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.001131751144444756, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0.001131751144444756, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0.001131751144444758, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0.001131751144444758, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.005925925925925933, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0.005925925925925933, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0.001131751144444756, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0.001131751144444756, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(0, 1, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0.005925925925925929, 0.49999999999999956, 1
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444141, 0.49999999999999983, 1
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447574, 0.4999999999999997, 1
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447566, 0.4999999999999996, 1
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444142, 0.49999999999999967, 1
(0, 1, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925929, 0.49999999999999967, 1
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444141, 0.4999999999999998, 1
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0.49999999999999956, 1
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447577, 0.4999999999999997, 1
(0, 1, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0.005925925925925931, 0.4999999999999999, 1
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444143, 0.4999999999999999, 1
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447566, 0.4999999999999997, 1
(0, 1, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0.005925925925925933, 0.49999999999999967, 1
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444138, 0.4999999999999997, 1
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0.00592592592592593, 0.4999999999999994, 1
(0, 1, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0005658755722223787, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0005658755722223787, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0038785688722220713, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0038785688722220713, 0, 0
(0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0038785688722220704, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0038785688722220704, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0.002962962962962966, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0.002962962962962966, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0038785688722220717, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0038785688722220717, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0038785688722220695, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0038785688722220695, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(0, 1, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0005658755722223787, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0005658755722223787, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0038785688722220713, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0038785688722220713, 0, 0
(0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.00387856887222207, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.00387856887222207, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0005658755722223787, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0005658755722223787, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0029629629629629654, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0029629629629629654, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0038785688722220713, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0038785688722220713, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.0038785688722220695, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.0038785688722220695, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(0, 1, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.008296296296296305, 0.21428571428571414, 2
(0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.005200244527654177, 0.31381221551947436, 2
(0, 1, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0.0021083974476544683, 0.010699337527415155, 2
(0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.002108397447654466, 0.010699337527415045, 2
(0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0.005200244527654185, 0.3138122155194742, 2
(0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.004043878707160411, 0.007842685361257823, 2
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0021372168123458893, 0.001654667159494295, 2
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.00655414121234548, 0.16936915543068243, 2
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0021893515328397567, 0.0026995025244400265, 2
(0, 1, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0.0022771089471605795, 0.052337711910257684, 2
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.007489660812839265, 0.1894484618695034, 2
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.006554141212345476, 0.16936915543068218, 2
(0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.0022771089471605777, 0.05233771191025757, 2
(0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0021372168123458884, 0.0016546671594942794, 2
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0.004043878707160416, 0.007842685361258173, 2
(0, 1, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.006152276154814884, 0.12733101120318896, 2
(0, 1, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.005200244527654178, 0.31381221551947414, 2
(0, 1, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0.0023813783881483155, 0.0006811083798178762, 2
(0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.0022771089471605773, 0.05233771191025757, 2
(0, 1, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.005914917908147985, 0.08923252023115125, 2
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0021694378416050753, 0.0006384859818666583, 2
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.005040438701604807, 0.10782160795278115, 2
(0, 1, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0.0021083974476544688, 0.01069933752741521, 2
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.005040438701604809, 0.10782160795278126, 2
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.002277108947160578, 0.05233771191025733, 2
(0, 1, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.007477353474814761, 0.010592465128183617, 2
(0, 1, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.004043878707160413, 0.007842685361257984, 2
(0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0.0021083974476544674, 0.010699337527415264, 2
(0, 1, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.0040438787071604134, 0.007842685361257913, 2
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.0021694378416050744, 0.0006384859818666895, 2
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0.0023813783881483164, 0.0006811083798176818, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.007477353474814763, 0.010592465128183222, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.005914917908147985, 0.08923252023115102, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.005200244527654177, 0.313812215519474, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.006152276154814881, 0.12733101120318904, 2
(0, 1, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444139, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444139, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447572, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447572, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0, 0
(0, 1, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0005658755722223786, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0005658755722223786, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.003878568872222071, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.003878568872222071, 0, 0
(0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.003878568872222071, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.003878568872222071, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0.0029629629629629654, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0.0029629629629629654, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0038785688722220717, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0038785688722220717, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0.0029629629629629654, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0.0029629629629629654, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0038785688722220686, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0038785688722220686, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(0, 1, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.005925925925925929, 0.4999999999999999, 1
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.007757137744444141, 0.49999999999999933, 1
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0011317511444447574, 0.4999999999999997, 1
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0011317511444447561, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.007757137744444142, 0.4999999999999996, 1
(0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0.005925925925925929, 0.4999999999999995, 1
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.007757137744444141, 0.4999999999999999, 1
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0011317511444447577, 0.4999999999999997, 1
(0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0011317511444447574, 0.49999999999999944, 1
(0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.005925925925925929, 0.4999999999999999, 1
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0077571377444441425, 0.4999999999999997, 1
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0011317511444447568, 0.49999999999999967, 1
(0, 1, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0.00592592592592593, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0077571377444441356, 0.5000000000000001, 1
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.00592592592592593, 0.4999999999999999, 1
(0, 1, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.011851851851851867, 0.06826342731772124, 2
(0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.006159079483950413, 0.16794852657337966, 2
(0, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0.001742155083950826, 0.0325950459334357, 2
(0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.0017421550839508255, 0.032595045933435735, 2
(0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0.006159079483950414, 0.16794852657337947, 2
(0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.0036776363434567706, 0.010867019251269316, 2
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.002320337994197709, 0.0013982642704690462, 2
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.00607472373419736, 0.231570486870359, 2
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.00278194412543235, 0.001063989372271236, 2
(0, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0.0032359439034568144, 0.018899831589752298, 2
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.008082253405431858, 0.1473678224397357, 2
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.006074723734197359, 0.23157048687035944, 2
(0, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.0032359439034568157, 0.018899831589752444, 2
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0023203379941977094, 0.001398264270469061, 2
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0.0036776363434567723, 0.0108670192512694, 2
(0, 1, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.007251003245925807, 0.14353848097230248, 2
(0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.006159079483950415, 0.1679485265733798, 2
(0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0.0011961932029631295, 0.006113937949861346, 2
(0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.003235943903456813, 0.01889983158975235, 2
(0, 1, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.004729732722962799, 0.18776972440486714, 2
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.0016900203634569572, 0.001667240931808483, 2
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.005223559883456629, 0.10195422422630897, 2
(0, 1, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0.0017421550839508255, 0.03259504593343549, 2
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.005223559883456628, 0.10195422422630912, 2
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.0032359439034568126, 0.018899831589752374, 2
(0, 1, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.004600848605926054, 0.05819184925564768, 2
(0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.003677636343456773, 0.010867019251269256, 2
(0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0.001742155083950826, 0.03259504593343574, 2
(0, 1, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0036776363434567736, 0.010867019251269176, 2
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0016900203634569568, 0.0016672409318085194, 2
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0.0011961932029631293, 0.006113937949861103, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.004600848605926058, 0.0581918492556478, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.004729732722962801, 0.18776972440486647, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.006159079483950414, 0.16794852657337994, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.00725100324592581, 0.14353848097230235, 2
(0, 1, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0005658755722223788, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0005658755722223788, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0005658755722223781, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0005658755722223781, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0038785688722220704, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0038785688722220704, 0, 0
(0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0038785688722220704, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0038785688722220704, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0005658755722223788, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0005658755722223788, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.002962962962962966, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.002962962962962966, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0038785688722220704, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0038785688722220704, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0.002962962962962966, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0038785688722220678, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0038785688722220678, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.002962962962962965, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.002962962962962965, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.017185185185185206, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.017185185185185206, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.006019187349135723, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.006019187349135723, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0.004252417589135888, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0.004252417589135888, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.004252417589135883, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.004252417589135883, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0.006019187349135728, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0.006019187349135728, 0, 0
(0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.0022126668886422052, 0, 0
(0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.0022126668886422052, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.006521920183086284, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.006521920183086284, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0036509193230865582, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0036509193230865582, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0073929977250617035, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0073929977250617035, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0.007071283728641754, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0.007071283728641754, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.00673045906506177, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.00673045906506177, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0036509193230865574, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0036509193230865574, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.007071283728641752, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.007071283728641752, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.006521920183086289, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.006521920183086289, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0.0022126668886422044, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0.0022126668886422044, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.010127508114814516, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.010127508114814516, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.006019187349135724, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.006019187349135724, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0.0028875128866666477, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0.0028875128866666477, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.00707128372864175, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.00707128372864175, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.0024458204466666893, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.0024458204466666893, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0052290638923456, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0052290638923456, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.003462294132345765, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.003462294132345765, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0.004252417589135886, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0.004252417589135886, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.003462294132345764, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.003462294132345764, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.0070712837286417505, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.0070712837286417505, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.00350212151481513, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.00350212151481513, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.0022126668886422057, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.0022126668886422057, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0.004252417589135885, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0.004252417589135885, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.002212666888642205, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.002212666888642205, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.005229063892345602, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.005229063892345602, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0.0028875128866666473, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0.0028875128866666473, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0035021215148151293, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0035021215148151293, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.0024458204466666898, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.0024458204466666898, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.006019187349135722, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.006019187349135722, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.01012750811481451, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.01012750811481451, 0, 0
(0, 1, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.007757137744444139, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.007757137744444139, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.0011317511444447572, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.0011317511444447572, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.005925925925925931, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.005925925925925931, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.007757137744444136, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.007757137744444136, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(0, 1, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.011851851851851862, 0.06826342731772087, 2
(0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.0061590794839504115, 0.1679485265733794, 2
(0, 1, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0017421550839508272, 0.03259504593343563, 2
(0, 1, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0017421550839508244, 0.032595045933435596, 2
(0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.006159079483950417, 0.16794852657337955, 2
(0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.0036776363434567715, 0.01086701925126917, 2
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.002320337994197709, 0.0013982642704690998, 2
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.00607472373419736, 0.23157048687035883, 2
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.002781944125432351, 0.0010639893722711805, 2
(0, 1, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.0032359439034568157, 0.018899831589752447, 2
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.008082253405431858, 0.1473678224397356, 2
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.006074723734197359, 0.23157048687035878, 2
(0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.0032359439034568144, 0.018899831589752517, 2
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.002320337994197708, 0.0013982642704690954, 2
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.0036776363434567728, 0.01086701925126976, 2
(0, 1, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.007251003245925811, 0.14353848097230235, 2
(0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.006159079483950413, 0.16794852657337947, 2
(0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0011961932029631302, 0.006113937949861132, 2
(0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0032359439034568118, 0.018899831589752364, 2
(0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.004729732722962798, 0.187769724404867, 2
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.001690020363456958, 0.001667240931808539, 2
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.005223559883456628, 0.10195422422630915, 2
(0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.0017421550839508268, 0.0325950459334353, 2
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.005223559883456628, 0.10195422422630891, 2
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.003235943903456813, 0.01889983158975238, 2
(0, 1, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.004600848605926055, 0.058191849255648034, 2
(0, 1, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.0036776363434567715, 0.010867019251269223, 2
(0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0017421550839508261, 0.03259504593343569, 2
(0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.003677636343456772, 0.010867019251269537, 2
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.001690020363456958, 0.0016672409318085268, 2
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.00119619320296313, 0.006113937949861048, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.004600848605926055, 0.05819184925564756, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0047297327229627985, 0.18776972440486694, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.006159079483950411, 0.1679485265733794, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.007251003245925808, 0.14353848097230218, 2
(0, 1, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.01706666666666669, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.01706666666666669, 0, 0
(0, 1, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.006613140607555425, 0.0254632912725075, 2
(0, 1, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.003697970503555695, 0.006410561049342875, 2
(0, 1, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.003697970503555696, 0.0064105610493427135, 2
(0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.006613140607555428, 0.025463291272507405, 2
(0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.004148667876246773, 0.06510572189369866, 2
(0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.001911187793086794, 0.004883616604781515, 2
(0, 1, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.009861651713086051, 0.03408727327331037, 2
(0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.005611558418666842, 0.2764699987311914, 2
(0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0.0011451592842470547, 0.16782187966326964, 2
(0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.009321774914666498, 0.024281880968057244, 2
(0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.009861651713086053, 0.0340872732733102, 2
(0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.0011451592842470566, 0.16782187966326897, 2
(0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0019111877930867948, 0.004883616604780529, 2
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0.004148667876246775, 0.06510572189369847, 2
(0, 1, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.00304281624637046, 0.5088856758143244, 2
(0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.004604930603407373, 0.22532411788950005, 2
(0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.004831280832296324, 0.026262766330900328, 2
(0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.002534480144296537, 0.0007488259336015379, 2
(0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.005361311760296275, 0.00024615957007230384, 2
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.002539502338740725, 0.150796455166909, 2
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.002141979142740761, 0.04638187965962967, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.003809884211407446, 0.006963350488757638, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.002141979142740761, 0.046381879659629505, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.00253448014429654, 0.0007488259336020774, 2
(0, 1, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.0048979244943702874, 0.004485795668336733, 2
(0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.007658112448296062, 5.882620355826613e-06, 2
(0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0038098842114074444, 0.006963350488757592, 2
(0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.007658112448296062, 5.882620355568681e-06, 2
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.002539502338740726, 0.15079645516690932, 2
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.004831280832296323, 0.026262766330900526, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.004897924494370293, 0.0044857956683365535, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.005361311760296276, 0.00024615957007207724, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.004604930603407373, 0.22532411788950021, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.0030428162463704608, 0.5088856758143234, 2
(0, 1, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.005869969072000057, 0, 0
(0, 1, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.005869969072000057, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.005856759450666523, 0.05451147248057947, 2
(0, 1, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.002247769854370535, 0.000619117459546296, 2
(0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0020600848605926056, 0.4271588600946069, 2
(0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0052504375086417695, 0.0718642079431743, 2
(0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.0025860337911112353, 0.0030621067811558537, 2
(0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.004799418926320831, 0.4519943724068888, 2
(0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0.0008335131086421836, 0.06314057920968595, 2
(0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.003747322546814805, 0.08436289020216356, 2
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.001129228331259308, 0.40089364147732076, 2
(0, 1, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.005692970886370214, 0.02581699023447965, 2
(0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.0034823070828148305, 0.039585240194405846, 2
(0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.005236188431110988, 0.030453059052056735, 2
(0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.001442556382321147, 0.003296750516008869, 2
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0013037037037037038, 0.07388245053741498, 2
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.0037473225468148044, 0.08436289020216392, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.0026765738826668214, 0.0062428531532750615, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.00523618843111099, 0.03045305905205685, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.0047994189263208305, 0.4519943724068898, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.0020600848605926056, 0.427158860094607, 2
(0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.006930030927999956, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.006930030927999956, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.002325100324592583, 0.0005340542986485763, 2
(0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.0026765738826668188, 0.006242853153275274, 2
(0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0021892901872592107, 0.004334353374423416, 2
(0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.0014425563823211472, 0.003296750516008417, 2
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0.0008335131086421838, 0.0631405792096868, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.002325100324592583, 0.0005340542986482146, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.0034823070828148305, 0.03958524019440613, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0025860337911112357, 0.003062106781155804, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.002247769854370534, 0.0006191174595464923, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.00693003092799996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.00693003092799996, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.005692970886370215, 0.02581699023447972, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.005250437508641768, 0.07186420794317433, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.005856759450666521, 0.05451147248057956, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.005869969072000056, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.005869969072000056, 0, 0
(0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 0, 0, 2, 0, 0, 0, 0), 0.005925925925925932, 0, 0
(0, 0, 3, 0, 0, 0, 1, 1, 0, 0, 0), 0.0077571377444441425, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447577, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447566, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 1), 0.00775713774444414, 0, 0
(0, 0, 3, 0, 0, 0, 0, 2, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 1, 0, 0), 0.0077571377444441425, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447585, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447577, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 2, 0, 0), 0.005925925925925934, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444147, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447566, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 2, 0), 0.005925925925925934, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925932, 0, 0
(0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 2, 1, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447561, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447561, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0), 0.00775713774444414, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0), 0.00775713774444414, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0, 0
(0, 0, 2, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 1, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 2, 0, 1, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 1, 0), 0.0011317511444447561, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 1, 0), 0.0011317511444447561, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0), 0.00775713774444414, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0), 0.00775713774444414, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0, 0
(0, 0, 2, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 0, 0, 0), 0.009481481481481495, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 0, 0, 0), 0.009481481481481495, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0), 0.004194778859753045, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0), 0.004194778859753045, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0), 0.0033113939797531308, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0), 0.0033113939797531308, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0), 0.0033113939797531264, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0), 0.0033113939797531264, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 1), 0.0041947788597530514, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 1), 0.0041947788597530514, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0), 0.0033113939797531286, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0), 0.0033113939797531286, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0), 0.004270228936049365, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0), 0.004270228936049365, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0), 0.003828536496049409, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0), 0.003828536496049409, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 1), 0.004543209876543211, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 1), 0.004543209876543211, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0), 0.00419477885975305, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0), 0.00419477885975305, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0), 0.004543209876543216, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0), 0.004543209876543216, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1), 0.003828536496049404, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1), 0.003828536496049404, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 0), 0.004194778859753045, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 0), 0.004194778859753045, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1), 0.004270228936049362, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1), 0.004270228936049362, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 2), 0.003311393979753133, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 2), 0.003311393979753133, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 0, 0, 0), 0.0078435958385184, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 0, 0, 0), 0.0078435958385184, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0), 0.004194778859753047, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0), 0.004194778859753047, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 1, 0), 0.0027654320987654333, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 1, 0), 0.0027654320987654333, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1), 0.004194778859753046, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1), 0.004194778859753046, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027654320987654337, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027654320987654337, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 1, 0), 0.003828536496049406, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 1, 0), 0.003828536496049406, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1), 0.004270228936049362, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1), 0.004270228936049362, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 0), 0.00331139397975313, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 0), 0.00331139397975313, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 1), 0.004270228936049366, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 1), 0.004270228936049366, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2), 0.004194778859753046, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2), 0.004194778859753046, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 3, 0, 0), 0.005193441198518645, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 3, 0, 0), 0.005193441198518645, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 1, 0), 0.0033113939797531273, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 1, 0), 0.0033113939797531273, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 1), 0.003311393979753128, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 1), 0.003311393979753128, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0), 0.0033113939797531277, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0), 0.0033113939797531277, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1), 0.003828536496049405, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1), 0.003828536496049405, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2), 0.0027654320987654333, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2), 0.0027654320987654333, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 3, 0), 0.005193441198518649, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 3, 0), 0.005193441198518649, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 1), 0.0027654320987654337, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 1), 0.0027654320987654337, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2), 0.0041947788597530445, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2), 0.0041947788597530445, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 3), 0.007843595838518397, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 3), 0.007843595838518397, 0, 0
(0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444139, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 0), 0.007757137744444139, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447572, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447572, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0, 0
(0, 0, 1, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0), 0.005925925925925929, 0.49999999999999994, 1
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.007757137744444141, 0.49999999999999956, 1
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.0011317511444447574, 0.49999999999999956, 1
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0011317511444447561, 0.4999999999999997, 1
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.007757137744444142, 0.4999999999999996, 1
(0, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0), 0.005925925925925929, 0.4999999999999999, 1
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.00775713774444414, 0.49999999999999994, 1
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0.49999999999999983, 1
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.0011317511444447574, 0.49999999999999956, 1
(0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0.5, 1
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0077571377444441425, 0.5, 1
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.0011317511444447568, 0.4999999999999995, 1
(0, 0, 1, 1, 1, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0.4999999999999995, 1
(0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.007757137744444137, 0.49999999999999956, 1
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0.49999999999999983, 1
(0, 0, 1, 1, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0005658755722223786, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0005658755722223786, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.003878568872222071, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.003878568872222071, 0, 0
(0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.003878568872222071, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.003878568872222071, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0), 0.0029629629629629654, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0), 0.0029629629629629654, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0038785688722220717, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0038785688722220717, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 2, 0), 0.0029629629629629654, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 2, 0), 0.0029629629629629654, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0038785688722220686, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0038785688722220686, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(0, 0, 1, 1, 0, 0, 3, 0, 0, 0, 0), 0.011851851851851863, 0.06826342731772082, 2
(0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0), 0.004834002163950537, 0.012022133325877938, 2
(0, 0, 1, 1, 0, 0, 2, 0, 1, 0, 0), 0.0030672324039507023, 0.24243852557514078, 2
(0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 0), 0.0030672324039507006, 0.24243852557514106, 2
(0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 1), 0.0048340021639505385, 0.012022133325877827, 2
(0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0), 0.0016378856429630888, 0.003450016631727479, 2
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.004223598224444468, 0.46438731089482405, 2
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.004665290664444429, 0.0007305407281225033, 2
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.004600848605926055, 0.39137621371180853, 2
(0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 0), 0.004288040282962842, 0.28316666454726214, 2
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.007251003245925808, 0.00020119520524865576, 2
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.004665290664444427, 0.0007305407281224228, 2
(0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0), 0.004288040282962841, 0.2831666645472613, 2
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.0042235982244444685, 0.46438731089482416, 2
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2), 0.0016378856429630885, 0.003450016631727556, 2
(0, 0, 1, 1, 0, 0, 0, 3, 0, 0, 0), 0.005925925925925932, 0.24865398517042464, 2
(0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0), 0.004834002163950536, 0.012022133325877636, 2
(0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 0), 0.0030672324039507023, 0.018138068569526638, 2
(0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1), 0.0042880402829628406, 0.28316666454726136, 2
(0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 0), 0.004834002163950538, 0.00812839447098849, 2
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0038463478429628826, 0.275218978027582, 2
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0020795780829630474, 0.0025730329496667483, 2
(0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 0), 0.0030672324039507023, 0.24243852557514106, 2
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0020795780829630474, 0.0025730329496664955, 2
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2), 0.0042880402829628406, 0.2831666645472617, 2
(0, 0, 1, 1, 0, 0, 0, 0, 3, 0, 0), 0.005925925925925933, 0.031100512733064765, 2
(0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 0), 0.001637885642963089, 0.0034500166317273126, 2
(0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 1), 0.0030672324039507015, 0.24243852557514112, 2
(0, 0, 1, 1, 0, 0, 0, 0, 1, 2, 0), 0.0016378856429630885, 0.0034500166317280537, 2
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.0038463478429628826, 0.2752189780275823, 2
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 2), 0.0030672324039507023, 0.018138068569526412, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 3, 0), 0.0059259259259259334, 0.031100512733064543, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 1), 0.004834002163950538, 0.008128394470988788, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 2), 0.004834002163950534, 0.01202213332587772, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 3), 0.00592592592592593, 0.24865398517042483, 2
(0, 0, 1, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 0), 0.0011317511444447572, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0), 0.0011317511444447564, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0), 0.007757137744444139, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0), 0.007757137744444139, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 0), 0.0011317511444447572, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 0), 0.0011317511444447572, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 0), 0.007757137744444141, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 2), 0.005925925925925929, 0, 0
(0, 0, 1, 0, 1, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0038785688722220695, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0005658755722223786, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0005658755722223786, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0005658755722223782, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.003878568872222071, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.003878568872222071, 0, 0
(0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0), 0.002962962962962964, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.003878568872222071, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.003878568872222071, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0005658755722223789, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0005658755722223788, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0), 0.0029629629629629654, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0), 0.0029629629629629654, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0038785688722220717, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0038785688722220717, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0005658755722223784, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 0), 0.0029629629629629654, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 0), 0.0029629629629629654, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0038785688722220686, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0038785688722220686, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2), 0.002962962962962964, 0, 0
(0, 0, 1, 0, 1, 0, 3, 0, 0, 0, 0), 0.011851851851851862, 0.06826342731772088, 2
(0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0), 0.0061590794839504115, 0.1679485265733796, 2
(0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 0), 0.0017421550839508268, 0.03259504593343578, 2
(0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0), 0.0017421550839508244, 0.03259504593343549, 2
(0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 1), 0.0061590794839504175, 0.16794852657338016, 2
(0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0), 0.00367763634345677, 0.010867019251269198, 2
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.0023203379941977085, 0.0013982642704690972, 2
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.006074723734197361, 0.23157048687035905, 2
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.002781944125432351, 0.0010639893722711891, 2
(0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 0), 0.003235943903456814, 0.018899831589752277, 2
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.00808225340543186, 0.1473678224397357, 2
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.006074723734197358, 0.2315704868703585, 2
(0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0), 0.0032359439034568144, 0.018899831589752416, 2
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.002320337994197709, 0.0013982642704690848, 2
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 2), 0.003677636343456774, 0.010867019251269164, 2
(0, 0, 1, 0, 1, 0, 0, 3, 0, 0, 0), 0.007251003245925808, 0.14353848097230235, 2
(0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0), 0.006159079483950413, 0.16794852657337955, 2
(0, 0, 1, 0, 1, 0, 0, 2, 0, 1, 0), 0.0011961932029631306, 0.006113937949861227, 2
(0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 1), 0.0032359439034568118, 0.018899831589752558, 2
(0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0), 0.0047297327229628, 0.18776972440486672, 2
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.0016900203634569579, 0.0016672409318085372, 2
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.005223559883456627, 0.10195422422630913, 2
(0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 0), 0.0017421550839508263, 0.0325950459334357, 2
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.005223559883456627, 0.101954224226309, 2
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 2), 0.0032359439034568118, 0.018899831589752305, 2
(0, 0, 1, 0, 1, 0, 0, 0, 3, 0, 0), 0.004600848605926054, 0.05819184925564812, 2
(0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0), 0.0036776363434567715, 0.0108670192512692, 2
(0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 1), 0.0017421550839508268, 0.03259504593343559, 2
(0, 0, 1, 0, 1, 0, 0, 0, 1, 2, 0), 0.003677636343456772, 0.010867019251269634, 2
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.0016900203634569583, 0.001667240931808552, 2
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 2), 0.0011961932029631306, 0.006113937949861449, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 3, 0), 0.004600848605926058, 0.058191849255648034, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1), 0.0047297327229628, 0.1877697244048664, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2), 0.00615907948395041, 0.16794852657337925, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 3), 0.007251003245925806, 0.14353848097230265, 2
(0, 0, 1, 0, 0, 4, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 0, 0, 0), 0.017185185185185206, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 0, 0, 0), 0.017185185185185206, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0), 0.008669341989135474, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0), 0.008669341989135474, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0), 0.0016022629491361357, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0), 0.0016022629491361357, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0), 0.0016022629491361353, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0), 0.0016022629491361353, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 1), 0.008669341989135477, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 1), 0.008669341989135477, 0, 0
(0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0), 0.003433474767654342, 0, 0
(0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0), 0.003433474767654342, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0023779767235805483, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0023779767235805483, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.008782517103579952, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.008782517103579952, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0030803427660498536, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0030803427660498536, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0), 0.003875167207654303, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0), 0.003875167207654303, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.01301842266604893, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.01301842266604893, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.008782517103579949, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.008782517103579949, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0), 0.003875167207654305, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0), 0.003875167207654305, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.00237797672358055, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.00237797672358055, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 2), 0.003433474767654341, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 2), 0.003433474767654341, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 0, 0, 0), 0.007477353474814758, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 0, 0, 0), 0.007477353474814758, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0), 0.008669341989135477, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0), 0.008669341989135477, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0), 0.0013292820086422872, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0), 0.0013292820086422872, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 1), 0.003875167207654302, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 1), 0.003875167207654302, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0), 0.00795466860864167, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0), 0.00795466860864167, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.001591254931358192, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.001591254931358192, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.005124794451357863, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.005124794451357863, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0), 0.0016022629491361357, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0), 0.0016022629491361357, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.005124794451357861, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.005124794451357861, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2), 0.0038751672076543036, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2), 0.0038751672076543036, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 3, 0, 0), 0.006152276154814883, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 3, 0, 0), 0.006152276154814883, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0), 0.003433474767654344, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0), 0.003433474767654344, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 1), 0.0016022629491361361, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 1), 0.0016022629491361361, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0), 0.0034334747676543456, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0), 0.0034334747676543456, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0015912549313581925, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0015912549313581925, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2), 0.0013292820086422878, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2), 0.0013292820086422878, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0), 0.006152276154814885, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0), 0.006152276154814885, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1), 0.007954668608641668, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1), 0.007954668608641668, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 2), 0.008669341989135477, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 2), 0.008669341989135477, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 3), 0.00747735347481476, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 3), 0.00747735347481476, 0, 0
(0, 0, 1, 0, 0, 0, 4, 0, 0, 0, 0), 0.01706666666666669, 0, 0
(0, 0, 1, 0, 0, 0, 4, 0, 0, 0, 0), 0.01706666666666669, 0, 0
(0, 0, 1, 0, 0, 0, 3, 1, 0, 0, 0), 0.004228001431555644, 0.020612786487772695, 2
(0, 0, 1, 0, 0, 0, 3, 0, 1, 0, 0), 0.006083109679555476, 0.00552707290610078, 2
(0, 0, 1, 0, 0, 0, 3, 0, 0, 1, 0), 0.006083109679555472, 0.005527072906100954, 2
(0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 1), 0.004228001431555651, 0.020612786487772115, 2
(0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0), 0.003743760277432108, 0.01568766252573652, 2
(0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 0), 0.002518549191308792, 0.06682443109462922, 2
(0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 0), 0.005698734759308495, 0.01366544359568799, 2
(0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1), 0.010506960099851678, 0.04697393667693075, 2
(0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0), 0.003920437253432094, 0.03719572593584089, 2
(0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0), 0.006796743603852033, 0.28358205044859297, 2
(0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1), 0.0056987347593084985, 0.013665443595688685, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 0), 0.003920437253432091, 0.03719572593584092, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 1), 0.0025185491913087945, 0.0668244310946295, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2), 0.003743760277432111, 0.01568766252573612, 2
(0, 0, 1, 0, 0, 0, 1, 3, 0, 0, 0), 0.0030428162463704603, 0.07864931463030644, 2
(0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0), 0.006811512409481437, 0.08838026977175266, 2
(0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 0), 0.00417612657511109, 0.11711882637481567, 2
(0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 1), 0.0026118106145185827, 0.02585415758794438, 2
(0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0), 0.003646095647111137, 0.17577407884645302, 2
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0035608989596296013, 0.3260815497801402, 2
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0028983602996296614, 0.07878331183008332, 2
(0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 0), 0.005751450553481536, 0.029688617473146522, 2
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0028983602996296635, 0.07878331183008384, 2
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2), 0.0026118106145185884, 0.02585415758794437, 2
(0, 0, 1, 0, 0, 0, 1, 0, 3, 0, 0), 0.004897924494370288, 0.04571873366348264, 2
(0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0), 0.004025226422518454, 0.07595229209744205, 2
(0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1), 0.005751450553481531, 0.02968861747314646, 2
(0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0), 0.004025226422518453, 0.07595229209744292, 2
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.0035608989596296018, 0.32608154978014, 2
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2), 0.004176126575111089, 0.11711882637481545, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 3, 0), 0.004897924494370287, 0.04571873366348297, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 1), 0.003646095647111138, 0.17577407884645324, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2), 0.006811512409481431, 0.08838026977175253, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 3), 0.003042816246370463, 0.0786493146303065, 2
(0, 0, 1, 0, 0, 0, 0, 4, 0, 0, 0), 0.009050154639999763, 0, 0
(0, 0, 1, 0, 0, 0, 0, 4, 0, 0, 0), 0.009050154639999763, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 1, 0, 0), 0.0037753009737777447, 0.031411610025541686, 2
(0, 0, 1, 0, 0, 0, 0, 3, 0, 1, 0), 0.00334649694548146, 0.001981230862434801, 2
(0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 1), 0.006223001814370166, 0.08904540660126706, 2
(0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0), 0.00280273666804935, 0.07198462016547177, 2
(0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0), 0.0024609104619259525, 0.005323654765304091, 2
(0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 1), 0.004269387998320882, 0.045147730472968196, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0), 0.002096028764049417, 0.02763574167291346, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1), 0.004706157503111037, 0.01275504856752691, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2), 0.005292145285036862, 0.015427757425863801, 2
(0, 0, 1, 0, 0, 0, 0, 1, 3, 0, 0), 0.00281646601748151, 0.020337969384071605, 2
(0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0), 0.0031160647191111873, 0.0447712011333856, 2
(0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1), 0.0029909413899259023, 0.06163545161955364, 2
(0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0), 0.001972587310321097, 0.00401289220728573, 2
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.003674074074074076, 0.0836669950847815, 2
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 2), 0.004706157503111037, 0.01275504856752718, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 3, 0), 0.0029802545817778194, 0.038311130193417114, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1), 0.002990941389925905, 0.06163545161955422, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2), 0.00426938799832088, 0.045147730472969085, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 3), 0.006223001814370161, 0.08904540660126734, 2
(0, 0, 1, 0, 0, 0, 0, 0, 4, 0, 0), 0.0037498453600002535, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 4, 0, 0), 0.0037498453600002535, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 3, 1, 0), 0.001717738926370584, 0.0002902565292957871, 2
(0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 1), 0.002980254581777817, 0.03831113019341704, 2
(0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0), 0.001581928789037213, 0.0026607987563944586, 2
(0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1), 0.0019725873103210965, 0.004012892207285608, 2
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2), 0.0020960287640494173, 0.0276357416729134, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 3, 0), 0.0017177389263705845, 0.0002902565292957939, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1), 0.0031160647191111877, 0.0447712011333856, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2), 0.0024609104619259512, 0.005323654765304103, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 3), 0.0033464969454814575, 0.0019812308624345847, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0), 0.0037498453600002556, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0), 0.0037498453600002556, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 1), 0.002816466017481509, 0.020337969384071414, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2), 0.0028027366680493477, 0.07198462016547232, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 3), 0.0037753009737777426, 0.03141161002554166, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 4), 0.009050154639999758, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 4), 0.009050154639999758, 0, 0
(0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 0, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 3, 0, 0, 1, 1, 0, 0, 0), 0.0077571377444441425, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 1, 0, 0), 0.0011317511444447577, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 1, 0), 0.0011317511444447566, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 1), 0.007757137744444145, 0, 0
(0, 0, 0, 3, 0, 0, 0, 2, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 1, 0, 0), 0.0077571377444441425, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 1), 0.0011317511444447577, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 2, 0, 0), 0.005925925925925932, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 1, 0), 0.007757137744444145, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 2, 0), 0.005925925925925932, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 1), 0.00775713774444414, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 2), 0.005925925925925932, 0, 0
(0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 1, 0, 2, 0, 0, 0, 0), 0.0059259259259259265, 0, 0
(0, 0, 0, 2, 1, 0, 2, 0, 0, 0, 0), 0.0059259259259259265, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0), 0.001131751144444757, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0), 0.001131751144444757, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0), 0.0011317511444447557, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0), 0.0011317511444447557, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0), 0.007757137744444139, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0), 0.007757137744444139, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 1), 0.0011317511444447566, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 1), 0.0011317511444447566, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 1), 0.007757137744444136, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 1), 0.007757137744444136, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(0, 0, 0, 2, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0), 0.0059259259259259265, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0), 0.0059259259259259265, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 0), 0.001131751144444757, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 0), 0.001131751144444757, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 0), 0.0011317511444447557, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 0), 0.0011317511444447557, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0), 0.007757137744444139, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0), 0.007757137744444139, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 1), 0.0011317511444447566, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 1), 0.0011317511444447566, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1), 0.007757137744444136, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1), 0.007757137744444136, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 0, 0, 0), 0.009481481481481488, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 0, 0, 0), 0.009481481481481488, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0), 0.004194778859753046, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0), 0.004194778859753046, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 1, 0, 0), 0.003311393979753129, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 1, 0, 0), 0.003311393979753129, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 0), 0.0033113939797531286, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 0), 0.0033113939797531286, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1), 0.004194778859753044, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1), 0.004194778859753044, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0), 0.0033113939797531303, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0), 0.0033113939797531303, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0), 0.004270228936049362, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0), 0.004270228936049362, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0), 0.003828536496049404, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0), 0.003828536496049404, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1), 0.004543209876543214, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1), 0.004543209876543214, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0), 0.004194778859753047, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0), 0.004194778859753047, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0), 0.004543209876543214, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0), 0.004543209876543214, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 1), 0.003828536496049407, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 1), 0.003828536496049407, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0), 0.004194778859753047, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0), 0.004194778859753047, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1), 0.004270228936049364, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1), 0.004270228936049364, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 2), 0.003311393979753127, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 2), 0.003311393979753127, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 0, 0, 0), 0.007843595838518395, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 0, 0, 0), 0.007843595838518395, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0), 0.004194778859753046, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0), 0.004194778859753046, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 0), 0.002765432098765434, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 0), 0.002765432098765434, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1), 0.004194778859753046, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1), 0.004194778859753046, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0), 0.0027654320987654337, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0), 0.0027654320987654337, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0), 0.0038285364960494047, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0), 0.0038285364960494047, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1), 0.004270228936049364, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1), 0.004270228936049364, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0), 0.003311393979753129, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0), 0.003311393979753129, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 1), 0.004270228936049363, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 1), 0.004270228936049363, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2), 0.004194778859753047, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2), 0.004194778859753047, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 3, 0, 0), 0.005193441198518649, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 3, 0, 0), 0.005193441198518649, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0), 0.003311393979753131, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0), 0.003311393979753131, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 1), 0.003311393979753129, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 1), 0.003311393979753129, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0), 0.00331139397975313, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0), 0.00331139397975313, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 1), 0.003828536496049405, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 1), 0.003828536496049405, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 2), 0.002765432098765433, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 2), 0.002765432098765433, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 3, 0), 0.005193441198518649, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 3, 0), 0.005193441198518649, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 1), 0.0027654320987654333, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 1), 0.0027654320987654333, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 2), 0.004194778859753046, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 2), 0.004194778859753046, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 3), 0.007843595838518399, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 3), 0.007843595838518399, 0, 0
(0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0), 0.0059259259259259265, 0, 0
(0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0), 0.0059259259259259265, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 0), 0.007757137744444136, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 0), 0.007757137744444136, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 0), 0.0011317511444447568, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 0), 0.0011317511444447568, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 0), 0.0011317511444447561, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 0), 0.0011317511444447561, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 2, 0, 0), 0.005925925925925932, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 2, 0, 0), 0.005925925925925932, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 0), 0.007757137744444139, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 0), 0.007757137744444139, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(0, 0, 0, 1, 1, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0), 0.005925925925925929, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0077571377444441356, 0.49999999999999994, 1
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0011317511444447574, 0.4999999999999994, 1
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0011317511444447561, 0.49999999999999983, 1
(0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.007757137744444142, 0.49999999999999983, 1
(0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0), 0.005925925925925929, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.007757137744444139, 0.49999999999999967, 1
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0011317511444447574, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0011317511444447574, 0.49999999999999967, 1
(0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 0), 0.005925925925925929, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0077571377444441425, 0.5, 1
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0011317511444447568, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0), 0.00592592592592593, 0.4999999999999996, 1
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0077571377444441356, 0.5000000000000001, 1
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 2), 0.00592592592592593, 0.49999999999999944, 1
(0, 0, 0, 1, 1, 0, 3, 0, 0, 0, 0), 0.008296296296296305, 0.21428571428571444, 2
(0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 0), 0.00520024452765418, 0.3138122155194742, 2
(0, 0, 0, 1, 1, 0, 2, 0, 1, 0, 0), 0.0021083974476544674, 0.010699337527415066, 2
(0, 0, 0, 1, 1, 0, 2, 0, 0, 1, 0), 0.002108397447654467, 0.010699337527415144, 2
(0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 1), 0.005200244527654179, 0.31381221551947425, 2
(0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0), 0.004043878707160413, 0.007842685361258223, 2
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.002137216812345887, 0.0016546671594942954, 2
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0065541412123454774, 0.16936915543068246, 2
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0021893515328397584, 0.0026995025244399874, 2
(0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 0), 0.0022771089471605786, 0.052337711910257295, 2
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.007489660812839264, 0.18944846186950348, 2
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0065541412123454774, 0.16936915543068226, 2
(0, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0), 0.002277108947160579, 0.052337711910257684, 2
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.002137216812345889, 0.0016546671594942764, 2
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 2), 0.004043878707160413, 0.007842685361257849, 2
(0, 0, 0, 1, 1, 0, 0, 3, 0, 0, 0), 0.006152276154814881, 0.12733101120318877, 2
(0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0), 0.005200244527654178, 0.31381221551947475, 2
(0, 0, 0, 1, 1, 0, 0, 2, 0, 1, 0), 0.002381378388148316, 0.0006811083798173579, 2
(0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1), 0.0022771089471605777, 0.052337711910257455, 2
(0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 0), 0.005914917908147984, 0.08923252023115143, 2
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.0021694378416050753, 0.0006384859818666517, 2
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.005040438701604807, 0.10782160795278153, 2
(0, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0), 0.0021083974476544688, 0.010699337527414882, 2
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.005040438701604806, 0.10782160795278165, 2
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 2), 0.002277108947160579, 0.05233771191025781, 2
(0, 0, 0, 1, 1, 0, 0, 0, 3, 0, 0), 0.0074773534748147595, 0.010592465128183792, 2
(0, 0, 0, 1, 1, 0, 0, 0, 2, 1, 0), 0.004043878707160414, 0.007842685361258215, 2
(0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 1), 0.002108397447654468, 0.010699337527415144, 2
(0, 0, 0, 1, 1, 0, 0, 0, 1, 2, 0), 0.004043878707160414, 0.007842685361258081, 2
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.0021694378416050757, 0.0006384859818666544, 2
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 2), 0.0023813783881483177, 0.0006811083798179373, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 3, 0), 0.007477353474814761, 0.010592465128183626, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1), 0.005914917908147986, 0.08923252023115143, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 2), 0.005200244527654178, 0.3138122155194747, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 3), 0.006152276154814884, 0.12733101120318877, 2
(0, 0, 0, 1, 0, 4, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0), 0.0059259259259259265, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0), 0.0059259259259259265, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0), 0.007757137744444136, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0), 0.007757137744444136, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0), 0.0011317511444447568, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0), 0.0011317511444447568, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0), 0.0011317511444447561, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0), 0.0011317511444447561, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 0), 0.005925925925925932, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 0), 0.005925925925925932, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0), 0.007757137744444139, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0), 0.007757137744444139, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(0, 0, 0, 1, 0, 1, 3, 0, 0, 0, 0), 0.008296296296296305, 0.21428571428571463, 2
(0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0), 0.0038751672076543023, 0.05111454822880602, 2
(0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 0), 0.0034334747676543443, 0.1725926743878287, 2
(0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 0), 0.0034334747676543426, 0.17259267438782874, 2
(0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1), 0.003875167207654305, 0.0511145482288062, 2
(0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0), 0.00414814814814815, 0.00011107106961920853, 2
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0042935442918518125, 0.48471647368129606, 2
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.0034101594118518966, 0.0008217131420275477, 2
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.004514390511851793, 0.4498602904877839, 2
(0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0), 0.004148148148148151, 0.3935945196089351, 2
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.003189313191851918, 0.013554343658556555, 2
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0034101594118518966, 0.0008217131420278155, 2
(0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 0), 0.00414814814814815, 0.3935945196089346, 2
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.004293544291851813, 0.48471647368129617, 2
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2), 0.00414814814814815, 0.00011107106961896545, 2
(0, 0, 0, 1, 0, 1, 0, 3, 0, 0, 0), 0.008802430794814636, 0.07714354165293438, 2
(0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0), 0.0038751672076543036, 0.051114548228806275, 2
(0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 0), 0.0026145319461727996, 0.0330682875001085, 2
(0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1), 0.00414814814814815, 0.3935945196089341, 2
(0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0), 0.0017311470661728818, 0.1307515885345048, 2
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.003819630822592668, 0.3021009412096117, 2
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.005365554362592524, 3.163499161078996e-05, 2
(0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0), 0.0034334747676543443, 0.17259267438782885, 2
(0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.005365554362592523, 3.163499161085506e-05, 2
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2), 0.004148148148148151, 0.39359451960893427, 2
(0, 0, 0, 1, 0, 1, 0, 0, 3, 0, 0), 0.004827198834815008, 0.03965307563856002, 2
(0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0), 0.004148148148148152, 0.00011107106961901066, 2
(0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 1), 0.0034334747676543435, 0.1725926743878287, 2
(0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 0), 0.00414814814814815, 0.00011107106961940916, 2
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0038196308225926677, 0.30210094120961195, 2
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 2), 0.0026145319461728, 0.0330682875001085, 2
(0, 0, 0, 1, 0, 1, 0, 0, 0, 3, 0), 0.004827198834815007, 0.03965307563855999, 2
(0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1), 0.0017311470661728824, 0.13075158853450405, 2
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 2), 0.003875167207654303, 0.051114548228806345, 2
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 3), 0.008802430794814638, 0.07714354165293381, 2
(0, 0, 0, 1, 0, 0, 4, 0, 0, 0, 0), 0.01706666666666669, 0, 0
(0, 0, 0, 1, 0, 0, 4, 0, 0, 0, 0), 0.01706666666666669, 0, 0
(0, 0, 0, 1, 0, 0, 3, 1, 0, 0, 0), 0.004228001431555647, 0.02061278648777224, 2
(0, 0, 0, 1, 0, 0, 3, 0, 1, 0, 0), 0.006083109679555474, 0.005527072906100681, 2
(0, 0, 0, 1, 0, 0, 3, 0, 0, 1, 0), 0.0060831096795554715, 0.005527072906100967, 2
(0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 1), 0.004228001431555644, 0.020612786487772736, 2
(0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0), 0.003743760277432108, 0.01568766252573667, 2
(0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0), 0.002518549191308792, 0.06682443109462956, 2
(0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0), 0.005698734759308495, 0.013665443595688515, 2
(0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 1), 0.010506960099851682, 0.04697393667693014, 2
(0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0), 0.003920437253432092, 0.03719572593584095, 2
(0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0), 0.0067967436038520335, 0.2835820504485931, 2
(0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1), 0.005698734759308497, 0.013665443595687773, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0), 0.003920437253432092, 0.03719572593584111, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1), 0.0025185491913087936, 0.06682443109462959, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2), 0.0037437602774321056, 0.015687662525736428, 2
(0, 0, 0, 1, 0, 0, 1, 3, 0, 0, 0), 0.0030428162463704608, 0.078649314630307, 2
(0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0), 0.006811512409481433, 0.0883802697717523, 2
(0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0), 0.004176126575111089, 0.11711882637481547, 2
(0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 1), 0.0026118106145185853, 0.025854157587944418, 2
(0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0), 0.0036460956471111375, 0.17577407884645305, 2
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0035608989596296013, 0.3260815497801402, 2
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.0028983602996296622, 0.07878331183008297, 2
(0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 0), 0.005751450553481534, 0.029688617473146578, 2
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0028983602996296596, 0.07878331183008327, 2
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2), 0.0026118106145185858, 0.025854157587944303, 2
(0, 0, 0, 1, 0, 0, 1, 0, 3, 0, 0), 0.004897924494370289, 0.04571873366348276, 2
(0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0), 0.004025226422518457, 0.07595229209744273, 2
(0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 1), 0.005751450553481533, 0.02968861747314634, 2
(0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 0), 0.004025226422518455, 0.07595229209744223, 2
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0035608989596296018, 0.3260815497801401, 2
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 2), 0.004176126575111088, 0.11711882637481574, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 3, 0), 0.004897924494370288, 0.045718733663483085, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1), 0.0036460956471111392, 0.17577407884645338, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2), 0.0068115124094814345, 0.08838026977175231, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 3), 0.0030428162463704595, 0.07864931463030692, 2
(0, 0, 0, 1, 0, 0, 0, 4, 0, 0, 0), 0.009050154639999758, 0, 0
(0, 0, 0, 1, 0, 0, 0, 4, 0, 0, 0), 0.009050154639999758, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 1, 0, 0), 0.0037753009737777443, 0.031411610025541686, 2
(0, 0, 0, 1, 0, 0, 0, 3, 0, 1, 0), 0.003346496945481459, 0.0019812308624348267, 2
(0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 1), 0.006223001814370165, 0.08904540660126734, 2
(0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0), 0.002802736668049351, 0.07198462016547127, 2
(0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0), 0.0024609104619259517, 0.005323654765304425, 2
(0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1), 0.004269387998320882, 0.045147730472968814, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0), 0.002096028764049417, 0.027635741672913685, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1), 0.0047061575031110406, 0.012755048567527096, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2), 0.005292145285036864, 0.015427757425863881, 2
(0, 0, 0, 1, 0, 0, 0, 1, 3, 0, 0), 0.0028164660174815094, 0.02033796938407155, 2
(0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0), 0.0031160647191111877, 0.04477120113338555, 2
(0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1), 0.002990941389925901, 0.06163545161955413, 2
(0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0), 0.001972587310321097, 0.004012892207286392, 2
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0036740740740740757, 0.08366699508478151, 2
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2), 0.00470615750311104, 0.012755048567526356, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 3, 0), 0.002980254581777819, 0.03831113019341659, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1), 0.0029909413899259028, 0.06163545161955386, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2), 0.004269387998320882, 0.04514773047296832, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 3), 0.006223001814370163, 0.08904540660126721, 2
(0, 0, 0, 1, 0, 0, 0, 0, 4, 0, 0), 0.0037498453600002526, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 4, 0, 0), 0.0037498453600002526, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 3, 1, 0), 0.0017177389263705843, 0.0002902565292958732, 2
(0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 1), 0.002980254581777818, 0.03831113019341636, 2
(0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0), 0.0015819287890372128, 0.002660798756394585, 2
(0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1), 0.001972587310321098, 0.004012892207285723, 2
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2), 0.0020960287640494173, 0.02763574167291334, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 3, 0), 0.0017177389263705843, 0.0002902565292959118, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1), 0.0031160647191111873, 0.044771201133385355, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2), 0.002460910461925952, 0.005323654765303867, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 3), 0.0033464969454814588, 0.0019812308624345075, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 4, 0), 0.0037498453600002526, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 4, 0), 0.0037498453600002526, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 1), 0.0028164660174815103, 0.020337969384071727, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2), 0.0028027366680493503, 0.07198462016547139, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 3), 0.0037753009737777447, 0.031411610025541555, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4), 0.009050154639999761, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4), 0.009050154639999761, 0, 0
(0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 3, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 3, 0, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 0, 3, 0, 1, 1, 0, 0, 0), 0.0077571377444441425, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 1, 0, 0), 0.0011317511444447577, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 1, 0), 0.0011317511444447566, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 1), 0.007757137744444145, 0, 0
(0, 0, 0, 0, 3, 0, 0, 2, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 1, 0, 0), 0.0077571377444441425, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 1), 0.0011317511444447577, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 2, 0, 0), 0.005925925925925932, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 1, 0), 0.007757137744444145, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 2, 0), 0.005925925925925932, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 1), 0.00775713774444414, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 2), 0.005925925925925932, 0, 0
(0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0), 0.0059259259259259265, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0), 0.0059259259259259265, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0), 0.001131751144444757, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0), 0.001131751144444757, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 0), 0.0011317511444447557, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 0), 0.0011317511444447557, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1), 0.007757137744444139, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0), 0.007757137744444139, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0), 0.007757137744444139, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1), 0.0011317511444447566, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1), 0.0011317511444447566, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1), 0.007757137744444136, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1), 0.007757137744444136, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2), 0.00592592592592593, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 0), 0.009481481481481488, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 0), 0.009481481481481488, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0), 0.006844933499752796, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0), 0.006844933499752796, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 0), 0.0006612393397533777, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 0), 0.0006612393397533777, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0), 0.0006612393397533777, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0), 0.0006612393397533777, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1), 0.006844933499752801, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1), 0.006844933499752801, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0), 0.004532201858765267, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0), 0.004532201858765267, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 0), 0.00012628547654362516, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 0), 0.00012628547654362516, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0), 0.008960134276542802, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0), 0.008960134276542802, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1), 0.0002305549175313623, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1), 0.0002305549175313623, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0), 0.0009986623387655982, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0), 0.0009986623387655982, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0), 0.010831173477530378, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0), 0.010831173477530378, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1), 0.008960134276542797, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1), 0.008960134276542797, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0), 0.0009986623387655985, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0), 0.0009986623387655985, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1), 0.00012628547654362516, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1), 0.00012628547654362516, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2), 0.004532201858765269, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2), 0.004532201858765269, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 0, 0, 0), 0.005193441198518647, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 0, 0, 0), 0.005193441198518647, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0), 0.006844933499752799, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0), 0.006844933499752799, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 0), 0.001207201220741074, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 0), 0.001207201220741074, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1), 0.0009986623387655976, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1), 0.0009986623387655976, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0), 0.008274280260740414, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0), 0.008274280260740414, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0), 0.00019072753506199874, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0), 0.00019072753506199874, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1), 0.005932729255061461, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1), 0.005932729255061461, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0), 0.000661239339753378, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0), 0.000661239339753378, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1), 0.005932729255061463, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1), 0.005932729255061463, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2), 0.0009986623387655976, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2), 0.0009986623387655976, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 3, 0, 0), 0.0078435958385184, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 3, 0, 0), 0.0078435958385184, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0), 0.004532201858765269, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0), 0.004532201858765269, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 1), 0.0006612393397533778, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 1), 0.0006612393397533778, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0), 0.0045322018587652686, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0), 0.0045322018587652686, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1), 0.00019072753506199877, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1), 0.00019072753506199877, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2), 0.0012072012207410751, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2), 0.0012072012207410751, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 0), 0.007843595838518406, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 0), 0.007843595838518406, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1), 0.008274280260740412, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1), 0.008274280260740412, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2), 0.006844933499752794, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2), 0.006844933499752794, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 3), 0.005193441198518646, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 3), 0.005193441198518646, 0, 0
(0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 0), 0.0059259259259259265, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 0), 0.0059259259259259265, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 0), 0.007757137744444136, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 0), 0.007757137744444136, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0), 0.0011317511444447568, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0), 0.0011317511444447568, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0), 0.0011317511444447561, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0), 0.0011317511444447561, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1), 0.007757137744444141, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 0), 0.005925925925925928, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0), 0.007757137744444137, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 0), 0.0011317511444447574, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 1), 0.0011317511444447568, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0), 0.005925925925925932, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0), 0.005925925925925932, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0), 0.007757137744444139, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0), 0.007757137744444139, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 1), 0.0011317511444447564, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1), 0.0077571377444441356, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2), 0.005925925925925928, 0, 0
(0, 0, 0, 0, 1, 1, 3, 0, 0, 0, 0), 0.008296296296296305, 0.21428571428571422, 2
(0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0), 0.005200244527654176, 0.3138122155194741, 2
(0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0), 0.0021083974476544683, 0.010699337527415153, 2
(0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 0), 0.002108397447654467, 0.010699337527415129, 2
(0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 1), 0.005200244527654183, 0.3138122155194744, 2
(0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0), 0.004043878707160412, 0.007842685361257887, 2
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0021372168123458884, 0.0016546671594942592, 2
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.006554141212345478, 0.16936915543068232, 2
(0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.002189351532839756, 0.0026995025244400364, 2
(0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0), 0.0022771089471605795, 0.05233771191025737, 2
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.007489660812839264, 0.18944846186950337, 2
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.006554141212345476, 0.16936915543068265, 2
(0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0), 0.0022771089471605773, 0.05233771191025767, 2
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0021372168123458875, 0.0016546671594942653, 2
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2), 0.004043878707160415, 0.007842685361258166, 2
(0, 0, 0, 0, 1, 1, 0, 3, 0, 0, 0), 0.006152276154814884, 0.12733101120318863, 2
(0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0), 0.005200244527654178, 0.3138122155194744, 2
(0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 0), 0.002381378388148316, 0.0006811083798178206, 2
(0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 1), 0.002277108947160577, 0.052337711910257524, 2
(0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 0), 0.0059149179081479835, 0.08923252023115114, 2
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.002169437841605075, 0.0006384859818666478, 2
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.005040438701604808, 0.10782160795278131, 2
(0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0), 0.0021083974476544683, 0.010699337527415127, 2
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.005040438701604807, 0.10782160795278134, 2
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2), 0.0022771089471605773, 0.05233771191025739, 2
(0, 0, 0, 0, 1, 1, 0, 0, 3, 0, 0), 0.0074773534748147595, 0.010592465128183733, 2
(0, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0), 0.004043878707160414, 0.007842685361257474, 2
(0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1), 0.002108397447654468, 0.01069933752741518, 2
(0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0), 0.004043878707160414, 0.007842685361258083, 2
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0021694378416050744, 0.0006384859818666895, 2
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2), 0.002381378388148317, 0.0006811083798177087, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 3, 0), 0.007477353474814762, 0.010592465128183466, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 1), 0.005914917908147984, 0.08923252023115108, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 2), 0.005200244527654175, 0.31381221551947464, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 3), 0.006152276154814882, 0.1273310112031888, 2
(0, 0, 0, 0, 1, 0, 4, 0, 0, 0, 0), 0.01706666666666669, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 0, 0, 0), 0.01706666666666669, 0, 0
(0, 0, 0, 0, 1, 0, 3, 1, 0, 0, 0), 0.006613140607555424, 0.02546329127250747, 2
(0, 0, 0, 0, 1, 0, 3, 0, 1, 0, 0), 0.003697970503555696, 0.006410561049342591, 2
(0, 0, 0, 0, 1, 0, 3, 0, 0, 1, 0), 0.0036979705035556968, 0.006410561049342764, 2
(0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 1), 0.006613140607555426, 0.025463291272507276, 2
(0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0), 0.004148667876246773, 0.06510572189369859, 2
(0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 0), 0.0019111877930867943, 0.004883616604781358, 2
(0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0), 0.009861651713086051, 0.03408727327331048, 2
(0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1), 0.005611558418666842, 0.2764699987311913, 2
(0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0), 0.0011451592842470545, 0.16782187966326945, 2
(0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0), 0.0093217749146665, 0.024281880968056963, 2
(0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1), 0.009861651713086051, 0.03408727327331022, 2
(0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0), 0.0011451592842470564, 0.16782187966326886, 2
(0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 1), 0.001911187793086796, 0.004883616604781641, 2
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2), 0.004148667876246775, 0.06510572189369844, 2
(0, 0, 0, 0, 1, 0, 1, 3, 0, 0, 0), 0.0030428162463704608, 0.5088856758143242, 2
(0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0), 0.004604930603407372, 0.2253241178895001, 2
(0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0), 0.004831280832296325, 0.02626276633090053, 2
(0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1), 0.002534480144296536, 0.000748825933602407, 2
(0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0), 0.005361311760296274, 0.00024615957007207724, 2
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0025395023387407255, 0.15079645516690904, 2
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.0021419791427407606, 0.04638187965962928, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 0), 0.0038098842114074483, 0.006963350488757287, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0021419791427407615, 0.046381879659629324, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2), 0.0025344801442965395, 0.0007488259336018988, 2
(0, 0, 0, 0, 1, 0, 1, 0, 3, 0, 0), 0.0048979244943702874, 0.004485795668336699, 2
(0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0), 0.0076581124482960625, 5.882620355479342e-06, 2
(0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 1), 0.0038098842114074475, 0.006963350488757348, 2
(0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0), 0.007658112448296059, 5.882620354938204e-06, 2
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0025395023387407255, 0.150796455166909, 2
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2), 0.004831280832296323, 0.026262766330900442, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 3, 0), 0.004897924494370289, 0.004485795668336567, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1), 0.005361311760296276, 0.0002461595700721928, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2), 0.004604930603407372, 0.22532411788950021, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 3), 0.003042816246370462, 0.508885675814324, 2
(0, 0, 0, 0, 1, 0, 0, 4, 0, 0, 0), 0.005869969072000055, 0, 0
(0, 0, 0, 0, 1, 0, 0, 4, 0, 0, 0), 0.005869969072000055, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 1, 0, 0), 0.005856759450666522, 0.05451147248057955, 2
(0, 0, 0, 0, 1, 0, 0, 3, 0, 1, 0), 0.0022477698543705345, 0.0006191174595460136, 2
(0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 1), 0.0020600848605926065, 0.42715886009460596, 2
(0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0), 0.0052504375086417695, 0.07186420794317423, 2
(0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0), 0.002586033791111238, 0.003062106781155635, 2
(0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1), 0.004799418926320831, 0.45199437240688967, 2
(0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0), 0.0008335131086421832, 0.06314057920968665, 2
(0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1), 0.0037473225468148026, 0.08436289020216398, 2
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2), 0.0011292283312593096, 0.4008936414773201, 2
(0, 0, 0, 0, 1, 0, 0, 1, 3, 0, 0), 0.005692970886370214, 0.025816990234479958, 2
(0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0), 0.0034823070828148292, 0.0395852401944063, 2
(0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1), 0.005236188431110987, 0.030453059052057405, 2
(0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0), 0.0014425563823211463, 0.003296750516008095, 2
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0013037037037037038, 0.07388245053741498, 2
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2), 0.0037473225468148018, 0.08436289020216377, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 3, 0), 0.0026765738826668196, 0.00624285315327483, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1), 0.0052361884311109925, 0.030453059052056804, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2), 0.004799418926320831, 0.4519943724068896, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 3), 0.002060084860592606, 0.42715886009460613, 2
(0, 0, 0, 0, 1, 0, 0, 0, 4, 0, 0), 0.006930030927999958, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 4, 0, 0), 0.006930030927999958, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 3, 1, 0), 0.002325100324592582, 0.000534054298648513, 2
(0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 1), 0.0026765738826668183, 0.0062428531532749505, 2
(0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0), 0.0021892901872592107, 0.004334353374423638, 2
(0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1), 0.001442556382321146, 0.003296750516008759, 2
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2), 0.0008335131086421836, 0.06314057920968695, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 3, 0), 0.002325100324592584, 0.0005340542986486882, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1), 0.00348230708281483, 0.03958524019440623, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2), 0.0025860337911112366, 0.0030621067811556317, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 3), 0.002247769854370534, 0.0006191174595461849, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 4, 0), 0.006930030927999962, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 4, 0), 0.006930030927999962, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 1), 0.005692970886370216, 0.025816990234479704, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2), 0.005250437508641768, 0.07186420794317408, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 3), 0.005856759450666521, 0.05451147248057964, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 4), 0.005869969072000053, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 4), 0.005869969072000053, 0, 0
(0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 3, 2, 0, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 0, 0, 3, 1, 1, 0, 0, 0), 0.0077571377444441425, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 1, 0, 0), 0.0011317511444447577, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 1, 0), 0.0011317511444447566, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 1), 0.007757137744444145, 0, 0
(0, 0, 0, 0, 0, 3, 0, 2, 0, 0, 0), 0.00592592592592593, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 1, 0, 0), 0.0077571377444441425, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 1, 0), 0.0011317511444447577, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 1), 0.0011317511444447577, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 2, 0, 0), 0.005925925925925932, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 1, 0), 0.007757137744444145, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 1), 0.0011317511444447572, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 2, 0), 0.005925925925925932, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 1), 0.00775713774444414, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 2), 0.005925925925925932, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0), 0.009481481481481488, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0), 0.009481481481481488, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0), 0.004194778859753045, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0), 0.004194778859753045, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0), 0.00331139397975313, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0), 0.00331139397975313, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0), 0.0033113939797531277, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0), 0.0033113939797531277, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1), 0.00419477885975305, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1), 0.00419477885975305, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0), 0.0033113939797531303, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0), 0.0033113939797531303, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 0), 0.004270228936049364, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 0), 0.004270228936049364, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0), 0.003828536496049408, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0), 0.003828536496049408, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1), 0.004543209876543211, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1), 0.004543209876543211, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 0), 0.004194778859753048, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 0), 0.004194778859753048, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0), 0.004543209876543214, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0), 0.004543209876543214, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1), 0.0038285364960494055, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1), 0.0038285364960494055, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0), 0.004194778859753046, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0), 0.004194778859753046, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1), 0.004270228936049362, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1), 0.004270228936049362, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 2), 0.003311393979753133, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 2), 0.003311393979753133, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0), 0.0078435958385184, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0), 0.0078435958385184, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0), 0.004194778859753046, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0), 0.004194778859753046, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0), 0.002765432098765434, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0), 0.002765432098765434, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1), 0.004194778859753045, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1), 0.004194778859753045, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0), 0.0027654320987654324, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0), 0.0027654320987654324, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0), 0.003828536496049406, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0), 0.003828536496049406, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1), 0.004270228936049366, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1), 0.004270228936049366, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0), 0.00331139397975313, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0), 0.00331139397975313, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1), 0.0042702289360493665, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1), 0.0042702289360493665, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2), 0.004194778859753046, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2), 0.004194778859753046, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 3, 0, 0), 0.005193441198518649, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 3, 0, 0), 0.005193441198518649, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0), 0.00331139397975313, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0), 0.00331139397975313, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1), 0.0033113939797531295, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1), 0.0033113939797531295, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0), 0.0033113939797531303, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0), 0.0033113939797531303, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1), 0.003828536496049406, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1), 0.003828536496049406, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2), 0.0027654320987654333, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2), 0.0027654320987654333, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0), 0.005193441198518649, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0), 0.005193441198518649, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1), 0.002765432098765433, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1), 0.002765432098765433, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2), 0.004194778859753044, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2), 0.004194778859753044, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 3), 0.007843595838518399, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 3), 0.007843595838518399, 0, 0
(0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0), 0.01706666666666669, 0, 0
(0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0), 0.01706666666666669, 0, 0
(0, 0, 0, 0, 0, 1, 3, 1, 0, 0, 0), 0.004228001431555646, 0.02061278648777241, 2
(0, 0, 0, 0, 0, 1, 3, 0, 1, 0, 0), 0.006083109679555476, 0.005527072906100817, 2
(0, 0, 0, 0, 0, 1, 3, 0, 0, 1, 0), 0.0060831096795554715, 0.0055270729061004265, 2
(0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 1), 0.004228001431555651, 0.02061278648777234, 2
(0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 0), 0.003743760277432109, 0.015687662525737115, 2
(0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 0), 0.0025185491913087923, 0.06682443109462928, 2
(0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0), 0.005698734759308496, 0.013665443595688127, 2
(0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1), 0.010506960099851678, 0.046973936676930665, 2
(0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0), 0.0039204372534320945, 0.037195725935841195, 2
(0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0), 0.006796743603852034, 0.2835820504485927, 2
(0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 1), 0.0056987347593084985, 0.013665443595688472, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0), 0.00392043725343209, 0.03719572593584094, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1), 0.002518549191308794, 0.06682443109462928, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2), 0.00374376027743211, 0.015687662525736366, 2
(0, 0, 0, 0, 0, 1, 1, 3, 0, 0, 0), 0.0030428162463704603, 0.07864931463030697, 2
(0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 0), 0.006811512409481435, 0.08838026977175294, 2
(0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0), 0.004176126575111089, 0.11711882637481547, 2
(0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1), 0.0026118106145185845, 0.025854157587944106, 2
(0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0), 0.0036460956471111384, 0.17577407884645324, 2
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0035608989596296005, 0.3260815497801401, 2
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0028983602996296614, 0.07878331183008332, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0), 0.005751450553481536, 0.029688617473146287, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.002898360299629664, 0.07878331183008337, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2), 0.002611810614518589, 0.025854157587944033, 2
(0, 0, 0, 0, 0, 1, 1, 0, 3, 0, 0), 0.0048979244943702874, 0.045718733663483085, 2
(0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0), 0.004025226422518453, 0.07595229209744225, 2
(0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1), 0.005751450553481531, 0.029688617473146415, 2
(0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0), 0.004025226422518454, 0.07595229209744245, 2
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.003560898959629602, 0.32608154978013976, 2
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2), 0.004176126575111088, 0.11711882637481545, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 3, 0), 0.0048979244943702874, 0.04571873366348248, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 1), 0.0036460956471111375, 0.17577407884645335, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2), 0.006811512409481433, 0.08838026977175267, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 3), 0.003042816246370463, 0.07864931463030683, 2
(0, 0, 0, 0, 0, 1, 0, 4, 0, 0, 0), 0.00905015463999976, 0, 0
(0, 0, 0, 0, 0, 1, 0, 4, 0, 0, 0), 0.00905015463999976, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 1, 0, 0), 0.0037753009737777434, 0.031411610025541714, 2
(0, 0, 0, 0, 0, 1, 0, 3, 0, 1, 0), 0.0033464969454814596, 0.0019812308624345743, 2
(0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 1), 0.006223001814370164, 0.08904540660126714, 2
(0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0), 0.0028027366680493503, 0.07198462016547169, 2
(0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0), 0.002460910461925952, 0.005323654765304172, 2
(0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1), 0.004269387998320883, 0.04514773047296883, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0), 0.002096028764049417, 0.0276357416729135, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1), 0.004706157503111038, 0.01275504856752679, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2), 0.005292145285036862, 0.015427757425863982, 2
(0, 0, 0, 0, 0, 1, 0, 1, 3, 0, 0), 0.002816466017481508, 0.020337969384071748, 2
(0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0), 0.0031160647191111877, 0.044771201133385174, 2
(0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1), 0.0029909413899259028, 0.061635451619554006, 2
(0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0), 0.0019725873103210965, 0.0040128922072862755, 2
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0036740740740740744, 0.08366699508478155, 2
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2), 0.004706157503111038, 0.012755048567526952, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 3, 0), 0.00298025458177782, 0.03831113019341626, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1), 0.002990941389925903, 0.06163545161955358, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2), 0.004269387998320881, 0.045147730472968474, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 3), 0.006223001814370161, 0.089045406601267, 2
(0, 0, 0, 0, 0, 1, 0, 0, 4, 0, 0), 0.0037498453600002517, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 4, 0, 0), 0.0037498453600002517, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 3, 1, 0), 0.001717738926370584, 0.0002902565292955548, 2
(0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 1), 0.0029802545817778185, 0.03831113019341686, 2
(0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0), 0.0015819287890372121, 0.002660798756394125, 2
(0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1), 0.001972587310321097, 0.004012892207285633, 2
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2), 0.0020960287640494173, 0.027635741672913643, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 3, 0), 0.001717738926370584, 0.0002902565292952319, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1), 0.003116064719111188, 0.044771201133385154, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2), 0.0024609104619259517, 0.005323654765304196, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 3), 0.003346496945481459, 0.0019812308624344633, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 4, 0), 0.003749845360000254, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 4, 0), 0.003749845360000254, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 1), 0.002816466017481509, 0.0203379693840712, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2), 0.0028027366680493486, 0.07198462016547169, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 3), 0.003775300973777742, 0.03141161002554167, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 4), 0.009050154639999756, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 4), 0.009050154639999756, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0), 0.038400000000000024, 0, 0
(0, 0, 0, 0, 0, 0, 4, 1, 0, 0, 0), 0.010891888659200186, 0, 0
(0, 0, 0, 0, 0, 0, 4, 1, 0, 0, 0), 0.010891888659200186, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 1, 0, 0), 0.014708111340799832, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 1, 0, 0), 0.014708111340799832, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 1, 0), 0.014708111340799832, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 1, 0), 0.014708111340799832, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 1), 0.010891888659200192, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 1), 0.010891888659200192, 0, 0
(0, 0, 0, 0, 0, 0, 3, 2, 0, 0, 0), 0.005648398129007429, 0, 0
(0, 0, 0, 0, 0, 0, 3, 2, 0, 0, 0), 0.005648398129007429, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 1, 0, 0), 0.0050178375897188135, 0.0004965065292820455, 2
(0, 0, 0, 0, 0, 0, 3, 1, 0, 1, 0), 0.011219199447318234, 0.24466283059486746, 2
(0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 1), 0.01919747718681457, 0.01901095661324125, 2
(0, 0, 0, 0, 0, 0, 3, 0, 2, 0, 0), 0.005966416685807399, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 2, 0, 0), 0.005966416685807399, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 1, 0), 0.013632152442815092, 0.08966238025342463, 2
(0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 1), 0.01121919944731824, 0.2446628305948676, 2
(0, 0, 0, 0, 0, 0, 3, 0, 0, 2, 0), 0.005966416685807398, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 2, 0), 0.005966416685807398, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 1), 0.005017837589718815, 0.000496506529282434, 2
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 2), 0.005648398129007426, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 2), 0.005648398129007426, 0, 0
(0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0), 0.003877225161896413, 0, 0
(0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0), 0.003877225161896413, 0, 0
(0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0), 0.008219717983644544, 0.023498317947839478, 2
(0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0), 0.012868524055999702, 0.005008636527182664, 2
(0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1), 0.009821338513520957, 0.001026471201312711, 2
(0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0), 0.006331475944000308, 3.010011980385493e-06, 2
(0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0), 0.007993278974597406, 0.11899247203305419, 2
(0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1), 0.005201782753797664, 0.18595916377549984, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0), 0.010269170905244351, 0.030027591178400717, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1), 0.005201782753797663, 0.18595916377550006, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2), 0.009821338513520957, 0.001026471201312833, 2
(0, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0), 0.006315367430696184, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0), 0.006315367430696184, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0), 0.009220636795121022, 0.058380425705348966, 2
(0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1), 0.010269170905244351, 0.030027591178400218, 2
(0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0), 0.009220636795121018, 0.058380425705349105, 2
(0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1), 0.007993278974597406, 0.11899247203305469, 2
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2), 0.012868524055999692, 0.005008636527183212, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 3, 0), 0.0063153674306961885, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 3, 0), 0.0063153674306961885, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1), 0.0063314759440003116, 3.0100119806630487e-06, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2), 0.008219717983644544, 0.023498317947839555, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3), 0.0038772251618964136, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3), 0.0038772251618964136, 0, 0
(0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0), 0.0070301295913481835, 0, 0
(0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0), 0.0070301295913481835, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 1, 0, 0), 0.00957610357051839, 0.007142495874563242, 2
(0, 0, 0, 0, 0, 0, 1, 3, 0, 1, 0), 0.004406127853540927, 0.13150195622934607, 2
(0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 1), 0.0052910170486814255, 0.008723470189125353, 2
(0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0), 0.007672074227199883, 0.003999652277000764, 2
(0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0), 0.002855828541007535, 0.12030598701889264, 2
(0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1), 0.006565525308908561, 0.21302988977858195, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0), 0.005127925772800122, 0.0012985041613578986, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1), 0.0035946856496099177, 0.3247307997101525, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2), 0.005275174875851868, 0.04289619125415644, 2
(0, 0, 0, 0, 0, 0, 1, 1, 3, 0, 0), 0.008275353627940565, 0.0008893230296550762, 2
(0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0), 0.0044250674368098404, 0.2861938748223532, 2
(0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1), 0.005558986273807281, 0.33012103341546967, 2
(0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0), 0.004851758641708726, 0.3284244751566947, 2
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.004148148148148148, 0.028145052651207075, 2
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2), 0.0035946856496099173, 0.32473079971015306, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 3, 0), 0.006660933466518665, 0.006001683150977129, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1), 0.005558986273807285, 0.3301210334154699, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2), 0.0065655253089085645, 0.21302988977858217, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 3), 0.005291017048681428, 0.008723470189125563, 2
(0, 0, 0, 0, 0, 0, 1, 0, 4, 0, 0), 0.0076661667049481245, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 4, 0, 0), 0.0076661667049481245, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 1, 0), 0.004071945914281544, 0.001537020899244791, 2
(0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 1), 0.006660933466518661, 0.006001683150977355, 2
(0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0), 0.005628528827851837, 0.0005423810275880578, 2
(0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1), 0.004851758641708725, 0.32842447515669454, 2
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2), 0.00512792577280012, 0.0012985041613573554, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 3, 0), 0.004071945914281544, 0.001537020899244037, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1), 0.00442506743680984, 0.2861938748223534, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2), 0.002855828541007536, 0.12030598701889278, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 3), 0.0044061278535409264, 0.13150195622934613, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 4, 0), 0.007666166704948128, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 4, 0), 0.007666166704948128, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 1), 0.008275353627940567, 0.0008893230296549339, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2), 0.0076720742271998805, 0.003999652277001041, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 3), 0.009576103570518388, 0.007142495874563701, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 4), 0.007030129591348183, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 4), 0.007030129591348183, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0), 0.011170278351999558, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0), 0.005064666819792478, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0), 0.005064666819792478, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 1, 0), 0.004347648186429604, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 1, 0), 0.004347648186429604, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 1), 0.007527833754429307, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 1), 0.007527833754429307, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 2, 0, 0), 0.0040105124860443375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 2, 0, 0), 0.0040105124860443375, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 1, 1, 0), 0.003530530889718501, 0.0003603399387853436, 2
(0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 1), 0.005756660787318294, 0.15077958715089967, 2
(0, 0, 0, 0, 0, 0, 0, 3, 0, 2, 0), 0.0015878363112889749, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 2, 0), 0.0015878363112889749, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 1), 0.005529182322073903, 0.02456242703214598, 2
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 2), 0.00639269790091823, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 2), 0.00639269790091823, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0), 0.003389941466488806, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0), 0.003389941466488806, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0), 0.0036512510117926063, 0.060096967392948474, 2
(0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1), 0.003107258304888832, 0.007673277962391667, 2
(0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0), 0.0018705194728889478, 0.003129043424398708, 2
(0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1), 0.003723890976276521, 0.4232909229870581, 2
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2), 0.0055684560654417365, 0.005646361287403897, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 3, 0), 0.0016783764028445564, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 3, 0), 0.0016783764028445564, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1), 0.003933934173392582, 0.03343644562673095, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2), 0.0055684560654417365, 0.0056463612874039, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 3), 0.0063926979009182325, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 3), 0.0063926979009182325, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0), 0.003711611072829663, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0), 0.003711611072829663, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 1, 0), 0.0018189658260742505, 0.0004995082895446854, 2
(0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 1), 0.0031065061473185404, 0.03306561816279294, 2
(0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0), 0.0005154945518422135, 0.09479399121973413, 2
(0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1), 0.0032291954434765686, 0.07511590198540212, 2
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2), 0.003933934173392579, 0.03343644562673114, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 3, 0), 0.0008803762497187496, 0.0014947494146047115, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1), 0.0032291954434765673, 0.07511590198540259, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2), 0.0037238909762765207, 0.4232909229870578, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 3), 0.005529182322073901, 0.02456242703214565, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 4, 0), 0.0025205183653927163, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 4, 0), 0.0025205183653927163, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 1), 0.0031065061473185417, 0.033065618162792944, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2), 0.0031072583048888302, 0.007673277962392184, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 3), 0.0057566607873182915, 0.1507795871508999, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 4), 0.007527833754429304, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 4), 0.007527833754429304, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0), 0.0016297216480004493, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0), 0.0005314255048299591, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0), 0.0005314255048299591, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 1), 0.002520518365392713, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 1), 0.002520518365392713, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 0), 0.00024433913611880773, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 0), 0.00024433913611880773, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 1), 0.0008803762497187482, 0.0014947494146044717, 2
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 2), 0.0016783764028445542, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 2), 0.0016783764028445542, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0), 0.0002443391361188079, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0), 0.0002443391361188079, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1), 0.0005154945518422126, 0.09479399121973356, 2
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2), 0.001870519472888947, 0.003129043424398486, 2
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 3), 0.001587836311288974, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 3), 0.001587836311288974, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0), 0.0005314255048299597, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0), 0.0005314255048299597, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 1), 0.00181896582607425, 0.0004995082895442274, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2), 0.003651251011792605, 0.06009696739294811, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 3), 0.0035305308897185007, 0.0003603399387855288, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4), 0.004347648186429602, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4), 0.004347648186429602, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0), 0.001629721648000452, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1), 0.0037116110728296634, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1), 0.0037116110728296634, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2), 0.003389941466488807, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2), 0.003389941466488807, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3), 0.004010512486044337, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3), 0.004010512486044337, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4), 0.005064666819792475, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4), 0.005064666819792475, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5), 0.011170278351999552, 0, 0


==> anc/table_data/table_vi_r_3.txt <==
(6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(5, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(5, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(5, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(5, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(5, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(5, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(5, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(5, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(5, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(4, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(4, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(4, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(4, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(4, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(4, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(4, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(4, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(3, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(3, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(3, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(3, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0027434842249657115, 0, 0
(3, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414281, 0, 0
(3, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657223, 0, 0
(3, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(3, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207133, 0, 0
(3, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828542, 0, 0
(3, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828557, 0, 0
(3, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00034293552812071827, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828536, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0030864197530864257, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828516, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414281, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828588, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071507, 0, 0
(3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.002743484224965721, 0, 0
(3, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657106, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414279, 0, 0
(3, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207166, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828566, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.001371742112482852, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828566, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0030864197530864257, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414282, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414282, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965719, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828603, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828603, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414279, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0027434842249657054, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965705, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0003429355281207071, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965704, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.0027434842249657054, 0, 0
(3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(2, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(2, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414276, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414276, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(2, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(2, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828542, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828542, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828542, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828542, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(2, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828577, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828577, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00274348422496572, 0, 0
(2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00274348422496572, 0, 0
(2, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(2, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(2, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657175, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657175, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828594, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828594, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965705, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965705, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(2, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(2, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(2, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414276, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414276, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(2, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828542, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828542, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828542, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828542, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828577, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828577, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00274348422496572, 0, 0
(2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00274348422496572, 0, 0
(2, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(2, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657175, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657175, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828594, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828594, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965705, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965705, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0, 0, 0
(2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0, 0, 0
(2, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(2, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(2, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828527, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828527, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.001371742112482858, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.001371742112482858, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.000342935528120715, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.000342935528120715, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657197, 0, 0
(2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657197, 0, 0
(2, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(2, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657093, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657093, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(2, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0013717421124828527, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0013717421124828527, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.001371742112482858, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.001371742112482858, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.000342935528120715, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.000342935528120715, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.0027434842249657197, 0, 0
(2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.0027434842249657197, 0, 0
(2, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(2, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.0027434842249657093, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.0027434842249657093, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(2, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.00365797896662095, 0, 0
(2, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.00365797896662095, 0, 0
(2, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.0017146776406035708, 0, 0
(2, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.0017146776406035708, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.0005715592135345227, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.0005715592135345227, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.001371742112482856, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.001371742112482856, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0005715592135345249, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0005715592135345249, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.0017146776406035775, 0, 0
(2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.0017146776406035775, 0, 0
(2, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.0009144947416552368, 0, 0
(2, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.0009144947416552368, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0010288065843621407, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0010288065843621407, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0013717421124828581, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0013717421124828581, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.0013717421124828516, 0, 0
(2, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.0013717421124828516, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.0017146776406035684, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.0017146776406035684, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.002743484224965712, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.002743484224965712, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.0013717421124828533, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.0013717421124828533, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.0009144947416552374, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.0009144947416552374, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.0017146776406035725, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.0017146776406035725, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.0010288065843621443, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.0010288065843621443, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.0013717421124828603, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.0013717421124828603, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.0009144947416552379, 0, 0
(2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.0009144947416552379, 0, 0
(2, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.001371742112482856, 0, 0
(2, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.001371742112482856, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.0012574302697759515, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.0012574302697759515, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0013717421124828577, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0013717421124828577, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0009144947416552368, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0009144947416552368, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.0017146776406035723, 0, 0
(2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.0017146776406035723, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.001714677640603569, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.001714677640603569, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.000914494741655238, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.000914494741655238, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.00091449474165524, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.00091449474165524, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.001028806584362141, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.001028806584362141, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0009144947416552337, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0009144947416552337, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.0013717421124828555, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.0013717421124828555, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0009144947416552382, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0009144947416552382, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.0017146776406035764, 0, 0
(2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.0017146776406035764, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.000914494741655237, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.000914494741655237, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.0013717421124828555, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.0013717421124828555, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0017146776406035704, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0017146776406035704, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0013717421124828516, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0013717421124828516, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.0012574302697759532, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.0012574302697759532, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0009144947416552382, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0009144947416552382, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.0017146776406035695, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.0017146776406035695, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.0009144947416552373, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.0009144947416552373, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.001371742112482856, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.001371742112482856, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.0012574302697759487, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.0012574302697759487, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0010288065843621404, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0010288065843621404, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.0013717421124828568, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.0013717421124828568, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0009144947416552321, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0009144947416552321, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0013717421124828546, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0013717421124828546, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.0009144947416552395, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.0009144947416552395, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0017146776406035643, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0017146776406035643, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.0012574302697759495, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.0012574302697759495, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828616, 0, 0
(2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828616, 0, 0
(2, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.0032007315957933305, 0, 0
(2, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.0032007315957933305, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.0017146776406035695, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.0017146776406035695, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.0004572473708276196, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.0004572473708276196, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.0013717421124828553, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.0013717421124828553, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.0008001828989483335, 0, 0
(2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.0008001828989483335, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.0009144947416552365, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.0009144947416552365, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0010288065843621426, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0010288065843621426, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0012574302697759508, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0012574302697759508, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.0013717421124828533, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.0013717421124828533, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.002400548696844994, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.002400548696844994, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.0009144947416552359, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.0009144947416552359, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0017146776406035714, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0017146776406035714, 0, 0
(2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.0010288065843621404, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.0010288065843621404, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.0013717421124828546, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.0013717421124828546, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.0010288065843621398, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.0010288065843621398, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.001371742112482857, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.001371742112482857, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0009144947416552382, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0009144947416552382, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.0010288065843621417, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.0010288065843621417, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0009144947416552413, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0009144947416552413, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.001714677640603566, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.001714677640603566, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.0008001828989483339, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.0008001828989483339, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.001371742112482857, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.001371742112482857, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0013717421124828553, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0013717421124828553, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.0013717421124828538, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.0013717421124828538, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.002400548696845001, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.002400548696845001, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.0013717421124828555, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.0013717421124828555, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.0010288065843621394, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.0010288065843621394, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0013717421124828531, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0013717421124828531, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.000800182898948333, 0, 0
(2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.000800182898948333, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.0022862368541380937, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.0022862368541380937, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828598, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828598, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0005715592135345231, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0005715592135345231, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0013717421124828572, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0013717421124828572, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0009144947416552403, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0009144947416552403, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.001028806584362143, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.001028806584362143, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.0013717421124828607, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.0013717421124828607, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0010288065843621443, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0010288065843621443, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0009144947416552382, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0009144947416552382, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.0010288065843621448, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.0010288065843621448, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.0009144947416552374, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.0009144947416552374, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.0013717421124828575, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.0013717421124828575, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.00102880658436214, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.00102880658436214, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0009144947416552346, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0009144947416552346, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.0013717421124828588, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.0013717421124828588, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.000571559213534523, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.000571559213534523, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0013717421124828542, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0013717421124828542, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.0012574302697759513, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.0012574302697759513, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.0013717421124828572, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.0013717421124828572, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.001828989483310474, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.001828989483310474, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.0010288065843621391, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.0010288065843621391, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.0008001828989483318, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.0008001828989483318, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0009144947416552327, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0009144947416552327, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.001371742112482854, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.001371742112482854, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.001371742112482851, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.001371742112482851, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.0010288065843621456, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.0010288065843621456, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0010288065843621357, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0010288065843621357, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.00045724737082761756, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.00045724737082761756, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.0022862368541380932, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.0022862368541380932, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.0010288065843621391, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.0010288065843621391, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.0009144947416552374, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.0009144947416552374, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.0017146776406035656, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.0017146776406035656, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.0032007315957933323, 0, 0
(2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.0032007315957933323, 0, 0
(1, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 4, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 4, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 4, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 4, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 4, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 3, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 3, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 2, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 2, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 2, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0027434842249657106, 0, 0
(1, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0027434842249657106, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414276, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414276, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(1, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657093, 0, 0
(1, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657093, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.001371742112482855, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.001371742112482855, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(1, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828581, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828581, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828577, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828577, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(1, 2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(1, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657154, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657154, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.001371742112482859, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.001371742112482859, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965704, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965704, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965705, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965705, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(1, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 1, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 1, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 1, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0.5000000000000002, 1
(1, 1, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414278, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0.5000000000000002, 1
(1, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657097, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207134, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0.5000000000000002, 1
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00034293552812071816, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0.4999999999999997, 1
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0030864197530864257, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.001371742112482852, 0.4999999999999997, 1
(1, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414278, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828581, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828583, 0.5000000000000002, 1
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0003429355281207152, 0.4999999999999997, 1
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.002743484224965722, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.002743484224965711, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414278, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657097, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0.5000000000000002, 1
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.001371742112482857, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828518, 0.49999999999999983, 1
(1, 1, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0030864197530864257, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.000685871056241428, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828555, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657162, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.000685871056241428, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0.4999999999999997, 1
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207134, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.00137174211248286, 0.4999999999999997, 1
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828596, 0.49999999999999983, 1
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414278, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.0027434842249657045, 0.49999999999999967, 1
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070705, 0.4999999999999997, 1
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0.4999999999999998, 1
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.0027434842249657036, 0.5000000000000002, 1
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.0027434842249657045, 0.49999999999999983, 1
(1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0.4999999999999998, 1
(1, 1, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 1, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 1, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 1, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.001028806584362142, 0, 0
(1, 1, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.001028806584362142, 0, 0
(1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(1, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(1, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0001714677640603567, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0001714677640603567, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0006858710562414274, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0006858710562414274, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(1, 1, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.0010288065843621422, 0, 0
(1, 1, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.0010288065843621422, 0, 0
(1, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(1, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(1, 1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.0003429355281207139, 0, 0
(1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.0003429355281207139, 0, 0
(1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.001371742112482855, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.001371742112482855, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0001714677640603583, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0001714677640603583, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0006858710562414283, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0006858710562414283, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0006858710562414284, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0006858710562414284, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.0015432098765432124, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.0015432098765432124, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.000342935528120714, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.000342935528120714, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.0013717421124828577, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.0013717421124828577, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.0013717421124828585, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.0013717421124828585, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.00068587105624143, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.00068587105624143, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0006858710562414299, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0006858710562414299, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.00034293552812071377, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.00034293552812071377, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.001028806584362142, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.001028806584362142, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.0013717421124828527, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.0013717421124828527, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0010288065843621424, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0010288065843621424, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.0013717421124828518, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.0013717421124828518, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(1, 1, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 1, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 1, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 1, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 1, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.0003429355281207138, 0, 0
(1, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.0003429355281207138, 0, 0
(1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(1, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.00017146776406035667, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.00017146776406035667, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0006858710562414274, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0006858710562414274, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0006858710562414259, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0006858710562414259, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(1, 1, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 1, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(1, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(1, 1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.001371742112482855, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.001371742112482855, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.00017146776406035827, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.00017146776406035827, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0006858710562414284, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0006858710562414284, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0015432098765432124, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0015432098765432124, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.0003429355281207141, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.0003429355281207141, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.0013717421124828581, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.0013717421124828581, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.001371742112482859, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.001371742112482859, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.00068587105624143, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.00068587105624143, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.00034293552812071377, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.00034293552812071377, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.0010288065843621424, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.0010288065843621424, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.0013717421124828527, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.0013717421124828527, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0001714677640603535, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0001714677640603535, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.0010288065843621426, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.0010288065843621426, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.001371742112482852, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.001371742112482852, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(1, 1, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 1, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0.4999999999999998, 1
(1, 1, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0.5, 1
(1, 1, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0006858710562414279, 0.49999999999999983, 1
(1, 1, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0.49999999999999956, 1
(1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.0027434842249657106, 0.4999999999999998, 1
(1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0003429355281207134, 0.4999999999999997, 1
(1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0.49999999999999956, 1
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0013717421124828546, 0.49999999999999983, 1
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.00034293552812071816, 0.49999999999999983, 1
(1, 1, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0.4999999999999992, 1
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0.49999999999999983, 1
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0013717421124828516, 0.49999999999999994, 1
(1, 1, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0.4999999999999995, 1
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0013717421124828583, 0.5, 1
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0.4999999999999995, 1
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.00034293552812071507, 0.4999999999999997, 1
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.002743484224965721, 0.4999999999999995, 1
(1, 1, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0.4999999999999993, 1
(1, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.002743484224965711, 0.5, 1
(1, 1, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.0006858710562414278, 0.49999999999999994, 1
(1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.0027434842249657097, 0.4999999999999997, 1
(1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.0003429355281207166, 0.49999999999999944, 1
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0013717421124828568, 0.4999999999999995, 1
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0.4999999999999997, 1
(1, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0013717421124828566, 0.4999999999999997, 1
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.003086419753086426, 0.4999999999999994, 1
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.000685871056241428, 0.4999999999999998, 1
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0013717421124828555, 0.49999999999999967, 1
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0.49999999999999994, 1
(1, 1, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.0027434842249657162, 0.4999999999999998, 1
(1, 1, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.000685871056241428, 0.49999999999999994, 1
(1, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0.49999999999999967, 1
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0.4999999999999999, 1
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0013717421124828598, 0.4999999999999999, 1
(1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0.49999999999999933, 1
(1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0.5000000000000001, 1
(1, 1, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0.49999999999999956, 1
(1, 1, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0.49999999999999994, 1
(1, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.0027434842249657045, 0.4999999999999999, 1
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0.4999999999999997, 1
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0.4999999999999996, 1
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.002743484224965704, 0.49999999999999983, 1
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.0027434842249657045, 0.4999999999999999, 1
(1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0.49999999999999983, 1
(1, 1, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.0032007315957933327, 0.21428571428571405, 2
(1, 1, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.001886145404663928, 0.2860298035394279, 2
(1, 1, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.0006287151348879755, 0, 0
(1, 1, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.0006287151348879755, 0, 0
(1, 1, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414283, 0, 0
(1, 1, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414283, 0, 0
(1, 1, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0006287151348879764, 0, 0
(1, 1, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0006287151348879764, 0, 0
(1, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.0018861454046639348, 0.286029803539428, 2
(1, 1, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.0012193263222069828, 0.1779646646836807, 2
(1, 1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.0009144947416552372, 0.03760579900070375, 2
(1, 1, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0006668190824569435, 0.005698196479267694, 2
(1, 1, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0022862368541380954, 0.20373465016575396, 2
(1, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.0007239750038103938, 0.043805409426294496, 2
(1, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.0010859625057155933, 0.12512426713827168, 2
(1, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.0024005486968449985, 0.21428571428571355, 2
(1, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.002286236854138092, 0.20373465016575376, 2
(1, 1, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.0016765736930346021, 0.16290577376694804, 2
(1, 1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.001085962505715596, 0.1251242671382709, 2
(1, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.0006668190824569461, 0.005698196479267556, 2
(1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.0009144947416552404, 0.03760579900070371, 2
(1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.0012193263222069857, 0.17796466468368158, 2
(1, 1, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.001371742112482856, 0.037536548656450286, 2
(1, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.0006668190824569443, 0.027155399561389935, 2
(1, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0022862368541380945, 0.2037346501657543, 2
(1, 1, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.000723975003810396, 0.0010651021037219267, 2
(1, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.0010859625057155948, 0.12512426713827118, 2
(1, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.0010859625057155946, 0.12512426713827174, 2
(1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0016765736930346024, 0.1629057737669482, 2
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0012193263222069859, 0.17796466468368102, 2
(1, 1, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.001085962505715592, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.001085962505715592, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0012193263222069815, 0.17796466468368136, 2
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.0009144947416552369, 0.03760579900070341, 2
(1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0012193263222069863, 0.17796466468368147, 2
(1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.0010859625057155976, 0.12512426713827135, 2
(1, 1, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.0008001828989483328, 0.2142857142857139, 2
(1, 1, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.0022862368541380924, 0.20373465016575398, 2
(1, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0018861454046639266, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0018861454046639266, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0009144947416552345, 0.037605799000703106, 2
(1, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.0006668190824569454, 0.027155399561390445, 2
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0012193263222069828, 0.1779646646836813, 2
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.001886145404663928, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.001886145404663928, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.0007239750038103976, 0.0010651021037224133, 2
(1, 1, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414284, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414284, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.000666819082456942, 0.02715539956138985, 2
(1, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0010859625057155972, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0010859625057155972, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.0022862368541380945, 0.20373465016575423, 2
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0016765736930345967, 0.16290577376694804, 2
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.002286236854138093, 0.2037346501657539, 2
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.0008001828989483338, 0.21428571428571438, 2
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.00108596250571559, 0.1251242671382707, 2
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.0006668190824569434, 0.027155399561389636, 2
(1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828611, 0.0375365486564503, 2
(1, 1, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.002514860539551903, 0.18067710451634386, 2
(1, 1, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.001886145404663927, 0.28602980353942786, 2
(1, 1, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.0008001828989483321, 0.017918238911791923, 2
(1, 1, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(1, 1, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(1, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.000628715134887975, 0.1806771045163436, 2
(1, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.0016765736930346008, 0.16290577376694848, 2
(1, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.001085962505715593, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.001085962505715593, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0006668190824569436, 0.02715539956138949, 2
(1, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.001600365797896664, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.001600365797896664, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(1, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.0009144947416552378, 0.03760579900070309, 2
(1, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.0018861454046639268, 0.18067710451634475, 2
(1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.0012193263222069822, 0.17796466468368113, 2
(1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0010859625057155942, 0.12512426713827102, 2
(1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0018861454046639268, 0.05781778886633518, 2
(1, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.0006668190824569425, 0.005698196479267558, 2
(1, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.0016003657978966653, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.0016003657978966653, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.0006668190824569426, 0.00569819647926764, 2
(1, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.0009144947416552384, 0.03760579900070332, 2
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0012193263222069848, 0.17796466468368097, 2
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.001085962505715595, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.001085962505715595, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0016765736930346039, 0.16290577376694912, 2
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.0010859625057155907, 0.12512426713827057, 2
(1, 1, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.0006287151348879756, 0.18067710451634364, 2
(1, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.002286236854138095, 0.20373465016575396, 2
(1, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0024005486968449964, 0.017918238911791926, 2
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.000723975003810395, 0.043805409426294926, 2
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.001886145404663929, 0.1806771045163441, 2
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414278, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414278, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.0006668190824569435, 0.00569819647926756, 2
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0016003657978966637, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0016003657978966637, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.0006287151348879753, 0.18067710451634378, 2
(1, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.0025148605395519034, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.0025148605395519034, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828598, 0.037536548656450036, 2
(1, 1, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0006287151348879761, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0006287151348879761, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0006858710562414293, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0006858710562414293, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0012193263222069859, 0.1779646646836812, 2
(1, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.0010859625057155966, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.0010859625057155966, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.000723975003810399, 0.04380540942629498, 2
(1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0010859625057155968, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0010859625057155968, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0012193263222069844, 0.17796466468368125, 2
(1, 1, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.0018861454046639325, 0.057817788866334575, 2
(1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.0007239750038103971, 0.0010651021037221015, 2
(1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.0022862368541380945, 0.203734650165754, 2
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.001085962505715592, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.001085962505715592, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0012193263222069792, 0.1779646646836813, 2
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.0009144947416552399, 0.03760579900070474, 2
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.0006287151348879761, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.0006287151348879761, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0016003657978966648, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0016003657978966648, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.0006668190824569433, 0.02715539956139009, 2
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.0006858710562414295, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.0006858710562414295, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.003200731595793332, 0.0179182389117917, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.0018861454046639214, 0.05781778886633592, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.0006287151348879775, 0.1806771045163456, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0012193263222069785, 0.17796466468368108, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.000914494741655236, 0.037605799000704536, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.001371742112482852, 0.03753654865645008, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.0006668190824569473, 0.005698196479267779, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0010859625057155933, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0010859625057155933, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.0008001828989483347, 0.01791823891179216, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.002514860539551904, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.002514860539551904, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.001886145404663924, 0.05781778886633507, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.0016765736930346002, 0.16290577376694843, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.001886145404663924, 0.28602980353942803, 2
(1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.0025148605395519047, 0.18067710451634364, 2
(1, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 4, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 4, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 4, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 4, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 4, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 4, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 4, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 3, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 3, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 3, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 3, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 3, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 3, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 3, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 2, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 2, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 2, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 2, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0027434842249657106, 0, 0
(1, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0027434842249657106, 0, 0
(1, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414276, 0, 0
(1, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414276, 0, 0
(1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(1, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657093, 0, 0
(1, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657093, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.001371742112482855, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.001371742112482855, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828581, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828581, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828577, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828577, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(1, 0, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657154, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657154, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.001371742112482859, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.001371742112482859, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965704, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965704, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965705, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965705, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(1, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 1, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 1, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 1, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.001028806584362142, 0, 0
(1, 0, 1, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.001028806584362142, 0, 0
(1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(1, 0, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 1, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(1, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(1, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0001714677640603567, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0001714677640603567, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0006858710562414274, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0006858710562414274, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(1, 0, 1, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.0010288065843621422, 0, 0
(1, 0, 1, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.0010288065843621422, 0, 0
(1, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(1, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(1, 0, 1, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.0003429355281207139, 0, 0
(1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.0003429355281207139, 0, 0
(1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.001371742112482855, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.001371742112482855, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0001714677640603583, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0001714677640603583, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0006858710562414283, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0006858710562414283, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0006858710562414284, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0006858710562414284, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.0015432098765432124, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.0015432098765432124, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.000342935528120714, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.000342935528120714, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.0013717421124828577, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.0013717421124828577, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.0013717421124828585, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.0013717421124828585, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.00068587105624143, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.00068587105624143, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0006858710562414299, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0006858710562414299, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.00034293552812071377, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.00034293552812071377, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.001028806584362142, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.001028806584362142, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.0013717421124828527, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.0013717421124828527, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0010288065843621424, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0010288065843621424, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.0013717421124828518, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.0013717421124828518, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(1, 0, 1, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 1, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 1, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0.49999999999999994, 1
(1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0.4999999999999993, 1
(1, 0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414278, 0.5000000000000001, 1
(1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0.5000000000000002, 1
(1, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657106, 0.4999999999999998, 1
(1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207134, 0.49999999999999956, 1
(1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0.4999999999999995, 1
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828546, 0.49999999999999967, 1
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.00034293552812071816, 0.4999999999999997, 1
(1, 0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0.4999999999999994, 1
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0.49999999999999983, 1
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828516, 0.4999999999999998, 1
(1, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414278, 0.49999999999999967, 1
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828583, 0.49999999999999956, 1
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0.49999999999999983, 1
(1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0003429355281207152, 0.49999999999999956, 1
(1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.002743484224965721, 0.4999999999999996, 1
(1, 0, 1, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0.4999999999999995, 1
(1, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.002743484224965711, 0.4999999999999999, 1
(1, 0, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414278, 0.49999999999999994, 1
(1, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657097, 0.49999999999999967, 1
(1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207166, 0.49999999999999967, 1
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828566, 0.4999999999999996, 1
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828516, 0.49999999999999983, 1
(1, 0, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828566, 0.4999999999999997, 1
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0030864197530864265, 0.4999999999999995, 1
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.000685871056241428, 0.49999999999999956, 1
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828555, 0.49999999999999956, 1
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0.4999999999999997, 1
(1, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657162, 0.49999999999999944, 1
(1, 0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.000685871056241428, 0.4999999999999998, 1
(1, 0, 1, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657175, 0.4999999999999998, 1
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0.4999999999999994, 1
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828598, 0.49999999999999967, 1
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0.49999999999999967, 1
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0.49999999999999994, 1
(1, 0, 1, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0.4999999999999995, 1
(1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0.49999999999999944, 1
(1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0027434842249657045, 0.49999999999999983, 1
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0.49999999999999983, 1
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0.4999999999999995, 1
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965704, 0.49999999999999967, 1
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.0027434842249657045, 0.4999999999999995, 1
(1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0.49999999999999967, 1
(1, 0, 1, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 1, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 1, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0003429355281207138, 0, 0
(1, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0003429355281207138, 0, 0
(1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.00017146776406035667, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.00017146776406035667, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0006858710562414274, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0006858710562414274, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0006858710562414259, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0006858710562414259, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(1, 0, 1, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 1, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(1, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(1, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(1, 0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(1, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.001371742112482855, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.001371742112482855, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.00017146776406035827, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.00017146776406035827, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0006858710562414284, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0006858710562414284, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0015432098765432124, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0015432098765432124, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.0003429355281207141, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.0003429355281207141, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.0013717421124828581, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.0013717421124828581, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.001371742112482859, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.001371742112482859, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.00068587105624143, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.00068587105624143, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.00034293552812071377, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.00034293552812071377, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.0013717421124828527, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.0013717421124828527, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0001714677640603535, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0001714677640603535, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0010288065843621426, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0010288065843621426, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.001371742112482852, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.001371742112482852, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(1, 0, 1, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.0032007315957933327, 0.21428571428571433, 2
(1, 0, 1, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.001543209876543213, 0.1647225315200622, 2
(1, 0, 1, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.000628715134887976, 0, 0
(1, 0, 1, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.000628715134887976, 0, 0
(1, 0, 1, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.0013717421124828566, 0.49999999999999956, 1
(1, 0, 1, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0006287151348879759, 0, 0
(1, 0, 1, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0006287151348879759, 0, 0
(1, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.0015432098765432202, 0.1647225315200626, 2
(1, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.0010669105319311095, 0, 0
(1, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.0010669105319311095, 0, 0
(1, 0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.0014860539551897606, 0.13575541699504914, 2
(1, 0, 1, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0010478585581466247, 0.1653863277931411, 2
(1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0011431184270690473, 0, 0
(1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0011431184270690473, 0, 0
(1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.001333638164913884, 0.3857142857142861, 2
(1, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.0016575217192501164, 0.33404603428616014, 2
(1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.0024005486968449985, 0.21428571428571422, 2
(1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.0011431184270690453, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.0011431184270690453, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.0006096631611034916, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.0016575217192501203, 0.3340460342861601, 2
(1, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.0010478585581466292, 0.16538632779314166, 2
(1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.0014860539551897643, 0.13575541699504906, 2
(1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.0010669105319311139, 0, 0
(1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.0010669105319311139, 0, 0
(1, 0, 1, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.0017146776406035706, 0.002268603394677944, 2
(1, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.0012764822435604361, 0.4427099931232537, 2
(1, 0, 1, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0011431184270690464, 0, 0
(1, 0, 1, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0011431184270690464, 0, 0
(1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0008763907940862684, 0.06521739130434796, 2
(1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.001657521719250119, 0.33404603428616053, 2
(1, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.0016575217192501177, 0.3340460342861605, 2
(1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0006096631611034924, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0010669105319311108, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0010669105319311108, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.0009716506630086894, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.0009716506630086894, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0010669105319311097, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0010669105319311097, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.00148605395518976, 0.13575541699504928, 2
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0010669105319311136, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0010669105319311136, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.0016575217192501231, 0.3340460342861606, 2
(1, 0, 1, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.000800182898948333, 0.21428571428571339, 2
(1, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.0011431184270690468, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.0011431184270690468, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0018861454046639275, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0018861454046639275, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0014860539551897578, 0.13575541699504923, 2
(1, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.0012764822435604368, 0.44270999312325365, 2
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.001066910531931111, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.001066910531931111, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.001886145404663927, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.001886145404663927, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.0008763907940862691, 0.06521739130434707, 2
(1, 0, 1, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.0013717421124828566, 0.49999999999999983, 1
(1, 0, 1, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.0012764822435604335, 0.4427099931232546, 2
(1, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0009716506630086875, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0009716506630086875, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.001143118427069046, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.001143118427069046, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0006096631611034881, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0011431184270690458, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0011431184270690458, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.0008001828989483337, 0.21428571428571408, 2
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0016575217192501142, 0.3340460342861607, 2
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.0012764822435604338, 0.44270999312325426, 2
(1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.0017146776406035775, 0.0022686033946782715, 2
(1, 0, 1, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.003429355281207141, 0.13862816987716628, 2
(1, 0, 1, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.0015432098765432128, 0.16472253152006297, 2
(1, 0, 1, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.00034293552812071453, 0.4999999999999976, 1
(1, 0, 1, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.0013717421124828564, 0.4999999999999994, 1
(1, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.0008573388203017863, 0.13862816987716756, 2
(1, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.000609663161103491, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0009716506630086907, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0009716506630086907, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0012764822435604353, 0.4427099931232538, 2
(1, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.0018289894833104746, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.0018289894833104746, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.0014860539551897621, 0.13575541699504956, 2
(1, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.0025720164609053537, 0.13862816987716597, 2
(1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.00106691053193111, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.00106691053193111, 0, 0
(1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0016575217192501188, 0.3340460342861605, 2
(1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0008573388203017849, 0.06092521919108111, 2
(1, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.0010478585581466249, 0.16538632779314266, 2
(1, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.0018289894833104746, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.0018289894833104746, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.0010478585581466249, 0.16538632779314177, 2
(1, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.0014860539551897639, 0.13575541699504914, 2
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0010669105319311117, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0010669105319311117, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.0009716506630086896, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.0009716506630086896, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0006096631611034928, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.0016575217192501153, 0.33404603428616036, 2
(1, 0, 1, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.000857338820301786, 0.13862816987716683, 2
(1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.001143118427069046, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.001143118427069046, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0010288065843621426, 0.499999999999998, 1
(1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.0013336381649138858, 0.3857142857142862, 2
(1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.0025720164609053563, 0.13862816987716672, 2
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.0013717421124828564, 0.49999999999999967, 1
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.0010478585581466231, 0.16538632779314094, 2
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0018289894833104744, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0018289894833104744, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.0008573388203017867, 0.13862816987716772, 2
(1, 0, 1, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.002514860539551904, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.002514860539551904, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.001714677640603575, 0.0022686033946779822, 2
(1, 0, 1, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0006287151348879757, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0006287151348879757, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0013717421124828566, 0.49999999999999883, 1
(1, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0010669105319311126, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0010669105319311126, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.0009716506630086911, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.0009716506630086911, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.001333638164913892, 0.3857142857142853, 2
(1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0009716506630086919, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0009716506630086919, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0010669105319311104, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0010669105319311104, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.0008573388203017866, 0.06092521919108155, 2
(1, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.0008763907940862695, 0.06521739130434763, 2
(1, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.001143118427069047, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.001143118427069047, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.0009716506630086878, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.0009716506630086878, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0010669105319311071, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0010669105319311071, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.0014860539551897639, 0.13575541699504923, 2
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.0006287151348879762, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.0006287151348879762, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0018289894833104744, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0018289894833104744, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.0012764822435604361, 0.4427099931232534, 2
(1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.0013717421124828568, 0.49999999999999895, 1
(1, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.0013717421124828557, 0.4999999999999995, 1
(1, 0, 1, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.0008573388203017829, 0.060925219191080834, 2
(1, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.0008573388203017834, 0.13862816987716592, 2
(1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0010669105319311071, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0010669105319311071, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.0014860539551897582, 0.1357554169950495, 2
(1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.001714677640603565, 0.00226860339467809, 2
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.0010478585581466303, 0.1653863277931404, 2
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0009716506630086838, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0009716506630086838, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.00034293552812071225, 0.49999999999999467, 1
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.0025148605395519026, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.0025148605395519026, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.000857338820301782, 0.060925219191081494, 2
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.0006096631611034904, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.0015432098765432085, 0.16472253152006194, 2
(1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.003429355281207142, 0.13862816987716642, 2
(1, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 4, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 4, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 4, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 4, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 4, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 4, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 4, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 3, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 3, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 3, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 3, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 2, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 2, 0, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 1, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 3, 0, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 2, 1, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 3, 0), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 1), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2), 0, 0, 0
(1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 3), 0, 0, 0
(1, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 1, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 1, 1, 0, 3, 0, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 0, 1, 1, 0, 3, 0, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 0, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 0, 1, 1, 0, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 1), 0.00137174211248286, 0, 0
(1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 1), 0.00137174211248286, 0, 0
(1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0), 0.001371742112482855, 0, 0
(1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0), 0.001371742112482855, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0001714677640603567, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0001714677640603567, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0006858710562414265, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0006858710562414265, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.000685871056241429, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.000685871056241429, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0001714677640603575, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0001714677640603575, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 2), 0.0013717421124828603, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 2), 0.0013717421124828603, 0, 0
(1, 0, 0, 1, 1, 0, 0, 3, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 0, 1, 1, 0, 0, 3, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 0, 1, 1, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0), 0.0013717421124828546, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0), 0.0013717421124828546, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.00017146776406035827, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.00017146776406035827, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0006858710562414283, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0006858710562414283, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.0015432098765432128, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.0015432098765432128, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0), 0.00034293552812071393, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0), 0.00034293552812071393, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 3, 0, 0, 0), 0.0010288065843621426, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 3, 0, 0, 0), 0.0010288065843621426, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0), 0.001371742112482858, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0), 0.001371742112482858, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 0), 0.001371742112482859, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 0), 0.001371742112482859, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.00017146776406035672, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.00017146776406035672, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0006858710562414299, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0006858710562414299, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2), 0.0003429355281207138, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2), 0.0003429355281207138, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 3, 0, 0), 0.0010288065843621422, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 3, 0, 0), 0.0010288065843621422, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 0), 0.0013717421124828525, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 0), 0.0013717421124828525, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 3, 0), 0.0010288065843621422, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 3, 0), 0.0010288065843621422, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 1), 0.0013717421124828516, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 1), 0.0013717421124828516, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(1, 0, 0, 1, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 1, 0, 1, 3, 0, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 0, 1, 0, 1, 3, 0, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 1), 0.00137174211248286, 0, 0
(1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 1), 0.00137174211248286, 0, 0
(1, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0), 0.001371742112482855, 0, 0
(1, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0), 0.001371742112482855, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0001714677640603567, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0001714677640603567, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0006858710562414265, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0006858710562414265, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.000685871056241429, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.000685871056241429, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0001714677640603575, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0001714677640603575, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2), 0.0013717421124828603, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2), 0.0013717421124828603, 0, 0
(1, 0, 0, 1, 0, 1, 0, 3, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 0, 1, 0, 1, 0, 3, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(1, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0), 0.0013717421124828553, 0, 0
(1, 0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0), 0.0013717421124828546, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0), 0.0013717421124828546, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.00017146776406035827, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.00017146776406035827, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0006858710562414283, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0006858710562414283, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0015432098765432128, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0015432098765432128, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0), 0.00034293552812071393, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0), 0.00034293552812071393, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 3, 0, 0, 0), 0.0010288065843621426, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 3, 0, 0, 0), 0.0010288065843621426, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0), 0.001371742112482858, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0), 0.001371742112482858, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0), 0.001371742112482859, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0), 0.001371742112482859, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.00017146776406035672, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.00017146776406035672, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0006858710562414299, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0006858710562414299, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 2), 0.0003429355281207138, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 2), 0.0003429355281207138, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 3, 0, 0), 0.0010288065843621422, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 3, 0, 0), 0.0010288065843621422, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0), 0.0013717421124828525, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0), 0.0013717421124828525, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 3, 0), 0.0010288065843621422, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 3, 0), 0.0010288065843621422, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1), 0.0013717421124828516, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1), 0.0013717421124828516, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(1, 0, 0, 1, 0, 0, 4, 0, 0, 0, 0, 0), 0.0066300868770004726, 0, 0
(1, 0, 0, 1, 0, 0, 4, 0, 0, 0, 0, 0), 0.0066300868770004726, 0, 0
(1, 0, 0, 1, 0, 0, 3, 1, 0, 0, 0, 0), 0.00342935528120714, 0, 0
(1, 0, 0, 1, 0, 0, 3, 1, 0, 0, 0, 0), 0.00342935528120714, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 1, 0, 0, 0), 0.00045724737082761946, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 1, 0, 0, 0), 0.00045724737082761946, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 0, 0, 1, 0), 0.0004572473708276172, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 0, 0, 1, 0), 0.0004572473708276172, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 1), 0.0034293552812071576, 0, 0
(1, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 1), 0.0034293552812071576, 0, 0
(1, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0), 0.0013717421124828544, 0, 0
(1, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0), 0.0013717421124828544, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 0), 0.000857338820301785, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 0), 0.000857338820301785, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 0), 0.0004572473708276172, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 0), 0.0004572473708276172, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 1, 0), 0.00342935528120714, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 1, 0), 0.00342935528120714, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 1), 0.0013145861911293976, 0, 0
(1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 1), 0.0013145861911293976, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0), 0.002057613168724281, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0), 0.002057613168724281, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0), 0.0049725651577503535, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0), 0.0049725651577503535, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 1), 0.003429355281207134, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 1), 0.003429355281207134, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 0), 0.0027434842249657115, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 0), 0.0027434842249657115, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0), 0.0020576131687242856, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0), 0.0020576131687242856, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 1), 0.00045724737082762, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 1), 0.00045724737082762, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 1), 0.000857338820301785, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 1), 0.000857338820301785, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 2), 0.0013717421124828618, 0, 0
(1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 2), 0.0013717421124828618, 0, 0
(1, 0, 0, 1, 0, 0, 1, 3, 0, 0, 0, 0), 0.0012002743484224997, 0, 0
(1, 0, 0, 1, 0, 0, 1, 3, 0, 0, 0, 0), 0.0012002743484224997, 0, 0
(1, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0), 0.0009144947416552384, 0, 0
(1, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0), 0.0009144947416552384, 0, 0
(1, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0), 0.003429355281207139, 0, 0
(1, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0), 0.003429355281207139, 0, 0
(1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0), 0.0004000914494741662, 0, 0
(1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0), 0.0004000914494741662, 0, 0
(1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 1), 0.0020576131687242835, 0, 0
(1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 1), 0.0020576131687242835, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.002743484224965716, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.002743484224965716, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0013717421124828536, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0013717421124828536, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0), 0.0006858710562414258, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0), 0.0006858710562414258, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0013717421124828572, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0013717421124828572, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0), 0.0008573388203017832, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0), 0.0008573388203017832, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0013717421124828624, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0013717421124828624, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 2), 0.00205761316872429, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 2), 0.00205761316872429, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 3, 0, 0, 0), 0.0016575217192501197, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 3, 0, 0, 0), 0.0016575217192501197, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0), 0.0034293552812071403, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0), 0.0034293552812071403, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0), 0.0013717421124828546, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0), 0.0013717421124828546, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 1), 0.0008573388203017856, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 1), 0.0008573388203017856, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0), 0.0009144947416552397, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0), 0.0009144947416552397, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0013717421124828572, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0013717421124828572, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0), 0.0013717421124828555, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0), 0.0013717421124828555, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2), 0.00040009144947416697, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2), 0.00040009144947416697, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414282, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414282, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0), 0.0009144947416552345, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0), 0.0009144947416552345, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 1), 0.0006858710562414317, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 1), 0.0006858710562414317, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0), 0.003429355281207136, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0), 0.003429355281207136, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0027434842249657006, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0027434842249657006, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2), 0.0034293552812071355, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2), 0.0034293552812071355, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0), 0.0016575217192501164, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0), 0.0016575217192501164, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1), 0.002057613168724279, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1), 0.002057613168724279, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 2), 0.0009144947416552321, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 2), 0.0009144947416552321, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 3), 0.0012002743484225043, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 3), 0.0012002743484225043, 0, 0
(1, 0, 0, 1, 0, 0, 0, 4, 0, 0, 0, 0), 0.0036579789666209513, 0, 0
(1, 0, 0, 1, 0, 0, 0, 4, 0, 0, 0, 0), 0.0036579789666209513, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 1, 0, 0, 0), 0.0034293552812071407, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 1, 0, 0, 0), 0.0034293552812071407, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 0, 1, 0, 0), 0.0007430269775948781, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 0, 1, 0, 0), 0.0007430269775948781, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414284, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414284, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 1), 0.0009144947416552411, 0, 0
(1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 1), 0.0009144947416552411, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0), 0.0027434842249657106, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0), 0.0027434842249657106, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 0), 0.0006858710562414263, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 0), 0.0006858710562414263, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 0), 0.0009144947416552369, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 0), 0.0009144947416552369, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1), 0.0013717421124828577, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1), 0.0013717421124828577, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0), 0.0008573388203017855, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0), 0.0008573388203017855, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1), 0.0027434842249657154, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1), 0.0027434842249657154, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 0), 0.0013717421124828572, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 0), 0.0013717421124828572, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 1), 0.002057613168724281, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 1), 0.002057613168724281, 0, 0
(1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 3, 0, 0, 0), 0.002057613168724283, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 3, 0, 0, 0), 0.002057613168724283, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0), 0.00045724737082761816, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0), 0.00045724737082761816, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 0), 0.0013717421124828555, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 0), 0.0013717421124828555, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 1), 0.0004572473708276189, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 1), 0.0004572473708276189, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0), 0.0008573388203017875, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0), 0.0008573388203017875, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0013717421124828577, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0013717421124828577, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 0), 0.0006858710562414288, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 0), 0.0006858710562414288, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0027434842249657123, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0027434842249657123, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2), 0.00205761316872428, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2), 0.00205761316872428, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 3, 0, 0), 0.0009144947416552358, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 3, 0, 0), 0.0009144947416552358, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0), 0.0034293552812071394, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0), 0.0034293552812071394, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1), 0.002229080932784639, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1), 0.002229080932784639, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0), 0.0013145861911293998, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0), 0.0013145861911293998, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2), 0.0027434842249657175, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2), 0.0027434842249657175, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414285, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414285, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 1), 0.00045724737082761697, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 1), 0.00045724737082761697, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2), 0.0013717421124828581, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2), 0.0013717421124828581, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 3), 0.000914494741655242, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 3), 0.000914494741655242, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 4, 0, 0, 0), 0.001828989483310475, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 4, 0, 0, 0), 0.001828989483310475, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 3, 1, 0, 0), 0.001200274348422502, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 3, 1, 0, 0), 0.001200274348422502, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 3, 0, 1, 0), 0.00045724737082761914, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 3, 0, 1, 0), 0.00045724737082761914, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 1), 0.0006858710562414278, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 1), 0.0006858710562414278, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0), 0.0013717421124828581, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0), 0.0013717421124828581, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0), 0.0006858710562414296, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0), 0.0006858710562414296, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 1), 0.0013145861911294063, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 1), 0.0013145861911294063, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1), 0.0006858710562414299, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1), 0.0006858710562414299, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2), 0.0013717421124828538, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2), 0.0013717421124828538, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 3, 0, 0), 0.0020576131687242896, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 3, 0, 0), 0.0020576131687242896, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0), 0.0004000914494741666, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0), 0.0004000914494741666, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1), 0.0034293552812071446, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1), 0.0034293552812071446, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0), 0.000685871056241426, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0), 0.000685871056241426, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0013717421124828505, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0013717421124828505, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 2), 0.0008573388203017879, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 2), 0.0008573388203017879, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 3, 0), 0.00045724737082761886, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 3, 0), 0.00045724737082761886, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1), 0.0013717421124828555, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1), 0.0013717421124828555, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2), 0.0009144947416552399, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2), 0.0009144947416552399, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 3), 0.0006858710562414275, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 3), 0.0006858710562414275, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 4, 0, 0), 0.002972107910379523, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 4, 0, 0), 0.002972107910379523, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 3, 1, 0), 0.002057613168724278, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 3, 1, 0), 0.002057613168724278, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 1), 0.0009144947416552422, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 1), 0.0009144947416552422, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0), 0.0013717421124828523, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0), 0.0013717421124828523, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1), 0.0008573388203017849, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1), 0.0008573388203017849, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 3, 0), 0.0012002743484224952, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 3, 0), 0.0012002743484224952, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1), 0.0004572473708276209, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1), 0.0004572473708276209, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2), 0.0006858710562414297, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2), 0.0006858710562414297, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 3), 0.0007430269775948853, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 3), 0.0007430269775948853, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0), 0.0018289894833104748, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0), 0.0018289894833104748, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 1), 0.0020576131687242835, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 1), 0.0020576131687242835, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2), 0.0027434842249657062, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2), 0.0027434842249657062, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 3), 0.003429355281207134, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 3), 0.003429355281207134, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 4), 0.00365797896662095, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 4), 0.00365797896662095, 0, 0
(1, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 4, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 4, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 4, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 4, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 4, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 4, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 3, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 3, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 0, 2, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(1, 0, 0, 0, 2, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(1, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(1, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(1, 0, 0, 0, 2, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657193, 0, 0
(1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657193, 0, 0
(1, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(1, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207133, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207133, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828533, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828533, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(1, 0, 0, 0, 2, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 0, 0, 2, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0), 0.002743484224965709, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0), 0.002743484224965709, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 1), 0.0003429355281207069, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 1), 0.0003429355281207069, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(1, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 0, 1, 1, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0.49999999999999983, 1
(1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0.49999999999999956, 1
(1, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 1, 2, 0, 0, 1, 0, 0), 0.0006858710562414278, 0.49999999999999983, 1
(1, 0, 0, 0, 1, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0.5, 1
(1, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0), 0.0027434842249657106, 0.4999999999999994, 1
(1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0003429355281207134, 0.4999999999999996, 1
(1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0.5, 1
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0013717421124828549, 0.49999999999999994, 1
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.00034293552812071816, 0.4999999999999997, 1
(1, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0.4999999999999998, 1
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0.4999999999999998, 1
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0.4999999999999998, 1
(1, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0.49999999999999956, 1
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0013717421124828585, 0.49999999999999967, 1
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0.4999999999999996, 1
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.00034293552812071507, 0.4999999999999996, 1
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 2), 0.0027434842249657214, 0.4999999999999997, 1
(1, 0, 0, 0, 1, 1, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0.4999999999999999, 1
(1, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 0), 0.002743484224965711, 0.4999999999999998, 1
(1, 0, 0, 0, 1, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 1, 0, 2, 0, 0, 1, 0), 0.0006858710562414276, 0.49999999999999983, 1
(1, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0), 0.0027434842249657097, 0.49999999999999983, 1
(1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.0003429355281207166, 0.4999999999999995, 1
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0013717421124828566, 0.49999999999999967, 1
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0.4999999999999999, 1
(1, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0013717421124828566, 0.4999999999999999, 1
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0030864197530864265, 0.49999999999999944, 1
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0), 0.000685871056241428, 0.49999999999999967, 1
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0013717421124828555, 0.49999999999999956, 1
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0.4999999999999996, 1
(1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0), 0.0027434842249657167, 0.49999999999999967, 1
(1, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1), 0.000685871056241428, 0.4999999999999998, 1
(1, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 0), 0.0027434842249657175, 0.49999999999999994, 1
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.0003429355281207134, 0.4999999999999998, 1
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.0013717421124828598, 0.49999999999999956, 1
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.00137174211248286, 0.49999999999999983, 1
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0.49999999999999983, 1
(1, 0, 0, 0, 1, 1, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0.49999999999999956, 1
(1, 0, 0, 0, 1, 1, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0.4999999999999998, 1
(1, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 2, 0), 0.0027434842249657045, 0.4999999999999995, 1
(1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0.49999999999999967, 1
(1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0.4999999999999996, 1
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1), 0.002743484224965704, 0.4999999999999995, 1
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 2), 0.0027434842249657045, 0.49999999999999983, 1
(1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0.4999999999999999, 1
(1, 0, 0, 0, 1, 0, 4, 0, 0, 0, 0, 0), 0.004572473708276189, 0.06826342731772113, 2
(1, 0, 0, 0, 1, 0, 3, 1, 0, 0, 0, 0), 0.002400548696844998, 0.12773782740233272, 2
(1, 0, 0, 0, 1, 0, 3, 0, 1, 0, 0, 0), 0.0004572473708276188, 0, 0
(1, 0, 0, 0, 1, 0, 3, 0, 1, 0, 0, 0), 0.0004572473708276188, 0, 0
(1, 0, 0, 0, 1, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(1, 0, 0, 0, 1, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(1, 0, 0, 0, 1, 0, 3, 0, 0, 0, 1, 0), 0.0004572473708276189, 0, 0
(1, 0, 0, 0, 1, 0, 3, 0, 0, 0, 1, 0), 0.0004572473708276189, 0, 0
(1, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 1), 0.0024005486968450094, 0.12773782740233275, 2
(1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0), 0.0012193263222069824, 0.17796466468368097, 2
(1, 0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0), 0.0009144947416552374, 0.07576207044137404, 2
(1, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0), 0.0004953513183965865, 0.021681246921071193, 2
(1, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0), 0.0022862368541380954, 0.20373465016575415, 2
(1, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1), 0.001066910531931106, 0.011444883020124672, 2
(1, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0), 0.001600365797896663, 0.04030157209470493, 2
(1, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0), 0.00342935528120714, 0.06826342731772064, 2
(1, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1), 0.0022862368541380898, 0.20373465016575457, 2
(1, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 0), 0.0016765736930346021, 0.1629057737669482, 2
(1, 0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0), 0.001600365797896667, 0.040301572094704495, 2
(1, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1), 0.0004953513183965876, 0.021681246921070877, 2
(1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1), 0.0009144947416552388, 0.0757620704413743, 2
(1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2), 0.0012193263222069865, 0.1779646646836809, 2
(1, 0, 0, 0, 1, 0, 1, 3, 0, 0, 0, 0), 0.0013717421124828564, 0.04965577774356517, 2
(1, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0), 0.0008382868465173014, 0.017691587462595144, 2
(1, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 0), 0.0022862368541380954, 0.20373465016575434, 2
(1, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 0), 0.0003810394756896827, 0.008465676748770122, 2
(1, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1), 0.0016003657978966657, 0.04030157209470468, 2
(1, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0), 0.0016003657978966657, 0.04030157209470491, 2
(1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0016765736930346034, 0.16290577376694804, 2
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0012193263222069841, 0.17796466468368108, 2
(1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0), 0.0005715592135345227, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0), 0.0005715592135345227, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0012193263222069802, 0.17796466468368108, 2
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 0), 0.0009144947416552369, 0.07576207044137437, 2
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0012193263222069867, 0.1779646646836817, 2
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2), 0.00160036579789667, 0.040301572094704745, 2
(1, 0, 0, 0, 1, 0, 1, 0, 3, 0, 0, 0), 0.0011431184270690468, 0.0682634273177206, 2
(1, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0), 0.0022862368541380937, 0.20373465016575354, 2
(1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 0), 0.0013717421124828566, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 0), 0.0013717421124828566, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1), 0.0009144947416552356, 0.0757620704413737, 2
(1, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0), 0.0008382868465173029, 0.017691587462595203, 2
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0012193263222069852, 0.17796466468368086, 2
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0), 0.001371742112482855, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0), 0.001371742112482855, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2), 0.00038103947568968194, 0.008465676748770095, 2
(1, 0, 0, 0, 1, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414282, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414282, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0), 0.0008382868465172984, 0.017691587462595058, 2
(1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 1), 0.0005715592135345246, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 1), 0.0005715592135345246, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 0), 0.002286236854138093, 0.20373465016575498, 2
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.001676573693034594, 0.16290577376694887, 2
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 2), 0.0022862368541380906, 0.2037346501657546, 2
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 3, 0), 0.001143118427069047, 0.06826342731772096, 2
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1), 0.0016003657978966596, 0.040301572094704585, 2
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 2), 0.0008382868465172977, 0.017691587462595446, 2
(1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828616, 0.04965577774356564, 2
(1, 0, 0, 0, 1, 0, 0, 4, 0, 0, 0, 0), 0.0032007315957933314, 0.1336209926046242, 2
(1, 0, 0, 0, 1, 0, 0, 3, 1, 0, 0, 0), 0.0024005486968449972, 0.12773782740233308, 2
(1, 0, 0, 0, 1, 0, 0, 3, 0, 1, 0, 0), 0.00045724737082761865, 0.1090217402111535, 2
(1, 0, 0, 0, 1, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414282, 0, 0
(1, 0, 0, 0, 1, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414282, 0, 0
(1, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 1), 0.0008001828989483338, 0.1336209926046228, 2
(1, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0), 0.0016765736930346004, 0.16290577376694865, 2
(1, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0), 0.0005715592135345231, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0), 0.0005715592135345231, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0), 0.0008382868465173003, 0.017691587462595092, 2
(1, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 1), 0.0016003657978966646, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 1), 0.0016003657978966646, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0), 0.0009144947416552369, 0.07576207044137384, 2
(1, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1), 0.002400548696845, 0.1336209926046238, 2
(1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0), 0.0012193263222069833, 0.1779646646836812, 2
(1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1), 0.0016003657978966644, 0.04030157209470483, 2
(1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 3, 0, 0, 0), 0.0013717421124828564, 0.1867773204264874, 2
(1, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0), 0.0004953513183965863, 0.021681246921070926, 2
(1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0), 0.0016003657978966648, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0), 0.0016003657978966648, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 1), 0.0004953513183965863, 0.021681246921070926, 2
(1, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0), 0.0009144947416552376, 0.07576207044137381, 2
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0012193263222069859, 0.1779646646836813, 2
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 0), 0.0005715592135345231, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 0), 0.0005715592135345231, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0016765736930346054, 0.1629057737669482, 2
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2), 0.0016003657978966611, 0.04030157209470421, 2
(1, 0, 0, 0, 1, 0, 0, 1, 0, 3, 0, 0), 0.000800182898948333, 0.13362099260462418, 2
(1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0), 0.002286236854138094, 0.20373465016575473, 2
(1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 1), 0.0013717421124828544, 0.10902174021115352, 2
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 0), 0.0010669105319311076, 0.011444883020124731, 2
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 2), 0.002400548696845001, 0.13362099260462418, 2
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414283, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414283, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1), 0.000495351318396585, 0.021681246921070946, 2
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2), 0.0016003657978966642, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2), 0.0016003657978966642, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 3), 0.0008001828989483344, 0.13362099260462248, 2
(1, 0, 0, 0, 1, 0, 0, 0, 4, 0, 0, 0), 0.0018289894833104759, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 4, 0, 0, 0), 0.0018289894833104759, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828598, 0.049655777743565506, 2
(1, 0, 0, 0, 1, 0, 0, 0, 3, 0, 1, 0), 0.0004572473708276186, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 3, 0, 1, 0), 0.0004572473708276186, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 1), 0.000685871056241428, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 1), 0.000685871056241428, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0), 0.001219326322206987, 0.1779646646836812, 2
(1, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0), 0.0005715592135345235, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0), 0.0005715592135345235, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1), 0.0010669105319311128, 0.011444883020124775, 2
(1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1), 0.0005715592135345261, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1), 0.0005715592135345261, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2), 0.0012193263222069822, 0.17796466468368097, 2
(1, 0, 0, 0, 1, 0, 0, 0, 1, 3, 0, 0), 0.00137174211248286, 0.18677732042648762, 2
(1, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0), 0.00038103947568968237, 0.008465676748770233, 2
(1, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1), 0.0022862368541380963, 0.20373465016575332, 2
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0), 0.0005715592135345237, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0), 0.0005715592135345237, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.001219326322206978, 0.17796466468368102, 2
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2), 0.0009144947416552421, 0.07576207044137485, 2
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 3, 0), 0.0004572473708276186, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 3, 0), 0.0004572473708276186, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1), 0.001600365797896664, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1), 0.001600365797896664, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2), 0.0008382868465173022, 0.01769158746259516, 2
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 3), 0.000685871056241428, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 3), 0.000685871056241428, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 4, 0, 0), 0.001828989483310475, 0.10902174021115404, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 3, 1, 0), 0.001371742112482853, 0.1867773204264875, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 1), 0.0008001828989483352, 0.13362099260462434, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0), 0.0012193263222069774, 0.17796466468368102, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1), 0.0009144947416552391, 0.07576207044137488, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828516, 0.04965577774356514, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1), 0.0004953513183965897, 0.021681246921071276, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2), 0.0005715592135345214, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2), 0.0005715592135345214, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 3), 0.0004572473708276213, 0.10902174021115513, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 4, 0), 0.0018289894833104752, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 4, 0), 0.0018289894833104752, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 1), 0.0013717421124828542, 0.18677732042648754, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2), 0.0016765736930346, 0.16290577376694865, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 3), 0.0024005486968449933, 0.12773782740233322, 2
(1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4), 0.0032007315957933323, 0.1336209926046243, 2
(1, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 4, 1, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 4, 0, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 4, 0, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 4, 0, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 4, 0, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 0, 3, 2, 0, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 1, 1, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 1, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 1, 0, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 1, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 2, 0, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 1, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 1, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 1, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 1, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 1, 1, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 1), 0, 0, 0
(1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(1, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(1, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(1, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 1), 0.0027434842249657193, 0, 0
(1, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 1), 0.0027434842249657193, 0, 0
(1, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(1, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0), 0.0003429355281207133, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0), 0.0003429355281207133, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0), 0.0013717421124828533, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0), 0.0013717421124828533, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(1, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1), 0, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0), 0.002743484224965709, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0), 0.002743484224965709, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 1), 0, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1), 0.0003429355281207069, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1), 0.0003429355281207069, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2), 0, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(1, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0), 0.00457247370827619, 0.06826342731772088, 2
(1, 0, 0, 0, 0, 1, 3, 1, 0, 0, 0, 0), 0.0020576131687242835, 0.028718226689921394, 2
(1, 0, 0, 0, 0, 1, 3, 0, 1, 0, 0, 0), 0.00045724737082761865, 0, 0
(1, 0, 0, 0, 0, 1, 3, 0, 1, 0, 0, 0), 0.00045724737082761865, 0, 0
(1, 0, 0, 0, 0, 1, 3, 0, 0, 1, 0, 0), 0.0013717421124828562, 0.49999999999999967, 1
(1, 0, 0, 0, 0, 1, 3, 0, 0, 0, 1, 0), 0.00045724737082761914, 0, 0
(1, 0, 0, 0, 0, 1, 3, 0, 0, 0, 1, 0), 0.00045724737082761914, 0, 0
(1, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 1), 0.002057613168724295, 0.02871822668992141, 2
(1, 0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 0), 0.0006096631611034909, 0, 0
(1, 0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 0), 0.001143118427069046, 0.3359172667413049, 2
(1, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0), 0.0009907026367931724, 0.18691005001414526, 2
(1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0), 0.0018289894833104759, 0, 0
(1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0), 0.0018289894833104759, 0, 0
(1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1), 0.001447950007620788, 0.2704517342893411, 2
(1, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0), 0.0018289894833104724, 0.1898833787978603, 2
(1, 0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 0), 0.0034293552812071403, 0.0682634273177209, 2
(1, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 1), 0.0018289894833104705, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 1), 0.0018289894833104705, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0), 0.001524157902758729, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0), 0.001524157902758729, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0), 0.001828989483310477, 0.18988337879785974, 2
(1, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 1), 0.000990702636793177, 0.18691005001414573, 2
(1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1), 0.0011431184270690494, 0.3359172667413051, 2
(1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2), 0.0006096631611034937, 0, 0
(1, 0, 0, 0, 0, 1, 1, 3, 0, 0, 0, 0), 0.0006858710562414282, 0.04579744059166131, 2
(1, 0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0), 0.0012193263222069835, 0.3722055399155224, 2
(1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0), 0.0018289894833104759, 0, 0
(1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0), 0.0018289894833104759, 0, 0
(1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 0), 0.0009907026367931733, 0.039896666249189874, 2
(1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 1), 0.0018289894833104765, 0.1898833787978602, 2
(1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0), 0.0018289894833104746, 0.1898833787978598, 2
(1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0015241579027587303, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0015241579027587303, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0006096631611034913, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0), 0.001143118427069045, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0), 0.001143118427069045, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0006096631611034909, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0), 0.0011431184270690464, 0.33591726674130545, 2
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0006096631611034937, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2), 0.0018289894833104813, 0.18988337879785983, 2
(1, 0, 0, 0, 0, 1, 1, 0, 3, 0, 0, 0), 0.001143118427069047, 0.06826342731772075, 2
(1, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0), 0.0018289894833104746, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0), 0.0018289894833104746, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 0), 0.0013717421124828555, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 0), 0.0013717421124828555, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 1), 0.0011431184270690447, 0.33591726674130545, 2
(1, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 0), 0.001219326322206985, 0.37220553991552147, 2
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0006096631611034925, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0), 0.001371742112482856, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0), 0.001371742112482856, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2), 0.0009907026367931744, 0.039896666249189534, 2
(1, 0, 0, 0, 0, 1, 1, 0, 0, 3, 0, 0), 0.0013717421124828564, 0.5000000000000001, 1
(1, 0, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0), 0.0012193263222069807, 0.37220553991552296, 2
(1, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1), 0.0011431184270690473, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1), 0.0011431184270690473, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0), 0.0018289894833104737, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0), 0.0018289894833104737, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.001524157902758723, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.001524157902758723, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2), 0.0018289894833104722, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2), 0.0018289894833104722, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 3, 0), 0.0011431184270690473, 0.06826342731772081, 2
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 1), 0.0018289894833104703, 0.1898833787978602, 2
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 2), 0.0012193263222069802, 0.3722055399155238, 2
(1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 3), 0.0006858710562414319, 0.04579744059166198, 2
(1, 0, 0, 0, 0, 1, 0, 4, 0, 0, 0, 0), 0.0027434842249657128, 0.18438835385396382, 2
(1, 0, 0, 0, 0, 1, 0, 3, 1, 0, 0, 0), 0.0020576131687242843, 0.028718226689921775, 2
(1, 0, 0, 0, 0, 1, 0, 3, 0, 1, 0, 0), 0.0006858710562414279, 0.0457974405916616, 2
(1, 0, 0, 0, 0, 1, 0, 3, 0, 0, 1, 0), 0.0013717421124828562, 0.49999999999999994, 1
(1, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 1), 0.0006858710562414314, 0.1843883538539637, 2
(1, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0), 0.0015241579027587277, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0), 0.0015241579027587277, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 0), 0.0011431184270690462, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 0), 0.0011431184270690462, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0), 0.0012193263222069828, 0.3722055399155225, 2
(1, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1), 0.00045724737082761865, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1), 0.00045724737082761865, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0), 0, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0), 0.0011431184270690481, 0.33591726674130534, 2
(1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1), 0.002057613168724282, 0.18438835385396282, 2
(1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0), 0.000609663161103492, 0, 0
(1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 1), 0.0018289894833104755, 0.18988337879785994, 2
(1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2), 0, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 3, 0, 0, 0), 0.001371742112482855, 0.03353872759717178, 2
(1, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0), 0.0009907026367931724, 0.18691005001414696, 2
(1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0), 0.00045724737082761843, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0), 0.00045724737082761843, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1), 0.000990702636793172, 0.1869100500141461, 2
(1, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0), 0.001143118427069049, 0.33591726674130507, 2
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0006096631611034926, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 0), 0.001143118427069047, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 0), 0.001143118427069047, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0015241579027587303, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0015241579027587303, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2), 0.001828989483310472, 0.1898833787978604, 2
(1, 0, 0, 0, 0, 1, 0, 1, 0, 3, 0, 0), 0.0006858710562414285, 0.18438835385396465, 2
(1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0), 0.0018289894833104755, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0), 0.0018289894833104755, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 1), 0.002057613168724284, 0.04579744059166167, 2
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0), 0.0014479500076207898, 0.2704517342893411, 2
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2), 0.0020576131687242887, 0.18438835385396316, 2
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 3, 0), 0.0013717421124828562, 0.49999999999999944, 1
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1), 0.0009907026367931711, 0.1869100500141445, 2
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2), 0.00045724737082761854, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2), 0.00045724737082761854, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 3), 0.0006858710562414315, 0.18438835385396382, 2
(1, 0, 0, 0, 0, 1, 0, 0, 4, 0, 0, 0), 0.0018289894833104752, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 4, 0, 0, 0), 0.0018289894833104752, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 3, 1, 0, 0), 0.0006858710562414304, 0.04579744059166148, 2
(1, 0, 0, 0, 0, 1, 0, 0, 3, 0, 1, 0), 0.00045724737082761876, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 3, 0, 1, 0), 0.00045724737082761876, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 1), 0.0013717421124828566, 0.4999999999999995, 1
(1, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0), 0.0006096631611034933, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0), 0.0011431184270690486, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0), 0.0011431184270690486, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1), 0.0014479500076207963, 0.2704517342893411, 2
(1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0), 0, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1), 0.001143118427069049, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1), 0.001143118427069049, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2), 0.0006096631611034911, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 3, 0, 0), 0.0013717421124828607, 0.033538727597171435, 2
(1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0), 0.0009907026367931746, 0.03989666624918987, 2
(1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1), 0.0018289894833104772, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1), 0.0018289894833104772, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0), 0.0011431184270690445, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0), 0.0011431184270690445, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0006096631611034893, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2), 0.001143118427069047, 0.33591726674130584, 2
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 3, 0), 0.0004572473708276185, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 3, 0), 0.0004572473708276185, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1), 0.00045724737082761843, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1), 0.00045724737082761843, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2), 0.0012193263222069848, 0.3722055399155213, 2
(1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 3), 0.0013717421124828568, 0.49999999999999967, 1
(1, 0, 0, 0, 0, 1, 0, 0, 0, 4, 0, 0), 0.002743484224965713, 0.045797440591660965, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 3, 1, 0), 0.001371742112482851, 0.033538727597171726, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 1), 0.0006858710562414282, 0.18438835385396116, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0), 0.0006096631611034889, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1), 0.0011431184270690434, 0.3359172667413068, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2), 0, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 3, 0), 0.0006858710562414255, 0.04579744059166074, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1), 0.0009907026367931772, 0.18691005001414476, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2), 0.0011431184270690436, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2), 0.0011431184270690436, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 3), 0.0006858710562414283, 0.04579744059166188, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 4, 0), 0.0018289894833104755, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 4, 0), 0.0018289894833104755, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 1), 0.0013717421124828546, 0.03353872759717149, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2), 0.0015241579027587258, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2), 0.0015241579027587258, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 3), 0.0020576131687242796, 0.02871822668992124, 2
(1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 4), 0.0027434842249657128, 0.18438835385396368, 2
(1, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0), 0.006858710562414282, 0, 0
(1, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0), 0.006858710562414282, 0, 0
(1, 0, 0, 0, 0, 0, 4, 1, 0, 0, 0, 0), 0.0013336381649138888, 0.01577628936137624, 2
(1, 0, 0, 0, 0, 0, 4, 0, 1, 0, 0, 0), 0.00171467764060357, 0, 0
(1, 0, 0, 0, 0, 0, 4, 0, 1, 0, 0, 0), 0.00171467764060357, 0, 0
(1, 0, 0, 0, 0, 0, 4, 0, 0, 1, 0, 0), 0.0021338210638622225, 0.01254474952937119, 2
(1, 0, 0, 0, 0, 0, 4, 0, 0, 0, 1, 0), 0.0017146776406035738, 0, 0
(1, 0, 0, 0, 0, 0, 4, 0, 0, 0, 1, 0), 0.0017146776406035738, 0, 0
(1, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 1), 0.001333638164913893, 0.015776289361376563, 2
(1, 0, 0, 0, 0, 0, 3, 2, 0, 0, 0, 0), 0.000857338820301785, 0.004082969832066908, 2
(1, 0, 0, 0, 0, 0, 3, 1, 1, 0, 0, 0), 0.0013907940862673406, 0.046111553796769685, 2
(1, 0, 0, 0, 0, 0, 3, 1, 0, 1, 0, 0), 0.0006858710562414287, 0.05537047519671974, 2
(1, 0, 0, 0, 0, 0, 3, 1, 0, 0, 1, 0), 0.0017908855357415105, 0.009438013751737053, 2
(1, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 1), 0.0048582533150434495, 0.01196526230168522, 2
(1, 0, 0, 0, 0, 0, 3, 0, 2, 0, 0, 0), 0.00017146776406035686, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 1, 1, 0, 0), 0.0021338210638622204, 0.07984126578818623, 2
(1, 0, 0, 0, 0, 0, 3, 0, 1, 0, 1, 0), 0.0032578875171467834, 0.07894736842105265, 2
(1, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 1), 0.0017908855357415042, 0.00943801375173754, 2
(1, 0, 0, 0, 0, 0, 3, 0, 0, 2, 0, 0), 0.001828989483310475, 0.20543892123810897, 2
(1, 0, 0, 0, 0, 0, 3, 0, 0, 1, 1, 0), 0.0021338210638622234, 0.07984126578818647, 2
(1, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 1), 0.0006858710562414312, 0.055370475196719046, 2
(1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 2, 0), 0.0001714677640603576, 0, 0
(1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 1), 0.0013907940862673456, 0.04611155379676948, 2
(1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 2), 0.0008573388203017887, 0.004082969832066953, 2
(1, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0), 0.0008382868465173012, 0.04271929295588604, 2
(1, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0), 0.0006287151348879762, 0.1436230272634022, 2
(1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0), 0.001771833561957022, 0.0987149174066453, 2
(1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0), 0.0016003657978966653, 0.1813742943782237, 2
(1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1), 0.0012002743484224993, 0.04093107861647889, 2
(1, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0), 0.0017718335619570224, 0.02081429713602518, 2
(1, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 0), 0.0023433927754915465, 0.1502732604780015, 2
(1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0), 0.0006858710562414284, 0.4999999999999994, 1
(1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1), 0.00045724737082761865, 0.11721778146268148, 2
(1, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 0), 0.0009144947416552379, 0.11721778146268197, 2
(1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0), 0.0012574302697759506, 0.1794078594059573, 2
(1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1), 0.0008573388203017834, 0.026239648990210494, 2
(1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0), 0.0016003657978966668, 0.025833646997849874, 2
(1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1), 0.00045724737082761843, 0.11721778146268173, 2
(1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 2), 0.0012002743484225014, 0.04093107861647894, 2
(1, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0), 0.0006858710562414276, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0), 0.0006858710562414276, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0), 0.0017718335619570204, 0.08403181726065657, 2
(1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0), 0.0025720164609053567, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0), 0.0025720164609053567, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1), 0.0016003657978966614, 0.025833646997849975, 2
(1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0), 0.0009144947416552379, 0.11721778146268204, 2
(1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0), 0.00017146776406035745, 0.4999999999999966, 1
(1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1), 0.0012574302697759506, 0.17940785940595558, 2
(1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0), 0.002572016460905354, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0), 0.002572016460905354, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1), 0.0006858710562414293, 0.4999999999999995, 1
(1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2), 0.0016003657978966616, 0.18137429437822442, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 3, 0, 0), 0.00152415790275873, 0.006048683744218319, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0), 0.0009144947416552369, 0.11721778146268066, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1), 0.000914494741655236, 0.11721778146268028, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0), 0.0017718335619570252, 0.08403181726065646, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1), 0.0023433927754915418, 0.15027326047800174, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2), 0.0017718335619570208, 0.09871491740664509, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0), 0.0006858710562414294, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0), 0.0006858710562414294, 0, 0
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1), 0.0017718335619570195, 0.02081429713602511, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2), 0.0006287151348879754, 0.1436230272634008, 2
(1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 3), 0.0008382868465173052, 0.04271929295588551, 2
(1, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0), 0.0008001828989483331, 0.06631592084502433, 2
(1, 0, 0, 0, 0, 0, 1, 3, 1, 0, 0, 0), 0.0033340954122847203, 0.02081123365855922, 2
(1, 0, 0, 0, 0, 0, 1, 3, 0, 1, 0, 0), 0.0013717421124828596, 0.021258380015908233, 2
(1, 0, 0, 0, 0, 0, 1, 3, 0, 0, 1, 0), 0.00041914342325865064, 0.011107397804068414, 2
(1, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 1), 0.0013145861911294033, 0.05447574652502453, 2
(1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 0), 0.0016003657978966648, 0.03633286893662773, 2
(1, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 0), 0.00045724737082761995, 0.27773511623077973, 2
(1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0), 0.0008573388203017854, 0.1011403518218562, 2
(1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1), 0.00045724737082762, 0.02516595490209718, 2
(1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0), 0.0012002743484225001, 0.034092025581549605, 2
(1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0), 0.0013717421124828553, 0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0), 0.0013717421124828553, 0, 0
(1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 1), 0.0006858710562414276, 0.060307379214091475, 2
(1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0), 0.0009144947416552373, 0.2777351162307802, 2
(1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1), 0.002000457247370834, 0.09545029196698947, 2
(1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2), 0.0024005486968449964, 0.010512896096777717, 2
(1, 0, 0, 0, 0, 0, 1, 1, 3, 0, 0, 0), 0.001276482243560436, 0.10933876594203394, 2
(1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 0), 0.00045724737082761914, 0.2777351162307798, 2
(1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0), 0.0006858710562414281, 0.060307379214091926, 2
(1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1), 0.0014288980338363092, 0.21996155508943763, 2
(1, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0), 0.0016575217192501192, 0.002637505770340637, 2
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0006858710562414275, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0006858710562414306, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0006858710562414306, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0), 0.00017146776406035713, 0.06030737921409192, 2
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0006858710562414308, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0006858710562414308, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2), 0.0020004572473708328, 0.09545029196698934, 2
(1, 0, 0, 0, 0, 0, 1, 1, 0, 3, 0, 0), 0.001143118427069048, 0.24474699679840314, 2
(1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0), 0.001714677640603568, 0.0993775083100075, 2
(1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1), 0.00017146776406035572, 0.49999999999999806, 1
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0), 0.0018289894833104724, 0.28091347316851134, 2
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0006858710562414244, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0006858710562414244, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2), 0.0006858710562414297, 0.06030737921409167, 2
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 3, 0), 0.0017908855357415068, 0.08225352089799695, 2
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 1), 0.0014288980338363066, 0.21996155508943654, 2
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2), 0.00045724737082761876, 0.025165954902097033, 2
(1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 3), 0.0013145861911294076, 0.05447574652502478, 2
(1, 0, 0, 0, 0, 0, 1, 0, 4, 0, 0, 0), 0.0017146776406035701, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 4, 0, 0, 0), 0.0017146776406035701, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 3, 1, 0, 0), 0.0012193263222069857, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 3, 1, 0, 0), 0.0012193263222069857, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 3, 0, 1, 0), 0.0012002743484225, 0.10488847411267557, 2
(1, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 1), 0.0017908855357415072, 0.08225352089799633, 2
(1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0), 0.0009716506630086917, 0.11230116393010137, 2
(1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0), 0.0006858710562414283, 0.06030737921409213, 2
(1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1), 0.0018289894833104778, 0.28091347316851123, 2
(1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0), 0.0010288065843621426, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0), 0.0010288065843621426, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1), 0.00017146776406035688, 0.0603073792140917, 2
(1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2), 0.0009144947416552368, 0.27773511623077946, 2
(1, 0, 0, 0, 0, 0, 1, 0, 1, 3, 0, 0), 0.0007620789513793677, 0.11421773475857706, 2
(1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0), 0.0008573388203017859, 0.026239648990210224, 2
(1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1), 0.0017146776406035734, 0.09937750831000763, 2
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0), 0.0006858710562414286, 0.06030737921409085, 2
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0006858710562414271, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0006858710562414271, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2), 0.0013717421124828592, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2), 0.0013717421124828592, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 3, 0), 0.0012002743484225004, 0.10488847411267484, 2
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1), 0.0006858710562414257, 0.060307379214092134, 2
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2), 0.0008573388203017846, 0.10114035182185643, 2
(1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 3), 0.00041914342325865205, 0.011107397804067604, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 4, 0, 0), 0.0013717421124828568, 0.1774063348548549, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 3, 1, 0), 0.0007620789513793618, 0.11421773475857704, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 1), 0.001143118427069047, 0.2447469967984066, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0), 0.0009716506630086873, 0.11230116393010171, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1), 0.0016575217192501166, 0.002637505770340262, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2), 0.001200274348422495, 0.03409202558155007, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 3, 0), 0.0012193263222069826, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 3, 0), 0.0012193263222069826, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1), 0.000457247370827619, 0.2777351162307796, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2), 0.0004572473708276145, 0.27773511623078007, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 3), 0.0013717421124828514, 0.021258380015908025, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 4, 0), 0.0017146776406035727, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 4, 0), 0.0017146776406035727, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 1), 0.0012764822435604331, 0.10933876594203439, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2), 0.0016003657978966622, 0.03633286893662756, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 3), 0.003334095412284717, 0.020811233658559112, 2
(1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 4), 0.0008001828989483339, 0.06631592084502505, 2
(1, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0), 0.004381953970431345, 0, 0
(1, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0), 0.004381953970431345, 0, 0
(1, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0, 0), 0.0013717421124828557, 0.0175755509347109, 2
(1, 0, 0, 0, 0, 0, 0, 4, 0, 1, 0, 0), 0.0011050144795000793, 0.10344827586206914, 2
(1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 1, 0), 0.00171467764060357, 0.07712805400604048, 2
(1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 1), 0.0019051973784484145, 0.0836294534807552, 2
(1, 0, 0, 0, 0, 0, 0, 3, 2, 0, 0, 0), 0.0007811309251638484, 0.05623809074950673, 2
(1, 0, 0, 0, 0, 0, 0, 3, 1, 1, 0, 0), 0.0010859625057155944, 0.01902042111341363, 2
(1, 0, 0, 0, 0, 0, 0, 3, 1, 0, 1, 0), 0.0008763907940862692, 0.01596666372139403, 2
(1, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 1), 0.0013717421124828566, 0.02642436916995212, 2
(1, 0, 0, 0, 0, 0, 0, 3, 0, 2, 0, 0), 0.00015241579027587296, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 0, 2, 0, 0), 0.00015241579027587296, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 0, 1, 1, 0), 0.0012574302697759521, 0.05356019939807615, 2
(1, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 1), 0.0021909769852156732, 0.09833677412499772, 2
(1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 2, 0), 0.0012955342173449186, 0.06106643220604615, 2
(1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 1), 0.0024005486968450003, 0.05019378007189034, 2
(1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 2), 0.0004381953970431364, 0, 0
(1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 2), 0.0004381953970431364, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0), 0.0007430269775948804, 0.02273290084204447, 2
(1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0), 0.0006858710562414267, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0), 0.0006858710562414267, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0), 0.0012002743484224988, 0.0990253042661321, 2
(1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1), 0.0010859625057155929, 0.2993119374664151, 2
(1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0), 0.0008573388203017849, 0.058359213500126246, 2
(1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0), 0.0013145861911294048, 0.052666986177088884, 2
(1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1), 0.0006858710562414282, 0.060307379214091884, 2
(1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0), 0.0009144947416552371, 0.02516595490209735, 2
(1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1), 0.0013717421124828572, 0.14434129046776803, 2
(1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2), 0.001543209876543213, 0.07978563039734285, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0), 0.00043819539704313524, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0), 0.00043819539704313524, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0), 0.0013717421124828568, 0.09959104263864935, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1), 0.0016575217192501162, 0.10344827586206869, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0), 0.0009144947416552363, 0.2777351162307798, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1), 0.00017146776406035875, 0.060307379214092974, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2), 0.002857796067672619, 0.08362945348075544, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 3, 0), 0.0011431184270690462, 0.11570337566672474, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1), 0.000914494741655237, 0.025165954902097786, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2), 0.0015432098765432156, 0.07978563039734302, 2
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3), 0.0004381953970431363, 0, 0
(1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3), 0.0004381953970431363, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0), 0.0007620789513793648, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0), 0.0007620789513793648, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 3, 1, 0, 0), 0.0014288980338363095, 0.030260185301261015, 2
(1, 0, 0, 0, 0, 0, 0, 1, 3, 0, 1, 0), 0.0007620789513793644, 0.03234817841094026, 2
(1, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 1), 0.0005715592135345233, 0.16280918127862112, 2
(1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0), 0.0008573388203017863, 0.0449722269594267, 2
(1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0), 0.0004572473708276191, 0.025165954902098057, 2
(1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1), 0.0008573388203017857, 0.10114035182185609, 2
(1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0), 0.00074302697759488, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0), 0.00074302697759488, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1), 0.0013717421124828585, 0.187185805834625, 2
(1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2), 0.0009144947416552362, 0.025165954902097436, 2
(1, 0, 0, 0, 0, 0, 0, 1, 1, 3, 0, 0), 0.0008573388203017864, 0.0975245741495766, 2
(1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0), 0.00045724737082761897, 0.11721778146268128, 2
(1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1), 0.000685871056241429, 0.4999999999999996, 1
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0), 0.0012002743484224986, 0.029976520077038868, 2
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.0006858710562414283, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.0006858710562414283, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2), 0.00017146776406035645, 0.06030737921409232, 2
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 3, 0), 0.0008763907940862696, 0.014228749334162022, 2
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1), 0.001371742112482858, 0.1871858058346254, 2
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2), 0.0013717421124828572, 0.14434129046776792, 2
(1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 3), 0.0024005486968449977, 0.05019378007188983, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 4, 0, 0), 0.0011050144795000793, 0.10344827586206914, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 3, 1, 0), 0.0010288065843621422, 0.0220648225826041, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 1), 0.0012764822435604361, 0.00019190444153928117, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0), 0.0009144947416552361, 0.04970934161967129, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1), 0.0006858710562414292, 0.49999999999999906, 1
(1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2), 0.0016575217192501203, 0.10344827586206884, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 3, 0), 0.0008001828989483307, 0.06689935767001472, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1), 0.0008573388203017883, 0.10114035182185628, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2), 0.0006858710562414254, 0.06030737921409063, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 3), 0.00219097698521568, 0.09833677412499772, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 4, 0), 0.0013336381649138873, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 4, 0), 0.0013336381649138873, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 1), 0.000571559213534523, 0.16280918127861893, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2), 0.001085962505715593, 0.2993119374664152, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 3), 0.0013717421124828568, 0.026424369169952475, 2
(1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 4), 0.0019051973784484156, 0.08362945348075572, 2
(1, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0), 0.0017146776406035708, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0), 0.0006477671086724618, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0), 0.0006477671086724618, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 4, 0, 1, 0), 0.0006858710562414284, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 4, 0, 1, 0), 0.0006858710562414284, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 1), 0.0013336381649138903, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 1), 0.0013336381649138903, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 3, 2, 0, 0), 0.00045724737082762076, 0.0052636480927634325, 2
(1, 0, 0, 0, 0, 0, 0, 0, 3, 1, 1, 0), 0.0005906111873190092, 0.0004902044156676511, 2
(1, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 1), 0.000800182898948336, 0.06689935767001443, 2
(1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 2, 0), 0.00017146776406035705, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 1), 0.000876390794086271, 0.014228749334161517, 2
(1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 2), 0.0011431184270690488, 0.11570337566672492, 2
(1, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0), 0.0004381953970431367, 0.01921086521323901, 2
(1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0), 0.0005144032921810721, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0), 0.0005144032921810721, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1), 0.0009144947416552399, 0.04970934161967181, 2
(1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0), 0.0005715592135345236, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0), 0.0005715592135345236, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1), 0.0012002743484225001, 0.029976520077038413, 2
(1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2), 0.0009144947416552401, 0.27773511623077973, 2
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 3, 0), 0.00017146776406035713, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1), 0.0007430269775948808, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1), 0.0007430269775948808, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2), 0.0009144947416552395, 0.02516595490209749, 2
(1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 3), 0.0012955342173449219, 0.061066432206045324, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0), 0.0005715592135345249, 0.034081855910150206, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 3, 1, 0), 0.0010478585581466268, 0.002199171384091361, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 1), 0.0010288065843621437, 0.022064822582603456, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0), 0.0005144032921810704, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0), 0.0005144032921810704, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1), 0.0004572473708276185, 0.11721778146268148, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2), 0.0013717421124828572, 0.09959104263864792, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 3, 0), 0.0005906111873190063, 0.0004902044156680496, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1), 0.00045724737082761854, 0.025165954902096613, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2), 0.001314586191129403, 0.05266698617708862, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 3), 0.001257430269775955, 0.05356019939807688, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4, 0), 0.0006858710562414285, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4, 0), 0.0006858710562414285, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 1), 0.0007620789513793646, 0.032348178410939815, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2), 0.0012002743484225006, 0.09902530426613149, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 3), 0.0008763907940862692, 0.015966663721394016, 2
(1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 4), 0.0017146776406035723, 0.07712805400604031, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0), 0.001524157902758729, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0), 0.001524157902758729, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0), 0.0005715592135345222, 0.03408185591014977, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 1), 0.00110501447950008, 0.10344827586206842, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 0), 0.0004381953970431326, 0.019210865213239548, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 1), 0.0008573388203017858, 0.09752457414957533, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 2), 0.0004381953970431352, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 2), 0.0004381953970431352, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0), 0.0004572473708276168, 0.00526364809276351, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1), 0.0008573388203017845, 0.04497222695942574, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2), 0.0008573388203017865, 0.058359213500126274, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 3), 0.00015241579027587356, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 3), 0.00015241579027587356, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0), 0.0006477671086724581, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0), 0.0006477671086724581, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 1), 0.0014288980338363101, 0.030260185301261344, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2), 0.0006858710562414308, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2), 0.0006858710562414308, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 3), 0.001085962505715593, 0.01902042111341397, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4), 0.0011050144795000793, 0.10344827586206969, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0), 0.0017146776406035697, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1), 0.0007620789513793652, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1), 0.0007620789513793652, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2), 0.0007430269775948793, 0.022732900842044403, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3), 0.0007811309251638486, 0.056238090749506954, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4), 0.0013717421124828544, 0.017575550934710624, 2
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5), 0.004381953970431348, 0, 0
(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5), 0.004381953970431348, 0, 0
(0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 5, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 5, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 5, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 5, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 5, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 5, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 4, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 4, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 4, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 4, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 4, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 4, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 4, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 3, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 3, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 3, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0027434842249657115, 0, 0
(0, 3, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414281, 0, 0
(0, 3, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657223, 0, 0
(0, 3, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 3, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207133, 0, 0
(0, 3, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828542, 0, 0
(0, 3, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828557, 0, 0
(0, 3, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00034293552812071827, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0030864197530864257, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828516, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414281, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828588, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071507, 0, 0
(0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.002743484224965721, 0, 0
(0, 3, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657106, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414279, 0, 0
(0, 3, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207166, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828566, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.001371742112482852, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828566, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0030864197530864257, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414282, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414282, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965719, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828603, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828603, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414279, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0027434842249657054, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965705, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0003429355281207071, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965704, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.0027434842249657054, 0, 0
(0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 3, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 3, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 2, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 2, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414276, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414276, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(0, 2, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(0, 2, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828542, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828542, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828542, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828542, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828577, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828577, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00274348422496572, 0, 0
(0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.00274348422496572, 0, 0
(0, 2, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 2, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 2, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657175, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657175, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828594, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828594, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965705, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965705, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 2, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 2, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828527, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828527, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.001371742112482858, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.001371742112482858, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.000342935528120715, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.000342935528120715, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657197, 0, 0
(0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657197, 0, 0
(0, 2, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0, 0, 0
(0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0, 0, 0
(0, 2, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 2, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0013717421124828527, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0013717421124828527, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.001371742112482858, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.001371742112482858, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.000342935528120715, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.000342935528120715, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.0027434842249657197, 0, 0
(0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.0027434842249657197, 0, 0
(0, 2, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 2, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.00365797896662095, 0, 0
(0, 2, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.00365797896662095, 0, 0
(0, 2, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.002400548696844998, 0, 0
(0, 2, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.002400548696844998, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.0005715592135345235, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.0005715592135345235, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0005715592135345228, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0005715592135345228, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.0024005486968450072, 0, 0
(0, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.0024005486968450072, 0, 0
(0, 2, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.0015241579027587277, 0, 0
(0, 2, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.0015241579027587277, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.00045724737082761886, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.00045724737082761886, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.00019051973784484124, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.00019051973784484124, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.003200731595793332, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.003200731595793332, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.0003048315805517436, 0, 0
(0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.0003048315805517436, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.0008001828989483321, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.0008001828989483321, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.0027434842249657123, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.0027434842249657123, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.003200731595793327, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.003200731595793327, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.002438652644413966, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.002438652644413966, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.0008001828989483336, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.0008001828989483336, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.00019051973784484154, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.00019051973784484154, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.0004572473708276194, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.0004572473708276194, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.001524157902758733, 0, 0
(0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.001524157902758733, 0, 0
(0, 2, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.001371742112482856, 0, 0
(0, 2, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.001371742112482856, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.00019051973784484146, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.00019051973784484146, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0032007315957933314, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0032007315957933314, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0003048315805517458, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0003048315805517458, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.0008001828989483315, 0, 0
(0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.0008001828989483315, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.0008001828989483334, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.0008001828989483334, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0024386526444139674, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0024386526444139674, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0015241579027587301, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0015241579027587301, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.0008001828989483288, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.0008001828989483288, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.001524157902758728, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.001524157902758728, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.00045724737082761767, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.00045724737082761767, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0015241579027587345, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0015241579027587345, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.000800182898948334, 0, 0
(0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.000800182898948334, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.0009144947416552383, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.0009144947416552383, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.0032007315957933297, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.0032007315957933297, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0017146776406035682, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0017146776406035682, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0004572473708276175, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0004572473708276175, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.00019051973784484221, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.00019051973784484221, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0015241579027587284, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0015241579027587284, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.0017146776406035697, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.0017146776406035697, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.00030483158055174696, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.00030483158055174696, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.00019051973784484, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.00019051973784484, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0008001828989483383, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0008001828989483383, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.003200731595793331, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.003200731595793331, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0024386526444139583, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0024386526444139583, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0032007315957933292, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0032007315957933292, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.000914494741655237, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.000914494741655237, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.000800182898948329, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.000800182898948329, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.00019051973784483972, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.00019051973784483972, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828603, 0, 0
(0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828603, 0, 0
(0, 2, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.002286236854138094, 0, 0
(0, 2, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.002286236854138094, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.0024005486968449977, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.0024005486968449977, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.0009144947416552353, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.0009144947416552353, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.0005715592135345227, 0, 0
(0, 2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.0005715592135345227, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.0024386526444139644, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.0024386526444139644, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0008001828989483294, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0008001828989483294, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0001905197378448407, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0001905197378448407, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.001828989483310474, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.001828989483310474, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.0004572473708276181, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.0004572473708276181, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.0017146776406035736, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.0017146776406035736, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.0015241579027587288, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.0015241579027587288, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0008001828989483304, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0008001828989483304, 0, 0
(0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0024005486968449964, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0024005486968449964, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.00019051973784483967, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.00019051973784483967, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.001828989483310474, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.001828989483310474, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.000190519737844841, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.000190519737844841, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.00045724737082761886, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.00045724737082761886, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0015241579027587314, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0015241579027587314, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.0008001828989483331, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.0008001828989483331, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0024386526444139666, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0024386526444139666, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.0008001828989483291, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.0008001828989483291, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.0005715592135345222, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.0005715592135345222, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.0032007315957933314, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.0032007315957933314, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0027434842249657075, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0027434842249657075, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.00030483158055174446, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.00030483158055174446, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.0017146776406035719, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.0017146776406035719, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.00019051973784484108, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.00019051973784484108, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0018289894833104742, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0018289894833104742, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.000571559213534523, 0, 0
(0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.000571559213534523, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.002286236854138093, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.002286236854138093, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828594, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828594, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0005715592135345237, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0005715592135345237, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0015241579027587319, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0015241579027587319, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.0008001828989483342, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.0008001828989483342, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.00030483158055174604, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.00030483158055174604, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0008001828989483346, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0008001828989483346, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0015241579027587284, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0015241579027587284, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.0024005486968450038, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.0024005486968450038, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.00030483158055174604, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.00030483158055174604, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.003200731595793332, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.003200731595793332, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.0008001828989483302, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.0008001828989483302, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0015241579027587219, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0015241579027587219, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.0004572473708276221, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.0004572473708276221, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.0005715592135345232, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.0005715592135345232, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0018289894833104737, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0018289894833104737, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.00019051973784484108, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.00019051973784484108, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.0036579789666209483, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.0036579789666209483, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.00240054869684499, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.00240054869684499, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.0005715592135345281, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.0005715592135345281, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0015241579027587232, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0015241579027587232, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.0004572473708276197, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.0004572473708276197, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828518, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828518, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.00019051973784484357, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.00019051973784484357, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0008001828989483352, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0008001828989483352, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.0009144947416552421, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.0009144947416552421, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.002286236854138094, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.002286236854138094, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.0024005486968449946, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.0024005486968449946, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.0024386526444139618, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.0024386526444139618, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.0024005486968449946, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.0024005486968449946, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.0022862368541380945, 0, 0
(0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.0022862368541380945, 0, 0
(0, 1, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 4, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 4, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 4, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 4, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 4, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 4, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 3, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 3, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 3, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 3, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 3, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 3, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 3, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 3, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 3, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 3, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 2, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 2, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 2, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 2, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 2, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0027434842249657106, 0, 0
(0, 1, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0027434842249657106, 0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414276, 0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414276, 0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(0, 1, 2, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(0, 1, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 1, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.001371742112482855, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.001371742112482855, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828581, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828581, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828577, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828577, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 1, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657154, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657154, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.001371742112482859, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.001371742112482859, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965704, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965704, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965705, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965705, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 1, 1, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 1, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 1, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 1, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0.4999999999999997, 1
(0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0.4999999999999998, 1
(0, 1, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414279, 0.49999999999999967, 1
(0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0.5000000000000001, 1
(0, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657106, 0.4999999999999998, 1
(0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.00034293552812071334, 0.4999999999999991, 1
(0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0.4999999999999997, 1
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828546, 0.49999999999999983, 1
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0003429355281207182, 0.49999999999999967, 1
(0, 1, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0.4999999999999994, 1
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0030864197530864257, 0.49999999999999967, 1
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828516, 0.5, 1
(0, 1, 1, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0.49999999999999944, 1
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828585, 0.4999999999999997, 1
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0.49999999999999967, 1
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071507, 0.4999999999999998, 1
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.002743484224965721, 0.49999999999999967, 1
(0, 1, 1, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0.49999999999999944, 1
(0, 1, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.002743484224965711, 0.4999999999999996, 1
(0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414278, 0.4999999999999998, 1
(0, 1, 1, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657097, 0.49999999999999933, 1
(0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0.5000000000000002, 1
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828566, 0.49999999999999967, 1
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0.49999999999999944, 1
(0, 1, 1, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828566, 0.4999999999999996, 1
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.0030864197530864265, 0.4999999999999998, 1
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.000685871056241428, 0.49999999999999944, 1
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828555, 0.4999999999999997, 1
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0.49999999999999983, 1
(0, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657162, 0.4999999999999993, 1
(0, 1, 1, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.000685871056241428, 0.49999999999999983, 1
(0, 1, 1, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657175, 0.49999999999999967, 1
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0.49999999999999956, 1
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828598, 0.4999999999999998, 1
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0.49999999999999983, 1
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0.4999999999999992, 1
(0, 1, 1, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0.49999999999999983, 1
(0, 1, 1, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0.49999999999999956, 1
(0, 1, 1, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.0027434842249657045, 0.4999999999999998, 1
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0.4999999999999997, 1
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0.4999999999999998, 1
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965704, 0.4999999999999995, 1
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0.4999999999999999, 1
(0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0.4999999999999998, 1
(0, 1, 1, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 1, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 1, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.001028806584362142, 0, 0
(0, 1, 1, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.001028806584362142, 0, 0
(0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 1, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0001714677640603567, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0001714677640603567, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0006858710562414274, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0006858710562414274, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(0, 1, 1, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 1, 1, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 1, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.0003429355281207139, 0, 0
(0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.0003429355281207139, 0, 0
(0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.001371742112482855, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.001371742112482855, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.0001714677640603583, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.0001714677640603583, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0006858710562414283, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0006858710562414283, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0006858710562414284, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0006858710562414284, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0015432098765432124, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0015432098765432124, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.000342935528120714, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.000342935528120714, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.0013717421124828577, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.0013717421124828577, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.0013717421124828585, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.0013717421124828585, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.00068587105624143, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.00068587105624143, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0006858710562414299, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0006858710562414299, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.00034293552812071377, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.00034293552812071377, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.001028806584362142, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.001028806584362142, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.0013717421124828527, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.0013717421124828527, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.0010288065843621424, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.0010288065843621424, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.0013717421124828518, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.0013717421124828518, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(0, 1, 1, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 1, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(0, 1, 1, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 1, 1, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0003429355281207138, 0, 0
(0, 1, 1, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0.0003429355281207138, 0, 0
(0, 1, 1, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(0, 1, 1, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.00017146776406035667, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.00017146776406035667, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0006858710562414274, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0006858710562414274, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0006858710562414259, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0006858710562414259, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(0, 1, 1, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(0, 1, 1, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(0, 1, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 1, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.001371742112482855, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0.001371742112482855, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.00017146776406035827, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.00017146776406035827, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0006858710562414284, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0006858710562414284, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0015432098765432124, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0015432098765432124, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.0003429355281207141, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0.0003429355281207141, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.0010288065843621424, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0.0010288065843621424, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.0013717421124828581, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0.0013717421124828581, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.001371742112482859, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0.001371742112482859, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.00068587105624143, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.00068587105624143, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.00034293552812071377, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0.00034293552812071377, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.0010288065843621424, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0.0010288065843621424, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.0013717421124828527, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0.0013717421124828527, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0001714677640603535, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0001714677640603535, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0010288065843621426, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0.0010288065843621426, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.001371742112482852, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0.001371742112482852, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(0, 1, 1, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.0032007315957933327, 0.2142857142857139, 2
(0, 1, 1, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.001886145404663927, 0.28602980353942803, 2
(0, 1, 1, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.0006287151348879763, 0, 0
(0, 1, 1, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.0006287151348879763, 0, 0
(0, 1, 1, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(0, 1, 1, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(0, 1, 1, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0006287151348879748, 0, 0
(0, 1, 1, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0006287151348879748, 0, 0
(0, 1, 1, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.0018861454046639357, 0.2860298035394277, 2
(0, 1, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.0012193263222069822, 0.17796466468368108, 2
(0, 1, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.0009144947416552373, 0.037605799000703634, 2
(0, 1, 1, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0006668190824569432, 0.005698196479267574, 2
(0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.002286236854138094, 0.20373465016575362, 2
(0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.0007239750038103936, 0.043805409426294864, 2
(0, 1, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.001085962505715593, 0.12512426713827135, 2
(0, 1, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.002400548696844999, 0.21428571428571408, 2
(0, 1, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.002286236854138092, 0.20373465016575423, 2
(0, 1, 1, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.001676573693034602, 0.16290577376694837, 2
(0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.001085962505715596, 0.12512426713827174, 2
(0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.0006668190824569459, 0.00569819647926759, 2
(0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.0009144947416552385, 0.037605799000703606, 2
(0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.0012193263222069878, 0.17796466468368066, 2
(0, 1, 1, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.001371742112482856, 0.037536548656449994, 2
(0, 1, 1, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.0006668190824569446, 0.027155399561389914, 2
(0, 1, 1, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.002286236854138093, 0.20373465016575332, 2
(0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0007239750038103964, 0.0010651021037222587, 2
(0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.0010859625057155937, 0.1251242671382712, 2
(0, 1, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.0010859625057155944, 0.1251242671382715, 2
(0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0016765736930346032, 0.1629057737669486, 2
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0012193263222069826, 0.1779646646836809, 2
(0, 1, 1, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.0010859625057155922, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.0010859625057155922, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0012193263222069837, 0.1779646646836811, 2
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.0009144947416552363, 0.03760579900070344, 2
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0012193263222069887, 0.17796466468368072, 2
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.0010859625057155968, 0.1251242671382711, 2
(0, 1, 1, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.0008001828989483336, 0.21428571428571433, 2
(0, 1, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.0022862368541380932, 0.2037346501657539, 2
(0, 1, 1, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0018861454046639262, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0018861454046639262, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0009144947416552364, 0.03760579900070388, 2
(0, 1, 1, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.0006668190824569443, 0.027155399561390185, 2
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.001219326322206983, 0.17796466468368144, 2
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.0018861454046639264, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.0018861454046639264, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.0007239750038103973, 0.001065102103722227, 2
(0, 1, 1, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414284, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414284, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.0006668190824569433, 0.02715539956138962, 2
(0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0010859625057155972, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0010859625057155972, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.0022862368541380932, 0.20373465016575346, 2
(0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0016765736930345972, 0.16290577376694831, 2
(0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.002286236854138093, 0.20373465016575362, 2
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.000800182898948332, 0.2142857142857134, 2
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0010859625057155924, 0.1251242671382718, 2
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.0006668190824569423, 0.027155399561389782, 2
(0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828614, 0.03753654865645099, 2
(0, 1, 1, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.002514860539551904, 0.18067710451634367, 2
(0, 1, 1, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.001886145404663927, 0.28602980353942775, 2
(0, 1, 1, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.0008001828989483323, 0.017918238911791645, 2
(0, 1, 1, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414288, 0, 0
(0, 1, 1, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414288, 0, 0
(0, 1, 1, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.0006287151348879766, 0.18067710451634353, 2
(0, 1, 1, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.001676573693034601, 0.16290577376694831, 2
(0, 1, 1, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0010859625057155929, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0010859625057155929, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0006668190824569435, 0.027155399561389956, 2
(0, 1, 1, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.001600365797896666, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.001600365797896666, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 1, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.0009144947416552373, 0.03760579900070382, 2
(0, 1, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.001886145404663929, 0.18067710451634417, 2
(0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.001219326322206984, 0.17796466468368097, 2
(0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0010859625057155927, 0.12512426713827093, 2
(0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0018861454046639264, 0.05781778886633516, 2
(0, 1, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.0006668190824569421, 0.005698196479267634, 2
(0, 1, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.0016003657978966653, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.0016003657978966653, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.0006668190824569431, 0.005698196479267782, 2
(0, 1, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.0009144947416552392, 0.037605799000703655, 2
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0012193263222069857, 0.17796466468368088, 2
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.0010859625057155948, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.0010859625057155948, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0016765736930346015, 0.16290577376694804, 2
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.0010859625057155927, 0.12512426713827146, 2
(0, 1, 1, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.0006287151348879755, 0.18067710451634203, 2
(0, 1, 1, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.002286236854138094, 0.20373465016575318, 2
(0, 1, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.002400548696844997, 0.01791823891179181, 2
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.0007239750038103945, 0.04380540942629483, 2
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.0018861454046639272, 0.1806771045163445, 2
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414288, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414288, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.0006668190824569421, 0.0056981964792677175, 2
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0016003657978966661, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.0016003657978966661, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.0006287151348879773, 0.18067710451634336, 2
(0, 1, 1, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.0025148605395519034, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.0025148605395519034, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828596, 0.03753654865644963, 2
(0, 1, 1, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0006287151348879759, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0006287151348879759, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0006858710562414272, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0006858710562414272, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0012193263222069854, 0.17796466468368125, 2
(0, 1, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.001085962505715596, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.001085962505715596, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.0007239750038103979, 0.043805409426294864, 2
(0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0010859625057155972, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.0010859625057155972, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0012193263222069818, 0.17796466468368138, 2
(0, 1, 1, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.0018861454046639325, 0.05781778886633541, 2
(0, 1, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.000723975003810397, 0.0010651021037222427, 2
(0, 1, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.002286236854138094, 0.20373465016575446, 2
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.0010859625057155927, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.0010859625057155927, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.001219326322206977, 0.17796466468368138, 2
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.0009144947416552396, 0.03760579900070403, 2
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.0006287151348879757, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.0006287151348879757, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0016003657978966653, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0016003657978966653, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.0006668190824569443, 0.027155399561389723, 2
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.0006858710562414275, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.0006858710562414275, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.0032007315957933314, 0.017918238911791923, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.0018861454046639216, 0.05781778886633511, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.0006287151348879773, 0.1806771045163462, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0012193263222069792, 0.17796466468368094, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.0009144947416552351, 0.03760579900070381, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828518, 0.03753654865645023, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.0006668190824569479, 0.005698196479267624, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.001085962505715594, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.001085962505715594, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.0008001828989483344, 0.017918238911792145, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.002514860539551904, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.002514860539551904, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.0018861454046639249, 0.05781778886633528, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.0016765736930345987, 0.16290577376694793, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.0018861454046639244, 0.2860298035394283, 2
(0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.0025148605395519026, 0.18067710451634394, 2
(0, 1, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 4, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 4, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 4, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 4, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 4, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 4, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 4, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 4, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 3, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 3, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 3, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 3, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 3, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 3, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 2, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 2, 0, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 1, 0, 2, 0, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657193, 0, 0
(0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657193, 0, 0
(0, 1, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 1, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0), 0.00034293552812071334, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0), 0.00034293552812071334, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 1, 0, 2, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 0, 2, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070683, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070683, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 1, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 1, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 1, 1, 0, 3, 0, 0, 0, 0, 0), 0.001028806584362142, 0, 0
(0, 1, 0, 1, 1, 0, 3, 0, 0, 0, 0, 0), 0.001028806584362142, 0, 0
(0, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 1, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 0, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 0, 1, 1, 0, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.00017146776406035667, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.00017146776406035667, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0006858710562414292, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0006858710562414292, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(0, 1, 0, 1, 1, 0, 0, 3, 0, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 1, 0, 1, 1, 0, 0, 3, 0, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0), 0.001371742112482855, 0, 0
(0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0), 0.001371742112482855, 0, 0
(0, 1, 0, 1, 1, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0), 0.0013717421124828546, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0), 0.0013717421124828546, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.0001714677640603583, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.0001714677640603583, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0006858710562414282, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0006858710562414282, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.0015432098765432128, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.0015432098765432128, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0), 0.000342935528120714, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0), 0.000342935528120714, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.0006858710562414274, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.0006858710562414274, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0), 0.001371742112482858, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0), 0.001371742112482858, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 2, 0, 0), 0.0013717421124828585, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 2, 0, 0), 0.0013717421124828585, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.00068587105624143, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.00068587105624143, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2), 0.0003429355281207138, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2), 0.0003429355281207138, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 3, 0, 0), 0.001028806584362142, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 3, 0, 0), 0.001028806584362142, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 1, 0), 0.001371742112482852, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 1, 0), 0.001371742112482852, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 3, 0), 0.001028806584362142, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 3, 0), 0.001028806584362142, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 2, 1), 0.001371742112482852, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 2, 1), 0.001371742112482852, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 3), 0.0010288065843621424, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 3), 0.0010288065843621424, 0, 0
(0, 1, 0, 1, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 1, 0, 1, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0.5000000000000002, 1
(0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0), 0.0006858710562414279, 0.4999999999999997, 1
(0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0.49999999999999956, 1
(0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0), 0.0027434842249657106, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0003429355281207134, 0.49999999999999944, 1
(0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0.4999999999999999, 1
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0013717421124828549, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.00034293552812071816, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0.4999999999999996, 1
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0.49999999999999983, 1
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0.5000000000000001, 1
(0, 1, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0.4999999999999997, 1
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0013717421124828585, 0.4999999999999996, 1
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0013717421124828583, 0.49999999999999917, 1
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.00034293552812071507, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2), 0.0027434842249657214, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0.49999999999999983, 1
(0, 1, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0), 0.002743484224965711, 0.49999999999999983, 1
(0, 1, 0, 1, 0, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0), 0.0006858710562414276, 0.4999999999999997, 1
(0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0), 0.0027434842249657097, 0.4999999999999997, 1
(0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.0003429355281207166, 0.4999999999999996, 1
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0013717421124828568, 0.49999999999999956, 1
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0.49999999999999983, 1
(0, 1, 0, 1, 0, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0013717421124828566, 0.4999999999999996, 1
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0030864197530864265, 0.4999999999999996, 1
(0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0), 0.000685871056241428, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0.4999999999999999, 1
(0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0.4999999999999997, 1
(0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0), 0.0027434842249657167, 0.49999999999999956, 1
(0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 0, 1), 0.000685871056241428, 0.5000000000000001, 1
(0, 1, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0), 0.0027434842249657175, 0.4999999999999997, 1
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.0003429355281207134, 0.4999999999999996, 1
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.0013717421124828598, 0.49999999999999983, 1
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0.5, 1
(0, 1, 0, 1, 0, 1, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0.49999999999999983, 1
(0, 1, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0.4999999999999999, 1
(0, 1, 0, 1, 0, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0.4999999999999996, 1
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0.49999999999999933, 1
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1), 0.002743484224965704, 0.4999999999999995, 1
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0.4999999999999998, 1
(0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 3), 0.0020576131687242848, 0.4999999999999995, 1
(0, 1, 0, 1, 0, 0, 4, 0, 0, 0, 0, 0), 0.004572473708276189, 0.06826342731772095, 2
(0, 1, 0, 1, 0, 0, 3, 1, 0, 0, 0, 0), 0.002400548696844998, 0.12773782740233347, 2
(0, 1, 0, 1, 0, 0, 3, 0, 1, 0, 0, 0), 0.0004572473708276187, 0, 0
(0, 1, 0, 1, 0, 0, 3, 0, 1, 0, 0, 0), 0.0004572473708276187, 0, 0
(0, 1, 0, 1, 0, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(0, 1, 0, 1, 0, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(0, 1, 0, 1, 0, 0, 3, 0, 0, 0, 1, 0), 0.0004572473708276192, 0, 0
(0, 1, 0, 1, 0, 0, 3, 0, 0, 0, 1, 0), 0.0004572473708276192, 0, 0
(0, 1, 0, 1, 0, 0, 3, 0, 0, 0, 0, 1), 0.0024005486968450094, 0.12773782740233255, 2
(0, 1, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0), 0.0012193263222069822, 0.17796466468368063, 2
(0, 1, 0, 1, 0, 0, 2, 1, 1, 0, 0, 0), 0.0009144947416552373, 0.07576207044137419, 2
(0, 1, 0, 1, 0, 0, 2, 1, 0, 1, 0, 0), 0.0004953513183965865, 0.02168124692107112, 2
(0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1, 0), 0.002286236854138095, 0.2037346501657545, 2
(0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 0, 1), 0.0010669105319311063, 0.011444883020124683, 2
(0, 1, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0), 0.0016003657978966629, 0.040301572094705, 2
(0, 1, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0), 0.0034293552812071407, 0.06826342731772105, 2
(0, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0, 1), 0.002286236854138089, 0.20373465016575457, 2
(0, 1, 0, 1, 0, 0, 2, 0, 0, 2, 0, 0), 0.0016765736930346013, 0.1629057737669487, 2
(0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0), 0.0016003657978966672, 0.04030157209470509, 2
(0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 0, 1), 0.0004953513183965875, 0.021681246921070783, 2
(0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 1, 1), 0.0009144947416552392, 0.07576207044137415, 2
(0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 0, 2), 0.0012193263222069865, 0.17796466468368158, 2
(0, 1, 0, 1, 0, 0, 1, 3, 0, 0, 0, 0), 0.0013717421124828562, 0.0496557777435651, 2
(0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0), 0.0008382868465173013, 0.01769158746259519, 2
(0, 1, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0), 0.0022862368541380954, 0.20373465016575443, 2
(0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0), 0.0003810394756896824, 0.008465676748770396, 2
(0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 1), 0.001600365797896666, 0.04030157209470476, 2
(0, 1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0), 0.0016003657978966657, 0.040301572094704974, 2
(0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0016765736930346034, 0.16290577376694843, 2
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0012193263222069844, 0.17796466468368097, 2
(0, 1, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0), 0.0005715592135345223, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0), 0.0005715592135345223, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0012193263222069805, 0.1779646646836812, 2
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0), 0.0009144947416552373, 0.07576207044137404, 2
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.001219326322206987, 0.1779646646836809, 2
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 2), 0.0016003657978966698, 0.04030157209470486, 2
(0, 1, 0, 1, 0, 0, 1, 0, 3, 0, 0, 0), 0.0011431184270690466, 0.06826342731772085, 2
(0, 1, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0), 0.0022862368541380937, 0.2037346501657539, 2
(0, 1, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0), 0.001371742112482856, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0), 0.001371742112482856, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0, 1), 0.0009144947416552355, 0.07576207044137391, 2
(0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0), 0.0008382868465173029, 0.017691587462595002, 2
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0012193263222069852, 0.17796466468368097, 2
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0), 0.0013717421124828557, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0), 0.0013717421124828557, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2), 0.000381039475689682, 0.008465676748770244, 2
(0, 1, 0, 1, 0, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414282, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414282, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0), 0.0008382868465172983, 0.017691587462595356, 2
(0, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 1), 0.0005715592135345243, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 2, 0, 1), 0.0005715592135345243, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0), 0.0022862368541380932, 0.20373465016575473, 2
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.001676573693034594, 0.16290577376694892, 2
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2), 0.0022862368541380906, 0.20373465016575504, 2
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0), 0.0011431184270690473, 0.06826342731772105, 2
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1), 0.0016003657978966603, 0.04030157209470444, 2
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 2), 0.0008382868465172979, 0.01769158746259514, 2
(0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828624, 0.04965577774356551, 2
(0, 1, 0, 1, 0, 0, 0, 4, 0, 0, 0, 0), 0.0032007315957933314, 0.13362099260462373, 2
(0, 1, 0, 1, 0, 0, 0, 3, 1, 0, 0, 0), 0.0024005486968449972, 0.12773782740233341, 2
(0, 1, 0, 1, 0, 0, 0, 3, 0, 1, 0, 0), 0.0004572473708276183, 0.10902174021115398, 2
(0, 1, 0, 1, 0, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414283, 0, 0
(0, 1, 0, 1, 0, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414283, 0, 0
(0, 1, 0, 1, 0, 0, 0, 3, 0, 0, 0, 1), 0.0008001828989483338, 0.13362099260462254, 2
(0, 1, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0), 0.0016765736930346008, 0.16290577376694865, 2
(0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 0, 0), 0.0005715592135345228, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 0, 0), 0.0005715592135345228, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 1, 0), 0.0008382868465173003, 0.017691587462595065, 2
(0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1), 0.001600365797896665, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1), 0.001600365797896665, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0), 0.0009144947416552366, 0.07576207044137374, 2
(0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1), 0.002400548696844999, 0.13362099260462396, 2
(0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 2, 0), 0.0012193263222069835, 0.17796466468368097, 2
(0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 1, 1), 0.0016003657978966642, 0.04030157209470493, 2
(0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 3, 0, 0, 0), 0.0013717421124828555, 0.18677732042648765, 2
(0, 1, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0), 0.000495351318396586, 0.021681246921070926, 2
(0, 1, 0, 1, 0, 0, 0, 1, 2, 0, 1, 0), 0.0016003657978966653, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 2, 0, 1, 0), 0.0016003657978966653, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 2, 0, 0, 1), 0.0004953513183965864, 0.021681246921070662, 2
(0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0), 0.0009144947416552373, 0.07576207044137384, 2
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0012193263222069854, 0.17796466468368097, 2
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 2, 0), 0.0005715592135345229, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 2, 0), 0.0005715592135345229, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.001676573693034605, 0.16290577376694892, 2
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2), 0.0016003657978966614, 0.040301572094704315, 2
(0, 1, 0, 1, 0, 0, 0, 1, 0, 3, 0, 0), 0.0008001828989483327, 0.1336209926046239, 2
(0, 1, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0), 0.002286236854138094, 0.20373465016575484, 2
(0, 1, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1), 0.0013717421124828533, 0.10902174021115339, 2
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0), 0.0010669105319311076, 0.011444883020124873, 2
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2), 0.0024005486968450016, 0.13362099260462387, 2
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414284, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414284, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 2, 1), 0.0004953513183965849, 0.02168124692107094, 2
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2), 0.0016003657978966646, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2), 0.0016003657978966646, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 3), 0.0008001828989483344, 0.13362099260462273, 2
(0, 1, 0, 1, 0, 0, 0, 0, 4, 0, 0, 0), 0.001828989483310475, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 4, 0, 0, 0), 0.001828989483310475, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 3, 1, 0, 0), 0.00137174211248286, 0.0496557777435651, 2
(0, 1, 0, 1, 0, 0, 0, 0, 3, 0, 1, 0), 0.00045724737082761886, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 3, 0, 1, 0), 0.00045724737082761886, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 3, 0, 0, 1), 0.000685871056241428, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 3, 0, 0, 1), 0.000685871056241428, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0), 0.0012193263222069872, 0.17796466468368102, 2
(0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0), 0.0005715592135345235, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0), 0.0005715592135345235, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 0, 1), 0.001066910531931113, 0.011444883020124742, 2
(0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1), 0.0005715592135345258, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1), 0.0005715592135345258, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2), 0.0012193263222069826, 0.1779646646836809, 2
(0, 1, 0, 1, 0, 0, 0, 0, 1, 3, 0, 0), 0.00137174211248286, 0.18677732042648748, 2
(0, 1, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0), 0.0003810394756896824, 0.008465676748770247, 2
(0, 1, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1), 0.0022862368541380954, 0.2037346501657537, 2
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0), 0.0005715592135345232, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0), 0.0005715592135345232, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.001219326322206978, 0.1779646646836807, 2
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 2), 0.0009144947416552424, 0.07576207044137473, 2
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 3, 0), 0.00045724737082761843, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 3, 0), 0.00045724737082761843, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1), 0.0016003657978966648, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1), 0.0016003657978966648, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2), 0.0008382868465173018, 0.017691587462594995, 2
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 3), 0.000685871056241428, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 3), 0.000685871056241428, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 4, 0, 0), 0.0018289894833104744, 0.10902174021115385, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 3, 1, 0), 0.001371742112482852, 0.18677732042648748, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 3, 0, 1), 0.0008001828989483355, 0.13362099260462434, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0), 0.0012193263222069774, 0.17796466468368102, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1), 0.0009144947416552394, 0.0757620704413749, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828525, 0.049655777743565506, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1), 0.0004953513183965898, 0.021681246921071137, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2), 0.0005715592135345212, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2), 0.0005715592135345212, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 3), 0.00045724737082762103, 0.10902174021115552, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0), 0.0018289894833104757, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0), 0.0018289894833104757, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 3, 1), 0.0013717421124828544, 0.18677732042648784, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2), 0.0016765736930345995, 0.1629057737669491, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 3), 0.0024005486968449938, 0.12773782740233305, 2
(0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 4), 0.0032007315957933327, 0.13362099260462396, 2
(0, 1, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 4, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 4, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 4, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 4, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 4, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 4, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 4, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 3, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 3, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 3, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 0, 2, 0, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 3, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 2, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 3, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 1, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 3, 0, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 1, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 3, 0), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 2, 1), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 1, 2), 0, 0, 0
(0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 3), 0, 0, 0
(0, 1, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 1, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 0, 1, 1, 3, 0, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(0, 1, 0, 0, 1, 1, 3, 0, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 1, 0, 0, 1, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 1, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 0, 0, 1, 1, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 1), 0.00137174211248286, 0, 0
(0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 1), 0.00137174211248286, 0, 0
(0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0), 0.001371742112482855, 0, 0
(0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0), 0.001371742112482855, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0001714677640603567, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0001714677640603567, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0006858710562414269, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.0006858710562414265, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.0006858710562414265, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.000685871056241429, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.000685871056241429, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0006858710562414291, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0001714677640603575, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0001714677640603575, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 2), 0.0013717421124828603, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 2), 0.0013717421124828603, 0, 0
(0, 1, 0, 0, 1, 1, 0, 3, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(0, 1, 0, 0, 1, 1, 0, 3, 0, 0, 0, 0), 0.0010288065843621424, 0, 0
(0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 1, 0, 0, 1, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0), 0.0013717421124828546, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0), 0.0013717421124828546, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.00017146776406035827, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.00017146776406035827, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0006858710562414283, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0006858710562414283, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0015432098765432128, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0015432098765432128, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0), 0.00034293552812071393, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0), 0.00034293552812071393, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0006858710562414275, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 3, 0, 0, 0), 0.0010288065843621426, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 3, 0, 0, 0), 0.0010288065843621426, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0), 0.001371742112482858, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0), 0.001371742112482858, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 2, 0, 0), 0.001371742112482859, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 2, 0, 0), 0.001371742112482859, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.00017146776406035672, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.00017146776406035672, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.0006858710562414299, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.0006858710562414299, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 2), 0.0003429355281207138, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 2), 0.0003429355281207138, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 3, 0, 0), 0.0010288065843621422, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 3, 0, 0), 0.0010288065843621422, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 2, 1, 0), 0.0013717421124828525, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 2, 1, 0), 0.0013717421124828525, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 3, 0), 0.0010288065843621422, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 3, 0), 0.0010288065843621422, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1), 0.0013717421124828516, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1), 0.0013717421124828516, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 3), 0.0010288065843621422, 0, 0
(0, 1, 0, 0, 1, 0, 4, 0, 0, 0, 0, 0), 0.0066300868770004726, 0, 0
(0, 1, 0, 0, 1, 0, 4, 0, 0, 0, 0, 0), 0.0066300868770004726, 0, 0
(0, 1, 0, 0, 1, 0, 3, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 1, 0, 0, 1, 0, 3, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 1, 0, 0, 0), 0.0004572473708276187, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 1, 0, 0, 0), 0.0004572473708276187, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 0, 1, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 0, 0, 1, 0), 0.00045724737082761924, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 0, 0, 1, 0), 0.00045724737082761924, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 0, 0, 0, 1), 0.002743484224965727, 0, 0
(0, 1, 0, 0, 1, 0, 3, 0, 0, 0, 0, 1), 0.002743484224965727, 0, 0
(0, 1, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0), 0.0007620789513793639, 0, 0
(0, 1, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0), 0.0007620789513793639, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0), 0.0017718335619570213, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0), 0.0017718335619570213, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0), 0.0012955342173449167, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0), 0.0012955342173449167, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0), 0.0016003657978966668, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0), 0.0016003657978966668, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1), 0.002381496723060507, 0, 0
(0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1), 0.002381496723060507, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0), 0.0029721079103795164, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0), 0.0029721079103795164, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0), 0.004972565157750354, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0), 0.004972565157750354, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1), 0.001600365797896659, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1), 0.001600365797896659, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 0, 0), 0.0012193263222069828, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 0, 0), 0.0012193263222069828, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0), 0.0029721079103795255, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0), 0.0029721079103795255, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1), 0.001295534217344923, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1), 0.001295534217344923, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1), 0.001771833561957026, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1), 0.001771833561957026, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2), 0.0007620789513793668, 0, 0
(0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2), 0.0007620789513793668, 0, 0
(0, 1, 0, 0, 1, 0, 1, 3, 0, 0, 0, 0), 0.0012002743484224993, 0, 0
(0, 1, 0, 0, 1, 0, 1, 3, 0, 0, 0, 0), 0.0012002743484224993, 0, 0
(0, 1, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0), 0.001981405273586348, 0, 0
(0, 1, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0), 0.001981405273586348, 0, 0
(0, 1, 0, 0, 1, 0, 1, 2, 0, 1, 0, 0), 0.0016003657978966661, 0, 0
(0, 1, 0, 0, 1, 0, 1, 2, 0, 1, 0, 0), 0.0016003657978966661, 0, 0
(0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1, 0), 0.0010097546105776573, 0, 0
(0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1, 0), 0.0010097546105776573, 0, 0
(0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1), 0.0029721079103795242, 0, 0
(0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1), 0.0029721079103795242, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0), 0.002972107910379521, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0), 0.002972107910379521, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0012193263222069859, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0012193263222069859, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0007620789513793635, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0007620789513793635, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0), 0.0009144947416552379, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0), 0.0009144947416552379, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0007620789513793634, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0007620789513793634, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 2, 0), 0.0017718335619570215, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 2, 0), 0.0017718335619570215, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0007620789513793663, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0007620789513793663, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2), 0.002972107910379532, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2), 0.002972107910379532, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 3, 0, 0, 0), 0.0016575217192501177, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 3, 0, 0, 0), 0.0016575217192501177, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0), 0.0016003657978966674, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0), 0.0016003657978966674, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1), 0.0017718335619570206, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1), 0.0017718335619570206, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0), 0.001981405273586351, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0), 0.001981405273586351, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0007620789513793668, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0007620789513793668, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0), 0.0013717421124828553, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0), 0.0013717421124828553, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2), 0.0010097546105776569, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2), 0.0010097546105776569, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0), 0.0019814052735863436, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0), 0.0019814052735863436, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 1), 0.0009144947416552331, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 0, 1), 0.0009144947416552331, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 2, 0), 0.0016003657978966622, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 2, 0), 0.0016003657978966622, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0012193263222069744, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0012193263222069744, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 2), 0.0016003657978966605, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 2), 0.0016003657978966605, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 3, 0), 0.001657521719250119, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 3, 0), 0.001657521719250119, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1), 0.002972107910379515, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1), 0.002972107910379515, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 2), 0.0019814052735863427, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 2), 0.0019814052735863427, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 3), 0.001200274348422506, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 3), 0.001200274348422506, 0, 0
(0, 1, 0, 0, 1, 0, 0, 4, 0, 0, 0, 0), 0.004572473708276187, 0, 0
(0, 1, 0, 0, 1, 0, 0, 4, 0, 0, 0, 0), 0.004572473708276187, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 1, 0, 0, 0), 0.002743484224965712, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 1, 0, 0, 0), 0.002743484224965712, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 0, 1, 0, 0), 0.000285779606767262, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 0, 1, 0, 0), 0.000285779606767262, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 0, 0, 1, 0), 0.0020576131687242835, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 0, 0, 0, 1), 0.001143118427069052, 0, 0
(0, 1, 0, 0, 1, 0, 0, 3, 0, 0, 0, 1), 0.001143118427069052, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0), 0.0012193263222069822, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0), 0.0012193263222069822, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0), 0.000914494741655239, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0), 0.000914494741655239, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0), 0.0019814052735863475, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0), 0.0019814052735863475, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 1), 0.0009144947416552371, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 0, 1), 0.0009144947416552371, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0), 0.0017718335619570243, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0), 0.0017718335619570243, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1), 0.003429355281207137, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1), 0.003429355281207137, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0), 0.0007620789513793645, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0), 0.0007620789513793645, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1), 0.002972107910379523, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1), 0.002972107910379523, 0, 0
(0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 3, 0, 0, 0), 0.0006858710562414278, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 3, 0, 0, 0), 0.0006858710562414278, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0), 0.0012955342173449197, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0), 0.0012955342173449197, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0), 0.000914494741655237, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0), 0.000914494741655237, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 1), 0.0012955342173449178, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 0, 1), 0.0012955342173449178, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0), 0.001771833561957026, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0), 0.001771833561957026, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0007620789513793648, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0007620789513793648, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2, 0), 0.0009144947416552369, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2, 0), 0.0009144947416552369, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.001219326322206987, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.001219326322206987, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2), 0.002972107910379517, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2), 0.002972107910379517, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 3, 0, 0), 0.001143118427069048, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 3, 0, 0), 0.001143118427069048, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0), 0.0016003657978966633, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0), 0.0016003657978966633, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 0, 1), 0.0008573388203017855, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 0, 1), 0.0008573388203017855, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 2, 0), 0.0023814967230605098, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 2, 0), 0.0023814967230605098, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 2), 0.003429355281207147, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 2), 0.003429355281207147, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 3, 0), 0.0020576131687242835, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1), 0.0012955342173449156, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1), 0.0012955342173449156, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2), 0.0009144947416552371, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2), 0.0009144947416552371, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 3), 0.0011431184270690525, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 3), 0.0011431184270690525, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 4, 0, 0, 0), 0.0018289894833104755, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 4, 0, 0, 0), 0.0018289894833104755, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 3, 1, 0, 0), 0.0012002743484225025, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 3, 1, 0, 0), 0.0012002743484225025, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 1, 0), 0.0004572473708276185, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 1, 0), 0.0004572473708276185, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 1), 0.0020576131687242848, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0), 0.0007620789513793664, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0), 0.0007620789513793664, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0), 0.0009144947416552386, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0), 0.0009144947416552386, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1), 0.00238149672306052, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1), 0.00238149672306052, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1), 0.0009144947416552395, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1), 0.0009144947416552395, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2), 0.0007620789513793643, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2), 0.0007620789513793643, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 3, 0, 0), 0.0006858710562414296, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 3, 0, 0), 0.0006858710562414296, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0), 0.0010097546105776582, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0), 0.0010097546105776582, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1), 0.0016003657978966696, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1), 0.0016003657978966696, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0), 0.0009144947416552358, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0), 0.0009144947416552358, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0007620789513793631, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0007620789513793631, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2), 0.0017718335619570252, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2), 0.0017718335619570252, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 3, 0), 0.00045724737082761897, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 3, 0), 0.00045724737082761897, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1), 0.000914494741655237, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1), 0.000914494741655237, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2), 0.0019814052735863496, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2), 0.0019814052735863496, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 3), 0.0020576131687242848, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 4, 0, 0), 0.0011431184270690466, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 4, 0, 0), 0.0011431184270690466, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 3, 1, 0), 0.000685871056241426, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 3, 1, 0), 0.000685871056241426, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 3, 0, 1), 0.0011431184270690458, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 3, 0, 1), 0.0011431184270690458, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0), 0.0007620789513793618, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0), 0.0007620789513793618, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1), 0.0017718335619570193, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1), 0.0017718335619570193, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 3, 0), 0.0012002743484224945, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 3, 0), 0.0012002743484224945, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1), 0.0012955342173449236, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1), 0.0012955342173449236, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2), 0.0009144947416552299, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2), 0.0009144947416552299, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 3), 0.00028577960676726057, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 3), 0.00028577960676726057, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 4, 0), 0.0018289894833104746, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 4, 0), 0.0018289894833104746, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 3, 1), 0.0006858710562414268, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 3, 1), 0.0006858710562414268, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2), 0.0012193263222069809, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2), 0.0012193263222069809, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 3), 0.0027434842249657062, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 3), 0.0027434842249657062, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4), 0.004572473708276188, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4), 0.004572473708276188, 0, 0
(0, 1, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 4, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 4, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 4, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 4, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 4, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 4, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 3, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 1, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 1), 0.0027434842249657193, 0, 0
(0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 1), 0.0027434842249657193, 0, 0
(0, 1, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 1, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0), 0.0003429355281207133, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0), 0.0003429355281207133, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0), 0.0013717421124828533, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0), 0.0013717421124828533, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 1, 0, 0, 0, 2, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 0, 0, 0, 2, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1), 0.0003429355281207069, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1), 0.0003429355281207069, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 1, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0), 0.004572473708276189, 0.0682634273177209, 2
(0, 1, 0, 0, 0, 1, 3, 1, 0, 0, 0, 0), 0.0024005486968449972, 0.12773782740233294, 2
(0, 1, 0, 0, 0, 1, 3, 0, 1, 0, 0, 0), 0.0004572473708276191, 0, 0
(0, 1, 0, 0, 0, 1, 3, 0, 1, 0, 0, 0), 0.0004572473708276191, 0, 0
(0, 1, 0, 0, 0, 1, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(0, 1, 0, 0, 0, 1, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(0, 1, 0, 0, 0, 1, 3, 0, 0, 0, 1, 0), 0.00045724737082761827, 0, 0
(0, 1, 0, 0, 0, 1, 3, 0, 0, 0, 1, 0), 0.00045724737082761827, 0, 0
(0, 1, 0, 0, 0, 1, 3, 0, 0, 0, 0, 1), 0.0024005486968450103, 0.1277378274023329, 2
(0, 1, 0, 0, 0, 1, 2, 2, 0, 0, 0, 0), 0.0012193263222069822, 0.17796466468368072, 2
(0, 1, 0, 0, 0, 1, 2, 1, 1, 0, 0, 0), 0.0009144947416552374, 0.07576207044137395, 2
(0, 1, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0), 0.0004953513183965852, 0.021681246921070707, 2
(0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0), 0.0022862368541380937, 0.2037346501657536, 2
(0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1), 0.001066910531931106, 0.011444883020124705, 2
(0, 1, 0, 0, 0, 1, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0), 0.0016003657978966635, 0.04030157209470478, 2
(0, 1, 0, 0, 0, 1, 2, 0, 1, 0, 1, 0), 0.003429355281207141, 0.06826342731772085, 2
(0, 1, 0, 0, 0, 1, 2, 0, 1, 0, 0, 1), 0.002286236854138089, 0.2037346501657547, 2
(0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0), 0.0016765736930346015, 0.16290577376694837, 2
(0, 1, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0), 0.0016003657978966674, 0.040301572094705175, 2
(0, 1, 0, 0, 0, 1, 2, 0, 0, 1, 0, 1), 0.0004953513183965886, 0.021681246921070887, 2
(0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1), 0.0009144947416552388, 0.07576207044137373, 2
(0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2), 0.0012193263222069874, 0.17796466468368116, 2
(0, 1, 0, 0, 0, 1, 1, 3, 0, 0, 0, 0), 0.0013717421124828564, 0.04965577774356496, 2
(0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0), 0.0008382868465173015, 0.01769158746259539, 2
(0, 1, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0), 0.0022862368541380924, 0.20373465016575373, 2
(0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 1, 0), 0.00038103947568968145, 0.008465676748770384, 2
(0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 0, 1), 0.0016003657978966648, 0.04030157209470454, 2
(0, 1, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0), 0.001600365797896665, 0.04030157209470496, 2
(0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0016765736930346034, 0.16290577376694831, 2
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0012193263222069828, 0.1779646646836814, 2
(0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0), 0.0005715592135345219, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0), 0.0005715592135345219, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0012193263222069846, 0.17796466468368086, 2
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0), 0.000914494741655236, 0.07576207044137377, 2
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0012193263222069876, 0.1779646646836808, 2
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2), 0.0016003657978966698, 0.04030157209470459, 2
(0, 1, 0, 0, 0, 1, 1, 0, 3, 0, 0, 0), 0.0011431184270690473, 0.06826342731772114, 2
(0, 1, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0), 0.0022862368541380937, 0.2037346501657537, 2
(0, 1, 0, 0, 0, 1, 1, 0, 2, 0, 1, 0), 0.001371742112482855, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 2, 0, 1, 0), 0.001371742112482855, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 2, 0, 0, 1), 0.0009144947416552369, 0.07576207044137381, 2
(0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0, 0), 0.0008382868465173029, 0.017691587462595026, 2
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0012193263222069833, 0.17796466468368063, 2
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0), 0.0013717421124828566, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0), 0.0013717421124828566, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2), 0.0003810394756896829, 0.008465676748770485, 2
(0, 1, 0, 0, 0, 1, 1, 0, 0, 3, 0, 0), 0.0006858710562414282, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 3, 0, 0), 0.0006858710562414282, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0), 0.0008382868465172984, 0.01769158746259522, 2
(0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1), 0.0005715592135345245, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1), 0.0005715592135345245, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0), 0.0022862368541380906, 0.2037346501657542, 2
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0016765736930345941, 0.16290577376694892, 2
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2), 0.0022862368541380906, 0.20373465016575448, 2
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 3, 0), 0.0011431184270690464, 0.0682634273177205, 2
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 2, 1), 0.0016003657978966611, 0.040301572094705085, 2
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 2), 0.0008382868465172976, 0.01769158746259525, 2
(0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 3), 0.001371742112482862, 0.04965577774356573, 2
(0, 1, 0, 0, 0, 1, 0, 4, 0, 0, 0, 0), 0.0032007315957933323, 0.1336209926046239, 2
(0, 1, 0, 0, 0, 1, 0, 3, 1, 0, 0, 0), 0.0024005486968449977, 0.12773782740233297, 2
(0, 1, 0, 0, 0, 1, 0, 3, 0, 1, 0, 0), 0.00045724737082761735, 0.10902174021115349, 2
(0, 1, 0, 0, 0, 1, 0, 3, 0, 0, 1, 0), 0.0006858710562414276, 0, 0
(0, 1, 0, 0, 0, 1, 0, 3, 0, 0, 1, 0), 0.0006858710562414276, 0, 0
(0, 1, 0, 0, 0, 1, 0, 3, 0, 0, 0, 1), 0.0008001828989483339, 0.13362099260462312, 2
(0, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0), 0.0016765736930346004, 0.16290577376694848, 2
(0, 1, 0, 0, 0, 1, 0, 2, 1, 1, 0, 0), 0.000571559213534523, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 1, 1, 0, 0), 0.000571559213534523, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0), 0.0008382868465173003, 0.01769158746259517, 2
(0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1), 0.0016003657978966657, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1), 0.0016003657978966657, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0), 0.0009144947416552387, 0.07576207044137376, 2
(0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1), 0.0024005486968449994, 0.13362099260462446, 2
(0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0), 0.001219326322206983, 0.1779646646836811, 2
(0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 1, 1), 0.0016003657978966644, 0.04030157209470452, 2
(0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 3, 0, 0, 0), 0.001371742112482855, 0.18677732042648734, 2
(0, 1, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0), 0.0004953513183965865, 0.021681246921070763, 2
(0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0), 0.0016003657978966655, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0), 0.0016003657978966655, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1), 0.000495351318396587, 0.021681246921071182, 2
(0, 1, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0), 0.0009144947416552396, 0.07576207044137365, 2
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0012193263222069837, 0.1779646646836812, 2
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 0), 0.000571559213534524, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2, 0), 0.000571559213534524, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0016765736930346032, 0.16290577376694754, 2
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2), 0.0016003657978966618, 0.04030157209470493, 2
(0, 1, 0, 0, 0, 1, 0, 1, 0, 3, 0, 0), 0.0008001828989483322, 0.1336209926046232, 2
(0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0), 0.0022862368541380915, 0.2037346501657539, 2
(0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 0, 1), 0.0013717421124828549, 0.10902174021115343, 2
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0), 0.0010669105319311078, 0.011444883020124681, 2
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2), 0.0024005486968450007, 0.13362099260462315, 2
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 3, 0), 0.0006858710562414278, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 3, 0), 0.0006858710562414278, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1), 0.0004953513183965859, 0.021681246921071075, 2
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2), 0.001600365797896666, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2), 0.001600365797896666, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 3), 0.0008001828989483348, 0.1336209926046232, 2
(0, 1, 0, 0, 0, 1, 0, 0, 4, 0, 0, 0), 0.001828989483310476, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 4, 0, 0, 0), 0.001828989483310476, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 3, 1, 0, 0), 0.0013717421124828598, 0.049655777743565215, 2
(0, 1, 0, 0, 0, 1, 0, 0, 3, 0, 1, 0), 0.0004572473708276192, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 3, 0, 1, 0), 0.0004572473708276192, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 3, 0, 0, 1), 0.0006858710562414291, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 3, 0, 0, 1), 0.0006858710562414291, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0), 0.0012193263222069846, 0.17796466468368102, 2
(0, 1, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0), 0.0005715592135345253, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0), 0.0005715592135345253, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1), 0.0010669105319311132, 0.011444883020124693, 2
(0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1), 0.0005715592135345242, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1), 0.0005715592135345242, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2), 0.0012193263222069833, 0.17796466468368102, 2
(0, 1, 0, 0, 0, 1, 0, 0, 1, 3, 0, 0), 0.0013717421124828585, 0.1867773204264873, 2
(0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0), 0.00038103947568968237, 0.00846567674877047, 2
(0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1), 0.0022862368541380963, 0.20373465016575343, 2
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0), 0.000571559213534521, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0), 0.000571559213534521, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0012193263222069796, 0.17796466468368094, 2
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2), 0.00091449474165524, 0.07576207044137438, 2
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 3, 0), 0.0004572473708276195, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 3, 0), 0.0004572473708276195, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1), 0.0016003657978966657, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1), 0.0016003657978966657, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2), 0.0008382868465173017, 0.01769158746259491, 2
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 3), 0.0006858710562414288, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 3), 0.0006858710562414288, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 4, 0, 0), 0.0018289894833104748, 0.10902174021115374, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 3, 1, 0), 0.001371742112482852, 0.1867773204264875, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 3, 0, 1), 0.000800182898948335, 0.13362099260462465, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0), 0.0012193263222069805, 0.1779646646836815, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1), 0.0009144947416552366, 0.07576207044137424, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 3, 0), 0.0013717421124828523, 0.04965577774356506, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1), 0.0004953513183965888, 0.021681246921071227, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2), 0.0005715592135345228, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2), 0.0005715592135345228, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 3), 0.00045724737082762103, 0.10902174021115567, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 4, 0), 0.0018289894833104746, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 4, 0), 0.0018289894833104746, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 3, 1), 0.0013717421124828542, 0.18677732042648784, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2), 0.0016765736930345978, 0.16290577376694831, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 3), 0.002400548696844994, 0.1277378274023331, 2
(0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 4), 0.003200731595793332, 0.1336209926046238, 2
(0, 1, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0), 0.006858710562414282, 0, 0
(0, 1, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0), 0.006858710562414282, 0, 0
(0, 1, 0, 0, 0, 0, 4, 1, 0, 0, 0, 0), 0.0020195092211553163, 0.029955354517853198, 2
(0, 1, 0, 0, 0, 0, 4, 0, 1, 0, 0, 0), 0.0017146776406035712, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 1, 0, 0, 0), 0.0017146776406035712, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 0, 1, 0, 0), 0.0007620789513793641, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 0, 1, 0, 0), 0.0007620789513793641, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 0, 0, 1, 0), 0.0017146776406035701, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 0, 0, 1, 0), 0.0017146776406035701, 0, 0
(0, 1, 0, 0, 0, 0, 4, 0, 0, 0, 0, 1), 0.0020195092211553246, 0.029955354517852976, 2
(0, 1, 0, 0, 0, 0, 3, 2, 0, 0, 0, 0), 0.0010859625057155944, 0.011932944317810666, 2
(0, 1, 0, 0, 0, 0, 3, 1, 1, 0, 0, 0), 0.0010478585581466264, 0.13015938642153427, 2
(0, 1, 0, 0, 0, 0, 3, 1, 0, 1, 0, 0), 0.0008001828989483336, 0.025574881059663702, 2
(0, 1, 0, 0, 0, 0, 3, 1, 0, 0, 1, 0), 0.0031626276482243664, 0.06567418725251216, 2
(0, 1, 0, 0, 0, 0, 3, 1, 0, 0, 0, 1), 0.0032578875171467817, 0.07894736842105296, 2
(0, 1, 0, 0, 0, 0, 3, 0, 2, 0, 0, 0), 0.00017146776406035705, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 1, 1, 0, 0), 0.001105014479500078, 0.004638899788240653, 2
(0, 1, 0, 0, 0, 0, 3, 0, 1, 0, 1, 0), 0.0032578875171467856, 0.07894736842105274, 2
(0, 1, 0, 0, 0, 0, 3, 0, 1, 0, 0, 1), 0.003162627648224362, 0.06567418725251209, 2
(0, 1, 0, 0, 0, 0, 3, 0, 0, 2, 0, 0), 0.0027434842249657136, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 0, 2, 0, 0), 0.0027434842249657136, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 0, 1, 1, 0), 0.0011050144795000793, 0.004638899788240866, 2
(0, 1, 0, 0, 0, 0, 3, 0, 0, 1, 0, 1), 0.0008001828989483364, 0.02557488105966333, 2
(0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 2, 0), 0.00017146776406035697, 0, 0
(0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 1, 1), 0.0010478585581466292, 0.13015938642153357, 2
(0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 2), 0.0010859625057155996, 0.011932944317810255, 2
(0, 1, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0), 0.000838286846517301, 0.3762947963469399, 2
(0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0), 0.0005144032921810711, 0.0645955042826397, 2
(0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0), 0.0023433927754915452, 0.005387505309565242, 2
(0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0), 0.0011431184270690468, 0.002676207597369351, 2
(0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1), 0.0014288980338363069, 0.001512805759443231, 2
(0, 1, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0), 0.0007430269775948807, 0.23076923076923084, 2
(0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 0, 0), 0.0031435756744398803, 0.008958168993424737, 2
(0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0), 0.0006858710562414275, 0.4999999999999994, 1
(0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1), 0.00022862368541380954, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1), 0.00022862368541380954, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 0, 0), 0.00045724737082761865, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 0, 0), 0.00045724737082761865, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0), 0.0017146776406035708, 0.12040480842623423, 2
(0, 1, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1), 0.0001714677640603553, 0.4999999999999968, 1
(0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0), 0.0016003657978966655, 0.05523547217992238, 2
(0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1), 0.0002286236854138105, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1), 0.0002286236854138105, 0, 0
(0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 0, 2), 0.001428898033836311, 0.0015128057594430118, 2
(0, 1, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0), 0.0006858710562414287, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0), 0.0006858710562414287, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0), 0.0028006401463191643, 0.01635742842213992, 2
(0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0), 0.0025720164609053546, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0), 0.0025720164609053546, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1), 0.0016003657978966627, 0.05523547217992256, 2
(0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0), 0.00045724737082761876, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0), 0.00045724737082761876, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0), 0.00017146776406035707, 0.49999999999999833, 1
(0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1), 0.0017146776406035695, 0.12040480842623454, 2
(0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0), 0.0025720164609053567, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0), 0.0025720164609053567, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1), 0.0006858710562414271, 0.49999999999999833, 1
(0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2), 0.0011431184270690438, 0.0026762075973692516, 2
(0, 1, 0, 0, 0, 0, 2, 0, 0, 3, 0, 0), 0.0015241579027587288, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 3, 0, 0), 0.0015241579027587288, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0), 0.0004572473708276187, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0), 0.0004572473708276187, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1), 0.0004572473708276188, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1), 0.0004572473708276188, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0), 0.002800640146319167, 0.016357428422139733, 2
(0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1), 0.0031435756744398725, 0.008958168993424826, 2
(0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2), 0.0023433927754915457, 0.005387505309565063, 2
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0), 0.0006858710562414278, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0), 0.0006858710562414278, 0, 0
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1), 0.0007430269775948774, 0.2307692307692312, 2
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2), 0.0005144032921810712, 0.06459550428263676, 2
(0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 3), 0.0008382868465173056, 0.3762947963469406, 2
(0, 1, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0), 0.0008001828989483331, 0.30239227352270687, 2
(0, 1, 0, 0, 0, 0, 1, 3, 1, 0, 0, 0), 0.001962353299801865, 0.15845903388671748, 2
(0, 1, 0, 0, 0, 0, 1, 3, 0, 1, 0, 0), 0.002057613168724287, 0.06030737921409184, 2
(0, 1, 0, 0, 0, 0, 1, 3, 0, 0, 1, 0), 0.00041914342325865097, 0.08922989972701395, 2
(0, 1, 0, 0, 0, 0, 1, 3, 0, 0, 0, 1), 0.0009716506630086894, 0.08606052106912439, 2
(0, 1, 0, 0, 0, 0, 1, 2, 2, 0, 0, 0), 0.002171925011431189, 0.0015583707170370431, 2
(0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 0, 0), 0.00022862368541381006, 0.23395555688102276, 2
(0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0), 0.00017146776406035705, 0.06030737921409192, 2
(0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1), 0.0002286236854138088, 0.23395555688102138, 2
(0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0), 0.001886145404663925, 0.012599398514083898, 2
(0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0), 0.0011431184270690464, 0.018299677395731316, 2
(0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 0, 1), 0.0006858710562414268, 0.06030737921409188, 2
(0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0), 0.00045724737082761914, 0.2339555568810217, 2
(0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1), 0.0024577046181984553, 0.010562648648390682, 2
(0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2), 0.00102880658436214, 0.1666666666666661, 2
(0, 1, 0, 0, 0, 0, 1, 1, 3, 0, 0, 0), 0.001962353299801864, 0.018904959242566525, 2
(0, 1, 0, 0, 0, 0, 1, 1, 2, 1, 0, 0), 0.00022862368541380997, 0.23395555688102265, 2
(0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0), 0.0006858710562414285, 0.06030737921409167, 2
(0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1), 0.0008573388203017857, 0.023721840614512903, 2
(0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0), 0.0017718335619570213, 0.022240437369012545, 2
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0013717421124828572, 0.06030737921409188, 2
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0013717421124828598, 0.060307379214091704, 2
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0), 0.00017146776406035702, 0.06030737921409214, 2
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0013717421124828594, 0.4999999999999996, 1
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2), 0.00245770461819845, 0.010562648648391139, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 3, 0, 0), 0.0008001828989483297, 0.025574881059663945, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0), 0.0021719250114311884, 0.0745845738887728, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1), 0.0001714677640603553, 0.49999999999999584, 1
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0), 0.001600365797896664, 0.25437033758138083, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0013717421124828538, 0.0603073792140917, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2), 0.0006858710562414253, 0.060307379214091274, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 3, 0), 0.00041914342325864994, 0.08922989972701406, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 2, 1), 0.0008573388203017853, 0.0237218406145125, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2), 0.00022862368541381035, 0.23395555688102426, 2
(0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 3), 0.0009716506630086916, 0.08606052106912519, 2
(0, 1, 0, 0, 0, 0, 1, 0, 4, 0, 0, 0), 0.001714677640603571, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 4, 0, 0, 0), 0.001714677640603571, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 3, 1, 0, 0), 0.0019051973784484134, 0.06556730953676619, 2
(0, 1, 0, 0, 0, 0, 1, 0, 3, 0, 1, 0), 0.0012002743484224995, 0.10488847411267548, 2
(0, 1, 0, 0, 0, 0, 1, 0, 3, 0, 0, 1), 0.00041914342325865026, 0.08922989972701426, 2
(0, 1, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0), 0.0018861454046639288, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0), 0.0018861454046639288, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0), 0.0006858710562414291, 0.06030737921409232, 2
(0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1), 0.0016003657978966664, 0.25437033758138156, 2
(0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0), 0.0010288065843621417, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0), 0.0010288065843621417, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1), 0.00017146776406035688, 0.06030737921409253, 2
(0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2), 0.0004572473708276196, 0.2339555568810223, 2
(0, 1, 0, 0, 0, 0, 1, 0, 1, 3, 0, 0), 0.0011050144795000836, 0.004638899788241079, 2
(0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0), 0.0001714677640603573, 0.4999999999999976, 1
(0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1), 0.002171925011431193, 0.07458457388877232, 2
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0), 0.0006858710562414278, 0.060307379214090864, 2
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.001371742112482853, 0.060307379214091274, 2
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2), 0.001143118427069048, 0.0182996773957303, 2
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 3, 0), 0.0012002743484224995, 0.10488847411267489, 2
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1), 0.0006858710562414266, 0.06030737921409106, 2
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2), 0.00017146776406035688, 0.060307379214093335, 2
(0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 3), 0.00041914342325865314, 0.08922989972701441, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 4, 0, 0), 0.0013717421124828572, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 4, 0, 0), 0.0013717421124828572, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 3, 1, 0), 0.0011050144795000738, 0.004638899788240644, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 3, 0, 1), 0.0008001828989483414, 0.025574881059663, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0), 0.001886145404663925, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0), 0.001886145404663925, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1), 0.0017718335619570204, 0.022240437369013055, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2), 0.0018861454046639288, 0.012599398514084686, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 3, 0), 0.0019051973784484108, 0.06556730953676553, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1), 0.00022862368541380865, 0.23395555688102357, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2), 0.00022862368541380802, 0.23395555688102207, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 3), 0.002057613168724281, 0.060307379214091954, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 4, 0), 0.001714677640603571, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 4, 0), 0.001714677640603571, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 3, 1), 0.0019623532998018626, 0.018904959242566355, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2), 0.002171925011431184, 0.0015583707170364854, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 3), 0.001962353299801859, 0.15845903388671803, 2
(0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 4), 0.0008001828989483339, 0.30239227352270365, 2
(0, 1, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0), 0.0032388355433623007, 0, 0
(0, 1, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0), 0.0032388355433623007, 0, 0
(0, 1, 0, 0, 0, 0, 0, 4, 1, 0, 0, 0), 0.0020576131687242843, 0.04676641922676273, 2
(0, 1, 0, 0, 0, 0, 0, 4, 0, 1, 0, 0), 0.001562261850327695, 0.029288732095988545, 2
(0, 1, 0, 0, 0, 0, 0, 4, 0, 0, 1, 0), 0.0003429355281207141, 0, 0
(0, 1, 0, 0, 0, 0, 0, 4, 0, 0, 0, 1), 0.0009907026367931755, 0.6493521550074235, 2
(0, 1, 0, 0, 0, 0, 0, 3, 2, 0, 0, 0), 0.0014670019814052762, 0.07453473912880598, 2
(0, 1, 0, 0, 0, 0, 0, 3, 1, 1, 0, 0), 0.0014288980338363066, 0.01128039034602479, 2
(0, 1, 0, 0, 0, 0, 0, 3, 1, 0, 1, 0), 0.0005334552659655548, 0.10488847411267559, 2
(0, 1, 0, 0, 0, 0, 0, 3, 1, 0, 0, 1), 0.0017146776406035723, 0.1188373585170974, 2
(0, 1, 0, 0, 0, 0, 0, 3, 0, 2, 0, 0), 0.0003810394756896813, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 2, 0, 0), 0.0003810394756896813, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 1, 1, 0), 0.0005715592135345229, 0.08715250496286071, 2
(0, 1, 0, 0, 0, 0, 0, 3, 0, 1, 0, 1), 0.0019623532998018687, 0.1584590338867168, 2
(0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 2, 0), 0.0012955342173449208, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 2, 0), 0.0012955342173449208, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 1, 1), 0.0006858710562414261, 0.018996634524724082, 2
(0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 2), 0.00032388355433623, 0, 0
(0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 0, 2), 0.00032388355433623, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0), 0.0013145861911294033, 0.03578195153730118, 2
(0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0), 0.0012574302697759485, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0), 0.0012574302697759485, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0), 0.0014288980338363088, 0.03877642398021078, 2
(0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1), 0.00097165066300869, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1), 0.00097165066300869, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0), 0.0005144032921810694, 0.17863279495408235, 2
(0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0), 0.0010859625057155963, 0.06506572662523404, 2
(0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1), 0.0006858710562414272, 0.060307379214092106, 2
(0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0), 0.00045724737082761897, 0.23395555688102254, 2
(0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1), 0.0014860539551897613, 0.20173124066607037, 2
(0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2), 0.001200274348422499, 0.14285714285714146, 2
(0, 1, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0), 0.0003238835543362293, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0), 0.0003238835543362293, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0), 0.0020576131687242848, 0.026659373104787307, 2
(0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1), 0.0023433927754915452, 0.029288732095988822, 2
(0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0), 0.0004572473708276178, 0.23395555688102207, 2
(0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1), 0.0001714677640603583, 0.0603073792140887, 2
(0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2), 0.0014860539551897658, 0.6493521550074252, 2
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 3, 0), 0.0006858710562414283, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1), 0.0004572473708276197, 0.23395555688102163, 2
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2), 0.0012002743484224995, 0.14285714285714274, 2
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3), 0.0003238835543362303, 0, 0
(0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3), 0.0003238835543362303, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0), 0.0014479500076207924, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0), 0.0014479500076207924, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 3, 1, 0, 0), 0.0012002743484224986, 0.10488847411267593, 2
(0, 1, 0, 0, 0, 0, 0, 1, 3, 0, 1, 0), 0.0011050144795000782, 0.004638899788240672, 2
(0, 1, 0, 0, 0, 0, 0, 1, 3, 0, 0, 1), 0.0006858710562414284, 0.01899663452472411, 2
(0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0), 0.0007430269775948812, 0.0029729278868824167, 2
(0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0), 0.0002286236854138095, 0.23395555688102196, 2
(0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1), 0.00017146776406035683, 0.06030737921409251, 2
(0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0), 0.0007430269775948804, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0), 0.0007430269775948804, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1), 0.0014860539551897615, 0.14708750939516066, 2
(0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2), 0.0004572473708276174, 0.2339555568810213, 2
(0, 1, 0, 0, 0, 0, 0, 1, 1, 3, 0, 0), 0.001200274348422501, 0.027101566826738633, 2
(0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0), 0.00022862368541380932, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0), 0.00022862368541380932, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1), 0.0006858710562414282, 0.49999999999999856, 1
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0), 0.0013145861911294055, 0.06213302011249421, 2
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.0013717421124828549, 0.4999999999999979, 1
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2), 0.0001714677640603566, 0.06030737921409085, 2
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 3, 0), 0.0005334552659655562, 0.10488847411267474, 2
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1), 0.0014860539551897634, 0.14708750939516033, 2
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2), 0.001486053955189763, 0.20173124066607045, 2
(0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 3), 0.0006858710562414243, 0.018996634524724106, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 4, 0, 0), 0.0015622618503276964, 0.029288732095989155, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 3, 1, 0), 0.002400548696844998, 0.07353123225163286, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 3, 0, 1), 0.0017337296143880528, 0.0003811727188110159, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0), 0.0011431184270690464, 0.3363801113244502, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1), 0.000685871056241433, 0.4999999999999991, 1
(0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2), 0.002343392775491547, 0.02928873209598817, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 3, 0), 0.0005715592135345218, 0.08715250496286056, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1), 0.0001714677640603583, 0.06030737921408959, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2), 0.0006858710562414315, 0.060307379214092946, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 3), 0.0019623532998018717, 0.15845903388671592, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 4, 0), 0.0006477671086724604, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 4, 0), 0.0006477671086724604, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 3, 1), 0.0006858710562414274, 0.018996634524723527, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2), 0.0009716506630086889, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2), 0.0009716506630086889, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 3), 0.0017146776406035732, 0.11883735851709633, 2
(0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 4), 0.000990702636793176, 0.6493521550074234, 2
(0, 1, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0), 0.0017146776406035697, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0), 0.0006477671086724608, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0), 0.0006477671086724608, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 1, 0), 0.0006858710562414284, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 1, 0), 0.0006858710562414284, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 1), 0.0006477671086724603, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 1), 0.0006477671086724603, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3, 2, 0, 0), 0.0006858710562414306, 0.009376108123164199, 2
(0, 1, 0, 0, 0, 0, 0, 0, 3, 1, 1, 0), 0.000590611187319009, 0.000525739411225884, 2
(0, 1, 0, 0, 0, 0, 0, 0, 3, 1, 0, 1), 0.0005715592135345248, 0.08715250496286045, 2
(0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 2, 0), 0.00017146776406035716, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 1, 1), 0.0005334552659655568, 0.10488847411267518, 2
(0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 2), 0.0006858710562414281, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0), 0.0007811309251638512, 0.02928873209598883, 2
(0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0), 0.0007430269775948823, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0), 0.0007430269775948823, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1), 0.0011431184270690484, 0.3363801113244524, 2
(0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0), 0.0005715592135345237, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0), 0.0005715592135345237, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1), 0.0013145861911294026, 0.062133020112494164, 2
(0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2), 0.0004572473708276182, 0.2339555568810216, 2
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 3, 0), 0.00017146776406035702, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1), 0.000743026977594881, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1), 0.000743026977594881, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2), 0.00045724737082762044, 0.2339555568810224, 2
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 3), 0.0012955342173449204, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 0, 3), 0.0012955342173449204, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0), 0.0012574302697759552, 0.034186440075193725, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 3, 1, 0), 0.0017337296143880552, 0.00038117271881165797, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 3, 0, 1), 0.002400548696845, 0.07353123225163298, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0), 0.0007430269775948779, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0), 0.0007430269775948779, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1), 0.0002286236854138084, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1), 0.0002286236854138084, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2), 0.002057613168724288, 0.026659373104787422, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 3, 0), 0.0005906111873190064, 0.0005257394112260394, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1), 0.00022862368541380913, 0.2339555568810229, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2), 0.0010859625057155924, 0.0650657266252341, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 3), 0.0005715592135345287, 0.08715250496285978, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 4, 0), 0.0006858710562414286, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 4, 0), 0.0006858710562414286, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 3, 1), 0.0011050144795000795, 0.004638899788241078, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2), 0.0014288980338363082, 0.03877642398021104, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 3), 0.0005334552659655538, 0.10488847411267493, 2
(0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 4), 0.000342935528120714, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0), 0.003810394756896822, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0), 0.003810394756896822, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0), 0.001257430269775947, 0.03418644007519377, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 4, 0, 1), 0.0015622618503277036, 0.029288732095988316, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 2, 0), 0.0007811309251638458, 0.029288732095988205, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 1, 1), 0.0012002743484225004, 0.02710156682673894, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 2), 0.000323883554336233, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 0, 2), 0.000323883554336233, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0), 0.0006858710562414254, 0.009376108123164886, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1), 0.0007430269775948813, 0.0029729278868833482, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2), 0.0005144032921810751, 0.17863279495408213, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 3), 0.0003810394756896846, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 3), 0.0003810394756896846, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0), 0.000647767108672459, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0), 0.000647767108672459, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 3, 1), 0.0012002743484225019, 0.10488847411267484, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2), 0.0012574302697759534, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2), 0.0012574302697759534, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 3), 0.0014288980338363127, 0.011280390346024844, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4), 0.0015622618503277049, 0.02928873209598864, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0), 0.0017146776406035712, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1), 0.0014479500076207928, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1), 0.0014479500076207928, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2), 0.0013145861911294035, 0.035781951537301376, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3), 0.0014670019814052762, 0.07453473912880543, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4), 0.0020576131687242843, 0.046766419226763195, 2
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5), 0.0032388355433623016, 0, 0
(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5), 0.0032388355433623016, 0, 0
(0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 5, 1, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 5, 0, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 5, 0, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 5, 0, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 5, 0, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 5, 0, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 5, 0, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 4, 2, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 1, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 1, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 1, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 1, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 1, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 4, 1, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 4, 1, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 4, 1, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 4, 0, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 4, 0, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 4, 0, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 4, 0, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 4, 0, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 4, 0, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 2, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 2, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 2, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 2, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 2, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 2, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 2, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 2, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 1, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 1, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 1, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 3, 0, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 0, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 3, 0, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 3, 0, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 3, 0, 0, 0, 2, 1, 0, 0, 0, 0), 0.0027434842249657115, 0, 0
(0, 0, 3, 0, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414281, 0, 0
(0, 0, 3, 0, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657223, 0, 0
(0, 0, 3, 0, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 3, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207133, 0, 0
(0, 0, 3, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828542, 0, 0
(0, 0, 3, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828557, 0, 0
(0, 0, 3, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00034293552812071827, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0030864197530864257, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828516, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414281, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828588, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071507, 0, 0
(0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 2), 0.002743484224965721, 0, 0
(0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 3, 0, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657106, 0, 0
(0, 0, 3, 0, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414279, 0, 0
(0, 0, 3, 0, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207166, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828566, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.001371742112482852, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828566, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0030864197530864257, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414282, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414282, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965719, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828603, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828603, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414279, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 2, 1, 0), 0.0027434842249657054, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965705, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0003429355281207071, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965704, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 1, 2), 0.0027434842249657054, 0, 0
(0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 0, 2, 4, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 3, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 3, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 3, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 3, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 3, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 3, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 2, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 2, 1, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 2, 1, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 2, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 1, 0, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 2, 1, 0, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 2, 1, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 2, 1, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 2, 1, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 0, 2, 1, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 0, 2, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 2, 1, 0, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828527, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828527, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.001371742112482858, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.001371742112482858, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.000342935528120715, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.000342935528120715, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657197, 0, 0
(0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657197, 0, 0
(0, 0, 2, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 1, 0, 0, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 2, 1, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 2, 0, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 2, 0, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 2, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 0, 1, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 2, 0, 1, 0, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 2, 0, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 2, 0, 1, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 2, 0, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 0, 2, 0, 1, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 0, 2, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 2, 0, 1, 0, 1, 2, 0, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828527, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828527, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.001371742112482858, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.001371742112482858, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.000342935528120715, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.000342935528120715, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657197, 0, 0
(0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657197, 0, 0
(0, 0, 2, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 0, 1, 0, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0, 0
(0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414279, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 2, 0, 0, 1, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 3, 0, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 2, 1, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 2, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 3, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 2, 0, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 2, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 0, 2), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 3, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 2, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 3, 0), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 2, 1), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 1, 2), 0, 0, 0
(0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 3), 0, 0, 0
(0, 0, 2, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.00365797896662095, 0, 0
(0, 0, 2, 0, 0, 0, 4, 0, 0, 0, 0, 0), 0.00365797896662095, 0, 0
(0, 0, 2, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.0017146776406035693, 0, 0
(0, 0, 2, 0, 0, 0, 3, 1, 0, 0, 0, 0), 0.0017146776406035693, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.0005715592135345241, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 1, 0, 0, 0), 0.0005715592135345241, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.001371742112482856, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 0, 1, 0, 0), 0.001371742112482856, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0005715592135345221, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 0, 0, 1, 0), 0.0005715592135345221, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.0017146776406035788, 0, 0
(0, 0, 2, 0, 0, 0, 3, 0, 0, 0, 0, 1), 0.0017146776406035788, 0, 0
(0, 0, 2, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.0009144947416552361, 0, 0
(0, 0, 2, 0, 0, 0, 2, 2, 0, 0, 0, 0), 0.0009144947416552361, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.0013717421124828557, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 1, 0, 0, 0), 0.0013717421124828557, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0010288065843621396, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 0, 1, 0, 0), 0.0010288065843621396, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0013717421124828557, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 1, 0), 0.0013717421124828557, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.0013717421124828516, 0, 0
(0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 1), 0.0013717421124828516, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.0017146776406035682, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 1, 1, 0, 0), 0.0017146776406035682, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.002743484224965713, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 1, 0), 0.002743484224965713, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.0013717421124828542, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 0, 1), 0.0013717421124828542, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.0009144947416552374, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 2, 0, 0), 0.0009144947416552374, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.0017146776406035727, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 1, 0), 0.0017146776406035727, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.0010288065843621452, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0, 1), 0.0010288065843621452, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.0013717421124828572, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 1, 1), 0.0013717421124828572, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.0009144947416552416, 0, 0
(0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2), 0.0009144947416552416, 0, 0
(0, 0, 2, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 0, 2, 0, 0, 0, 1, 3, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.001257430269775952, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 1, 0, 0, 0), 0.001257430269775952, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0013717421124828544, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 0, 1, 0, 0), 0.0013717421124828544, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0009144947416552368, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 1, 0), 0.0009144947416552368, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.001714677640603571, 0, 0
(0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 1), 0.001714677640603571, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.0017146776406035693, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 2, 0, 0, 0), 0.0017146776406035693, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0009144947416552392, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0009144947416552392, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0009144947416552347, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0009144947416552347, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.001028806584362141, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 2, 0, 0), 0.001028806584362141, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0009144947416552397, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0009144947416552397, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.0013717421124828538, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 2, 0), 0.0013717421124828538, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0009144947416552418, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0009144947416552418, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.001714677640603575, 0, 0
(0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 0, 2), 0.001714677640603575, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.0009144947416552385, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 3, 0, 0, 0), 0.0009144947416552385, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.001371742112482857, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 0, 0), 0.001371742112482857, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0017146776406035684, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 1, 0), 0.0017146776406035684, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0013717421124828549, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 0, 1), 0.0013717421124828549, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.0012574302697759517, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 2, 0, 0), 0.0012574302697759517, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0009144947416552371, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0009144947416552371, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.001714677640603568, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 2, 0), 0.001714677640603568, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.0009144947416552373, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 0, 2), 0.0009144947416552373, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.001371742112482856, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 3, 0, 0), 0.001371742112482856, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.0012574302697759498, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1, 0), 0.0012574302697759498, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0010288065843621407, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 0, 1), 0.0010288065843621407, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.0013717421124828538, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 2, 0), 0.0013717421124828538, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0009144947416552336, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0009144947416552336, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0013717421124828544, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 0, 2), 0.0013717421124828544, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.0009144947416552368, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 3, 0), 0.0009144947416552368, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0017146776406035682, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 2, 1), 0.0017146776406035682, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.001257430269775948, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 1, 2), 0.001257430269775948, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828618, 0, 0
(0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828618, 0, 0
(0, 0, 2, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.003200731595793332, 0, 0
(0, 0, 2, 0, 0, 0, 0, 4, 0, 0, 0, 0), 0.003200731595793332, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.0017146776406035701, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 1, 0, 0, 0), 0.0017146776406035701, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.00045724737082761843, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 0, 1, 0, 0), 0.00045724737082761843, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 0, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.0008001828989483355, 0, 0
(0, 0, 2, 0, 0, 0, 0, 3, 0, 0, 0, 1), 0.0008001828989483355, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.0009144947416552366, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 2, 0, 0, 0), 0.0009144947416552366, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0010288065843621422, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 1, 1, 0, 0), 0.0010288065843621422, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0012574302697759508, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 1, 0), 0.0012574302697759508, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.0013717421124828564, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 0, 1), 0.0013717421124828564, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.001371742112482857, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 1, 1, 0), 0.001371742112482857, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.0024005486968449972, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 1, 0, 1), 0.0024005486968449972, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.0009144947416552379, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 2, 0), 0.0009144947416552379, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0017146776406035693, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 1), 0.0017146776406035693, 0, 0
(0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0010288065843621413, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 3, 0, 0, 0), 0.0010288065843621413, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.0010288065843621407, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 2, 1, 0, 0), 0.0010288065843621407, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.0013717421124828557, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 1, 0), 0.0013717421124828557, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.0010288065843621407, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 1), 0.0010288065843621407, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.0013717421124828598, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 2, 0, 0), 0.0013717421124828598, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0009144947416552386, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0009144947416552386, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.0010288065843621424, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 2, 0), 0.0010288065843621424, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0009144947416552366, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0009144947416552366, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.0017146776406035686, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 0, 2), 0.0017146776406035686, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.0008001828989483331, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 3, 0, 0), 0.0008001828989483331, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.0013717421124828538, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 1, 0), 0.0013717421124828538, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0013717421124828572, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 0, 1), 0.0013717421124828572, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.0013717421124828531, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2, 0), 0.0013717421124828531, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.0024005486968449977, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 0, 2), 0.0024005486968449977, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.0013717421124828568, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 3, 0), 0.0013717421124828568, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.0010288065843621387, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 2, 1), 0.0010288065843621387, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.001371742112482857, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 2), 0.001371742112482857, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.0008001828989483362, 0, 0
(0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 3), 0.0008001828989483362, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.0022862368541380932, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 4, 0, 0, 0), 0.0022862368541380932, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828596, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828596, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0005715592135345232, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 3, 0, 1, 0), 0.0005715592135345232, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0013717421124828555, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 3, 0, 0, 1), 0.0013717421124828555, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0009144947416552377, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 2, 0, 0), 0.0009144947416552377, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.0010288065843621437, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 1, 1, 0), 0.0010288065843621437, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.0013717421124828592, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 1, 0, 1), 0.0013717421124828592, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.001028806584362144, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 1, 1), 0.001028806584362144, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0009144947416552356, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 2), 0.0009144947416552356, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.0010288065843621443, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 3, 0, 0), 0.0010288065843621443, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.0009144947416552375, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 1, 0), 0.0009144947416552375, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.001371742112482857, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 1), 0.001371742112482857, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.0010288065843621391, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 2, 0), 0.0010288065843621391, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.000914494741655233, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.000914494741655233, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.0013717421124828564, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 0, 2), 0.0013717421124828564, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.0005715592135345236, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 3, 0), 0.0005715592135345236, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0013717421124828555, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 1), 0.0013717421124828555, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.0012574302697759521, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 1, 2), 0.0012574302697759521, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.001371742112482855, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 3), 0.001371742112482855, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.0018289894833104746, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 4, 0, 0), 0.0018289894833104746, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.0010288065843621387, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 3, 1, 0), 0.0010288065843621387, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.0008001828989483312, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 3, 0, 1), 0.0008001828989483312, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0009144947416552356, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 2, 0), 0.0009144947416552356, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.001371742112482851, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 1, 1), 0.001371742112482851, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828507, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828507, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.0010288065843621456, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2, 1), 0.0010288065843621456, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0010288065843621376, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 1, 2), 0.0010288065843621376, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.0004572473708276176, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 3), 0.0004572473708276176, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.0022862368541380924, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 4, 0), 0.0022862368541380924, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.0010288065843621396, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 3, 1), 0.0010288065843621396, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.0009144947416552346, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 2), 0.0009144947416552346, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.001714677640603566, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 3), 0.001714677640603566, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.0032007315957933297, 0, 0
(0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 4), 0.0032007315957933297, 0, 0
(0, 0, 1, 5, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 4, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 4, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 4, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 4, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 4, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 4, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 3, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 3, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 3, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 3, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 3, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 3, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 2, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 2, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 2, 0, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 2, 0, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 2, 0, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 1, 2, 0, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 1, 2, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657193, 0, 0
(0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657193, 0, 0
(0, 0, 1, 2, 0, 0, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 1, 2, 0, 0, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0), 0.00034293552812071334, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0), 0.00034293552812071334, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 0, 1, 2, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 1, 2, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 2, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 2, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070683, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070683, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 0, 1, 1, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 1, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 1, 1, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242848, 0.4999999999999996, 1
(0, 0, 1, 1, 1, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0.5000000000000001, 1
(0, 0, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414278, 0.4999999999999997, 1
(0, 0, 1, 1, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0.49999999999999983, 1
(0, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657106, 0.49999999999999956, 1
(0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207134, 0.4999999999999995, 1
(0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0.49999999999999983, 1
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828549, 0.49999999999999994, 1
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.0003429355281207182, 0.4999999999999996, 1
(0, 0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0.4999999999999997, 1
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0030864197530864257, 0.49999999999999956, 1
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0.5, 1
(0, 0, 1, 1, 1, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414276, 0.4999999999999998, 1
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828583, 0.49999999999999983, 1
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0.4999999999999998, 1
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071507, 0.49999999999999967, 1
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657214, 0.4999999999999996, 1
(0, 0, 1, 1, 1, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0.4999999999999999, 1
(0, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0), 0.002743484224965711, 0.4999999999999996, 1
(0, 0, 1, 1, 1, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414278, 0.4999999999999999, 1
(0, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657097, 0.4999999999999998, 1
(0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207166, 0.4999999999999998, 1
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0.5, 1
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828512, 0.49999999999999967, 1
(0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828566, 0.49999999999999956, 1
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086426, 0.49999999999999983, 1
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 2, 0), 0.000685871056241428, 0.49999999999999983, 1
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0.4999999999999998, 1
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0.49999999999999944, 1
(0, 0, 1, 1, 1, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657162, 0.4999999999999998, 1
(0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 0, 1), 0.000685871056241428, 0.4999999999999999, 1
(0, 0, 1, 1, 1, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657175, 0.5, 1
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207134, 0.4999999999999998, 1
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828596, 0.49999999999999983, 1
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0.49999999999999967, 1
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0.4999999999999998, 1
(0, 0, 1, 1, 1, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0.4999999999999997, 1
(0, 0, 1, 1, 1, 0, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0.4999999999999999, 1
(0, 0, 1, 1, 1, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0.49999999999999994, 1
(0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0.4999999999999995, 1
(0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0.49999999999999983, 1
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965704, 0.4999999999999997, 1
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0.4999999999999997, 1
(0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0.4999999999999997, 1
(0, 0, 1, 1, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 1, 0, 1, 3, 0, 0, 0, 0, 0), 0.001028806584362142, 0, 0
(0, 0, 1, 1, 0, 1, 3, 0, 0, 0, 0, 0), 0.001028806584362142, 0, 0
(0, 0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 1, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(0, 0, 1, 1, 0, 1, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(0, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.00017146776406035667, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.00017146776406035667, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0006858710562414292, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0006858710562414292, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(0, 0, 1, 1, 0, 1, 0, 3, 0, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 0, 1, 1, 0, 1, 0, 3, 0, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0), 0.001371742112482855, 0, 0
(0, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0, 0), 0.001371742112482855, 0, 0
(0, 0, 1, 1, 0, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0), 0.0013717421124828546, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0), 0.0013717421124828546, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.0001714677640603583, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.0001714677640603583, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0006858710562414282, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0006858710562414282, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0015432098765432128, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0015432098765432128, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 2, 0), 0.000342935528120714, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 2, 0), 0.000342935528120714, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0006858710562414274, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0006858710562414274, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0), 0.001371742112482858, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0, 0), 0.001371742112482858, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0), 0.0013717421124828585, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0), 0.0013717421124828585, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.00068587105624143, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.00068587105624143, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 2), 0.0003429355281207138, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 2), 0.0003429355281207138, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 3, 0, 0), 0.001028806584362142, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 3, 0, 0), 0.001028806584362142, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 2, 1, 0), 0.001371742112482852, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 2, 1, 0), 0.001371742112482852, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 3, 0), 0.001028806584362142, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 3, 0), 0.001028806584362142, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 2, 1), 0.001371742112482852, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 2, 1), 0.001371742112482852, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 3), 0.0010288065843621424, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 3), 0.0010288065843621424, 0, 0
(0, 0, 1, 1, 0, 0, 4, 0, 0, 0, 0, 0), 0.00457247370827619, 0.06826342731772085, 2
(0, 0, 1, 1, 0, 0, 3, 1, 0, 0, 0, 0), 0.002057613168724284, 0.028718226689921487, 2
(0, 0, 1, 1, 0, 0, 3, 0, 1, 0, 0, 0), 0.00045724737082761886, 0, 0
(0, 0, 1, 1, 0, 0, 3, 0, 1, 0, 0, 0), 0.00045724737082761886, 0, 0
(0, 0, 1, 1, 0, 0, 3, 0, 0, 1, 0, 0), 0.0013717421124828564, 0.49999999999999994, 1
(0, 0, 1, 1, 0, 0, 3, 0, 0, 0, 1, 0), 0.00045724737082761886, 0, 0
(0, 0, 1, 1, 0, 0, 3, 0, 0, 0, 1, 0), 0.00045724737082761886, 0, 0
(0, 0, 1, 1, 0, 0, 3, 0, 0, 0, 0, 1), 0.0020576131687242948, 0.028718226689921255, 2
(0, 0, 1, 1, 0, 0, 2, 2, 0, 0, 0, 0), 0.0006096631611034912, 0, 0
(0, 0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0), 0.0011431184270690462, 0.33591726674130495, 2
(0, 0, 1, 1, 0, 0, 2, 1, 0, 1, 0, 0), 0.0009907026367931722, 0.18691005001414535, 2
(0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 0), 0.0018289894833104755, 0, 0
(0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1, 0), 0.0018289894833104755, 0, 0
(0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0, 1), 0.0014479500076207878, 0.27045173428934133, 2
(0, 0, 1, 1, 0, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 1, 1, 0, 0), 0.0018289894833104724, 0.18988337879785927, 2
(0, 0, 1, 1, 0, 0, 2, 0, 1, 0, 1, 0), 0.00342935528120714, 0.06826342731772071, 2
(0, 0, 1, 1, 0, 0, 2, 0, 1, 0, 0, 1), 0.001828989483310471, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 1, 0, 0, 1), 0.001828989483310471, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 0, 2, 0, 0), 0.0015241579027587288, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 0, 2, 0, 0), 0.0015241579027587288, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 1, 0), 0.0018289894833104772, 0.18988337879785963, 2
(0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 0, 1), 0.0009907026367931772, 0.18691005001414548, 2
(0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 1, 1), 0.0011431184270690492, 0.33591726674130457, 2
(0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 0, 2), 0.0006096631611034933, 0, 0
(0, 0, 1, 1, 0, 0, 1, 3, 0, 0, 0, 0), 0.000685871056241428, 0.0457974405916613, 2
(0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 0, 0), 0.0012193263222069837, 0.3722055399155227, 2
(0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0, 0), 0.0018289894833104755, 0, 0
(0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0, 0), 0.0018289894833104755, 0, 0
(0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 1, 0), 0.0009907026367931735, 0.039896666249189874, 2
(0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0, 1), 0.0018289894833104768, 0.1898833787978599, 2
(0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0), 0.0018289894833104746, 0.18988337879785996, 2
(0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0015241579027587303, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0015241579027587303, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0006096631611034916, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 2, 0, 0), 0.001143118427069045, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 2, 0, 0), 0.001143118427069045, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0006096631611034911, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 2, 0), 0.0011431184270690464, 0.335917266741305, 2
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0006096631611034936, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 2), 0.0018289894833104807, 0.1898833787978602, 2
(0, 0, 1, 1, 0, 0, 1, 0, 3, 0, 0, 0), 0.001143118427069047, 0.068263427317721, 2
(0, 0, 1, 1, 0, 0, 1, 0, 2, 1, 0, 0), 0.0018289894833104757, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 2, 1, 0, 0), 0.0018289894833104757, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 0, 1), 0.0011431184270690449, 0.3359172667413053, 2
(0, 0, 1, 1, 0, 0, 1, 0, 1, 2, 0, 0), 0.0012193263222069846, 0.3722055399155219, 2
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0006096631611034922, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 2, 0), 0.0013717421124828553, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 2, 0), 0.0013717421124828553, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 2), 0.0009907026367931746, 0.03989666624918965, 2
(0, 0, 1, 1, 0, 0, 1, 0, 0, 3, 0, 0), 0.0013717421124828564, 0.4999999999999998, 1
(0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 1, 0), 0.0012193263222069807, 0.3722055399155233, 2
(0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 1), 0.001143118427069047, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 0, 1), 0.001143118427069047, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 2, 0), 0.0018289894833104733, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 2, 0), 0.0018289894833104733, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0015241579027587225, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0015241579027587225, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 2), 0.0018289894833104729, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 2), 0.0018289894833104729, 0, 0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 3, 0), 0.0011431184270690473, 0.06826342731772099, 2
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 2, 1), 0.0018289894833104707, 0.18988337879786021, 2
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 2), 0.0012193263222069802, 0.3722055399155238, 2
(0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 3), 0.000685871056241432, 0.04579744059166204, 2
(0, 0, 1, 1, 0, 0, 0, 4, 0, 0, 0, 0), 0.0027434842249657128, 0.18438835385396377, 2
(0, 0, 1, 1, 0, 0, 0, 3, 1, 0, 0, 0), 0.0020576131687242843, 0.028718226689921567, 2
(0, 0, 1, 1, 0, 0, 0, 3, 0, 1, 0, 0), 0.000685871056241428, 0.0457974405916615, 2
(0, 0, 1, 1, 0, 0, 0, 3, 0, 0, 1, 0), 0.0013717421124828564, 0.49999999999999956, 1
(0, 0, 1, 1, 0, 0, 0, 3, 0, 0, 0, 1), 0.0006858710562414314, 0.1843883538539637, 2
(0, 0, 1, 1, 0, 0, 0, 2, 2, 0, 0, 0), 0.0015241579027587275, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 2, 0, 0, 0), 0.0015241579027587275, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 1, 1, 0, 0), 0.0011431184270690464, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 1, 1, 0, 0), 0.0011431184270690464, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 1, 0), 0.0012193263222069828, 0.37220553991552224, 2
(0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 1), 0.00045724737082761854, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 0, 1), 0.00045724737082761854, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 1, 0), 0.0011431184270690484, 0.33591726674130545, 2
(0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 0, 1), 0.002057613168724282, 0.18438835385396304, 2
(0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 2, 0), 0.0006096631611034915, 0, 0
(0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 1, 1), 0.0018289894833104748, 0.1898833787978604, 2
(0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 3, 0, 0, 0), 0.0013717421124828557, 0.03353872759717171, 2
(0, 0, 1, 1, 0, 0, 0, 1, 2, 1, 0, 0), 0.0009907026367931727, 0.18691005001414693, 2
(0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 1, 0), 0.00045724737082761854, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 1, 0), 0.00045724737082761854, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 0, 1), 0.0009907026367931718, 0.18691005001414662, 2
(0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0, 0), 0.0011431184270690492, 0.33591726674130473, 2
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0006096631611034922, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 2, 0), 0.0011431184270690468, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 2, 0), 0.0011431184270690468, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0015241579027587303, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0015241579027587303, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 2), 0.001828989483310472, 0.18988337879785996, 2
(0, 0, 1, 1, 0, 0, 0, 1, 0, 3, 0, 0), 0.0006858710562414282, 0.18438835385396454, 2
(0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 1, 0), 0.0018289894833104744, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 1, 0), 0.0018289894833104744, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 0, 1), 0.0020576131687242843, 0.045797440591661645, 2
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 2, 0), 0.0014479500076207898, 0.2704517342893411, 2
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 2), 0.0020576131687242887, 0.18438835385396332, 2
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 3, 0), 0.0013717421124828564, 0.49999999999999994, 1
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 2, 1), 0.0009907026367931714, 0.18691005001414498, 2
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 2), 0.00045724737082761854, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 2), 0.00045724737082761854, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 3), 0.0006858710562414317, 0.18438835385396363, 2
(0, 0, 1, 1, 0, 0, 0, 0, 4, 0, 0, 0), 0.0018289894833104757, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 4, 0, 0, 0), 0.0018289894833104757, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 3, 1, 0, 0), 0.0006858710562414308, 0.04579744059166224, 2
(0, 0, 1, 1, 0, 0, 0, 0, 3, 0, 1, 0), 0.00045724737082761865, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 3, 0, 1, 0), 0.00045724737082761865, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 3, 0, 0, 1), 0.0013717421124828564, 0.4999999999999999, 1
(0, 0, 1, 1, 0, 0, 0, 0, 2, 2, 0, 0), 0.000609663161103493, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 1, 0), 0.0011431184270690484, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 1, 0), 0.0011431184270690484, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 0, 1), 0.0014479500076207963, 0.27045173428934155, 2
(0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 1, 1), 0.0011431184270690494, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 1, 1), 0.0011431184270690494, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 0, 2), 0.0006096631611034915, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 3, 0, 0), 0.0013717421124828603, 0.03353872759717155, 2
(0, 0, 1, 1, 0, 0, 0, 0, 1, 2, 1, 0), 0.0009907026367931748, 0.039896666249190096, 2
(0, 0, 1, 1, 0, 0, 0, 0, 1, 2, 0, 1), 0.0018289894833104776, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 2, 0, 1), 0.0018289894833104776, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 2, 0), 0.0011431184270690447, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 2, 0), 0.0011431184270690447, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0006096631611034897, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 2), 0.001143118427069047, 0.33591726674130534, 2
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 3, 0), 0.00045724737082761876, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 3, 0), 0.00045724737082761876, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 2, 1), 0.0004572473708276183, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 2, 1), 0.0004572473708276183, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 2), 0.0012193263222069846, 0.372205539915522, 2
(0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 3), 0.0013717421124828566, 0.4999999999999995, 1
(0, 0, 1, 1, 0, 0, 0, 0, 0, 4, 0, 0), 0.0027434842249657128, 0.045797440591661034, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 3, 1, 0), 0.0013717421124828514, 0.033538727597171324, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 3, 0, 1), 0.0006858710562414283, 0.18438835385396105, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 2, 0), 0.0006096631611034894, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 1, 1), 0.0011431184270690431, 0.33591726674130634, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 3, 0), 0.0006858710562414255, 0.045797440591660826, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 2, 1), 0.0009907026367931772, 0.1869100500141449, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 2), 0.0011431184270690431, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 2), 0.0011431184270690431, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 3), 0.0006858710562414282, 0.04579744059166159, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 4, 0), 0.0018289894833104748, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 4, 0), 0.0018289894833104748, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 3, 1), 0.001371742112482854, 0.03353872759717144, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 2), 0.0015241579027587262, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 2, 2), 0.0015241579027587262, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 3), 0.00205761316872428, 0.02871822668992078, 2
(0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 4), 0.0027434842249657128, 0.18438835385396365, 2
(0, 0, 1, 0, 5, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 4, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 4, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 4, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 4, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 4, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 4, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 4, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 3, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 3, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 3, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 0, 2, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 2, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 0, 2, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 0, 2, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 0, 2, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 1, 0, 2, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 0, 2, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657193, 0, 0
(0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657193, 0, 0
(0, 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 1, 0, 2, 0, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0), 0.00034293552812071334, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0), 0.00034293552812071334, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828536, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828533, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071496, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 0, 1, 0, 2, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 1, 0, 2, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 2, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 2, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 0, 0), 0.0027434842249657154, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 1, 0), 0.00034293552812071334, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965705, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070683, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070683, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 0, 1, 0, 1, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 1, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 0, 1, 1, 3, 0, 0, 0, 0, 0), 0.001028806584362142, 0, 0
(0, 0, 1, 0, 1, 1, 3, 0, 0, 0, 0, 0), 0.001028806584362142, 0, 0
(0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0), 0.0013717421124828553, 0, 0
(0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 1, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(0, 0, 1, 0, 1, 1, 2, 0, 0, 1, 0, 0), 0.0003429355281207139, 0, 0
(0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 1), 0.0013717421124828603, 0, 0
(0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.00017146776406035667, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.00017146776406035667, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.00017146776406035905, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.0006858710562414267, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0015432098765432128, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0006858710562414258, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 2, 0, 0), 0.0003429355281207139, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0006858710562414291, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0006858710562414292, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0006858710562414292, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.00017146776406035753, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 2), 0.0013717421124828605, 0, 0
(0, 0, 1, 0, 1, 1, 0, 3, 0, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 0, 1, 0, 1, 1, 0, 3, 0, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0), 0.001371742112482855, 0, 0
(0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0), 0.001371742112482855, 0, 0
(0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 1, 0), 0.00034293552812071377, 0, 0
(0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0), 0.0013717421124828546, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0), 0.0013717421124828546, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.0001714677640603583, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.0001714677640603583, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0006858710562414282, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0006858710562414282, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0006858710562414256, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0006858710562414283, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0015432098765432128, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0015432098765432128, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 2, 0), 0.000342935528120714, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 2, 0), 0.000342935528120714, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0006858710562414274, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0006858710562414274, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0), 0.001371742112482858, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0), 0.001371742112482858, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 0, 1), 0.00034293552812071393, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 2, 0, 0), 0.0013717421124828585, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 2, 0, 0), 0.0013717421124828585, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.0001714677640603567, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.0006858710562414299, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.00068587105624143, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.00068587105624143, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 2), 0.0003429355281207138, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 2), 0.0003429355281207138, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 3, 0, 0), 0.001028806584362142, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 3, 0, 0), 0.001028806584362142, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 1, 0), 0.001371742112482852, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 1, 0), 0.001371742112482852, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 2, 0), 0.0013717421124828525, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.00017146776406035347, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 3, 0), 0.001028806584362142, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 3, 0), 0.001028806584362142, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 1), 0.001371742112482852, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 1), 0.001371742112482852, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 2), 0.001371742112482852, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 3), 0.0010288065843621424, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 3), 0.0010288065843621424, 0, 0
(0, 0, 1, 0, 1, 0, 4, 0, 0, 0, 0, 0), 0.00457247370827619, 0.06826342731772089, 2
(0, 0, 1, 0, 1, 0, 3, 1, 0, 0, 0, 0), 0.0024005486968449972, 0.12773782740233303, 2
(0, 0, 1, 0, 1, 0, 3, 0, 1, 0, 0, 0), 0.00045724737082761897, 0, 0
(0, 0, 1, 0, 1, 0, 3, 0, 1, 0, 0, 0), 0.00045724737082761897, 0, 0
(0, 0, 1, 0, 1, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414283, 0, 0
(0, 0, 1, 0, 1, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414283, 0, 0
(0, 0, 1, 0, 1, 0, 3, 0, 0, 0, 1, 0), 0.00045724737082761843, 0, 0
(0, 0, 1, 0, 1, 0, 3, 0, 0, 0, 1, 0), 0.00045724737082761843, 0, 0
(0, 0, 1, 0, 1, 0, 3, 0, 0, 0, 0, 1), 0.00240054869684501, 0.12773782740233275, 2
(0, 0, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0), 0.001219326322206982, 0.177964664683681, 2
(0, 0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0), 0.0009144947416552369, 0.07576207044137405, 2
(0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 0, 0), 0.0004953513183965855, 0.021681246921070388, 2
(0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 1, 0), 0.0022862368541380945, 0.20373465016575387, 2
(0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 0, 1), 0.001066910531931106, 0.011444883020124832, 2
(0, 0, 1, 0, 1, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 0, 2, 0, 1, 1, 0, 0), 0.0016003657978966633, 0.04030157209470486, 2
(0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 1, 0), 0.0034293552812071403, 0.06826342731772095, 2
(0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 0, 1), 0.0022862368541380893, 0.2037346501657549, 2
(0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 0, 0), 0.001676573693034602, 0.16290577376694837, 2
(0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 1, 0), 0.0016003657978966679, 0.04030157209470495, 2
(0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 0, 1), 0.0004953513183965884, 0.02168124692107093, 2
(0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 1, 1), 0.0009144947416552389, 0.07576207044137404, 2
(0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 2), 0.0012193263222069876, 0.17796466468368113, 2
(0, 0, 1, 0, 1, 0, 1, 3, 0, 0, 0, 0), 0.001371742112482856, 0.04965577774356449, 2
(0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0), 0.0008382868465173013, 0.017691587462595297, 2
(0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 0, 0), 0.0022862368541380924, 0.20373465016575376, 2
(0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1, 0), 0.0003810394756896817, 0.008465676748770357, 2
(0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 0, 1), 0.0016003657978966657, 0.04030157209470458, 2
(0, 0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0), 0.001600365797896665, 0.040301572094704925, 2
(0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0016765736930346039, 0.1629057737669482, 2
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0012193263222069826, 0.17796466468368138, 2
(0, 0, 1, 0, 1, 0, 1, 1, 0, 2, 0, 0), 0.0005715592135345219, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 2, 0, 0), 0.0005715592135345219, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0012193263222069841, 0.17796466468368116, 2
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 2, 0), 0.000914494741655236, 0.0757620704413737, 2
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0012193263222069876, 0.17796466468368077, 2
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 2), 0.0016003657978966694, 0.040301572094704585, 2
(0, 0, 1, 0, 1, 0, 1, 0, 3, 0, 0, 0), 0.001143118427069047, 0.0682634273177212, 2
(0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 0, 0), 0.0022862368541380937, 0.2037346501657536, 2
(0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 1, 0), 0.001371742112482855, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 1, 0), 0.001371742112482855, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 0, 1), 0.0009144947416552366, 0.07576207044137462, 2
(0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 0, 0), 0.0008382868465173029, 0.017691587462595006, 2
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.001219326322206983, 0.177964664683681, 2
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 2, 0), 0.001371742112482857, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 2, 0), 0.001371742112482857, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 2), 0.00038103947568968297, 0.00846567674877019, 2
(0, 0, 1, 0, 1, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414283, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414283, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1, 0), 0.0008382868465172978, 0.0176915874625952, 2
(0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 1), 0.000571559213534525, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 0, 1), 0.000571559213534525, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 2, 0), 0.0022862368541380915, 0.20373465016575362, 2
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0016765736930345941, 0.16290577376694915, 2
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 2), 0.0022862368541380906, 0.20373465016575454, 2
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 3, 0), 0.0011431184270690468, 0.0682634273177207, 2
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 2, 1), 0.001600365797896661, 0.04030157209470501, 2
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 2), 0.0008382868465172977, 0.017691587462594985, 2
(0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 3), 0.001371742112482862, 0.049655777743565464, 2
(0, 0, 1, 0, 1, 0, 0, 4, 0, 0, 0, 0), 0.0032007315957933314, 0.13362099260462393, 2
(0, 0, 1, 0, 1, 0, 0, 3, 1, 0, 0, 0), 0.002400548696844998, 0.12773782740233317, 2
(0, 0, 1, 0, 1, 0, 0, 3, 0, 1, 0, 0), 0.00045724737082761756, 0.10902174021115307, 2
(0, 0, 1, 0, 1, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414278, 0, 0
(0, 0, 1, 0, 1, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414278, 0, 0
(0, 0, 1, 0, 1, 0, 0, 3, 0, 0, 0, 1), 0.0008001828989483342, 0.13362099260462332, 2
(0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 0, 0), 0.0016765736930346006, 0.1629057737669486, 2
(0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0, 0), 0.0005715592135345231, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0, 0), 0.0005715592135345231, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 1, 0), 0.0008382868465173006, 0.01769158746259526, 2
(0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1), 0.0016003657978966655, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1), 0.0016003657978966655, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 0, 1, 0, 0, 2, 0, 1, 1, 0), 0.0009144947416552384, 0.07576207044137406, 2
(0, 0, 1, 0, 1, 0, 0, 2, 0, 1, 0, 1), 0.0024005486968449985, 0.13362099260462434, 2
(0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 2, 0), 0.0012193263222069826, 0.17796466468368116, 2
(0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 1, 1), 0.0016003657978966642, 0.040301572094704474, 2
(0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 3, 0, 0, 0), 0.0013717421124828555, 0.1867773204264875, 2
(0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0), 0.0004953513183965865, 0.02168124692107082, 2
(0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 1, 0), 0.0016003657978966653, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 1, 0), 0.0016003657978966653, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 0, 1), 0.0004953513183965872, 0.021681246921071123, 2
(0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 0, 0), 0.0009144947416552391, 0.07576207044137404, 2
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0012193263222069841, 0.17796466468368105, 2
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 2, 0), 0.0005715592135345245, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 2, 0), 0.0005715592135345245, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0016765736930346032, 0.16290577376694743, 2
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 2), 0.0016003657978966618, 0.04030157209470489, 2
(0, 0, 1, 0, 1, 0, 0, 1, 0, 3, 0, 0), 0.000800182898948332, 0.13362099260462326, 2
(0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 1, 0), 0.0022862368541380915, 0.2037346501657543, 2
(0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 0, 1), 0.0013717421124828557, 0.10902174021115377, 2
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2, 0), 0.0010669105319311078, 0.01144488302012472, 2
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 2), 0.0024005486968450007, 0.13362099260462332, 2
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414279, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414279, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 2, 1), 0.0004953513183965857, 0.021681246921070912, 2
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 2), 0.0016003657978966657, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 2), 0.0016003657978966657, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 3), 0.0008001828989483346, 0.13362099260462307, 2
(0, 0, 1, 0, 1, 0, 0, 0, 4, 0, 0, 0), 0.0018289894833104752, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 4, 0, 0, 0), 0.0018289894833104752, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828594, 0.049655777743565284, 2
(0, 0, 1, 0, 1, 0, 0, 0, 3, 0, 1, 0), 0.0004572473708276194, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 3, 0, 1, 0), 0.0004572473708276194, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 3, 0, 0, 1), 0.0006858710562414291, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 3, 0, 0, 1), 0.0006858710562414291, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 0, 0), 0.0012193263222069846, 0.1779646646836805, 2
(0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 0), 0.0005715592135345257, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 1, 0), 0.0005715592135345257, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 0, 1), 0.0010669105319311132, 0.011444883020124596, 2
(0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 1), 0.0005715592135345242, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 1, 1), 0.0005715592135345242, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 0, 2), 0.0012193263222069833, 0.17796466468368177, 2
(0, 0, 1, 0, 1, 0, 0, 0, 1, 3, 0, 0), 0.0013717421124828594, 0.18677732042648756, 2
(0, 0, 1, 0, 1, 0, 0, 0, 1, 2, 1, 0), 0.0003810394756896825, 0.008465676748770643, 2
(0, 0, 1, 0, 1, 0, 0, 0, 1, 2, 0, 1), 0.0022862368541380963, 0.20373465016575368, 2
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 0), 0.0005715592135345211, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 0), 0.0005715592135345211, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0012193263222069798, 0.1779646646836813, 2
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 2), 0.0009144947416552404, 0.07576207044137415, 2
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 3, 0), 0.00045724737082761935, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 3, 0), 0.00045724737082761935, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 2, 1), 0.0016003657978966653, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 2, 1), 0.0016003657978966653, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 2), 0.0008382868465173013, 0.017691587462595013, 2
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 3), 0.0006858710562414288, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 3), 0.0006858710562414288, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 4, 0, 0), 0.0018289894833104757, 0.10902174021115373, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 3, 1, 0), 0.001371742112482853, 0.18677732042648712, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 3, 0, 1), 0.0008001828989483351, 0.1336209926046245, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 2, 0), 0.0012193263222069805, 0.17796466468368136, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 1), 0.0009144947416552368, 0.07576207044137404, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828525, 0.04965577774356521, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2, 1), 0.000495351318396589, 0.021681246921071123, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 2), 0.0005715592135345233, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 2), 0.0005715592135345233, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 3), 0.0004572473708276213, 0.10902174021115581, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 4, 0), 0.0018289894833104755, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 4, 0), 0.0018289894833104755, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 3, 1), 0.0013717421124828546, 0.1867773204264875, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 2), 0.0016765736930345982, 0.1629057737669482, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 3), 0.0024005486968449938, 0.12773782740233317, 2
(0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 4), 0.003200731595793332, 0.13362099260462365, 2
(0, 0, 1, 0, 0, 5, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 4, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 4, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 4, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 4, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 4, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 4, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 3, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 0, 0, 2, 3, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 2, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 3, 0, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 2, 1, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 1, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 3, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 1, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 0, 2), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 3, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 2, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 1, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 3, 0), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 2, 1), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 1, 2), 0, 0, 0
(0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 3), 0, 0, 0
(0, 0, 1, 0, 0, 1, 4, 0, 0, 0, 0, 0), 0.0066300868770004726, 0, 0
(0, 0, 1, 0, 0, 1, 4, 0, 0, 0, 0, 0), 0.0066300868770004726, 0, 0
(0, 0, 1, 0, 0, 1, 3, 1, 0, 0, 0, 0), 0.0034293552812071403, 0, 0
(0, 0, 1, 0, 0, 1, 3, 1, 0, 0, 0, 0), 0.0034293552812071403, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 1, 0, 0, 0), 0.0004572473708276182, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 1, 0, 0, 0), 0.0004572473708276182, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 0, 0, 1, 0), 0.0004572473708276199, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 0, 0, 1, 0), 0.0004572473708276199, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 0, 0, 0, 1), 0.003429355281207156, 0, 0
(0, 0, 1, 0, 0, 1, 3, 0, 0, 0, 0, 1), 0.003429355281207156, 0, 0
(0, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 1, 0, 0, 0), 0.0008573388203017846, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 1, 0, 0, 0), 0.0008573388203017846, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 0), 0.00045724737082761843, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 0, 1, 0, 0), 0.00045724737082761843, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 0), 0.0034293552812071438, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1, 0), 0.0034293552812071438, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 1), 0.0013145861911293976, 0, 0
(0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 0, 1), 0.0013145861911293976, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 0), 0.002057613168724281, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0, 0), 0.002057613168724281, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 1, 0), 0.004972565157750354, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 1, 0), 0.004972565157750354, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 1), 0.0034293552812071325, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 0, 1), 0.0034293552812071325, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 2, 0, 0), 0.0027434842249657123, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 2, 0, 0), 0.0027434842249657123, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 1, 1, 0), 0.002057613168724286, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 1, 1, 0), 0.002057613168724286, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 1), 0.00045724737082761946, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 1, 0, 1), 0.00045724737082761946, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 1, 1), 0.0008573388203017879, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 1, 1), 0.0008573388203017879, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 2), 0.0013717421124828581, 0, 0
(0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 2), 0.0013717421124828581, 0, 0
(0, 0, 1, 0, 0, 1, 1, 3, 0, 0, 0, 0), 0.0012002743484224997, 0, 0
(0, 0, 1, 0, 0, 1, 1, 3, 0, 0, 0, 0), 0.0012002743484224997, 0, 0
(0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0), 0.0009144947416552378, 0, 0
(0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 0, 0), 0.0009144947416552378, 0, 0
(0, 0, 1, 0, 0, 1, 1, 2, 0, 1, 0, 0), 0.003429355281207143, 0, 0
(0, 0, 1, 0, 0, 1, 1, 2, 0, 1, 0, 0), 0.003429355281207143, 0, 0
(0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 1, 0), 0.0004000914494741662, 0, 0
(0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 1, 0), 0.0004000914494741662, 0, 0
(0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 1), 0.0020576131687242856, 0, 0
(0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 1), 0.0020576131687242856, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 2, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.002743484224965714, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.002743484224965714, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.001371742112482859, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.001371742112482859, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0, 0), 0.0006858710562414258, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0, 0), 0.0006858710562414258, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0013717421124828523, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0013717421124828523, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 2, 0), 0.0008573388203017851, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 2, 0), 0.0008573388203017851, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0013717421124828592, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0013717421124828592, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 2), 0.0020576131687242904, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 2), 0.0020576131687242904, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 3, 0, 0, 0), 0.0016575217192501177, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 3, 0, 0, 0), 0.0016575217192501177, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0), 0.0034293552812071394, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 2, 1, 0, 0), 0.0034293552812071394, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 2, 0, 1, 0), 0.0013717421124828557, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 2, 0, 1, 0), 0.0013717421124828557, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1), 0.0008573388203017825, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 2, 0, 0, 1), 0.0008573388203017825, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 0), 0.0009144947416552411, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 2, 0, 0), 0.0009144947416552411, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 2, 0), 0.0013717421124828564, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 2, 0), 0.0013717421124828564, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 2), 0.00040009144947416697, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 2), 0.00040009144947416697, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 3, 0, 0), 0.0006858710562414282, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 3, 0, 0), 0.0006858710562414282, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 1, 0), 0.0009144947416552332, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 1, 0), 0.0009144947416552332, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 1), 0.000685871056241431, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 0, 1), 0.000685871056241431, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 2, 0), 0.003429355281207139, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 2, 0), 0.003429355281207139, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0027434842249656997, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0027434842249656997, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 2), 0.003429355281207137, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 2), 0.003429355281207137, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 3, 0), 0.0016575217192501194, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 3, 0), 0.0016575217192501194, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 2, 1), 0.0020576131687242744, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 2, 1), 0.0020576131687242744, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 2), 0.0009144947416552334, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 2), 0.0009144947416552334, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 3), 0.0012002743484225045, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 3), 0.0012002743484225045, 0, 0
(0, 0, 1, 0, 0, 1, 0, 4, 0, 0, 0, 0), 0.003657978966620951, 0, 0
(0, 0, 1, 0, 0, 1, 0, 4, 0, 0, 0, 0), 0.003657978966620951, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 1, 0, 0, 0), 0.0034293552812071403, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 1, 0, 0, 0), 0.0034293552812071403, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 0, 1, 0, 0), 0.0007430269775948792, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 0, 1, 0, 0), 0.0007430269775948792, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 0, 0, 0, 1), 0.0009144947416552388, 0, 0
(0, 0, 1, 0, 0, 1, 0, 3, 0, 0, 0, 1), 0.0009144947416552388, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 0, 0), 0.0006858710562414263, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 0, 0), 0.0006858710562414263, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 1, 0), 0.000914494741655237, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 1, 0), 0.000914494741655237, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 1), 0.0013717421124828544, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 0, 1), 0.0013717421124828544, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 1, 0), 0.000857338820301785, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 1, 0), 0.000857338820301785, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 1), 0.002743484224965712, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 0, 1), 0.002743484224965712, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 0), 0.0013717421124828555, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 2, 0), 0.0013717421124828555, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 1), 0.002057613168724283, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 1, 1), 0.002057613168724283, 0, 0
(0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 2, 1, 0, 0), 0.0004572473708276181, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 2, 1, 0, 0), 0.0004572473708276181, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 1, 0), 0.001371742112482855, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 1, 0), 0.001371742112482855, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1), 0.0004572473708276179, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 0, 1), 0.0004572473708276179, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 2, 0, 0), 0.0008573388203017849, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 2, 0, 0), 0.0008573388203017849, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0013717421124828572, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0013717421124828572, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 2, 0), 0.0006858710562414283, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 2, 0), 0.0006858710562414283, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.002743484224965717, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.002743484224965717, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 2), 0.0020576131687242783, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 2), 0.0020576131687242783, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 3, 0, 0), 0.0009144947416552368, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 3, 0, 0), 0.0009144947416552368, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 1, 0), 0.003429355281207142, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 1, 0), 0.003429355281207142, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 1), 0.0022290809327846373, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 0, 1), 0.0022290809327846373, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 2, 0), 0.0013145861911294007, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 2, 0), 0.0013145861911294007, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 2), 0.00274348422496572, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 2), 0.00274348422496572, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 3, 0), 0.0006858710562414273, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 3, 0), 0.0006858710562414273, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 1), 0.0004572473708276179, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 2, 1), 0.0004572473708276179, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 2), 0.0013717421124828531, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 2), 0.0013717421124828531, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 3), 0.0009144947416552391, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 3), 0.0009144947416552391, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 4, 0, 0, 0), 0.001828989483310475, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 4, 0, 0, 0), 0.001828989483310475, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 3, 1, 0, 0), 0.001200274348422502, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 3, 1, 0, 0), 0.001200274348422502, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 3, 0, 1, 0), 0.000457247370827619, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 3, 0, 1, 0), 0.000457247370827619, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 3, 0, 0, 1), 0.0006858710562414297, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 3, 0, 0, 1), 0.0006858710562414297, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 0, 0), 0.0013717421124828605, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 0, 0), 0.0013717421124828605, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 0), 0.0006858710562414291, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1, 0), 0.0006858710562414291, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1), 0.0013145861911294074, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 0, 1), 0.0013145861911294074, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 1), 0.0006858710562414304, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 1, 1), 0.0006858710562414304, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 2), 0.0013717421124828572, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 0, 2), 0.0013717421124828572, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 3, 0, 0), 0.0020576131687242904, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 3, 0, 0), 0.0020576131687242904, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 1, 0), 0.0004000914494741666, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 1, 0), 0.0004000914494741666, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1), 0.0034293552812071446, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 0, 1), 0.0034293552812071446, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 2, 0), 0.0006858710562414271, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 2, 0), 0.0006858710562414271, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0013717421124828523, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0013717421124828523, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2), 0.00085733882030179, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 2), 0.00085733882030179, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 3, 0), 0.00045724737082761854, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 3, 0), 0.00045724737082761854, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 1), 0.001371742112482855, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 2, 1), 0.001371742112482855, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 2), 0.0009144947416552388, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 2), 0.0009144947416552388, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 3), 0.0006858710562414297, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 3), 0.0006858710562414297, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 4, 0, 0), 0.0029721079103795225, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 4, 0, 0), 0.0029721079103795225, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 3, 1, 0), 0.002057613168724278, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 3, 1, 0), 0.002057613168724278, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 1), 0.0009144947416552422, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 1), 0.0009144947416552422, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 2, 0), 0.00137174211248285, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 2, 0), 0.00137174211248285, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 1), 0.0008573388203017876, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 1, 1), 0.0008573388203017876, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 3, 0), 0.0012002743484224956, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 3, 0), 0.0012002743484224956, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 2, 1), 0.0004572473708276207, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 2, 1), 0.0004572473708276207, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 2), 0.000685871056241428, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 2), 0.000685871056241428, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 3), 0.0007430269775948853, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 3), 0.0007430269775948853, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 4, 0), 0.0018289894833104757, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 4, 0), 0.0018289894833104757, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 3, 1), 0.002057613168724282, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 3, 1), 0.002057613168724282, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 2), 0.0027434842249657084, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 2, 2), 0.0027434842249657084, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 3), 0.0034293552812071347, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 3), 0.0034293552812071347, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 4), 0.003657978966620952, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 4), 0.003657978966620952, 0, 0
(0, 0, 1, 0, 0, 0, 5, 0, 0, 0, 0, 0), 0.006858710562414282, 0, 0
(0, 0, 1, 0, 0, 0, 5, 0, 0, 0, 0, 0), 0.006858710562414282, 0, 0
(0, 0, 1, 0, 0, 0, 4, 1, 0, 0, 0, 0), 0.0013336381649138875, 0.015776289361376292, 2
(0, 0, 1, 0, 0, 0, 4, 0, 1, 0, 0, 0), 0.001714677640603572, 0, 0
(0, 0, 1, 0, 0, 0, 4, 0, 1, 0, 0, 0), 0.001714677640603572, 0, 0
(0, 0, 1, 0, 0, 0, 4, 0, 0, 1, 0, 0), 0.002133821063862222, 0.012544749529371117, 2
(0, 0, 1, 0, 0, 0, 4, 0, 0, 0, 1, 0), 0.001714677640603569, 0, 0
(0, 0, 1, 0, 0, 0, 4, 0, 0, 0, 1, 0), 0.001714677640603569, 0, 0
(0, 0, 1, 0, 0, 0, 4, 0, 0, 0, 0, 1), 0.0013336381649138947, 0.01577628936137632, 2
(0, 0, 1, 0, 0, 0, 3, 2, 0, 0, 0, 0), 0.0008573388203017849, 0.004082969832066693, 2
(0, 0, 1, 0, 0, 0, 3, 1, 1, 0, 0, 0), 0.0013907940862673402, 0.04611155379676949, 2
(0, 0, 1, 0, 0, 0, 3, 1, 0, 1, 0, 0), 0.000685871056241427, 0.05537047519672003, 2
(0, 0, 1, 0, 0, 0, 3, 1, 0, 0, 1, 0), 0.001790885535741507, 0.009438013751737346, 2
(0, 0, 1, 0, 0, 0, 3, 1, 0, 0, 0, 1), 0.004858253315043449, 0.011965262301684996, 2
(0, 0, 1, 0, 0, 0, 3, 0, 2, 0, 0, 0), 0.00017146776406035735, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 1, 1, 0, 0), 0.002133821063862219, 0.07984126578818669, 2
(0, 0, 1, 0, 0, 0, 3, 0, 1, 0, 1, 0), 0.003257887517146785, 0.07894736842105257, 2
(0, 0, 1, 0, 0, 0, 3, 0, 1, 0, 0, 1), 0.001790885535741506, 0.00943801375173708, 2
(0, 0, 1, 0, 0, 0, 3, 0, 0, 2, 0, 0), 0.001828989483310475, 0.20543892123810892, 2
(0, 0, 1, 0, 0, 0, 3, 0, 0, 1, 1, 0), 0.002133821063862224, 0.07984126578818619, 2
(0, 0, 1, 0, 0, 0, 3, 0, 0, 1, 0, 1), 0.0006858710562414318, 0.055370475196718595, 2
(0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 2, 0), 0.0001714677640603566, 0, 0
(0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 1, 1), 0.0013907940862673443, 0.04611155379676963, 2
(0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 2), 0.0008573388203017905, 0.0040829698320669836, 2
(0, 0, 1, 0, 0, 0, 2, 3, 0, 0, 0, 0), 0.0008382868465173007, 0.042719292955885724, 2
(0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0, 0), 0.0006287151348879756, 0.1436230272634017, 2
(0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 0, 0), 0.0017718335619570202, 0.09871491740664481, 2
(0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 1, 0), 0.0016003657978966653, 0.1813742943782235, 2
(0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 0, 1), 0.0012002743484224973, 0.04093107861647913, 2
(0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 0, 0), 0.0017718335619570237, 0.020814297136025, 2
(0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 0, 0), 0.0023433927754915487, 0.15027326047800105, 2
(0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 0), 0.0006858710562414268, 0.4999999999999994, 1
(0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 0, 1), 0.0004572473708276178, 0.11721778146268112, 2
(0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 0, 0), 0.0009144947416552372, 0.11721778146268193, 2
(0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1, 0), 0.001257430269775954, 0.17940785940595674, 2
(0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 0, 1), 0.0008573388203017833, 0.02623964899021044, 2
(0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 2, 0), 0.0016003657978966657, 0.025833646997849912, 2
(0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 1, 1), 0.0004572473708276192, 0.11721778146268216, 2
(0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 0, 2), 0.001200274348422502, 0.040931078616478905, 2
(0, 0, 1, 0, 0, 0, 2, 0, 3, 0, 0, 0), 0.0006858710562414286, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 3, 0, 0, 0), 0.0006858710562414286, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 0, 0), 0.0017718335619570217, 0.08403181726065628, 2
(0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 1, 0), 0.002572016460905355, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 1, 0), 0.002572016460905355, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 0, 1), 0.0016003657978966637, 0.025833646997849995, 2
(0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 0, 0), 0.0009144947416552369, 0.11721778146268143, 2
(0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 1, 0), 0.0001714677640603571, 0.49999999999999817, 1
(0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 0, 1), 0.0012574302697759495, 0.1794078594059567, 2
(0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 2, 0), 0.002572016460905354, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 2, 0), 0.002572016460905354, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 1), 0.000685871056241429, 0.4999999999999988, 1
(0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 2), 0.0016003657978966611, 0.1813742943782247, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 3, 0, 0), 0.00152415790275873, 0.006048683744217927, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1, 0), 0.0009144947416552373, 0.11721778146268107, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 0, 1), 0.0009144947416552363, 0.11721778146267996, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2, 0), 0.0017718335619570228, 0.08403181726065719, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 1, 1), 0.002343392775491541, 0.1502732604780025, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 0, 2), 0.0017718335619570208, 0.09871491740664563, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 3, 0), 0.0006858710562414274, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 3, 0), 0.0006858710562414274, 0, 0
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 2, 1), 0.0017718335619570191, 0.020814297136024725, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 2), 0.0006287151348879753, 0.14362302726340104, 2
(0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 3), 0.0008382868465173065, 0.042719292955885585, 2
(0, 0, 1, 0, 0, 0, 1, 4, 0, 0, 0, 0), 0.000800182898948333, 0.06631592084502404, 2
(0, 0, 1, 0, 0, 0, 1, 3, 1, 0, 0, 0), 0.003334095412284722, 0.020811233658558977, 2
(0, 0, 1, 0, 0, 0, 1, 3, 0, 1, 0, 0), 0.0013717421124828572, 0.021258380015908143, 2
(0, 0, 1, 0, 0, 0, 1, 3, 0, 0, 1, 0), 0.0004191434232586506, 0.011107397804068268, 2
(0, 0, 1, 0, 0, 0, 1, 3, 0, 0, 0, 1), 0.0013145861911294029, 0.05447574652502476, 2
(0, 0, 1, 0, 0, 0, 1, 2, 2, 0, 0, 0), 0.0016003657978966644, 0.036332868936627696, 2
(0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 0, 0), 0.0004572473708276202, 0.27773511623077957, 2
(0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 1, 0), 0.0008573388203017859, 0.10114035182185613, 2
(0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 0, 1), 0.00045724737082761984, 0.025165954902098175, 2
(0, 0, 1, 0, 0, 0, 1, 2, 0, 2, 0, 0), 0.0012002743484224995, 0.03409202558154935, 2
(0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 1, 0), 0.001371742112482857, 0, 0
(0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 1, 0), 0.001371742112482857, 0, 0
(0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 0, 1), 0.0006858710562414272, 0.06030737921409125, 2
(0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2, 0), 0.0009144947416552368, 0.27773511623077934, 2
(0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 1, 1), 0.0020004572473708328, 0.09545029196698941, 2
(0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 0, 2), 0.002400548696844998, 0.010512896096777614, 2
(0, 0, 1, 0, 0, 0, 1, 1, 3, 0, 0, 0), 0.0012764822435604357, 0.109338765942034, 2
(0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0, 0), 0.0004572473708276191, 0.2777351162307797, 2
(0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1, 0), 0.0006858710562414282, 0.06030737921409103, 2
(0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 0, 1), 0.0014288980338363092, 0.21996155508943696, 2
(0, 0, 1, 0, 0, 0, 1, 1, 1, 2, 0, 0), 0.0016575217192501205, 0.0026375057703402244, 2
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0006858710562414294, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0006858710562414294, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0006858710562414296, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0006858710562414296, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2, 0), 0.00017146776406035713, 0.06030737921409127, 2
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0006858710562414286, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0006858710562414286, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 2), 0.0020004572473708306, 0.09545029196698944, 2
(0, 0, 1, 0, 0, 0, 1, 1, 0, 3, 0, 0), 0.0011431184270690475, 0.24474699679840262, 2
(0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 1, 0), 0.0017146776406035686, 0.09937750831000779, 2
(0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 0, 1), 0.00017146776406035607, 0.499999999999997, 1
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2, 0), 0.0018289894833104716, 0.2809134731685126, 2
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0006858710562414273, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0006858710562414273, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 2), 0.0006858710562414286, 0.06030737921409151, 2
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 3, 0), 0.0017908855357415064, 0.08225352089799645, 2
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 2, 1), 0.0014288980338363073, 0.21996155508943657, 2
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 2), 0.00045724737082761935, 0.025165954902096745, 2
(0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 3), 0.001314586191129408, 0.05447574652502491, 2
(0, 0, 1, 0, 0, 0, 1, 0, 4, 0, 0, 0), 0.0017146776406035717, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 4, 0, 0, 0), 0.0017146776406035717, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 3, 1, 0, 0), 0.0012193263222069854, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 3, 1, 0, 0), 0.0012193263222069854, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 3, 0, 1, 0), 0.0012002743484224997, 0.1048884741126754, 2
(0, 0, 1, 0, 0, 0, 1, 0, 3, 0, 0, 1), 0.0017908855357415075, 0.08225352089799685, 2
(0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 0, 0), 0.0009716506630086901, 0.11230116393010116, 2
(0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 1, 0), 0.00068587105624143, 0.06030737921409148, 2
(0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 0, 1), 0.001828989483310478, 0.2809134731685113, 2
(0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 2, 0), 0.0010288065843621415, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 2, 0), 0.0010288065843621415, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 1, 1), 0.00017146776406035688, 0.06030737921409043, 2
(0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 0, 2), 0.0009144947416552366, 0.2777351162307802, 2
(0, 0, 1, 0, 0, 0, 1, 0, 1, 3, 0, 0), 0.0007620789513793665, 0.1142177347585772, 2
(0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 1, 0), 0.0008573388203017855, 0.026239648990210147, 2
(0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 0, 1), 0.0017146776406035734, 0.09937750831000694, 2
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 2, 0), 0.0006858710562414255, 0.06030737921409209, 2
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0006858710562414254, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0006858710562414254, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2), 0.0013717421124828596, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 2), 0.0013717421124828596, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 3, 0), 0.0012002743484224995, 0.10488847411267523, 2
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 2, 1), 0.0006858710562414273, 0.06030737921409144, 2
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 2), 0.0008573388203017851, 0.10114035182185661, 2
(0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 3), 0.0004191434232586519, 0.011107397804068674, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 4, 0, 0), 0.0013717421124828568, 0.17740633485485477, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 3, 1, 0), 0.0007620789513793627, 0.11421773475857722, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 3, 0, 1), 0.0011431184270690468, 0.24474699679840722, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 2, 0), 0.000971650663008689, 0.11230116393010058, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 1, 1), 0.0016575217192501164, 0.002637505770340466, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 0, 2), 0.001200274348422495, 0.03409202558155013, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 3, 0), 0.0012193263222069813, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 3, 0), 0.0012193263222069813, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 2, 1), 0.0004572473708276192, 0.27773511623077984, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 2), 0.0004572473708276142, 0.2777351162307803, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 3), 0.0013717421124828514, 0.021258380015908206, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 4, 0), 0.0017146776406035701, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 4, 0), 0.0017146776406035701, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 3, 1), 0.0012764822435604342, 0.10933876594203497, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 2, 2), 0.0016003657978966629, 0.03633286893662763, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 3), 0.003334095412284714, 0.020811233658559074, 2
(0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 4), 0.0008001828989483343, 0.06631592084502458, 2
(0, 0, 1, 0, 0, 0, 0, 5, 0, 0, 0, 0), 0.0043819539704313465, 0, 0
(0, 0, 1, 0, 0, 0, 0, 5, 0, 0, 0, 0), 0.0043819539704313465, 0, 0
(0, 0, 1, 0, 0, 0, 0, 4, 1, 0, 0, 0), 0.001371742112482856, 0.017575550934710474, 2
(0, 0, 1, 0, 0, 0, 0, 4, 0, 1, 0, 0), 0.0011050144795000782, 0.10344827586206876, 2
(0, 0, 1, 0, 0, 0, 0, 4, 0, 0, 1, 0), 0.001714677640603571, 0.07712805400604013, 2
(0, 0, 1, 0, 0, 0, 0, 4, 0, 0, 0, 1), 0.001905197378448417, 0.08362945348075497, 2
(0, 0, 1, 0, 0, 0, 0, 3, 2, 0, 0, 0), 0.0007811309251638483, 0.05623809074950716, 2
(0, 0, 1, 0, 0, 0, 0, 3, 1, 1, 0, 0), 0.0010859625057155944, 0.019020421113413608, 2
(0, 0, 1, 0, 0, 0, 0, 3, 1, 0, 1, 0), 0.0008763907940862689, 0.015966663721394204, 2
(0, 0, 1, 0, 0, 0, 0, 3, 1, 0, 0, 1), 0.0013717421124828594, 0.02642436916995242, 2
(0, 0, 1, 0, 0, 0, 0, 3, 0, 2, 0, 0), 0.00015241579027587242, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 0, 2, 0, 0), 0.00015241579027587242, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 0, 1, 1, 0), 0.0012574302697759537, 0.053560199398076457, 2
(0, 0, 1, 0, 0, 0, 0, 3, 0, 1, 0, 1), 0.002190976985215675, 0.09833677412499725, 2
(0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 2, 0), 0.0012955342173449212, 0.06106643220604573, 2
(0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 1, 1), 0.0024005486968450007, 0.05019378007189003, 2
(0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 2), 0.00043819539704313725, 0, 0
(0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 2), 0.00043819539704313725, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 3, 0, 0, 0), 0.0007430269775948804, 0.022732900842043765, 2
(0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 0), 0.0006858710562414269, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0, 0), 0.0006858710562414269, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1, 0), 0.0012002743484224997, 0.09902530426613161, 2
(0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 0, 1), 0.0010859625057155937, 0.29931193746641493, 2
(0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 0, 0), 0.0008573388203017855, 0.058359213500126024, 2
(0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 1, 0), 0.0013145861911294057, 0.05266698617708791, 2
(0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 0, 1), 0.0006858710562414283, 0.0603073792140915, 2
(0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2, 0), 0.0009144947416552375, 0.025165954902097047, 2
(0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 1, 1), 0.0013717421124828557, 0.1443412904677682, 2
(0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 0, 2), 0.0015432098765432148, 0.07978563039734297, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 3, 0, 0), 0.00043819539704313443, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 3, 0, 0), 0.00043819539704313443, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1, 0), 0.0013717421124828562, 0.09959104263864894, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 0, 1), 0.0016575217192501181, 0.10344827586206853, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2, 0), 0.0009144947416552364, 0.27773511623077946, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 1, 1), 0.0001714677640603596, 0.06030737921409253, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 2), 0.0028577960676726194, 0.0836294534807552, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 3, 0), 0.0011431184270690484, 0.11570337566672485, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 2, 1), 0.0009144947416552371, 0.02516595490209782, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 1, 2), 0.0015432098765432167, 0.07978563039734284, 2
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 3), 0.00043819539704313774, 0, 0
(0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 3), 0.00043819539704313774, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 4, 0, 0, 0), 0.0007620789513793644, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 4, 0, 0, 0), 0.0007620789513793644, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 3, 1, 0, 0), 0.0014288980338363101, 0.03026018530126101, 2
(0, 0, 1, 0, 0, 0, 0, 1, 3, 0, 1, 0), 0.0007620789513793648, 0.0323481784109398, 2
(0, 0, 1, 0, 0, 0, 0, 1, 3, 0, 0, 1), 0.0005715592135345232, 0.16280918127861885, 2
(0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 0, 0), 0.0008573388203017866, 0.04497222695942634, 2
(0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1, 0), 0.0004572473708276186, 0.025165954902097463, 2
(0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 0, 1), 0.0008573388203017859, 0.10114035182185578, 2
(0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 0), 0.0007430269775948802, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2, 0), 0.0007430269775948802, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 1, 1), 0.0013717421124828577, 0.18718580583462477, 2
(0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 0, 2), 0.000914494741655237, 0.02516595490209739, 2
(0, 0, 1, 0, 0, 0, 0, 1, 1, 3, 0, 0), 0.0008573388203017871, 0.09752457414957542, 2
(0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 1, 0), 0.0004572473708276184, 0.11721778146268108, 2
(0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 0, 1), 0.0006858710562414299, 0.4999999999999992, 1
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2, 0), 0.0012002743484225001, 0.029976520077038143, 2
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.000685871056241427, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.000685871056241427, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 2), 0.00017146776406035602, 0.06030737921409189, 2
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 3, 0), 0.0008763907940862703, 0.014228749334161808, 2
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 2, 1), 0.0013717421124828564, 0.18718580583462482, 2
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 2), 0.0013717421124828568, 0.14434129046776803, 2
(0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 3), 0.002400548696844999, 0.050193780071890064, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 4, 0, 0), 0.0011050144795000786, 0.10344827586206894, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 3, 1, 0), 0.0010288065843621413, 0.022064822582603692, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 3, 0, 1), 0.0012764822435604361, 0.00019190444153957192, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 2, 0), 0.0009144947416552371, 0.049709341619671624, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 1, 1), 0.0006858710562414275, 0.49999999999999933, 1
(0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 0, 2), 0.0016575217192501192, 0.1034482758620692, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 3, 0), 0.0008001828989483305, 0.06689935767001495, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 2, 1), 0.0008573388203017877, 0.10114035182185645, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 2), 0.0006858710562414282, 0.060307379214091204, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 3), 0.002190976985215679, 0.09833677412499829, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 4, 0), 0.001333638164913889, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 4, 0), 0.001333638164913889, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 3, 1), 0.0005715592135345227, 0.16280918127862246, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 2, 2), 0.0010859625057155935, 0.2993119374664146, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 3), 0.0013717421124828592, 0.026424369169952527, 2
(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 4), 0.0019051973784484182, 0.08362945348075529, 2
(0, 0, 1, 0, 0, 0, 0, 0, 5, 0, 0, 0), 0.0017146776406035708, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 4, 1, 0, 0), 0.0006477671086724616, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 4, 1, 0, 0), 0.0006477671086724616, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 4, 0, 1, 0), 0.0006858710562414284, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 4, 0, 1, 0), 0.0006858710562414284, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 4, 0, 0, 1), 0.0013336381649138884, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 4, 0, 0, 1), 0.0013336381649138884, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 3, 2, 0, 0), 0.00045724737082761995, 0.005263648092763898, 2
(0, 0, 1, 0, 0, 0, 0, 0, 3, 1, 1, 0), 0.0005906111873190092, 0.000490204415667805, 2
(0, 0, 1, 0, 0, 0, 0, 0, 3, 1, 0, 1), 0.000800182898948335, 0.06689935767001476, 2
(0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 2, 0), 0.000171467764060357, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 1, 1), 0.0008763907940862706, 0.014228749334161676, 2
(0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 0, 2), 0.001143118427069046, 0.11570337566672553, 2
(0, 0, 1, 0, 0, 0, 0, 0, 2, 3, 0, 0), 0.0004381953970431356, 0.019210865213239357, 2
(0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 0), 0.0005144032921810723, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 0), 0.0005144032921810723, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 0, 1), 0.000914494741655238, 0.04970934161967184, 2
(0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 2, 0), 0.0005715592135345234, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 2, 0), 0.0005715592135345234, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 1, 1), 0.0012002743484224986, 0.029976520077038136, 2
(0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 0, 2), 0.000914494741655239, 0.277735116230779, 2
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 3, 0), 0.00017146776406035716, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1), 0.000743026977594881, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 2, 1), 0.000743026977594881, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 2), 0.0009144947416552388, 0.025165954902097557, 2
(0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 0, 3), 0.0012955342173449186, 0.0610664322060455, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 4, 0, 0), 0.0005715592135345246, 0.03408185591015, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 3, 1, 0), 0.001047858558146627, 0.0021991713840915084, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 3, 0, 1), 0.0010288065843621426, 0.022064822582603606, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0), 0.0005144032921810697, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 0), 0.0005144032921810697, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 1, 1), 0.00045724737082761865, 0.11721778146268086, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 0, 2), 0.001371742112482856, 0.09959104263864836, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 3, 0), 0.0005906111873190062, 0.0004902044156682555, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 2, 1), 0.0004572473708276194, 0.025165954902097692, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 2), 0.0013145861911294013, 0.052666986177088704, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 3), 0.0012574302697759526, 0.053560199398076436, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 4, 0), 0.0006858710562414284, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 4, 0), 0.0006858710562414284, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 3, 1), 0.0007620789513793653, 0.03234817841093961, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 2), 0.0012002743484224997, 0.09902530426613197, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 3), 0.0008763907940862696, 0.01596666372139379, 2
(0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 4), 0.0017146776406035706, 0.07712805400604067, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 5, 0, 0), 0.0015241579027587293, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 5, 0, 0), 0.0015241579027587293, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 4, 1, 0), 0.0005715592135345219, 0.03408185591015004, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 1), 0.0011050144795000795, 0.10344827586206919, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 2, 0), 0.00043819539704313345, 0.019210865213239288, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 1, 1), 0.0008573388203017843, 0.09752457414957552, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 2), 0.00043819539704313486, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 2), 0.00043819539704313486, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 3, 0), 0.00045724737082761724, 0.00526364809276348, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1), 0.000857338820301784, 0.044972226959426195, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 1, 2), 0.0008573388203017857, 0.058359213500126156, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 3), 0.0001524157902758736, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 0, 3), 0.0001524157902758736, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 4, 0), 0.0006477671086724578, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 4, 0), 0.0006477671086724578, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 3, 1), 0.0014288980338363101, 0.030260185301261195, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2), 0.000685871056241431, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 2, 2), 0.000685871056241431, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 3), 0.0010859625057155948, 0.019020421113414055, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 4), 0.001105014479500079, 0.10344827586206974, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 5, 0), 0.0017146776406035697, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 4, 1), 0.0007620789513793653, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 4, 1), 0.0007620789513793653, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 3, 2), 0.0007430269775948782, 0.022732900842044067, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 3), 0.0007811309251638466, 0.05623809074950753, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 4), 0.0013717421124828544, 0.017575550934710554, 2
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 5), 0.004381953970431345, 0, 0
(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 5), 0.004381953970431345, 0, 0
(0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 5, 1, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 5, 0, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 5, 0, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 5, 0, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 5, 0, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 5, 0, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 4, 2, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 1, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 1, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 1, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 1, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 1, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 4, 1, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 4, 1, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 4, 0, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 4, 0, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 4, 0, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 2, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 2, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 2, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 2, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 2, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 3, 2, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 2, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 1, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 1, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 1, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 3, 0, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 0, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 0, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 3, 0, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 3, 0, 0, 2, 1, 0, 0, 0, 0), 0.0027434842249657123, 0, 0
(0, 0, 0, 3, 0, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414279, 0, 0
(0, 0, 0, 3, 0, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 0, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657214, 0, 0
(0, 0, 0, 3, 0, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657115, 0, 0
(0, 0, 0, 3, 0, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207133, 0, 0
(0, 0, 0, 3, 0, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828542, 0, 0
(0, 0, 0, 3, 0, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828546, 0, 0
(0, 0, 0, 3, 0, 0, 1, 1, 0, 0, 0, 1), 0.00034293552812071827, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828531, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 1, 0, 1, 0), 0.0030864197530864257, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828516, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414279, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828588, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828588, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071507, 0, 0
(0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657214, 0, 0
(0, 0, 0, 3, 0, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 3, 0, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657106, 0, 0
(0, 0, 0, 3, 0, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414276, 0, 0
(0, 0, 0, 3, 0, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207166, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828566, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828516, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828572, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 1, 0, 1), 0.0030864197530864257, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414281, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828557, 0, 0
(0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965717, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414281, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828598, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828603, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414276, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 2, 1, 0), 0.0027434842249657054, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 1, 1), 0.000342935528120707, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242848, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965704, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 1, 2), 0.0027434842249657054, 0, 0
(0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 0, 0, 2, 4, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 3, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 3, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 3, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 3, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 3, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 2, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 2, 1, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 1, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 2, 1, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 1, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 1, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 0, 2, 1, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 0, 2, 1, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 2, 1, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 2, 1, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 1, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(0, 0, 0, 2, 1, 0, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(0, 0, 0, 2, 1, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 0, 0, 2, 1, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828546, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828546, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828525, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828525, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071485, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071485, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 2), 0.00274348422496572, 0, 0
(0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 0, 2), 0.00274348422496572, 0, 0
(0, 0, 0, 2, 1, 0, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 1, 0, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657084, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657084, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828507, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828507, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414276, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414276, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414276, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414276, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828596, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828596, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828594, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828594, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965704, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 2, 1, 0), 0.002743484224965704, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 2, 0), 0.0027434842249657036, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 2, 0), 0.0027434842249657036, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 2, 1), 0.0027434842249657028, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 2, 1), 0.0027434842249657028, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 0, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 0, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 0, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 2, 0, 1, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 0, 1, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 0, 1, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 0, 2, 0, 1, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(0, 0, 0, 2, 0, 1, 1, 2, 0, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 0, 0, 2, 0, 1, 1, 2, 0, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 0, 0, 1, 0), 0.0013717421124828546, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 0, 0, 1, 0), 0.0013717421124828546, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0), 0.0013717421124828525, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0, 0), 0.0013717421124828525, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 1, 1), 0.00034293552812071485, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 1, 1), 0.00034293552812071485, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 2), 0.00274348422496572, 0, 0
(0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 0, 2), 0.00274348422496572, 0, 0
(0, 0, 0, 2, 0, 1, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 0, 1, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 2, 0, 0, 0), 0.0027434842249657084, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 2, 0, 0, 0), 0.0027434842249657084, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 1), 0.0013717421124828507, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 0, 1), 0.0013717421124828507, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 2, 0), 0.0006858710562414276, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 2, 0), 0.0006858710562414276, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 1), 0.0006858710562414276, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 0, 1), 0.0006858710562414276, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 1), 0.0013717421124828596, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 0, 1), 0.0013717421124828596, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 1, 1), 0.0013717421124828594, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 1, 1), 0.0013717421124828594, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 1, 0), 0.002743484224965704, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 1, 0), 0.002743484224965704, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 2, 0), 0.0027434842249657036, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 2, 0), 0.0027434842249657036, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 2, 1), 0.0027434842249657028, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 2, 1), 0.0027434842249657028, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0), 0.0036579789666209487, 0, 0
(0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0), 0.0036579789666209487, 0, 0
(0, 0, 0, 2, 0, 0, 3, 1, 0, 0, 0, 0), 0.0017146776406035701, 0, 0
(0, 0, 0, 2, 0, 0, 3, 1, 0, 0, 0, 0), 0.0017146776406035701, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 1, 0, 0, 0), 0.0005715592135345228, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 1, 0, 0, 0), 0.0005715592135345228, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 0, 1, 0, 0), 0.0013717421124828562, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 0, 1, 0, 0), 0.0013717421124828562, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 0, 0, 1, 0), 0.0005715592135345249, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 0, 0, 1, 0), 0.0005715592135345249, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 0, 0, 0, 1), 0.0017146776406035766, 0, 0
(0, 0, 0, 2, 0, 0, 3, 0, 0, 0, 0, 1), 0.0017146776406035766, 0, 0
(0, 0, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0), 0.0009144947416552368, 0, 0
(0, 0, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0), 0.0009144947416552368, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 0, 0), 0.0010288065843621407, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 0, 0), 0.0010288065843621407, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 1, 0), 0.0013717421124828575, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 1, 0), 0.0013717421124828575, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 1, 1, 0, 0), 0.001714677640603568, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 1, 1, 0, 0), 0.001714677640603568, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 1, 0, 1, 0), 0.00274348422496571, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 1, 0, 1, 0), 0.00274348422496571, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 1, 0, 0, 1), 0.001371742112482853, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 1, 0, 0, 1), 0.001371742112482853, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 2, 0, 0), 0.0009144947416552368, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 2, 0, 0), 0.0009144947416552368, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 1, 0), 0.0017146776406035719, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 1, 0), 0.0017146776406035719, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 0, 1), 0.0010288065843621448, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 0, 1), 0.0010288065843621448, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 1, 1), 0.0013717421124828598, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 2), 0.0009144947416552385, 0, 0
(0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 2), 0.0009144947416552385, 0, 0
(0, 0, 0, 2, 0, 0, 1, 3, 0, 0, 0, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 2, 0, 0, 1, 3, 0, 0, 0, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 1, 0, 0, 0), 0.0012574302697759515, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 1, 0, 0, 0), 0.0012574302697759515, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0, 0), 0.0013717421124828572, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0, 0), 0.0013717421124828572, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 1, 0), 0.0009144947416552368, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 1, 0), 0.0009144947416552368, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 1), 0.0017146776406035717, 0, 0
(0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 1), 0.0017146776406035717, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 2, 0, 0, 0), 0.0017146776406035686, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 2, 0, 0, 0), 0.0017146776406035686, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0), 0.0009144947416552374, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0, 0), 0.0009144947416552374, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 1), 0.00091449474165524, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0, 1), 0.00091449474165524, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 0, 0), 0.001028806584362141, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 0, 0), 0.001028806584362141, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0), 0.0009144947416552338, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 1, 0), 0.0009144947416552338, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 2, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 2, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1, 1), 0.0009144947416552388, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 1, 1), 0.0009144947416552388, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 2), 0.0017146776406035753, 0, 0
(0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 0, 2), 0.0017146776406035753, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 3, 0, 0, 0), 0.0009144947416552364, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 3, 0, 0, 0), 0.0009144947416552364, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0, 0), 0.0013717421124828546, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0, 0), 0.0013717421124828546, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 1, 0), 0.001714677640603571, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 1, 0), 0.001714677640603571, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 1), 0.001371742112482852, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 0, 1), 0.001371742112482852, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 2, 0, 0), 0.001257430269775953, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 2, 0, 0), 0.001257430269775953, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0, 1), 0.0009144947416552386, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 0, 1), 0.0009144947416552386, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 2, 0), 0.00171467764060357, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 2, 0), 0.00171467764060357, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 2), 0.0009144947416552375, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 2), 0.0009144947416552375, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 3, 0, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 3, 0, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0), 0.0012574302697759485, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1, 0), 0.0012574302697759485, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0, 1), 0.0010288065843621407, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 0, 1), 0.0010288065843621407, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 2, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 2, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 1), 0.0009144947416552317, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 1, 1), 0.0009144947416552317, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 2), 0.0013717421124828538, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 0, 2), 0.0013717421124828538, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 3, 0), 0.0009144947416552389, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 3, 0), 0.0009144947416552389, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 2, 1), 0.001714677640603564, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 2, 1), 0.001714677640603564, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2), 0.0012574302697759491, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 1, 2), 0.0012574302697759491, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828624, 0, 0
(0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828624, 0, 0
(0, 0, 0, 2, 0, 0, 0, 4, 0, 0, 0, 0), 0.003200731595793331, 0, 0
(0, 0, 0, 2, 0, 0, 0, 4, 0, 0, 0, 0), 0.003200731595793331, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 1, 0, 0, 0), 0.0017146776406035693, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 1, 0, 0, 0), 0.0017146776406035693, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 0, 1, 0, 0), 0.00045724737082761957, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 0, 1, 0, 0), 0.00045724737082761957, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 0, 0, 1, 0), 0.001371742112482855, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 0, 0, 1, 0), 0.001371742112482855, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 0, 0, 0, 1), 0.0008001828989483332, 0, 0
(0, 0, 0, 2, 0, 0, 0, 3, 0, 0, 0, 1), 0.0008001828989483332, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 2, 0, 0, 0), 0.0009144947416552362, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 2, 0, 0, 0), 0.0009144947416552362, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 0, 0), 0.0010288065843621424, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 0, 0), 0.0010288065843621424, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 1, 0), 0.0012574302697759504, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 1, 0), 0.0012574302697759504, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 1), 0.0013717421124828542, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 0, 1), 0.0013717421124828542, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 1, 0), 0.0013717421124828566, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 1, 0), 0.0013717421124828566, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 1), 0.0024005486968449955, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 0, 1), 0.0024005486968449955, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 2, 0), 0.0009144947416552361, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 2, 0), 0.0009144947416552361, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 1), 0.0017146776406035706, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 1), 0.0017146776406035706, 0, 0
(0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 3, 0, 0, 0), 0.0010288065843621422, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 2, 1, 0, 0), 0.0010288065843621407, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 2, 1, 0, 0), 0.0010288065843621407, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 1, 0), 0.0013717421124828557, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 1, 0), 0.0013717421124828557, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 1), 0.0010288065843621396, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 1), 0.0010288065843621396, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 2, 0, 0), 0.0013717421124828572, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 2, 0, 0), 0.0013717421124828572, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 1, 0), 0.0009144947416552385, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 1, 0), 0.0009144947416552385, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 2, 0), 0.0010288065843621417, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 2, 0), 0.0010288065843621417, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 1), 0.0009144947416552408, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 1, 1), 0.0009144947416552408, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 2), 0.0017146776406035652, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, 2), 0.0017146776406035652, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 3, 0, 0), 0.0008001828989483337, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 3, 0, 0), 0.0008001828989483337, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 1), 0.0013717421124828555, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 0, 1), 0.0013717421124828555, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 2, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 2, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 2), 0.002400548696845, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 2), 0.002400548696845, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 3, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 3, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1), 0.0010288065843621396, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 2, 1), 0.0010288065843621396, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 2), 0.0013717421124828533, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 1, 2), 0.0013717421124828533, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 3), 0.0008001828989483336, 0, 0
(0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 3), 0.0008001828989483336, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 4, 0, 0, 0), 0.0022862368541380937, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 4, 0, 0, 0), 0.0022862368541380937, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828603, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828603, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 3, 0, 1, 0), 0.0005715592135345234, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 3, 0, 1, 0), 0.0005715592135345234, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 3, 0, 0, 1), 0.0013717421124828572, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 3, 0, 0, 1), 0.0013717421124828572, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 0, 0), 0.0009144947416552405, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 0, 0), 0.0009144947416552405, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 1, 0), 0.001028806584362143, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 1, 0), 0.001028806584362143, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 1), 0.0013717421124828603, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 0, 1), 0.0013717421124828603, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 1, 1), 0.0010288065843621446, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 1, 1), 0.0010288065843621446, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 2), 0.0009144947416552387, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 2), 0.0009144947416552387, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 3, 0, 0), 0.0010288065843621448, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 3, 0, 0), 0.0010288065843621448, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 1, 0), 0.0009144947416552378, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 1, 0), 0.0009144947416552378, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 1), 0.001371742112482856, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 1), 0.001371742112482856, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 2, 0), 0.0010288065843621404, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 2, 0), 0.0010288065843621404, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 1, 1), 0.0009144947416552349, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 1, 1), 0.0009144947416552349, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 2), 0.001371742112482859, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, 2), 0.001371742112482859, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 3, 0), 0.0005715592135345233, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 3, 0), 0.0005715592135345233, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 1), 0.0013717421124828555, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 2, 1), 0.0013717421124828555, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2), 0.0012574302697759508, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 1, 2), 0.0012574302697759508, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 3), 0.0013717421124828575, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 3), 0.0013717421124828575, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 4, 0, 0), 0.001828989483310475, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 4, 0, 0), 0.001828989483310475, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 3, 1, 0), 0.001028806584362139, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 3, 1, 0), 0.001028806584362139, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 3, 0, 1), 0.0008001828989483315, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 3, 0, 1), 0.0008001828989483315, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 2, 0), 0.0009144947416552327, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 2, 0), 0.0009144947416552327, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 1, 1), 0.001371742112482854, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 1, 1), 0.001371742112482854, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828516, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828516, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 1), 0.0010288065843621456, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 1), 0.0010288065843621456, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 2), 0.0010288065843621359, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1, 2), 0.0010288065843621359, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 3), 0.0004572473708276175, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 3), 0.0004572473708276175, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 4, 0), 0.0022862368541380937, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 4, 0), 0.0022862368541380937, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 3, 1), 0.001028806584362139, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 3, 1), 0.001028806584362139, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 2), 0.000914494741655237, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 2), 0.000914494741655237, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 3), 0.0017146776406035654, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 3), 0.0017146776406035654, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 4), 0.003200731595793332, 0, 0
(0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 4), 0.003200731595793332, 0, 0
(0, 0, 0, 1, 5, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 4, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 4, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 4, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 4, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 4, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 3, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 3, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 3, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 1, 2, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 2, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 1, 2, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 2, 0, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 2, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 0, 1, 2, 0, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 2, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 0, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 1, 1), 0.0003429355281207149, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 1, 1), 0.0003429355281207149, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 0, 0, 1, 2, 0, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 2, 0, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657084, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 0, 0), 0.0027434842249657084, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828596, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828596, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414273, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414273, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965703, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965703, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 1), 0.0003429355281207069, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 1, 1), 0.0003429355281207069, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 1, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 1, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 1, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 1, 1, 1, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0.49999999999999983, 1
(0, 0, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0), 0.00274348422496571, 0.4999999999999999, 1
(0, 0, 0, 1, 1, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 1, 2, 0, 0, 1, 0, 0), 0.0006858710562414278, 0.4999999999999999, 1
(0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 0, 1), 0.0027434842249657214, 0.4999999999999997, 1
(0, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0), 0.0027434842249657106, 0.49999999999999944, 1
(0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0), 0.0003429355281207134, 0.49999999999999967, 1
(0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0.4999999999999997, 1
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0), 0.001371742112482855, 0.49999999999999967, 1
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1), 0.00034293552812071816, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0.4999999999999995, 1
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0), 0.0030864197530864257, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0.5, 1
(0, 0, 0, 1, 1, 1, 1, 0, 0, 2, 0, 0), 0.0006858710562414278, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0), 0.0013717421124828583, 0.4999999999999996, 1
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0.49999999999999983, 1
(0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1), 0.00034293552812071507, 0.4999999999999996, 1
(0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 2), 0.002743484224965721, 0.4999999999999997, 1
(0, 0, 0, 1, 1, 1, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0.49999999999999983, 1
(0, 0, 0, 1, 1, 1, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0.4999999999999996, 1
(0, 0, 0, 1, 1, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 1, 0), 0.0006858710562414274, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0), 0.0027434842249657097, 0.5000000000000001, 1
(0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0), 0.00034293552812071653, 0.49999999999999994, 1
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0), 0.0013717421124828566, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1), 0.0013717421124828507, 0.49999999999999983, 1
(0, 0, 0, 1, 1, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0), 0.0013717421124828564, 0.5, 1
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1), 0.0030864197530864257, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1), 0.001371742112482855, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0.5, 1
(0, 0, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0), 0.0027434842249657162, 0.49999999999999983, 1
(0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 0, 1), 0.000685871056241428, 0.4999999999999995, 1
(0, 0, 0, 1, 1, 1, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0.49999999999999983, 1
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0), 0.0003429355281207134, 0.4999999999999996, 1
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1), 0.0013717421124828596, 0.5, 1
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1), 0.00137174211248286, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 2), 0.0006858710562414275, 0.49999999999999944, 1
(0, 0, 0, 1, 1, 1, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0.4999999999999996, 1
(0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0.49999999999999967, 1
(0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 2, 0), 0.0027434842249657045, 0.4999999999999997, 1
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0.49999999999999967, 1
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0.4999999999999998, 1
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 2, 1), 0.0027434842249657036, 0.5, 1
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 2), 0.0027434842249657045, 0.49999999999999956, 1
(0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0.5, 1
(0, 0, 0, 1, 1, 0, 4, 0, 0, 0, 0, 0), 0.003200731595793331, 0.2142857142857146, 2
(0, 0, 0, 1, 1, 0, 3, 1, 0, 0, 0, 0), 0.001886145404663927, 0.28602980353942853, 2
(0, 0, 0, 1, 1, 0, 3, 0, 1, 0, 0, 0), 0.0006287151348879756, 0, 0
(0, 0, 0, 1, 1, 0, 3, 0, 1, 0, 0, 0), 0.0006287151348879756, 0, 0
(0, 0, 0, 1, 1, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(0, 0, 0, 1, 1, 0, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(0, 0, 0, 1, 1, 0, 3, 0, 0, 0, 1, 0), 0.0006287151348879765, 0, 0
(0, 0, 0, 1, 1, 0, 3, 0, 0, 0, 1, 0), 0.0006287151348879765, 0, 0
(0, 0, 0, 1, 1, 0, 3, 0, 0, 0, 0, 1), 0.0018861454046639348, 0.2860298035394273, 2
(0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0), 0.0012193263222069822, 0.17796466468368136, 2
(0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0), 0.0009144947416552373, 0.03760579900070338, 2
(0, 0, 0, 1, 1, 0, 2, 1, 0, 1, 0, 0), 0.0006668190824569434, 0.005698196479267891, 2
(0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 1, 0), 0.002286236854138095, 0.20373465016575432, 2
(0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 0, 1), 0.0007239750038103936, 0.043805409426294725, 2
(0, 0, 0, 1, 1, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 0, 2, 0, 1, 1, 0, 0), 0.001085962505715593, 0.12512426713827196, 2
(0, 0, 0, 1, 1, 0, 2, 0, 1, 0, 1, 0), 0.0024005486968449977, 0.21428571428571444, 2
(0, 0, 0, 1, 1, 0, 2, 0, 1, 0, 0, 1), 0.0022862368541380915, 0.20373465016575343, 2
(0, 0, 0, 1, 1, 0, 2, 0, 0, 2, 0, 0), 0.0016765736930346017, 0.16290577376694843, 2
(0, 0, 0, 1, 1, 0, 2, 0, 0, 1, 1, 0), 0.0010859625057155955, 0.12512426713827157, 2
(0, 0, 0, 1, 1, 0, 2, 0, 0, 1, 0, 1), 0.0006668190824569461, 0.005698196479267601, 2
(0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 1, 1), 0.0009144947416552403, 0.037605799000703946, 2
(0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 0, 2), 0.0012193263222069865, 0.17796466468368113, 2
(0, 0, 0, 1, 1, 0, 1, 3, 0, 0, 0, 0), 0.0013717421124828566, 0.03753654865644983, 2
(0, 0, 0, 1, 1, 0, 1, 2, 1, 0, 0, 0), 0.0006668190824569443, 0.02715539956139015, 2
(0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 0, 0), 0.002286236854138094, 0.20373465016575418, 2
(0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 1, 0), 0.0007239750038103961, 0.001065102103722052, 2
(0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 0, 1), 0.0010859625057155942, 0.12512426713827163, 2
(0, 0, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0), 0.0010859625057155944, 0.12512426713827202, 2
(0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0), 0.0016765736930346021, 0.16290577376694843, 2
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1), 0.0012193263222069859, 0.1779646646836807, 2
(0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0), 0.0010859625057155916, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 0, 0), 0.0010859625057155916, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0), 0.0012193263222069815, 0.17796466468368136, 2
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 2, 0), 0.0009144947416552368, 0.03760579900070417, 2
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1), 0.0012193263222069865, 0.17796466468368047, 2
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 2), 0.0010859625057155974, 0.12512426713827135, 2
(0, 0, 0, 1, 1, 0, 1, 0, 3, 0, 0, 0), 0.0008001828989483324, 0.2142857142857145, 2
(0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 0, 0), 0.002286236854138092, 0.2037346501657541, 2
(0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 1, 0), 0.0018861454046639272, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 1, 0), 0.0018861454046639272, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 0, 1), 0.0009144947416552348, 0.0376057990007035, 2
(0, 0, 0, 1, 1, 0, 1, 0, 1, 2, 0, 0), 0.0006668190824569452, 0.027155399561390032, 2
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1), 0.0012193263222069833, 0.17796466468368108, 2
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 2, 0), 0.001886145404663928, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 2, 0), 0.001886145404663928, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 2), 0.0007239750038103976, 0.0010651021037218304, 2
(0, 0, 0, 1, 1, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414283, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 3, 0, 0), 0.0006858710562414283, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 2, 1, 0), 0.0006668190824569421, 0.027155399561389716, 2
(0, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0, 1), 0.0010859625057155972, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 2, 0, 1), 0.0010859625057155972, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 2, 0), 0.002286236854138095, 0.2037346501657543, 2
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1), 0.0016765736930345963, 0.16290577376694843, 2
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 2), 0.002286236854138093, 0.2037346501657539, 2
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 3, 0), 0.0008001828989483336, 0.21428571428571472, 2
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 2, 1), 0.0010859625057155898, 0.12512426713827082, 2
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 2), 0.000666819082456943, 0.02715539956138959, 2
(0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828616, 0.03753654865644965, 2
(0, 0, 0, 1, 1, 0, 0, 4, 0, 0, 0, 0), 0.0025148605395519034, 0.18067710451634356, 2
(0, 0, 0, 1, 1, 0, 0, 3, 1, 0, 0, 0), 0.0018861454046639268, 0.2860298035394288, 2
(0, 0, 0, 1, 1, 0, 0, 3, 0, 1, 0, 0), 0.0008001828989483323, 0.01791823891179169, 2
(0, 0, 0, 1, 1, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 1, 0, 0, 3, 0, 0, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 1, 0, 0, 3, 0, 0, 0, 1), 0.000628715134887975, 0.1806771045163437, 2
(0, 0, 0, 1, 1, 0, 0, 2, 2, 0, 0, 0), 0.0016765736930346008, 0.16290577376694848, 2
(0, 0, 0, 1, 1, 0, 0, 2, 1, 1, 0, 0), 0.001085962505715593, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 1, 1, 0, 0), 0.001085962505715593, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1, 0), 0.0006668190824569434, 0.0271553995613896, 2
(0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1), 0.0016003657978966644, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 0, 1), 0.0016003657978966644, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 1, 1, 0, 0, 2, 0, 1, 1, 0), 0.0009144947416552378, 0.037605799000703655, 2
(0, 0, 0, 1, 1, 0, 0, 2, 0, 1, 0, 1), 0.0018861454046639268, 0.18067710451634478, 2
(0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 2, 0), 0.001219326322206982, 0.17796466468368113, 2
(0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 1, 1), 0.0010859625057155942, 0.1251242671382713, 2
(0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 3, 0, 0, 0), 0.001886145404663927, 0.0578177888663347, 2
(0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0, 0), 0.0006668190824569423, 0.005698196479267635, 2
(0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0), 0.0016003657978966653, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 1, 0), 0.0016003657978966653, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 0, 1), 0.0006668190824569428, 0.005698196479267629, 2
(0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0), 0.0009144947416552385, 0.03760579900070356, 2
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0), 0.001219326322206985, 0.17796466468368063, 2
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 2, 0), 0.001085962505715595, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 2, 0), 0.001085962505715595, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1), 0.0016765736930346037, 0.16290577376694954, 2
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 2), 0.0010859625057155903, 0.12512426713827046, 2
(0, 0, 0, 1, 1, 0, 0, 1, 0, 3, 0, 0), 0.0006287151348879757, 0.1806771045163439, 2
(0, 0, 0, 1, 1, 0, 0, 1, 0, 2, 1, 0), 0.002286236854138095, 0.2037346501657544, 2
(0, 0, 0, 1, 1, 0, 0, 1, 0, 2, 0, 1), 0.0024005486968449964, 0.017918238911791694, 2
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 2, 0), 0.0007239750038103949, 0.04380540942629506, 2
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 2), 0.0018861454046639281, 0.18067710451634453, 2
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 3, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 2, 1), 0.0006668190824569434, 0.005698196479267531, 2
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 2), 0.0016003657978966637, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 2), 0.0016003657978966637, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 3), 0.0006287151348879752, 0.1806771045163437, 2
(0, 0, 0, 1, 1, 0, 0, 0, 4, 0, 0, 0), 0.0025148605395519034, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 4, 0, 0, 0), 0.0025148605395519034, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 3, 1, 0, 0), 0.0013717421124828603, 0.03753654865644977, 2
(0, 0, 0, 1, 1, 0, 0, 0, 3, 0, 1, 0), 0.0006287151348879764, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 3, 0, 1, 0), 0.0006287151348879764, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 3, 0, 0, 1), 0.0006858710562414291, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 3, 0, 0, 1), 0.0006858710562414291, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 2, 0, 0), 0.0012193263222069859, 0.17796466468368108, 2
(0, 0, 0, 1, 1, 0, 0, 0, 2, 1, 1, 0), 0.0010859625057155963, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 1, 1, 0), 0.0010859625057155963, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 1, 0, 1), 0.0007239750038103989, 0.04380540942629504, 2
(0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 1), 0.0010859625057155968, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 1, 1), 0.0010859625057155968, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 0, 2), 0.0012193263222069844, 0.1779646646836809, 2
(0, 0, 0, 1, 1, 0, 0, 0, 1, 3, 0, 0), 0.0018861454046639327, 0.05781778886633566, 2
(0, 0, 0, 1, 1, 0, 0, 0, 1, 2, 1, 0), 0.0007239750038103968, 0.0010651021037222203, 2
(0, 0, 0, 1, 1, 0, 0, 0, 1, 2, 0, 1), 0.0022862368541380945, 0.20373465016575412, 2
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0), 0.0010859625057155922, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2, 0), 0.0010859625057155922, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1), 0.001219326322206979, 0.17796466468368152, 2
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 2), 0.0009144947416552401, 0.037605799000703974, 2
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 3, 0), 0.000628715134887976, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 3, 0), 0.000628715134887976, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 1), 0.0016003657978966648, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 2, 1), 0.0016003657978966648, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 2), 0.000666819082456943, 0.02715539956138996, 2
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 3), 0.0006858710562414293, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 3), 0.0006858710562414293, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 4, 0, 0), 0.003200731595793332, 0.01791823891179148, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 3, 1, 0), 0.0018861454046639212, 0.0578177888663354, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 3, 0, 1), 0.0006287151348879773, 0.1806771045163459, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 2, 0), 0.001219326322206979, 0.1779646646836808, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 1, 1), 0.0009144947416552359, 0.03760579900070464, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828523, 0.037536548656450036, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 2, 1), 0.0006668190824569475, 0.005698196479267584, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 2), 0.0010859625057155933, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 2), 0.0010859625057155933, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 3), 0.0008001828989483344, 0.017918238911792145, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 4, 0), 0.0025148605395519043, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 4, 0), 0.0025148605395519043, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 3, 1), 0.001886145404663924, 0.05781778886633581, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 2, 2), 0.0016765736930345995, 0.16290577376694892, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 3), 0.0018861454046639238, 0.28602980353942775, 2
(0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 4), 0.0025148605395519034, 0.18067710451634392, 2
(0, 0, 0, 1, 0, 5, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 4, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 4, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 4, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 4, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 4, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 0, 4, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 3, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 1, 0, 2, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 0, 2, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1, 1), 0.0003429355281207149, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 1, 1), 0.0003429355281207149, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 0, 0, 1, 0, 2, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 0, 2, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 0, 0), 0.0027434842249657084, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 0, 0), 0.0027434842249657084, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 1), 0.0013717421124828596, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 1, 1), 0.0013717421124828596, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 2), 0.0006858710562414273, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 0, 2), 0.0006858710562414273, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0), 0.002743484224965703, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2, 0), 0.002743484224965703, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 1), 0.0003429355281207069, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 1, 1), 0.0003429355281207069, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 0, 1, 0, 1, 4, 0, 0, 0, 0, 0), 0.003200731595793331, 0.21428571428571455, 2
(0, 0, 0, 1, 0, 1, 3, 1, 0, 0, 0, 0), 0.0015432098765432126, 0.1647225315200628, 2
(0, 0, 0, 1, 0, 1, 3, 0, 1, 0, 0, 0), 0.000628715134887976, 0, 0
(0, 0, 0, 1, 0, 1, 3, 0, 1, 0, 0, 0), 0.000628715134887976, 0, 0
(0, 0, 0, 1, 0, 1, 3, 0, 0, 1, 0, 0), 0.0013717421124828564, 0.5, 1
(0, 0, 0, 1, 0, 1, 3, 0, 0, 0, 1, 0), 0.0006287151348879761, 0, 0
(0, 0, 0, 1, 0, 1, 3, 0, 0, 0, 1, 0), 0.0006287151348879761, 0, 0
(0, 0, 0, 1, 0, 1, 3, 0, 0, 0, 0, 1), 0.0015432098765432195, 0.16472253152006272, 2
(0, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0), 0.0010669105319311095, 0, 0
(0, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0), 0.0010669105319311095, 0, 0
(0, 0, 0, 1, 0, 1, 2, 1, 1, 0, 0, 0), 0.0014860539551897604, 0.13575541699504923, 2
(0, 0, 0, 1, 0, 1, 2, 1, 0, 1, 0, 0), 0.0010478585581466247, 0.16538632779314144, 2
(0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 1, 0), 0.0011431184270690473, 0, 0
(0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 1, 0), 0.0011431184270690473, 0, 0
(0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 1), 0.001333638164913884, 0.3857142857142866, 2
(0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 1, 1, 0, 0), 0.0016575217192501155, 0.33404603428616053, 2
(0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 1, 0), 0.002400548696844998, 0.21428571428571405, 2
(0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 1), 0.0011431184270690453, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 0, 1), 0.0011431184270690453, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 0, 0), 0.0006096631611034916, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1, 0), 0.0016575217192501199, 0.3340460342861609, 2
(0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 0, 1), 0.001047858558146629, 0.16538632779314183, 2
(0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 1, 1), 0.001486053955189764, 0.1357554169950494, 2
(0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 2), 0.0010669105319311139, 0, 0
(0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 0, 2), 0.0010669105319311139, 0, 0
(0, 0, 0, 1, 0, 1, 1, 3, 0, 0, 0, 0), 0.00171467764060357, 0.00226860339467831, 2
(0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0, 0), 0.001276482243560436, 0.4427099931232537, 2
(0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 0), 0.0011431184270690462, 0, 0
(0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0, 0), 0.0011431184270690462, 0, 0
(0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 1, 0), 0.0008763907940862685, 0.06521739130434752, 2
(0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 1), 0.0016575217192501184, 0.3340460342861605, 2
(0, 0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0), 0.0016575217192501173, 0.3340460342861609, 2
(0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0), 0.0006096631611034924, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1), 0.001066910531931111, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1), 0.001066910531931111, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 2, 0, 0), 0.0009716506630086895, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 2, 0, 0), 0.0009716506630086895, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0), 0.00106691053193111, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0), 0.00106691053193111, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 2, 0), 0.0014860539551897597, 0.13575541699504945, 2
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1), 0.0010669105319311139, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1), 0.0010669105319311139, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 2), 0.0016575217192501225, 0.334046034286161, 2
(0, 0, 0, 1, 0, 1, 1, 0, 3, 0, 0, 0), 0.0008001828989483326, 0.21428571428571444, 2
(0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 0), 0.0011431184270690468, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 0, 0), 0.0011431184270690468, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 0), 0.0018861454046639275, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 1, 0), 0.0018861454046639275, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 0, 1), 0.001486053955189758, 0.13575541699504967, 2
(0, 0, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0), 0.0012764822435604368, 0.44270999312325326, 2
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1), 0.0010669105319311106, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1), 0.0010669105319311106, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 2, 0), 0.0018861454046639266, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 2, 0), 0.0018861454046639266, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 2), 0.0008763907940862693, 0.06521739130434719, 2
(0, 0, 0, 1, 0, 1, 1, 0, 0, 3, 0, 0), 0.0013717421124828564, 0.5000000000000002, 1
(0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1, 0), 0.0012764822435604333, 0.44270999312325454, 2
(0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 1), 0.0009716506630086879, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 0, 1), 0.0009716506630086879, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 2, 0), 0.0011431184270690458, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 2, 0), 0.0011431184270690458, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1), 0.0006096631611034881, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 2), 0.001143118427069045, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 2), 0.001143118427069045, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 3, 0), 0.0008001828989483332, 0.21428571428571497, 2
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 2, 1), 0.001657521719250114, 0.33404603428616053, 2
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 2), 0.0012764822435604333, 0.44270999312325465, 2
(0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 3), 0.0017146776406035777, 0.00226860339467852, 2
(0, 0, 0, 1, 0, 1, 0, 4, 0, 0, 0, 0), 0.003429355281207141, 0.13862816987716642, 2
(0, 0, 0, 1, 0, 1, 0, 3, 1, 0, 0, 0), 0.0015432098765432126, 0.16472253152006236, 2
(0, 0, 0, 1, 0, 1, 0, 3, 0, 1, 0, 0), 0.00034293552812071474, 0.49999999999999795, 1
(0, 0, 0, 1, 0, 1, 0, 3, 0, 0, 1, 0), 0.001371742112482856, 0.49999999999999917, 1
(0, 0, 0, 1, 0, 1, 0, 3, 0, 0, 0, 1), 0.000857338820301786, 0.13862816987716736, 2
(0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 0, 0), 0.0006096631611034909, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 1, 1, 0, 0), 0.000971650663008691, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 1, 1, 0, 0), 0.000971650663008691, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1, 0), 0.0012764822435604348, 0.44270999312325443, 2
(0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 1), 0.0018289894833104744, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 0, 1), 0.0018289894833104744, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 1, 0), 0.001486053955189762, 0.13575541699504917, 2
(0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 0, 1), 0.002572016460905353, 0.13862816987716606, 2
(0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 0), 0.0010669105319311102, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 2, 0), 0.0010669105319311102, 0, 0
(0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 1, 1), 0.0016575217192501177, 0.3340460342861608, 2
(0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 3, 0, 0, 0), 0.0008573388203017851, 0.06092521919108137, 2
(0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0), 0.0010478585581466247, 0.16538632779314277, 2
(0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 0), 0.001828989483310474, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 1, 0), 0.001828989483310474, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 0, 1), 0.0010478585581466249, 0.1653863277931421, 2
(0, 0, 0, 1, 0, 1, 0, 1, 1, 2, 0, 0), 0.0014860539551897634, 0.13575541699504917, 2
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0), 0.0010669105319311117, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0), 0.0010669105319311117, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 2, 0), 0.0009716506630086896, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 2, 0), 0.0009716506630086896, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1), 0.0006096631611034929, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 2), 0.0016575217192501145, 0.3340460342861607, 2
(0, 0, 0, 1, 0, 1, 0, 1, 0, 3, 0, 0), 0.000857338820301786, 0.1386281698771667, 2
(0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 0), 0.001143118427069046, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 0), 0.001143118427069046, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 0, 1), 0.0010288065843621433, 0.49999999999999833, 1
(0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2, 0), 0.0013336381649138851, 0.3857142857142861, 2
(0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 2), 0.0025720164609053546, 0.1386281698771667, 2
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 3, 0), 0.0013717421124828562, 0.499999999999999, 1
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 2, 1), 0.0010478585581466234, 0.16538632779314133, 2
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 2), 0.0018289894833104742, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 2), 0.0018289894833104742, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 3), 0.0008573388203017867, 0.13862816987716747, 2
(0, 0, 0, 1, 0, 1, 0, 0, 4, 0, 0, 0), 0.002514860539551904, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 4, 0, 0, 0), 0.002514860539551904, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 3, 1, 0, 0), 0.0017146776406035753, 0.0022686033946781132, 2
(0, 0, 0, 1, 0, 1, 0, 0, 3, 0, 1, 0), 0.000628715134887976, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 3, 0, 1, 0), 0.000628715134887976, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 3, 0, 0, 1), 0.0013717421124828562, 0.499999999999999, 1
(0, 0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 0), 0.0010669105319311123, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 2, 0, 0), 0.0010669105319311123, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0), 0.0009716506630086915, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1, 0), 0.0009716506630086915, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 0, 1), 0.0013336381649138916, 0.3857142857142862, 2
(0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 1, 1), 0.0009716506630086923, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 1, 1), 0.0009716506630086923, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 2), 0.00106691053193111, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 0, 2), 0.00106691053193111, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 3, 0, 0), 0.0008573388203017871, 0.0609252191910815, 2
(0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1, 0), 0.0008763907940862697, 0.06521739130434752, 2
(0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 1), 0.0011431184270690473, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 0, 1), 0.0011431184270690473, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 0), 0.000971650663008688, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 2, 0), 0.000971650663008688, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1), 0.0010669105319311063, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1), 0.0010669105319311063, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 2), 0.001486053955189764, 0.13575541699504887, 2
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 3, 0), 0.0006287151348879761, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 3, 0), 0.0006287151348879761, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 1), 0.0018289894833104748, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 2, 1), 0.0018289894833104748, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 2), 0.001276482243560436, 0.44270999312325265, 2
(0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 3), 0.0013717421124828568, 0.4999999999999988, 1
(0, 0, 0, 1, 0, 1, 0, 0, 0, 4, 0, 0), 0.0013717421124828566, 0.4999999999999995, 1
(0, 0, 0, 1, 0, 1, 0, 0, 0, 3, 1, 0), 0.0008573388203017833, 0.060925219191080904, 2
(0, 0, 0, 1, 0, 1, 0, 0, 0, 3, 0, 1), 0.0008573388203017833, 0.1386281698771655, 2
(0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 0), 0.001066910531931107, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 0), 0.001066910531931107, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 1, 1), 0.0014860539551897578, 0.13575541699504964, 2
(0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 3, 0), 0.0017146776406035652, 0.002268603394678246, 2
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 2, 1), 0.0010478585581466305, 0.1653863277931405, 2
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2), 0.0009716506630086838, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2), 0.0009716506630086838, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 3), 0.0003429355281207125, 0.4999999999999938, 1
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 4, 0), 0.002514860539551903, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 4, 0), 0.002514860539551903, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 3, 1), 0.0008573388203017823, 0.060925219191081376, 2
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 2, 2), 0.0006096631611034904, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 3), 0.001543209876543208, 0.164722531520062, 2
(0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 4), 0.0034293552812071403, 0.13862816987716645, 2
(0, 0, 0, 1, 0, 0, 5, 0, 0, 0, 0, 0), 0.006858710562414281, 0, 0
(0, 0, 0, 1, 0, 0, 5, 0, 0, 0, 0, 0), 0.006858710562414281, 0, 0
(0, 0, 0, 1, 0, 0, 4, 1, 0, 0, 0, 0), 0.0013336381649138886, 0.015776289361376174, 2
(0, 0, 0, 1, 0, 0, 4, 0, 1, 0, 0, 0), 0.0017146776406035704, 0, 0
(0, 0, 0, 1, 0, 0, 4, 0, 1, 0, 0, 0), 0.0017146776406035704, 0, 0
(0, 0, 0, 1, 0, 0, 4, 0, 0, 1, 0, 0), 0.0021338210638622217, 0.012544749529371237, 2
(0, 0, 0, 1, 0, 0, 4, 0, 0, 0, 1, 0), 0.0017146776406035734, 0, 0
(0, 0, 0, 1, 0, 0, 4, 0, 0, 0, 1, 0), 0.0017146776406035734, 0, 0
(0, 0, 0, 1, 0, 0, 4, 0, 0, 0, 0, 1), 0.0013336381649138934, 0.015776289361376324, 2
(0, 0, 0, 1, 0, 0, 3, 2, 0, 0, 0, 0), 0.0008573388203017851, 0.0040829698320663495, 2
(0, 0, 0, 1, 0, 0, 3, 1, 1, 0, 0, 0), 0.0013907940862673408, 0.04611155379676959, 2
(0, 0, 0, 1, 0, 0, 3, 1, 0, 1, 0, 0), 0.0006858710562414283, 0.055370475196719754, 2
(0, 0, 0, 1, 0, 0, 3, 1, 0, 0, 1, 0), 0.0017908855357415105, 0.009438013751737528, 2
(0, 0, 0, 1, 0, 0, 3, 1, 0, 0, 0, 1), 0.004858253315043448, 0.011965262301684775, 2
(0, 0, 0, 1, 0, 0, 3, 0, 2, 0, 0, 0), 0.0001714677640603567, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 1, 1, 0, 0), 0.0021338210638622204, 0.0798412657881866, 2
(0, 0, 0, 1, 0, 0, 3, 0, 1, 0, 1, 0), 0.003257887517146784, 0.07894736842105271, 2
(0, 0, 0, 1, 0, 0, 3, 0, 1, 0, 0, 1), 0.0017908855357415042, 0.00943801375173722, 2
(0, 0, 0, 1, 0, 0, 3, 0, 0, 2, 0, 0), 0.0018289894833104755, 0.20543892123810903, 2
(0, 0, 0, 1, 0, 0, 3, 0, 0, 1, 1, 0), 0.0021338210638622234, 0.07984126578818651, 2
(0, 0, 0, 1, 0, 0, 3, 0, 0, 1, 0, 1), 0.0006858710562414309, 0.05537047519671912, 2
(0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 2, 0), 0.00017146776406035775, 0, 0
(0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 1, 1), 0.0013907940862673456, 0.04611155379676935, 2
(0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 2), 0.0008573388203017887, 0.0040829698320668266, 2
(0, 0, 0, 1, 0, 0, 2, 3, 0, 0, 0, 0), 0.0008382868465173011, 0.04271929295588576, 2
(0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0, 0), 0.0006287151348879762, 0.14362302726340145, 2
(0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 0, 0), 0.0017718335619570222, 0.09871491740664505, 2
(0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 1, 0), 0.0016003657978966653, 0.1813742943782239, 2
(0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 1), 0.0012002743484224995, 0.040931078616479065, 2
(0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 0, 0), 0.0017718335619570224, 0.020814297136024992, 2
(0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 0, 0), 0.002343392775491546, 0.1502732604780014, 2
(0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1, 0), 0.0006858710562414282, 0.4999999999999999, 1
(0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 1), 0.0004572473708276187, 0.11721778146268166, 2
(0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 0, 0), 0.0009144947416552377, 0.1172177814626821, 2
(0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 1, 0), 0.0012574302697759502, 0.17940785940595708, 2
(0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 0, 1), 0.0008573388203017837, 0.026239648990210446, 2
(0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 2, 0), 0.0016003657978966668, 0.025833646997850058, 2
(0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 1, 1), 0.00045724737082761843, 0.11721778146268162, 2
(0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 0, 2), 0.0012002743484225014, 0.04093107861647873, 2
(0, 0, 0, 1, 0, 0, 2, 0, 3, 0, 0, 0), 0.0006858710562414278, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 3, 0, 0, 0), 0.0006858710562414278, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 0, 0), 0.0017718335619570206, 0.08403181726065617, 2
(0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1, 0), 0.002572016460905356, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1, 0), 0.002572016460905356, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 0, 1), 0.001600365797896661, 0.025833646997850415, 2
(0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0, 0), 0.0009144947416552379, 0.11721778146268193, 2
(0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1, 0), 0.00017146776406035735, 0.49999999999999667, 1
(0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 0, 1), 0.0012574302697759506, 0.1794078594059559, 2
(0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 2, 0), 0.0025720164609053546, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 2, 0), 0.0025720164609053546, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 1, 1), 0.0006858710562414292, 0.49999999999999944, 1
(0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 0, 2), 0.001600365797896661, 0.1813742943782243, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 3, 0, 0), 0.0015241579027587293, 0.006048683744218319, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1, 0), 0.0009144947416552366, 0.11721778146268053, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 0, 1), 0.000914494741655236, 0.11721778146268061, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0), 0.0017718335619570256, 0.08403181726065675, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 1, 1), 0.002343392775491541, 0.15027326047800196, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 0, 2), 0.0017718335619570204, 0.09871491740664552, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 3, 0), 0.0006858710562414294, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 3, 0), 0.0006858710562414294, 0, 0
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 2, 1), 0.0017718335619570191, 0.020814297136024937, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 2), 0.0006287151348879755, 0.14362302726340131, 2
(0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 3), 0.0008382868465173053, 0.04271929295588557, 2
(0, 0, 0, 1, 0, 0, 1, 4, 0, 0, 0, 0), 0.0008001828989483337, 0.06631592084502466, 2
(0, 0, 0, 1, 0, 0, 1, 3, 1, 0, 0, 0), 0.0033340954122847203, 0.02081123365855908, 2
(0, 0, 0, 1, 0, 0, 1, 3, 0, 1, 0, 0), 0.0013717421124828598, 0.02125838001590831, 2
(0, 0, 0, 1, 0, 0, 1, 3, 0, 0, 1, 0), 0.00041914342325865054, 0.011107397804068428, 2
(0, 0, 0, 1, 0, 0, 1, 3, 0, 0, 0, 1), 0.0013145861911294035, 0.05447574652502439, 2
(0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0), 0.0016003657978966644, 0.03633286893662739, 2
(0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 0, 0), 0.00045724737082761984, 0.2777351162307795, 2
(0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 1, 0), 0.0008573388203017852, 0.10114035182185616, 2
(0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 0, 1), 0.00045724737082761995, 0.025165954902097342, 2
(0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 0, 0), 0.0012002743484225001, 0.03409202558154964, 2
(0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0), 0.0013717421124828549, 0, 0
(0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1, 0), 0.0013717421124828549, 0, 0
(0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 0, 1), 0.0006858710562414275, 0.06030737921409125, 2
(0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 2, 0), 0.0009144947416552371, 0.2777351162307797, 2
(0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 1, 1), 0.002000457247370834, 0.09545029196698955, 2
(0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 0, 2), 0.0024005486968449972, 0.010512896096777496, 2
(0, 0, 0, 1, 0, 0, 1, 1, 3, 0, 0, 0), 0.0012764822435604361, 0.10933876594203405, 2
(0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0, 0), 0.0004572473708276191, 0.27773511623077984, 2
(0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 1, 0), 0.0006858710562414278, 0.06030737921409192, 2
(0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 1), 0.001428898033836309, 0.21996155508943682, 2
(0, 0, 0, 1, 0, 0, 1, 1, 1, 2, 0, 0), 0.0016575217192501184, 0.002637505770340179, 2
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1), 0.0006858710562414305, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1), 0.0006858710562414305, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 2, 0), 0.00017146776406035718, 0.06030737921409169, 2
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1), 0.0006858710562414308, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1), 0.0006858710562414308, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 2), 0.0020004572473708323, 0.09545029196698918, 2
(0, 0, 0, 1, 0, 0, 1, 1, 0, 3, 0, 0), 0.001143118427069048, 0.24474699679840314, 2
(0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 1, 0), 0.0017146776406035684, 0.09937750831000773, 2
(0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 0, 1), 0.00017146776406035566, 0.49999999999999845, 1
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 2, 0), 0.0018289894833104724, 0.28091347316851095, 2
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1), 0.0006858710562414245, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1), 0.0006858710562414245, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 2), 0.0006858710562414298, 0.06030737921409104, 2
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 3, 0), 0.0017908855357415068, 0.08225352089799691, 2
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 2, 1), 0.0014288980338363066, 0.21996155508943654, 2
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 2), 0.00045724737082761854, 0.02516595490209667, 2
(0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 3), 0.0013145861911294074, 0.05447574652502501, 2
(0, 0, 0, 1, 0, 0, 1, 0, 4, 0, 0, 0), 0.0017146776406035704, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 4, 0, 0, 0), 0.0017146776406035704, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 3, 1, 0, 0), 0.0012193263222069857, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 3, 1, 0, 0), 0.0012193263222069857, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 3, 0, 1, 0), 0.0012002743484224997, 0.10488847411267523, 2
(0, 0, 0, 1, 0, 0, 1, 0, 3, 0, 0, 1), 0.0017908855357415072, 0.08225352089799637, 2
(0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0, 0), 0.0009716506630086917, 0.11230116393010117, 2
(0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1, 0), 0.000685871056241428, 0.06030737921409233, 2
(0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 0, 1), 0.0018289894833104785, 0.28091347316851095, 2
(0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 0), 0.0010288065843621424, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2, 0), 0.0010288065843621424, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 1, 1), 0.00017146776406035686, 0.06030737921409187, 2
(0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 0, 2), 0.0009144947416552365, 0.2777351162307794, 2
(0, 0, 0, 1, 0, 0, 1, 0, 1, 3, 0, 0), 0.0007620789513793676, 0.11421773475857702, 2
(0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 1, 0), 0.0008573388203017858, 0.026239648990210508, 2
(0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 0, 1), 0.0017146776406035734, 0.09937750831000812, 2
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 2, 0), 0.0006858710562414286, 0.06030737921409126, 2
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1), 0.0006858710562414271, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1), 0.0006858710562414271, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 2), 0.0013717421124828585, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 2), 0.0013717421124828585, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 3, 0), 0.0012002743484225001, 0.10488847411267518, 2
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 2, 1), 0.0006858710562414258, 0.060307379214091905, 2
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 2), 0.0008573388203017844, 0.10114035182185625, 2
(0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 3), 0.00041914342325865205, 0.011107397804067942, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 4, 0, 0), 0.001371742112482857, 0.17740633485485463, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 3, 1, 0), 0.0007620789513793618, 0.11421773475857706, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 3, 0, 1), 0.0011431184270690468, 0.244746996798407, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2, 0), 0.0009716506630086876, 0.11230116393010148, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 1, 1), 0.0016575217192501162, 0.0026375057703411225, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 0, 2), 0.0012002743484224945, 0.03409202558155038, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 3, 0), 0.0012193263222069824, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 3, 0), 0.0012193263222069824, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2, 1), 0.00045724737082761914, 0.2777351162307793, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 2), 0.0004572473708276146, 0.2777351162307802, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 3), 0.001371742112482851, 0.0212583800159082, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 4, 0), 0.0017146776406035727, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 4, 0), 0.0017146776406035727, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 3, 1), 0.0012764822435604335, 0.10933876594203402, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 2, 2), 0.0016003657978966624, 0.03633286893662762, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 3), 0.0033340954122847164, 0.020811233658558824, 2
(0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 4), 0.0008001828989483339, 0.06631592084502497, 2
(0, 0, 0, 1, 0, 0, 0, 5, 0, 0, 0, 0), 0.004381953970431346, 0, 0
(0, 0, 0, 1, 0, 0, 0, 5, 0, 0, 0, 0), 0.004381953970431346, 0, 0
(0, 0, 0, 1, 0, 0, 0, 4, 1, 0, 0, 0), 0.001371742112482856, 0.017575550934710818, 2
(0, 0, 0, 1, 0, 0, 0, 4, 0, 1, 0, 0), 0.0011050144795000795, 0.10344827586206824, 2
(0, 0, 0, 1, 0, 0, 0, 4, 0, 0, 1, 0), 0.0017146776406035697, 0.07712805400604027, 2
(0, 0, 0, 1, 0, 0, 0, 4, 0, 0, 0, 1), 0.0019051973784484147, 0.08362945348075536, 2
(0, 0, 0, 1, 0, 0, 0, 3, 2, 0, 0, 0), 0.0007811309251638486, 0.05623809074950688, 2
(0, 0, 0, 1, 0, 0, 0, 3, 1, 1, 0, 0), 0.0010859625057155944, 0.019020421113413545, 2
(0, 0, 0, 1, 0, 0, 0, 3, 1, 0, 1, 0), 0.0008763907940862692, 0.015966663721394, 2
(0, 0, 0, 1, 0, 0, 0, 3, 1, 0, 0, 1), 0.001371742112482857, 0.026424369169952333, 2
(0, 0, 0, 1, 0, 0, 0, 3, 0, 2, 0, 0), 0.00015241579027587294, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 0, 2, 0, 0), 0.00015241579027587294, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 0, 1, 1, 0), 0.0012574302697759526, 0.05356019939807659, 2
(0, 0, 0, 1, 0, 0, 0, 3, 0, 1, 0, 1), 0.002190976985215674, 0.09833677412499758, 2
(0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 2, 0), 0.001295534217344919, 0.0610664322060455, 2
(0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 1, 1), 0.002400548696845, 0.05019378007188997, 2
(0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 2), 0.00043819539704313627, 0, 0
(0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 2), 0.00043819539704313627, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 3, 0, 0, 0), 0.0007430269775948802, 0.02273290084204446, 2
(0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0), 0.0006858710562414265, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0, 0), 0.0006858710562414265, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1, 0), 0.001200274348422499, 0.099025304266132, 2
(0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 0, 1), 0.0010859625057155929, 0.29931193746641516, 2
(0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0, 0), 0.0008573388203017849, 0.05835921350012609, 2
(0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1, 0), 0.001314586191129405, 0.052666986177088676, 2
(0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1), 0.000685871056241428, 0.06030737921409169, 2
(0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2, 0), 0.0009144947416552369, 0.02516595490209756, 2
(0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 1, 1), 0.0013717421124828575, 0.14434129046776764, 2
(0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 0, 2), 0.0015432098765432128, 0.07978563039734353, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 3, 0, 0), 0.00043819539704313513, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 3, 0, 0), 0.00043819539704313513, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1, 0), 0.0013717421124828575, 0.09959104263864905, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 0, 1), 0.0016575217192501164, 0.1034482758620688, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2, 0), 0.0009144947416552362, 0.2777351162307799, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 1, 1), 0.00017146776406035878, 0.06030737921409334, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 2), 0.002857796067672619, 0.08362945348075583, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 3, 0), 0.001143118427069046, 0.11570337566672474, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 2, 1), 0.000914494741655237, 0.02516595490209748, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 1, 2), 0.001543209876543216, 0.07978563039734332, 2
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 3), 0.00043819539704313643, 0, 0
(0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 3), 0.00043819539704313643, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 4, 0, 0, 0), 0.0007620789513793644, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 4, 0, 0, 0), 0.0007620789513793644, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 3, 1, 0, 0), 0.00142889803383631, 0.030260185301261622, 2
(0, 0, 0, 1, 0, 0, 0, 1, 3, 0, 1, 0), 0.0007620789513793644, 0.032348178410939475, 2
(0, 0, 0, 1, 0, 0, 0, 1, 3, 0, 0, 1), 0.0005715592135345232, 0.16280918127862082, 2
(0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 0, 0), 0.0008573388203017866, 0.04497222695942624, 2
(0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1, 0), 0.000457247370827619, 0.025165954902097956, 2
(0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 0, 1), 0.0008573388203017858, 0.10114035182185611, 2
(0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 2, 0), 0.0007430269775948802, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 2, 0), 0.0007430269775948802, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 1, 1), 0.0013717421124828583, 0.18718580583462482, 2
(0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 0, 2), 0.0009144947416552363, 0.025165954902097568, 2
(0, 0, 0, 1, 0, 0, 0, 1, 1, 3, 0, 0), 0.0008573388203017863, 0.097524574149576, 2
(0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1, 0), 0.0004572473708276189, 0.11721778146268132, 2
(0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1), 0.0006858710562414291, 0.4999999999999989, 1
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 2, 0), 0.0012002743484224984, 0.029976520077038254, 2
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1), 0.0006858710562414283, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1), 0.0006858710562414283, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 2), 0.00017146776406035642, 0.06030737921409232, 2
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 3, 0), 0.0008763907940862694, 0.014228749334161761, 2
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 2, 1), 0.001371742112482858, 0.18718580583462477, 2
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 2), 0.0013717421124828572, 0.14434129046776778, 2
(0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 3), 0.0024005486968449964, 0.050193780071890175, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 4, 0, 0), 0.001105014479500079, 0.10344827586206902, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 3, 1, 0), 0.0010288065843621422, 0.022064822582603696, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 3, 0, 1), 0.0012764822435604357, 0.0001919044415400349, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2, 0), 0.0009144947416552362, 0.04970934161967176, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 1, 1), 0.0006858710562414293, 0.49999999999999933, 1
(0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 0, 2), 0.0016575217192501203, 0.10344827586206867, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 3, 0), 0.0008001828989483308, 0.06689935767001516, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 2, 1), 0.0008573388203017882, 0.10114035182185639, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 2), 0.0006858710562414254, 0.06030737921409063, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 3), 0.0021909769852156793, 0.09833677412499792, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 4, 0), 0.0013336381649138877, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 4, 0), 0.0013336381649138877, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 3, 1), 0.0005715592135345229, 0.16280918127861904, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 2, 2), 0.0010859625057155929, 0.29931193746641505, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 3), 0.001371742112482857, 0.026424369169952704, 2
(0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 4), 0.0019051973784484156, 0.08362945348075557, 2
(0, 0, 0, 1, 0, 0, 0, 0, 5, 0, 0, 0), 0.001714677640603571, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 4, 1, 0, 0), 0.000647767108672462, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 4, 1, 0, 0), 0.000647767108672462, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 4, 0, 1, 0), 0.0006858710562414285, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 4, 0, 1, 0), 0.0006858710562414285, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 4, 0, 0, 1), 0.00133363816491389, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 4, 0, 0, 1), 0.00133363816491389, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 3, 2, 0, 0), 0.00045724737082762087, 0.005263648092763461, 2
(0, 0, 0, 1, 0, 0, 0, 0, 3, 1, 1, 0), 0.0005906111873190092, 0.0004902044156678276, 2
(0, 0, 0, 1, 0, 0, 0, 0, 3, 1, 0, 1), 0.0008001828989483363, 0.06689935767001431, 2
(0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 2, 0), 0.00017146776406035705, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 1, 1), 0.000876390794086271, 0.01422874933416189, 2
(0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 2), 0.0011431184270690488, 0.11570337566672508, 2
(0, 0, 0, 1, 0, 0, 0, 0, 2, 3, 0, 0), 0.0004381953970431367, 0.01921086521323939, 2
(0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0), 0.0005144032921810721, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1, 0), 0.0005144032921810721, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 0, 1), 0.0009144947416552398, 0.04970934161967228, 2
(0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 0), 0.0005715592135345235, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2, 0), 0.0005715592135345235, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 1, 1), 0.0012002743484225001, 0.029976520077038202, 2
(0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 0, 2), 0.00091449474165524, 0.27773511623077984, 2
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 3, 0), 0.00017146776406035716, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1), 0.0007430269775948807, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 2, 1), 0.0007430269775948807, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 2), 0.0009144947416552394, 0.025165954902097314, 2
(0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 3), 0.0012955342173449217, 0.06106643220604594, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 4, 0, 0), 0.0005715592135345249, 0.034081855910150394, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 3, 1, 0), 0.0010478585581466268, 0.002199171384091486, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 3, 0, 1), 0.001028806584362143, 0.02206482258260371, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 0), 0.0005144032921810701, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2, 0), 0.0005144032921810701, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 1, 1), 0.0004572473708276186, 0.11721778146268155, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 0, 2), 0.0013717421124828568, 0.09959104263864776, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 3, 0), 0.0005906111873190064, 0.0004902044156678159, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 2, 1), 0.0004572473708276185, 0.02516595490209709, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 2), 0.0013145861911294026, 0.05266698617708844, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 3), 0.001257430269775955, 0.05356019939807674, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 4, 0), 0.0006858710562414285, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 4, 0), 0.0006858710562414285, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 3, 1), 0.0007620789513793642, 0.03234817841094037, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 2, 2), 0.0012002743484225001, 0.09902530426613151, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 3), 0.0008763907940862692, 0.015966663721394058, 2
(0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 4), 0.0017146776406035719, 0.07712805400604017, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 5, 0, 0), 0.0015241579027587286, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 5, 0, 0), 0.0015241579027587286, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 4, 1, 0), 0.0005715592135345218, 0.034081855910150095, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 4, 0, 1), 0.00110501447950008, 0.10344827586206898, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 2, 0), 0.00043819539704313226, 0.01921086521323955, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 1, 1), 0.0008573388203017857, 0.0975245741495757, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 2), 0.0004381953970431349, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 0, 2), 0.0004381953970431349, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 3, 0), 0.0004572473708276166, 0.0052636480927636614, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1), 0.0008573388203017841, 0.044972226959425675, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 1, 2), 0.0008573388203017864, 0.05835921350012643, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 3), 0.0001524157902758735, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 3), 0.0001524157902758735, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 4, 0), 0.000647767108672458, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 4, 0), 0.000647767108672458, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 3, 1), 0.0014288980338363101, 0.030260185301261098, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2), 0.0006858710562414305, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2), 0.0006858710562414305, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 3), 0.001085962505715593, 0.01902042111341407, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 4), 0.0011050144795000795, 0.10344827586206914, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 5, 0), 0.0017146776406035704, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4, 1), 0.000762078951379365, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 4, 1), 0.000762078951379365, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 2), 0.0007430269775948791, 0.022732900842044622, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 3), 0.0007811309251638488, 0.05623809074950676, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 4), 0.0013717421124828542, 0.017575550934710832, 2
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 5), 0.004381953970431347, 0, 0
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 5), 0.004381953970431347, 0, 0
(0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 5, 1, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 5, 0, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 5, 0, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 5, 0, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 5, 0, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 4, 2, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 1, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 1, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 1, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 1, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 1, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 4, 1, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 4, 0, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 2, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 2, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 2, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 2, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 2, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 3, 2, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 3, 1, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 3, 0, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 3, 0, 2, 1, 0, 0, 0, 0), 0.0027434842249657123, 0, 0
(0, 0, 0, 0, 3, 0, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 0, 2, 0, 0, 1, 0, 0), 0.0006858710562414279, 0, 0
(0, 0, 0, 0, 3, 0, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 3, 0, 2, 0, 0, 0, 0, 1), 0.0027434842249657214, 0, 0
(0, 0, 0, 0, 3, 0, 1, 2, 0, 0, 0, 0), 0.0027434842249657115, 0, 0
(0, 0, 0, 0, 3, 0, 1, 1, 1, 0, 0, 0), 0.0003429355281207133, 0, 0
(0, 0, 0, 0, 3, 0, 1, 1, 0, 1, 0, 0), 0.0013717421124828542, 0, 0
(0, 0, 0, 0, 3, 0, 1, 1, 0, 0, 1, 0), 0.0013717421124828546, 0, 0
(0, 0, 0, 0, 3, 0, 1, 1, 0, 0, 0, 1), 0.00034293552812071827, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 1, 1, 0, 0), 0.0013717421124828531, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 1, 0, 1, 0), 0.0030864197530864257, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 1, 0, 0, 1), 0.0013717421124828516, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 2, 0, 0), 0.0006858710562414279, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 1, 1, 0), 0.0013717421124828588, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 1, 0, 1), 0.0013717421124828588, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 1, 1), 0.00034293552812071507, 0, 0
(0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 0, 2), 0.0027434842249657214, 0, 0
(0, 0, 0, 0, 3, 0, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 3, 0, 0, 2, 1, 0, 0, 0), 0.0027434842249657106, 0, 0
(0, 0, 0, 0, 3, 0, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 0, 0, 2, 0, 0, 1, 0), 0.0006858710562414276, 0, 0
(0, 0, 0, 0, 3, 0, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 1, 1, 0, 0), 0.0003429355281207166, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 1, 0, 1, 0), 0.0013717421124828566, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 1, 0, 0, 1), 0.0013717421124828516, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 1, 1, 0), 0.0013717421124828572, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 1, 0, 1), 0.0030864197530864257, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 2, 0), 0.0006858710562414281, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 1, 1), 0.0013717421124828557, 0, 0
(0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 2, 1, 0, 0), 0.002743484224965717, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 2, 0, 0, 1), 0.0006858710562414281, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 1, 0, 1), 0.0013717421124828598, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 1, 1), 0.0013717421124828603, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 2), 0.0006858710562414276, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 2, 1, 0), 0.0027434842249657054, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 1, 1), 0.000342935528120707, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 3, 0), 0.0020576131687242848, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 2, 1), 0.002743484224965704, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 1, 2), 0.0027434842249657054, 0, 0
(0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 3, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 3, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 3, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 3, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 2, 1, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 2, 1, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 0, 1), 0.00274348422496572, 0, 0
(0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 0, 0), 0.0027434842249657093, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 1, 0), 0.0013717421124828546, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 1, 0), 0.0013717421124828546, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 1, 1, 0, 0), 0.0013717421124828525, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 1, 1, 0, 0), 0.0013717421124828525, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 0, 1), 0.0013717421124828512, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 1, 0), 0.0013717421124828577, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1, 1), 0.00034293552812071485, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 1, 1), 0.00034293552812071485, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 2), 0.00274348422496572, 0, 0
(0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 0, 2), 0.00274348422496572, 0, 0
(0, 0, 0, 0, 2, 1, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 2, 1, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 1, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 0, 0, 2, 1, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 2, 0, 0, 0), 0.0027434842249657084, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 2, 0, 0, 0), 0.0027434842249657084, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1), 0.0013717421124828507, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 0, 1), 0.0013717421124828507, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0), 0.0006858710562414276, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2, 0), 0.0006858710562414276, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 1), 0.0006858710562414276, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 0, 1), 0.0006858710562414276, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 2, 0, 0), 0.0027434842249657167, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 1), 0.0013717421124828596, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 0, 1), 0.0013717421124828596, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 1), 0.0013717421124828594, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 1, 1), 0.0013717421124828594, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 0, 2), 0.0006858710562414274, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 2, 1, 0), 0.002743484224965704, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 2, 1, 0), 0.002743484224965704, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 2, 0), 0.0027434842249657036, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 2, 0), 0.0027434842249657036, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 1, 1), 0.00034293552812070694, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2, 1), 0.0027434842249657028, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2, 1), 0.0027434842249657028, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 2, 0, 4, 0, 0, 0, 0, 0), 0.0036579789666209487, 0, 0
(0, 0, 0, 0, 2, 0, 4, 0, 0, 0, 0, 0), 0.0036579789666209487, 0, 0
(0, 0, 0, 0, 2, 0, 3, 1, 0, 0, 0, 0), 0.0024005486968449972, 0, 0
(0, 0, 0, 0, 2, 0, 3, 1, 0, 0, 0, 0), 0.0024005486968449972, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 1, 0, 0, 0), 0.0005715592135345237, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 1, 0, 0, 0), 0.0005715592135345237, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 1, 0), 0.0005715592135345231, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 1, 0), 0.0005715592135345231, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 0, 1), 0.0024005486968450064, 0, 0
(0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 0, 1), 0.0024005486968450064, 0, 0
(0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 0, 0), 0.001524157902758727, 0, 0
(0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 0, 0), 0.001524157902758727, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0), 0.0004572473708276188, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0), 0.0004572473708276188, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0), 0.00019051973784484154, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 0, 0), 0.00019051973784484154, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 1, 0), 0.003200731595793331, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 1, 0), 0.003200731595793331, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1), 0.0003048315805517431, 0, 0
(0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 0, 1), 0.0003048315805517431, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 0, 0), 0.0008001828989483312, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 0, 0), 0.0008001828989483312, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 1, 0), 0.0027434842249657115, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 1, 0), 0.0027434842249657115, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 0, 1), 0.003200731595793327, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 0, 1), 0.003200731595793327, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 2, 0, 0), 0.0024386526444139657, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 2, 0, 0), 0.0024386526444139657, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 1, 0), 0.0008001828989483328, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 1, 0), 0.0008001828989483328, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 1), 0.00019051973784484173, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 0, 1), 0.00019051973784484173, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 1), 0.0004572473708276194, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1, 1), 0.0004572473708276194, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 2), 0.0015241579027587334, 0, 0
(0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 2), 0.0015241579027587334, 0, 0
(0, 0, 0, 0, 2, 0, 1, 3, 0, 0, 0, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 0, 2, 0, 1, 3, 0, 0, 0, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 1, 0, 0, 0), 0.00019051973784484132, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 1, 0, 0, 0), 0.00019051973784484132, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0), 0.00320073159579333, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0, 0), 0.00320073159579333, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 1, 0), 0.0003048315805517463, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 1, 0), 0.0003048315805517463, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 1), 0.0008001828989483309, 0, 0
(0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 0, 1), 0.0008001828989483309, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0, 0), 0.0008001828989483326, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0, 0), 0.0008001828989483326, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 1, 1, 0, 0), 0.002438652644413967, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 1, 1, 0, 0), 0.002438652644413967, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 0, 1), 0.0015241579027587301, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 0, 1), 0.0015241579027587301, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 2, 0, 0), 0.0008001828989483294, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 2, 0, 0), 0.0008001828989483294, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0), 0.001524157902758728, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1, 0), 0.001524157902758728, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 2, 0), 0.00045724737082761767, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 2, 0), 0.00045724737082761767, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 1), 0.0015241579027587342, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 1, 1), 0.0015241579027587342, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 2), 0.0008001828989483332, 0, 0
(0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 0, 2), 0.0008001828989483332, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 3, 0, 0, 0), 0.0009144947416552376, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 3, 0, 0, 0), 0.0009144947416552376, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 0, 0), 0.0032007315957933284, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 0, 0), 0.0032007315957933284, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 1, 0), 0.0017146776406035688, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 1, 0), 0.0017146776406035688, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 1), 0.00045724737082761756, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 1), 0.00045724737082761756, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 0, 0), 0.00019051973784484202, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 0, 0), 0.00019051973784484202, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1), 0.0015241579027587284, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 0, 1), 0.0015241579027587284, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 0), 0.0017146776406035704, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2, 0), 0.0017146776406035704, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 2), 0.0003048315805517473, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 0, 2), 0.0003048315805517473, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 3, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 1, 0), 0.00019051973784483972, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 1, 0), 0.00019051973784483972, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 1), 0.0008001828989483389, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 0, 1), 0.0008001828989483389, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 2, 0), 0.003200731595793331, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 2, 0), 0.003200731595793331, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 1), 0.0024386526444139574, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 1, 1), 0.0024386526444139574, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 2), 0.0032007315957933292, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 0, 2), 0.0032007315957933292, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 3, 0), 0.0009144947416552365, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 3, 0), 0.0009144947416552365, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 1), 0.0008001828989483286, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 2, 1), 0.0008001828989483286, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 2), 0.00019051973784483956, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 1, 2), 0.00019051973784483956, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828607, 0, 0
(0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 3), 0.0013717421124828607, 0, 0
(0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0), 0.0022862368541380937, 0, 0
(0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0), 0.0022862368541380937, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 1, 0, 0, 0), 0.002400548696844997, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 1, 0, 0, 0), 0.002400548696844997, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 0, 1, 0, 0), 0.0009144947416552358, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 0, 1, 0, 0), 0.0009144947416552358, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 0, 0, 0, 1), 0.0005715592135345224, 0, 0
(0, 0, 0, 0, 2, 0, 0, 3, 0, 0, 0, 1), 0.0005715592135345224, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 0, 0), 0.0024386526444139635, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 0, 0), 0.0024386526444139635, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0, 0), 0.0008001828989483301, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0, 0), 0.0008001828989483301, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 0), 0.00019051973784484056, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1, 0), 0.00019051973784484056, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 1), 0.001828989483310474, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 0, 1), 0.001828989483310474, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 1, 0), 0.0004572473708276181, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 1, 0), 0.0004572473708276181, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 0, 1), 0.0017146776406035732, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 0, 1), 0.0017146776406035732, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 2, 0), 0.0015241579027587284, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 2, 0), 0.0015241579027587284, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 1), 0.0008001828989483299, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 1, 1), 0.0008001828989483299, 0, 0
(0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 3, 0, 0, 0), 0.0024005486968449972, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 3, 0, 0, 0), 0.0024005486968449972, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 0, 0), 0.00019051973784483972, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 0, 0), 0.00019051973784483972, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0), 0.0018289894833104737, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 1, 0), 0.0018289894833104737, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 1), 0.00019051973784484116, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 0, 1), 0.00019051973784484116, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 2, 0, 0), 0.0004572473708276187, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 2, 0, 0), 0.0004572473708276187, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0), 0.0015241579027587316, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1, 0), 0.0015241579027587316, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 0), 0.0008001828989483337, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2, 0), 0.0008001828989483337, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 1), 0.002438652644413967, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 1, 1), 0.002438652644413967, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 2), 0.0008001828989483284, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 0, 2), 0.0008001828989483284, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 3, 0, 0), 0.0005715592135345218, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 3, 0, 0), 0.0005715592135345218, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0), 0.0032007315957933305, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 0), 0.0032007315957933305, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 1), 0.002743484224965709, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 0, 1), 0.002743484224965709, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 2, 0), 0.00030483158055174403, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 2, 0), 0.00030483158055174403, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 2), 0.0017146776406035712, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 2), 0.0017146776406035712, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 3, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1), 0.00019051973784484135, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 2, 1), 0.00019051973784484135, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 2), 0.0018289894833104737, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 1, 2), 0.0018289894833104737, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 3), 0.0005715592135345228, 0, 0
(0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0, 3), 0.0005715592135345228, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 4, 0, 0, 0), 0.0022862368541380932, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 4, 0, 0, 0), 0.0022862368541380932, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 3, 1, 0, 0), 0.001371742112482859, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 3, 1, 0, 0), 0.001371742112482859, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 3, 0, 1, 0), 0.000571559213534524, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 3, 0, 1, 0), 0.000571559213534524, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 3, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 0, 0), 0.0015241579027587319, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 0, 0), 0.0015241579027587319, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 0), 0.0008001828989483342, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1, 0), 0.0008001828989483342, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 1), 0.00030483158055174576, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 0, 1), 0.00030483158055174576, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 1), 0.000800182898948335, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 1, 1), 0.000800182898948335, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 2), 0.0015241579027587284, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 2), 0.0015241579027587284, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 3, 0, 0), 0.002400548696845004, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 3, 0, 0), 0.002400548696845004, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 1, 0), 0.00030483158055174636, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 1, 0), 0.00030483158055174636, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 1), 0.0032007315957933314, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 1), 0.0032007315957933314, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 2, 0), 0.000800182898948331, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 2, 0), 0.000800182898948331, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 1), 0.0015241579027587219, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 1, 1), 0.0015241579027587219, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 2), 0.0004572473708276222, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 0, 2), 0.0004572473708276222, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 3, 0), 0.0005715592135345234, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 3, 0), 0.0005715592135345234, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1), 0.0018289894833104742, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 2, 1), 0.0018289894833104742, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 2), 0.0001905197378448408, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 2), 0.0001905197378448408, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 0, 3), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 4, 0, 0), 0.003657978966620951, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 4, 0, 0), 0.003657978966620951, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 1, 0), 0.0024005486968449907, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 1, 0), 0.0024005486968449907, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 0, 1), 0.0005715592135345281, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 0, 1), 0.0005715592135345281, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 0), 0.001524157902758723, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 0), 0.001524157902758723, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 1), 0.0004572473708276196, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 1, 1), 0.0004572473708276196, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828518, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 3, 0), 0.0013717421124828518, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 1), 0.00019051973784484387, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 1), 0.00019051973784484387, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 2), 0.0008001828989483359, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 2), 0.0008001828989483359, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 3), 0.0009144947416552425, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 3), 0.0009144947416552425, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 4, 0), 0.002286236854138095, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 4, 0), 0.002286236854138095, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 3, 1), 0.002400548696844995, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 3, 1), 0.002400548696844995, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 2), 0.0024386526444139627, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 2), 0.0024386526444139627, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 3), 0.002400548696844995, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 3), 0.002400548696844995, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 4), 0.002286236854138094, 0, 0
(0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 4), 0.002286236854138094, 0, 0
(0, 0, 0, 0, 1, 5, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 4, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 4, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 4, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 4, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 1, 3, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 1, 2, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 1, 2, 3, 0, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 1, 2, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 0, 0, 1, 2, 2, 1, 0, 0, 0, 0), 0.002743484224965711, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 0, 1), 0.0027434842249657197, 0, 0
(0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 0, 0), 0.002743484224965709, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 0, 1, 0, 0), 0.0013717421124828538, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 1, 0), 0.0013717421124828544, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 0, 1), 0.000342935528120718, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 0, 0), 0.001371742112482853, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 1, 0), 0.003086419753086425, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1, 0), 0.001371742112482858, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 0, 1), 0.0013717421124828581, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1, 1), 0.0003429355281207149, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 1, 1), 0.0003429355281207149, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 0, 2), 0.0027434842249657206, 0, 0
(0, 0, 0, 0, 1, 2, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 1, 2, 0, 3, 0, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 0, 0), 0.0027434842249657097, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 1, 0), 0.0006858710562414273, 0, 0
(0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 0, 0), 0.0027434842249657084, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 0, 0), 0.0027434842249657084, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 0, 0), 0.0003429355281207165, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 1, 0), 0.0013717421124828562, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 0, 1), 0.0013717421124828514, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 1, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 0, 1), 0.003086419753086425, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2, 0), 0.0006858710562414279, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 1, 1), 0.0013717421124828546, 0, 0
(0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 3, 0, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 0, 1), 0.0006858710562414278, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0, 0), 0.002743484224965716, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 0), 0.0003429355281207132, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 0, 1), 0.0013717421124828594, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 1), 0.0013717421124828596, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 1), 0.0013717421124828596, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 2), 0.0006858710562414273, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 0, 2), 0.0006858710562414273, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 3, 0, 0), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 1, 0), 0.0027434842249657045, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 2, 0), 0.002743484224965703, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 2, 0), 0.002743484224965703, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1), 0.0003429355281207069, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 1, 1), 0.0003429355281207069, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 3, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 2, 1), 0.002743484224965703, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 2), 0.002743484224965704, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 3), 0.002057613168724284, 0, 0
(0, 0, 0, 0, 1, 1, 4, 0, 0, 0, 0, 0), 0.0032007315957933314, 0.21428571428571438, 2
(0, 0, 0, 0, 1, 1, 3, 1, 0, 0, 0, 0), 0.0018861454046639264, 0.2860298035394284, 2
(0, 0, 0, 0, 1, 1, 3, 0, 1, 0, 0, 0), 0.0006287151348879764, 0, 0
(0, 0, 0, 0, 1, 1, 3, 0, 1, 0, 0, 0), 0.0006287151348879764, 0, 0
(0, 0, 0, 0, 1, 1, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(0, 0, 0, 0, 1, 1, 3, 0, 0, 1, 0, 0), 0.0006858710562414282, 0, 0
(0, 0, 0, 0, 1, 1, 3, 0, 0, 0, 1, 0), 0.0006287151348879749, 0, 0
(0, 0, 0, 0, 1, 1, 3, 0, 0, 0, 1, 0), 0.0006287151348879749, 0, 0
(0, 0, 0, 0, 1, 1, 3, 0, 0, 0, 0, 1), 0.0018861454046639344, 0.2860298035394279, 2
(0, 0, 0, 0, 1, 1, 2, 2, 0, 0, 0, 0), 0.0012193263222069822, 0.177964664683681, 2
(0, 0, 0, 0, 1, 1, 2, 1, 1, 0, 0, 0), 0.0009144947416552374, 0.0376057990007038, 2
(0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 0, 0), 0.0006668190824569433, 0.005698196479267503, 2
(0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1, 0), 0.0022862368541380932, 0.20373465016575396, 2
(0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 0, 1), 0.0007239750038103935, 0.04380540942629483, 2
(0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0, 0), 0.0010859625057155929, 0.12512426713827138, 2
(0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 1, 0), 0.002400548696844999, 0.2142857142857143, 2
(0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 0, 1), 0.0022862368541380915, 0.20373465016575432, 2
(0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0, 0), 0.0016765736930346017, 0.16290577376694837, 2
(0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1, 0), 0.0010859625057155955, 0.12512426713827185, 2
(0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 0, 1), 0.0006668190824569459, 0.005698196479267631, 2
(0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 1, 1), 0.0009144947416552387, 0.03760579900070371, 2
(0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 0, 2), 0.001219326322206988, 0.17796466468368072, 2
(0, 0, 0, 0, 1, 1, 1, 3, 0, 0, 0, 0), 0.0013717421124828562, 0.03753654865644989, 2
(0, 0, 0, 0, 1, 1, 1, 2, 1, 0, 0, 0), 0.0006668190824569443, 0.027155399561389987, 2
(0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 0, 0), 0.0022862368541380924, 0.2037346501657538, 2
(0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1, 0), 0.0007239750038103965, 0.0010651021037222862, 2
(0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 0, 1), 0.0010859625057155937, 0.12512426713827104, 2
(0, 0, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0), 0.0010859625057155942, 0.12512426713827143, 2
(0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0), 0.0016765736930346026, 0.1629057737669492, 2
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1), 0.0012193263222069833, 0.17796466468368088, 2
(0, 0, 0, 0, 1, 1, 1, 1, 0, 2, 0, 0), 0.001085962505715592, 0, 0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 2, 0, 0), 0.001085962505715592, 0, 0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0), 0.001219326322206984, 0.17796466468368086, 2
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 2, 0), 0.000914494741655236, 0.03760579900070347, 2
(0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1), 0.0012193263222069887, 0.17796466468368072, 2
(0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 2), 0.0010859625057155966, 0.12512426713827135, 2
(0, 0, 0, 0, 1, 1, 1, 0, 3, 0, 0, 0), 0.0008001828989483334, 0.2142857142857148, 2
(0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 0, 0), 0.0022862368541380924, 0.20373465016575457, 2
(0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 1, 0), 0.0018861454046639266, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 1, 0), 0.0018861454046639266, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 0, 1), 0.0009144947416552362, 0.037605799000704015, 2
(0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 0, 0), 0.0006668190824569442, 0.027155399561389924, 2
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1), 0.001219326322206983, 0.17796466468368125, 2
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 2, 0), 0.0018861454046639268, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 2, 0), 0.0018861454046639268, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 2), 0.0007239750038103974, 0.001065102103722129, 2
(0, 0, 0, 0, 1, 1, 1, 0, 0, 3, 0, 0), 0.0006858710562414284, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 3, 0, 0), 0.0006858710562414284, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 1, 0), 0.0006668190824569432, 0.02715539956138982, 2
(0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 1), 0.0010859625057155974, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 0, 1), 0.0010859625057155974, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2, 0), 0.0022862368541380924, 0.20373465016575346, 2
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1), 0.0016765736930345967, 0.16290577376694831, 2
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 2), 0.0022862368541380924, 0.20373465016575387, 2
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 3, 0), 0.0008001828989483315, 0.21428571428571408, 2
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 2, 1), 0.0010859625057155922, 0.1251242671382718, 2
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 2), 0.0006668190824569422, 0.02715539956138956, 2
(0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 3), 0.0013717421124828614, 0.03753654865645005, 2
(0, 0, 0, 0, 1, 1, 0, 4, 0, 0, 0, 0), 0.002514860539551903, 0.18067710451634353, 2
(0, 0, 0, 0, 1, 1, 0, 3, 1, 0, 0, 0), 0.0018861454046639268, 0.2860298035394282, 2
(0, 0, 0, 0, 1, 1, 0, 3, 0, 1, 0, 0), 0.0008001828989483322, 0.017918238911791368, 2
(0, 0, 0, 0, 1, 1, 0, 3, 0, 0, 1, 0), 0.0006858710562414287, 0, 0
(0, 0, 0, 0, 1, 1, 0, 3, 0, 0, 1, 0), 0.0006858710562414287, 0, 0
(0, 0, 0, 0, 1, 1, 0, 3, 0, 0, 0, 1), 0.0006287151348879766, 0.1806771045163438, 2
(0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0, 0), 0.0016765736930346004, 0.16290577376694848, 2
(0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0), 0.001085962505715593, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0, 0), 0.001085962505715593, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1, 0), 0.0006668190824569435, 0.027155399561389997, 2
(0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 1), 0.0016003657978966661, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 0, 1), 0.0016003657978966661, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 1, 0), 0.0009144947416552376, 0.03760579900070399, 2
(0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 0, 1), 0.0018861454046639288, 0.18067710451634378, 2
(0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 2, 0), 0.0012193263222069841, 0.17796466468368083, 2
(0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 1, 1), 0.0010859625057155924, 0.12512426713827104, 2
(0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 3, 0, 0, 0), 0.0018861454046639262, 0.05781778886633546, 2
(0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 0, 0), 0.000666819082456942, 0.005698196479267565, 2
(0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 0), 0.0016003657978966653, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1, 0), 0.0016003657978966653, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 0, 1), 0.0006668190824569431, 0.005698196479267725, 2
(0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 0, 0), 0.0009144947416552391, 0.03760579900070393, 2
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0), 0.0012193263222069859, 0.17796466468368072, 2
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 0), 0.001085962505715595, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2, 0), 0.001085962505715595, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1), 0.0016765736930346013, 0.16290577376694815, 2
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 2), 0.001085962505715592, 0.12512426713827163, 2
(0, 0, 0, 0, 1, 1, 0, 1, 0, 3, 0, 0), 0.0006287151348879753, 0.1806771045163422, 2
(0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1, 0), 0.0022862368541380932, 0.2037346501657537, 2
(0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 0, 1), 0.002400548696844997, 0.017918238911791978, 2
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 2, 0), 0.0007239750038103942, 0.0438054094262951, 2
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 2), 0.0018861454046639272, 0.18067710451634403, 2
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 3, 0), 0.0006858710562414286, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 3, 0), 0.0006858710562414286, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 2, 1), 0.0006668190824569422, 0.005698196479267662, 2
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 2), 0.0016003657978966666, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 2), 0.0016003657978966666, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 3), 0.0006287151348879773, 0.18067710451634328, 2
(0, 0, 0, 0, 1, 1, 0, 0, 4, 0, 0, 0), 0.002514860539551904, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 4, 0, 0, 0), 0.002514860539551904, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 3, 1, 0, 0), 0.00137174211248286, 0.037536548656450605, 2
(0, 0, 0, 0, 1, 1, 0, 0, 3, 0, 1, 0), 0.000628715134887976, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 3, 0, 1, 0), 0.000628715134887976, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 3, 0, 0, 1), 0.0006858710562414272, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 3, 0, 0, 1), 0.0006858710562414272, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 2, 0, 0), 0.0012193263222069857, 0.17796466468368138, 2
(0, 0, 0, 0, 1, 1, 0, 0, 2, 1, 1, 0), 0.0010859625057155961, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 1, 1, 0), 0.0010859625057155961, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 1, 0, 1), 0.0007239750038103978, 0.04380540942629504, 2
(0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1, 1), 0.0010859625057155976, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 1, 1), 0.0010859625057155976, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 0, 2), 0.0012193263222069813, 0.17796466468368086, 2
(0, 0, 0, 0, 1, 1, 0, 0, 1, 3, 0, 0), 0.0018861454046639325, 0.05781778886633545, 2
(0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1, 0), 0.0007239750038103971, 0.0010651021037221728, 2
(0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 0, 1), 0.0022862368541380945, 0.20373465016575418, 2
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0), 0.0010859625057155924, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2, 0), 0.0010859625057155924, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1), 0.0012193263222069766, 0.1779646646836811, 2
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 2), 0.0009144947416552394, 0.03760579900070361, 2
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 3, 0), 0.0006287151348879759, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 3, 0), 0.0006287151348879759, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2, 1), 0.0016003657978966653, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2, 1), 0.0016003657978966653, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 2), 0.0006668190824569443, 0.02715539956138964, 2
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 3), 0.0006858710562414272, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 3), 0.0006858710562414272, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 4, 0, 0), 0.0032007315957933314, 0.0179182389117917, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 3, 1, 0), 0.0018861454046639214, 0.0578177888663353, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 3, 0, 1), 0.0006287151348879772, 0.18067710451634594, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 2, 0), 0.0012193263222069794, 0.1779646646836807, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 1, 1), 0.0009144947416552353, 0.03760579900070367, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 3, 0), 0.0013717421124828523, 0.03753654865644965, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 2, 1), 0.000666819082456948, 0.005698196479267722, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2), 0.001085962505715594, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 2), 0.001085962505715594, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 3), 0.0008001828989483346, 0.017918238911792422, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 4, 0), 0.0025148605395519043, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 4, 0), 0.0025148605395519043, 0, 0
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 3, 1), 0.0018861454046639244, 0.05781778886633575, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 2, 2), 0.0016765736930345982, 0.16290577376694804, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 3), 0.001886145404663924, 0.2860298035394285, 2
(0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 4), 0.0025148605395519026, 0.18067710451634378, 2
(0, 0, 0, 0, 1, 0, 5, 0, 0, 0, 0, 0), 0.006858710562414281, 0, 0
(0, 0, 0, 0, 1, 0, 5, 0, 0, 0, 0, 0), 0.006858710562414281, 0, 0
(0, 0, 0, 0, 1, 0, 4, 1, 0, 0, 0, 0), 0.002019509221155316, 0.029955354517853125, 2
(0, 0, 0, 0, 1, 0, 4, 0, 1, 0, 0, 0), 0.001714677640603571, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 1, 0, 0, 0), 0.001714677640603571, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 0, 1, 0, 0), 0.000762078951379365, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 0, 1, 0, 0), 0.000762078951379365, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 0, 0, 1, 0), 0.0017146776406035701, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 0, 0, 1, 0), 0.0017146776406035701, 0, 0
(0, 0, 0, 0, 1, 0, 4, 0, 0, 0, 0, 1), 0.0020195092211553233, 0.02995535451785293, 2
(0, 0, 0, 0, 1, 0, 3, 2, 0, 0, 0, 0), 0.001085962505715594, 0.011932944317810553, 2
(0, 0, 0, 0, 1, 0, 3, 1, 1, 0, 0, 0), 0.0010478585581466266, 0.13015938642153438, 2
(0, 0, 0, 0, 1, 0, 3, 1, 0, 1, 0, 0), 0.0008001828989483339, 0.02557488105966366, 2
(0, 0, 0, 0, 1, 0, 3, 1, 0, 0, 1, 0), 0.0031626276482243664, 0.06567418725251209, 2
(0, 0, 0, 0, 1, 0, 3, 1, 0, 0, 0, 1), 0.0032578875171467812, 0.07894736842105268, 2
(0, 0, 0, 0, 1, 0, 3, 0, 2, 0, 0, 0), 0.00017146776406035713, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 1, 1, 0, 0), 0.001105014479500078, 0.004638899788240755, 2
(0, 0, 0, 0, 1, 0, 3, 0, 1, 0, 1, 0), 0.0032578875171467847, 0.07894736842105256, 2
(0, 0, 0, 0, 1, 0, 3, 0, 1, 0, 0, 1), 0.0031626276482243617, 0.06567418725251178, 2
(0, 0, 0, 0, 1, 0, 3, 0, 0, 2, 0, 0), 0.0027434842249657128, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 0, 2, 0, 0), 0.0027434842249657128, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 0, 1, 1, 0), 0.0011050144795000793, 0.004638899788240708, 2
(0, 0, 0, 0, 1, 0, 3, 0, 0, 1, 0, 1), 0.0008001828989483363, 0.025574881059663584, 2
(0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 2, 0), 0.00017146776406035686, 0, 0
(0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 1, 1), 0.0010478585581466296, 0.13015938642153396, 2
(0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 0, 2), 0.0010859625057155994, 0.011932944317810364, 2
(0, 0, 0, 0, 1, 0, 2, 3, 0, 0, 0, 0), 0.0008382868465173009, 0.3762947963469403, 2
(0, 0, 0, 0, 1, 0, 2, 2, 1, 0, 0, 0), 0.0005144032921810711, 0.06459550428263926, 2
(0, 0, 0, 0, 1, 0, 2, 2, 0, 1, 0, 0), 0.0023433927754915444, 0.005387505309564784, 2
(0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 1, 0), 0.0011431184270690468, 0.0026762075973694737, 2
(0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 0, 1), 0.0014288980338363064, 0.0015128057594432252, 2
(0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0, 0), 0.0007430269775948806, 0.23076923076923075, 2
(0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 0, 0), 0.003143575674439879, 0.008958168993424828, 2
(0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 1, 0), 0.0006858710562414275, 0.49999999999999967, 1
(0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 1), 0.00022862368541380962, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 0, 1), 0.00022862368541380962, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 0), 0.0004572473708276186, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0, 0), 0.0004572473708276186, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0), 0.0017146776406035706, 0.12040480842623451, 2
(0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 0, 1), 0.0001714677640603554, 0.49999999999999667, 1
(0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2, 0), 0.001600365797896666, 0.05523547217992236, 2
(0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 1), 0.00022862368541381046, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 1, 1), 0.00022862368541381046, 0, 0
(0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 0, 2), 0.0014288980338363101, 0.0015128057594427397, 2
(0, 0, 0, 0, 1, 0, 2, 0, 3, 0, 0, 0), 0.0006858710562414285, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 3, 0, 0, 0), 0.0006858710562414285, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 0, 0), 0.002800640146319163, 0.016357428422140288, 2
(0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 0), 0.0025720164609053546, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1, 0), 0.0025720164609053546, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 0, 1), 0.0016003657978966635, 0.05523547217992282, 2
(0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 0), 0.0004572473708276186, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0, 0), 0.0004572473708276186, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 1, 0), 0.0001714677640603571, 0.49999999999999817, 1
(0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 0, 1), 0.00171467764060357, 0.12040480842623434, 2
(0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 0), 0.0025720164609053563, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2, 0), 0.0025720164609053563, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 1), 0.0006858710562414272, 0.4999999999999988, 1
(0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 0, 2), 0.001143118427069044, 0.002676207597369351, 2
(0, 0, 0, 0, 1, 0, 2, 0, 0, 3, 0, 0), 0.0015241579027587297, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 3, 0, 0), 0.0015241579027587297, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 0), 0.00045724737082761876, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1, 0), 0.00045724737082761876, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 1), 0.00045724737082761876, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 0, 1), 0.00045724737082761876, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2, 0), 0.0028006401463191656, 0.01635742842214026, 2
(0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 1, 1), 0.003143575674439872, 0.00895816899342457, 2
(0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 0, 2), 0.002343392775491545, 0.005387505309564951, 2
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 3, 0), 0.0006858710562414276, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 3, 0), 0.0006858710562414276, 0, 0
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 2, 1), 0.0007430269775948772, 0.23076923076923125, 2
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 2), 0.0005144032921810711, 0.06459550428263672, 2
(0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 3), 0.0008382868465173056, 0.37629479634694085, 2
(0, 0, 0, 0, 1, 0, 1, 4, 0, 0, 0, 0), 0.0008001828989483328, 0.302392273522707, 2
(0, 0, 0, 0, 1, 0, 1, 3, 1, 0, 0, 0), 0.001962353299801865, 0.1584590338867166, 2
(0, 0, 0, 0, 1, 0, 1, 3, 0, 1, 0, 0), 0.0020576131687242874, 0.06030737921409202, 2
(0, 0, 0, 0, 1, 0, 1, 3, 0, 0, 1, 0), 0.00041914342325865086, 0.08922989972701398, 2
(0, 0, 0, 0, 1, 0, 1, 3, 0, 0, 0, 1), 0.0009716506630086895, 0.08606052106912446, 2
(0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0), 0.002171925011431189, 0.0015583707170371516, 2
(0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 0, 0), 0.0002286236854138101, 0.23395555688102254, 2
(0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 1, 0), 0.00017146776406035705, 0.060307379214091274, 2
(0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 0, 1), 0.0002286236854138089, 0.2339555568810214, 2
(0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0, 0), 0.0018861454046639255, 0.012599398514084348, 2
(0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 1, 0), 0.0011431184270690468, 0.01829967739573097, 2
(0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 0, 1), 0.0006858710562414269, 0.060307379214092106, 2
(0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2, 0), 0.00045724737082761914, 0.23395555688102218, 2
(0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 1, 1), 0.0024577046181984536, 0.010562648648391088, 2
(0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 0, 2), 0.0010288065843621402, 0.16666666666666588, 2
(0, 0, 0, 0, 1, 0, 1, 1, 3, 0, 0, 0), 0.001962353299801864, 0.01890495924256677, 2
(0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0, 0), 0.00022862368541381003, 0.23395555688102262, 2
(0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1, 0), 0.0006858710562414282, 0.06030737921409233, 2
(0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 0, 1), 0.0008573388203017859, 0.02372184061451286, 2
(0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 0, 0), 0.0017718335619570226, 0.022240437369012624, 2
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0), 0.001371742112482857, 0.06030737921409211, 2
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1), 0.0013717421124828598, 0.06030737921409128, 2
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 2, 0), 0.00017146776406035705, 0.06030737921409124, 2
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1), 0.0013717421124828594, 0.4999999999999993, 1
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 2), 0.00245770461819845, 0.010562648648390736, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 3, 0, 0), 0.0008001828989483293, 0.025574881059663986, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1, 0), 0.0021719250114311866, 0.07458457388877271, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 0, 1), 0.00017146776406035534, 0.49999999999999534, 1
(0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 2, 0), 0.0016003657978966642, 0.25437033758138067, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1), 0.001371742112482854, 0.06030737921409104, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 2), 0.0006858710562414252, 0.060307379214091704, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 3, 0), 0.00041914342325865005, 0.08922989972701342, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 2, 1), 0.0008573388203017853, 0.023721840614512418, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 2), 0.0002286236854138103, 0.23395555688102426, 2
(0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 3), 0.0009716506630086915, 0.08606052106912505, 2
(0, 0, 0, 0, 1, 0, 1, 0, 4, 0, 0, 0), 0.0017146776406035708, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 4, 0, 0, 0), 0.0017146776406035708, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 3, 1, 0, 0), 0.0019051973784484136, 0.0655673095367662, 2
(0, 0, 0, 0, 1, 0, 1, 0, 3, 0, 1, 0), 0.0012002743484224995, 0.10488847411267531, 2
(0, 0, 0, 0, 1, 0, 1, 0, 3, 0, 0, 1), 0.0004191434232586504, 0.08922989972701406, 2
(0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 0), 0.0018861454046639288, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 0, 0), 0.0018861454046639288, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 1, 0), 0.000685871056241429, 0.0603073792140921, 2
(0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 0, 1), 0.0016003657978966664, 0.2543703375813811, 2
(0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 0), 0.0010288065843621417, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2, 0), 0.0010288065843621417, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 1, 1), 0.0001714677640603569, 0.06030737921409319, 2
(0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 2), 0.0004572473708276195, 0.23395555688102207, 2
(0, 0, 0, 0, 1, 0, 1, 0, 1, 3, 0, 0), 0.0011050144795000836, 0.004638899788240865, 2
(0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0), 0.00017146776406035732, 0.49999999999999767, 1
(0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 0, 1), 0.002171925011431193, 0.07458457388877214, 2
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 2, 0), 0.0006858710562414275, 0.060307379214091086, 2
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1), 0.001371742112482853, 0.06030737921409171, 2
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 2), 0.0011431184270690484, 0.01829967739573176, 2
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 3, 0), 0.0012002743484224997, 0.10488847411267507, 2
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 1), 0.0006858710562414267, 0.0603073792140906, 2
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 2), 0.0001714677640603568, 0.060307379214093786, 2
(0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 3), 0.0004191434232586532, 0.08922989972701434, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 4, 0, 0), 0.0013717421124828568, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 4, 0, 0), 0.0013717421124828568, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 3, 1, 0), 0.0011050144795000734, 0.004638899788240512, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 3, 0, 1), 0.000800182898948341, 0.025574881059663164, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2, 0), 0.0018861454046639253, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2, 0), 0.0018861454046639253, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 1, 1), 0.0017718335619570215, 0.022240437369012548, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 0, 2), 0.0018861454046639288, 0.012599398514084592, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 3, 0), 0.0019051973784484108, 0.06556730953676566, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 2, 1), 0.00022862368541380854, 0.23395555688102382, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 2), 0.00022862368541380797, 0.23395555688102254, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 3), 0.0020576131687242813, 0.06030737921409173, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 4, 0), 0.0017146776406035706, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 4, 0), 0.0017146776406035706, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 3, 1), 0.001962353299801862, 0.018904959242566525, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2), 0.002171925011431183, 0.0015583707170369323, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 3), 0.0019623532998018583, 0.1584590338867179, 2
(0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 4), 0.0008001828989483339, 0.3023922735227047, 2
(0, 0, 0, 0, 1, 0, 0, 5, 0, 0, 0, 0), 0.0032388355433623003, 0, 0
(0, 0, 0, 0, 1, 0, 0, 5, 0, 0, 0, 0), 0.0032388355433623003, 0, 0
(0, 0, 0, 0, 1, 0, 0, 4, 1, 0, 0, 0), 0.0020576131687242843, 0.046766419226762994, 2
(0, 0, 0, 0, 1, 0, 0, 4, 0, 1, 0, 0), 0.0015622618503276947, 0.029288732095988985, 2
(0, 0, 0, 0, 1, 0, 0, 4, 0, 0, 1, 0), 0.0003429355281207144, 0, 0
(0, 0, 0, 0, 1, 0, 0, 4, 0, 0, 0, 1), 0.000990702636793176, 0.6493521550074225, 2
(0, 0, 0, 0, 1, 0, 0, 3, 2, 0, 0, 0), 0.001467001981405276, 0.07453473912880604, 2
(0, 0, 0, 0, 1, 0, 0, 3, 1, 1, 0, 0), 0.0014288980338363069, 0.01128039034602467, 2
(0, 0, 0, 0, 1, 0, 0, 3, 1, 0, 1, 0), 0.0005334552659655551, 0.10488847411267463, 2
(0, 0, 0, 0, 1, 0, 0, 3, 1, 0, 0, 1), 0.001714677640603572, 0.11883735851709733, 2
(0, 0, 0, 0, 1, 0, 0, 3, 0, 2, 0, 0), 0.0003810394756896814, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 2, 0, 0), 0.0003810394756896814, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 1, 1, 0), 0.0005715592135345227, 0.08715250496286056, 2
(0, 0, 0, 0, 1, 0, 0, 3, 0, 1, 0, 1), 0.001962353299801868, 0.15845903388671692, 2
(0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 2, 0), 0.0012955342173449202, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 2, 0), 0.0012955342173449202, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 1, 1), 0.0006858710562414265, 0.018996634524724106, 2
(0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 2), 0.00032388355433622993, 0, 0
(0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 2), 0.00032388355433622993, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 3, 0, 0, 0), 0.0013145861911294035, 0.03578195153730139, 2
(0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0), 0.001257430269775949, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0, 0), 0.001257430269775949, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1, 0), 0.001428898033836308, 0.03877642398021077, 2
(0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 1), 0.0009716506630086901, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 0, 1), 0.0009716506630086901, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0, 0), 0.0005144032921810692, 0.17863279495408224, 2
(0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1, 0), 0.001085962505715596, 0.06506572662523377, 2
(0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 0, 1), 0.0006858710562414271, 0.06030737921409234, 2
(0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 2, 0), 0.00045724737082761897, 0.23395555688102151, 2
(0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 1, 1), 0.0014860539551897604, 0.2017312406660707, 2
(0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 0, 2), 0.0012002743484224986, 0.14285714285714207, 2
(0, 0, 0, 0, 1, 0, 0, 2, 0, 3, 0, 0), 0.0003238835543362292, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 3, 0, 0), 0.0003238835543362292, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1, 0), 0.0020576131687242848, 0.026659373104787425, 2
(0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 0, 1), 0.002343392775491545, 0.029288732095988847, 2
(0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2, 0), 0.00045724737082761783, 0.23395555688102232, 2
(0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 1, 1), 0.00017146776406035835, 0.060307379214088935, 2
(0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 0, 2), 0.0014860539551897662, 0.6493521550074244, 2
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 3, 0), 0.0006858710562414287, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 2, 1), 0.0004572473708276195, 0.23395555688102185, 2
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1, 2), 0.0012002743484224995, 0.14285714285714235, 2
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 3), 0.0003238835543362303, 0, 0
(0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 3), 0.0003238835543362303, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 4, 0, 0, 0), 0.0014479500076207928, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 4, 0, 0, 0), 0.0014479500076207928, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 3, 1, 0, 0), 0.0012002743484224984, 0.10488847411267554, 2
(0, 0, 0, 0, 1, 0, 0, 1, 3, 0, 1, 0), 0.0011050144795000786, 0.004638899788240905, 2
(0, 0, 0, 0, 1, 0, 0, 1, 3, 0, 0, 1), 0.000685871056241428, 0.01899663452472392, 2
(0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0, 0), 0.0007430269775948813, 0.0029729278868825017, 2
(0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1, 0), 0.00022862368541380943, 0.2339555568810224, 2
(0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 0, 1), 0.0001714677640603568, 0.06030737921409233, 2
(0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 0), 0.0007430269775948806, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2, 0), 0.0007430269775948806, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 1, 1), 0.0014860539551897617, 0.14708750939516063, 2
(0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 0, 2), 0.00045724737082761735, 0.2339555568810215, 2
(0, 0, 0, 0, 1, 0, 0, 1, 1, 3, 0, 0), 0.0012002743484225008, 0.02710156682673895, 2
(0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0), 0.00022862368541380938, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1, 0), 0.00022862368541380938, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 0, 1), 0.0006858710562414281, 0.49999999999999883, 1
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 2, 0), 0.001314586191129405, 0.06213302011249404, 2
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1), 0.0013717421124828549, 0.4999999999999977, 1
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 2), 0.0001714677640603566, 0.06030737921409109, 2
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 3, 0), 0.0005334552659655562, 0.1048884741126748, 2
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 2, 1), 0.001486053955189763, 0.14708750939516058, 2
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 2), 0.001486053955189763, 0.20173124066607034, 2
(0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 3), 0.0006858710562414249, 0.018996634524723693, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 4, 0, 0), 0.0015622618503276962, 0.029288732095988954, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 3, 1, 0), 0.0024005486968449985, 0.07353123225163281, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 3, 0, 1), 0.0017337296143880535, 0.00038117271881143907, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2, 0), 0.0011431184270690462, 0.3363801113244502, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 1, 1), 0.0006858710562414331, 0.49999999999999895, 1
(0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 0, 2), 0.0023433927754915465, 0.029288732095988434, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 3, 0), 0.0005715592135345217, 0.08715250496286078, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 2, 1), 0.00017146776406035832, 0.06030737921408981, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 2), 0.0006858710562414318, 0.06030737921409251, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 3), 0.0019623532998018717, 0.15845903388671567, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 4, 0), 0.0006477671086724603, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 4, 0), 0.0006477671086724603, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 3, 1), 0.0006858710562414273, 0.018996634524723218, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2), 0.0009716506630086892, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 2, 2), 0.0009716506630086892, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 3), 0.001714677640603572, 0.11883735851709662, 2
(0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 4), 0.000990702636793176, 0.6493521550074229, 2
(0, 0, 0, 0, 1, 0, 0, 0, 5, 0, 0, 0), 0.0017146776406035697, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 4, 1, 0, 0), 0.0006477671086724609, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 4, 1, 0, 0), 0.0006477671086724609, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 4, 0, 1, 0), 0.0006858710562414285, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 4, 0, 1, 0), 0.0006858710562414285, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 4, 0, 0, 1), 0.0006477671086724599, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 4, 0, 0, 1), 0.0006477671086724599, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 3, 2, 0, 0), 0.0006858710562414306, 0.009376108123164886, 2
(0, 0, 0, 0, 1, 0, 0, 0, 3, 1, 1, 0), 0.000590611187319009, 0.0005257394112261375, 2
(0, 0, 0, 0, 1, 0, 0, 0, 3, 1, 0, 1), 0.0005715592135345248, 0.0871525049628603, 2
(0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 2, 0), 0.00017146776406035713, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 1, 1), 0.0005334552659655568, 0.10488847411267554, 2
(0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 2), 0.0006858710562414284, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 3, 0, 0), 0.0007811309251638512, 0.02928873209598937, 2
(0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0), 0.0007430269775948823, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1, 0), 0.0007430269775948823, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 0, 1), 0.0011431184270690481, 0.33638011132445195, 2
(0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0), 0.0005715592135345239, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2, 0), 0.0005715592135345239, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 1, 1), 0.001314586191129403, 0.06213302011249401, 2
(0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 2), 0.0004572473708276183, 0.23395555688102093, 2
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 3, 0), 0.00017146776406035705, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1), 0.0007430269775948811, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 2, 1), 0.0007430269775948811, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 2), 0.0004572473708276205, 0.2339555568810215, 2
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 3), 0.00129553421734492, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 3), 0.00129553421734492, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 4, 0, 0), 0.0012574302697759552, 0.03418644007519318, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 3, 1, 0), 0.0017337296143880557, 0.00038117271881124836, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 3, 0, 1), 0.0024005486968449994, 0.07353123225163294, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 0), 0.0007430269775948781, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2, 0), 0.0007430269775948781, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1), 0.00022862368541380838, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 1, 1), 0.00022862368541380838, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 0, 2), 0.002057613168724287, 0.026659373104787585, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 3, 0), 0.0005906111873190064, 0.0005257394112264391, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 2, 1), 0.00022862368541380916, 0.23395555688102276, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 2), 0.0010859625057155924, 0.06506572662523383, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 3), 0.0005715592135345282, 0.08715250496285946, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 4, 0), 0.0006858710562414286, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 4, 0), 0.0006858710562414286, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 3, 1), 0.0011050144795000795, 0.004638899788240638, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 2, 2), 0.0014288980338363082, 0.038776423980210986, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 3), 0.0005334552659655539, 0.10488847411267528, 2
(0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 4), 0.00034293552812071426, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 5, 0, 0), 0.0038103947568968225, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 5, 0, 0), 0.0038103947568968225, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 4, 1, 0), 0.0012574302697759476, 0.034186440075193614, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 4, 0, 1), 0.0015622618503277033, 0.02928873209598838, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 2, 0), 0.0007811309251638457, 0.029288732095988822, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 1, 1), 0.0012002743484225001, 0.027101566826738577, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 2), 0.00032388355433623286, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 2), 0.00032388355433623286, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 3, 0), 0.0006858710562414254, 0.009376108123164589, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 2, 1), 0.0007430269775948811, 0.0029729278868830533, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 1, 2), 0.000514403292181075, 0.17863279495408246, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 3), 0.0003810394756896848, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 3), 0.0003810394756896848, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 4, 0), 0.0006477671086724589, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 4, 0), 0.0006477671086724589, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 3, 1), 0.001200274348422502, 0.10488847411267453, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2), 0.0012574302697759543, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 2, 2), 0.0012574302697759543, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 3), 0.0014288980338363132, 0.011280390346024623, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 4), 0.0015622618503277044, 0.029288732095988323, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 5, 0), 0.001714677640603571, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 4, 1), 0.0014479500076207924, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 4, 1), 0.0014479500076207924, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3, 2), 0.001314586191129403, 0.03578195153730195, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 3), 0.001467001981405276, 0.07453473912880565, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 4), 0.0020576131687242835, 0.046766419226763396, 2
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 5), 0.003238835543362301, 0, 0
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 5), 0.003238835543362301, 0, 0
(0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 5, 1, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 5, 0, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 5, 0, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 5, 0, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 4, 2, 0, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 1, 1, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 1, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 1, 0, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 1, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 1, 0, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 2, 0, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 1, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 1, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 1, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 1, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 1, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 1, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 1, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 1, 1), 0, 0, 0
(0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 0, 3, 3, 0, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 0, 3, 2, 1, 0, 0, 0, 0), 0.0027434842249657123, 0, 0
(0, 0, 0, 0, 0, 3, 2, 0, 1, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 3, 2, 0, 0, 1, 0, 0), 0.0006858710562414279, 0, 0
(0, 0, 0, 0, 0, 3, 2, 0, 0, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 3, 2, 0, 0, 0, 0, 1), 0.0027434842249657214, 0, 0
(0, 0, 0, 0, 0, 3, 1, 2, 0, 0, 0, 0), 0.0027434842249657115, 0, 0
(0, 0, 0, 0, 0, 3, 1, 1, 1, 0, 0, 0), 0.0003429355281207133, 0, 0
(0, 0, 0, 0, 0, 3, 1, 1, 0, 1, 0, 0), 0.0013717421124828542, 0, 0
(0, 0, 0, 0, 0, 3, 1, 1, 0, 0, 1, 0), 0.0013717421124828546, 0, 0
(0, 0, 0, 0, 0, 3, 1, 1, 0, 0, 0, 1), 0.00034293552812071827, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 1, 1, 0, 0), 0.0013717421124828531, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 1, 0, 1, 0), 0.0030864197530864257, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 1, 0, 0, 1), 0.0013717421124828516, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 2, 0, 0), 0.0006858710562414279, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 1, 1, 0), 0.0013717421124828588, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 1, 0, 1), 0.0013717421124828588, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 1, 1), 0.00034293552812071507, 0, 0
(0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 0, 2), 0.0027434842249657214, 0, 0
(0, 0, 0, 0, 0, 3, 0, 3, 0, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 0, 3, 0, 2, 1, 0, 0, 0), 0.0027434842249657106, 0, 0
(0, 0, 0, 0, 0, 3, 0, 2, 0, 1, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 3, 0, 2, 0, 0, 1, 0), 0.0006858710562414276, 0, 0
(0, 0, 0, 0, 0, 3, 0, 2, 0, 0, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 2, 0, 0, 0), 0.00274348422496571, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 1, 1, 0, 0), 0.0003429355281207166, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 1, 0, 1, 0), 0.0013717421124828566, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 1, 0, 0, 1), 0.0013717421124828516, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 1, 1, 0), 0.0013717421124828572, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 1, 0, 1), 0.0030864197530864257, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 2, 0), 0.0006858710562414281, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 1, 1), 0.0013717421124828557, 0, 0
(0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 3, 0, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 2, 1, 0, 0), 0.002743484224965717, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 2, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 2, 0, 0, 1), 0.0006858710562414281, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 2, 0, 0), 0.002743484224965717, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 1, 1, 0), 0.0003429355281207133, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 1, 0, 1), 0.0013717421124828598, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 1, 1), 0.0013717421124828603, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 2), 0.0006858710562414276, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 3, 0, 0), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 2, 1, 0), 0.0027434842249657054, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 2, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 2, 0), 0.002743484224965704, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 1, 1), 0.000342935528120707, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 0, 2), 0, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0), 0.0020576131687242848, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 2, 1), 0.002743484224965704, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, 2), 0.0027434842249657054, 0, 0
(0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 3), 0.0020576131687242843, 0, 0
(0, 0, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0), 0.0036579789666209487, 0, 0
(0, 0, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0), 0.0036579789666209487, 0, 0
(0, 0, 0, 0, 0, 2, 3, 1, 0, 0, 0, 0), 0.001714677640603569, 0, 0
(0, 0, 0, 0, 0, 2, 3, 1, 0, 0, 0, 0), 0.001714677640603569, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 1, 0, 0, 0), 0.0005715592135345241, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 1, 0, 0, 0), 0.0005715592135345241, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 0, 1, 0, 0), 0.0013717421124828562, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 0, 1, 0, 0), 0.0013717421124828562, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 1, 0), 0.0005715592135345223, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 1, 0), 0.0005715592135345223, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 1), 0.0017146776406035782, 0, 0
(0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 1), 0.0017146776406035782, 0, 0
(0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0), 0.0009144947416552365, 0, 0
(0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0), 0.0009144947416552365, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 0, 0), 0.0013717421124828555, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0), 0.00102880658436214, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 0), 0.00102880658436214, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 1, 0), 0.001371742112482855, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 1, 0), 0.001371742112482855, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 1), 0.0013717421124828516, 0, 0
(0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 0, 1), 0.0013717421124828516, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 0, 0), 0.0017146776406035671, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 0, 0), 0.0017146776406035671, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 1, 0), 0.0027434842249657128, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 1, 0), 0.0027434842249657128, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1), 0.0013717421124828544, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 1), 0.0013717421124828544, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 0, 0), 0.0009144947416552369, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 0, 0), 0.0009144947416552369, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 1, 0), 0.0017146776406035712, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 1, 0), 0.0017146776406035712, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 1), 0.0010288065843621452, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 1), 0.0010288065843621452, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 1), 0.0013717421124828577, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1, 1), 0.0013717421124828577, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2), 0.0009144947416552414, 0, 0
(0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2), 0.0009144947416552414, 0, 0
(0, 0, 0, 0, 0, 2, 1, 3, 0, 0, 0, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 0, 0, 2, 1, 3, 0, 0, 0, 0), 0.001371742112482856, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0), 0.001257430269775952, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0, 0), 0.001257430269775952, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 0, 0), 0.0013717421124828533, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 0, 0), 0.0013717421124828533, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 1, 0), 0.0009144947416552368, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 1, 0), 0.0009144947416552368, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 1), 0.0017146776406035701, 0, 0
(0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 0, 1), 0.0017146776406035701, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 0), 0.001714677640603569, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 0, 0), 0.001714677640603569, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0), 0.0009144947416552384, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 0, 0), 0.0009144947416552384, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 1), 0.0009144947416552356, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 0, 1), 0.0009144947416552356, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 2, 0, 0), 0.001028806584362141, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 2, 0, 0), 0.001028806584362141, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 1, 0), 0.0009144947416552399, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 1, 0), 0.0009144947416552399, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 2, 0), 0.0013717421124828544, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 2, 0), 0.0013717421124828544, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 1), 0.0009144947416552416, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 1, 1), 0.0009144947416552416, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 2), 0.001714677640603574, 0, 0
(0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 0, 2), 0.001714677640603574, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 3, 0, 0, 0), 0.0009144947416552376, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 3, 0, 0, 0), 0.0009144947416552376, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 0, 0), 0.0013717421124828566, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 0, 0), 0.0013717421124828566, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 1, 0), 0.0017146776406035688, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 1, 0), 0.0017146776406035688, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 0, 1), 0.0013717421124828549, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 0, 1), 0.0013717421124828549, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 0, 0), 0.0012574302697759517, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 0, 0), 0.0012574302697759517, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1), 0.0009144947416552371, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 0, 1), 0.0009144947416552371, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0), 0.0017146776406035693, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2, 0), 0.0017146776406035693, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 1, 1), 0, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2), 0.0009144947416552375, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 0, 2), 0.0009144947416552375, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 3, 0, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 3, 0, 0), 0.0013717421124828564, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 1, 0), 0.0012574302697759498, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 1, 0), 0.0012574302697759498, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 1), 0.0010288065843621409, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 0, 1), 0.0010288065843621409, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 2, 0), 0.0013717421124828533, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 2, 0), 0.0013717421124828533, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1), 0.000914494741655233, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 1, 1), 0.000914494741655233, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 2), 0.0013717421124828538, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 0, 2), 0.0013717421124828538, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 3, 0), 0.0009144947416552362, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 3, 0), 0.0009144947416552362, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 2, 1), 0.0017146776406035673, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 2, 1), 0.0017146776406035673, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 2), 0.0012574302697759478, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 1, 2), 0.0012574302697759478, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 3), 0.0013717421124828624, 0, 0
(0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 3), 0.0013717421124828624, 0, 0
(0, 0, 0, 0, 0, 2, 0, 4, 0, 0, 0, 0), 0.0032007315957933314, 0, 0
(0, 0, 0, 0, 0, 2, 0, 4, 0, 0, 0, 0), 0.0032007315957933314, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 1, 0, 0, 0), 0.0017146776406035693, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 1, 0, 0, 0), 0.0017146776406035693, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 0, 1, 0, 0), 0.00045724737082761843, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 0, 1, 0, 0), 0.00045724737082761843, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 1, 0), 0.0013717421124828566, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 1, 0), 0.0013717421124828566, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 1), 0.0008001828989483357, 0, 0
(0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 1), 0.0008001828989483357, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 0), 0.0009144947416552361, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0, 0), 0.0009144947416552361, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0), 0.0010288065843621424, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0, 0), 0.0010288065843621424, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 0), 0.0012574302697759506, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1, 0), 0.0012574302697759506, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 1), 0.0013717421124828572, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 0, 1), 0.0013717421124828572, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 0), 0.0013717421124828572, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1, 0), 0.0013717421124828572, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 1), 0.0024005486968449964, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 1), 0.0024005486968449964, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2, 0), 0.0009144947416552379, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2, 0), 0.0009144947416552379, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 1), 0.0017146776406035688, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 1, 1), 0.0017146776406035688, 0, 0
(0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 2), 0, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 3, 0, 0, 0), 0.0010288065843621415, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 3, 0, 0, 0), 0.0010288065843621415, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 0, 0), 0.0010288065843621404, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 0, 0), 0.0010288065843621404, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0), 0.0013717421124828555, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1, 0), 0.0013717421124828555, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 1), 0.0010288065843621409, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 0, 1), 0.0010288065843621409, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0), 0.0013717421124828596, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0, 0), 0.0013717421124828596, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 1, 0), 0.0009144947416552386, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 1, 0), 0.0009144947416552386, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 0, 1), 0, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 2, 0), 0.0010288065843621422, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 2, 0), 0.0010288065843621422, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1), 0.000914494741655236, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 1, 1), 0.000914494741655236, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 2), 0.001714677640603568, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 2), 0.001714677640603568, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 3, 0, 0), 0.000800182898948333, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 3, 0, 0), 0.000800182898948333, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 0), 0.0013717421124828525, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1, 0), 0.0013717421124828525, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 1), 0.0013717421124828568, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 1), 0.0013717421124828568, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 0), 0.001371742112482853, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 0), 0.001371742112482853, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 1, 1), 0, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2), 0.0024005486968449977, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 0, 2), 0.0024005486968449977, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 3, 0), 0.0013717421124828568, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 3, 0), 0.0013717421124828568, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 1), 0.0010288065843621385, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 1), 0.0010288065843621385, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 2), 0.001371742112482858, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 1, 2), 0.001371742112482858, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 3), 0.0008001828989483363, 0, 0
(0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 3), 0.0008001828989483363, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0), 0.002286236854138094, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0), 0.002286236854138094, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 3, 1, 0, 0), 0.0013717421124828598, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 3, 1, 0, 0), 0.0013717421124828598, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 3, 0, 1, 0), 0.0005715592135345234, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 3, 0, 1, 0), 0.0005715592135345234, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 3, 0, 0, 1), 0.001371742112482855, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 3, 0, 0, 1), 0.001371742112482855, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 0), 0.0009144947416552377, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0, 0), 0.0009144947416552377, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0), 0.001028806584362144, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1, 0), 0.001028806584362144, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1), 0.001371742112482859, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 0, 1), 0.001371742112482859, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 1), 0.0010288065843621441, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 1), 0.0010288065843621441, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 2), 0.000914494741655236, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 2), 0.000914494741655236, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 3, 0, 0), 0.001028806584362144, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 3, 0, 0), 0.001028806584362144, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 0), 0.0009144947416552375, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 0), 0.0009144947416552375, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 1), 0.001371742112482857, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 0, 1), 0.001371742112482857, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 2, 0), 0.0010288065843621394, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 2, 0), 0.0010288065843621394, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1), 0.0009144947416552331, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 1, 1), 0.0009144947416552331, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2), 0.001371742112482857, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 0, 2), 0.001371742112482857, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 3, 0), 0.0005715592135345237, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 3, 0), 0.0005715592135345237, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1), 0.0013717421124828566, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1), 0.0013717421124828566, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 2), 0.0012574302697759517, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 2), 0.0012574302697759517, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 3), 0.0013717421124828555, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 3), 0.0013717421124828555, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 4, 0, 0), 0.001828989483310475, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 4, 0, 0), 0.001828989483310475, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 1, 0), 0.001028806584362139, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 1, 0), 0.001028806584362139, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0, 1), 0.0008001828989483315, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0, 1), 0.0008001828989483315, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 0), 0.0009144947416552356, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 0), 0.0009144947416552356, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1), 0.0013717421124828512, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 1, 1), 0.0013717421124828512, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 2), 0, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 3, 0), 0.0013717421124828512, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 3, 0), 0.0013717421124828512, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 1), 0.001028806584362146, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 2, 1), 0.001028806584362146, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 2), 0.0010288065843621376, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 1, 2), 0.0010288065843621376, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 3), 0.0004572473708276175, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 0, 3), 0.0004572473708276175, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 4, 0), 0.0022862368541380932, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 4, 0), 0.0022862368541380932, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 1), 0.0010288065843621398, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 3, 1), 0.0010288065843621398, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2), 0.0009144947416552338, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2), 0.0009144947416552338, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 3), 0.0017146776406035656, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 3), 0.0017146776406035656, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 4), 0.0032007315957933305, 0, 0
(0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 4), 0.0032007315957933305, 0, 0
(0, 0, 0, 0, 0, 1, 5, 0, 0, 0, 0, 0), 0.006858710562414281, 0, 0
(0, 0, 0, 0, 0, 1, 5, 0, 0, 0, 0, 0), 0.006858710562414281, 0, 0
(0, 0, 0, 0, 0, 1, 4, 1, 0, 0, 0, 0), 0.0013336381649138877, 0.015776289361376206, 2
(0, 0, 0, 0, 0, 1, 4, 0, 1, 0, 0, 0), 0.001714677640603572, 0, 0
(0, 0, 0, 0, 0, 1, 4, 0, 1, 0, 0, 0), 0.001714677640603572, 0, 0
(0, 0, 0, 0, 0, 1, 4, 0, 0, 1, 0, 0), 0.002133821063862221, 0.012544749529371253, 2
(0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 1, 0), 0.0017146776406035693, 0, 0
(0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 1, 0), 0.0017146776406035693, 0, 0
(0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 0, 1), 0.001333638164913894, 0.015776289361376514, 2
(0, 0, 0, 0, 0, 1, 3, 2, 0, 0, 0, 0), 0.000857338820301785, 0.004082969832066595, 2
(0, 0, 0, 0, 0, 1, 3, 1, 1, 0, 0, 0), 0.00139079408626734, 0.046111553796769796, 2
(0, 0, 0, 0, 0, 1, 3, 1, 0, 1, 0, 0), 0.0006858710562414271, 0.055370475196719914, 2
(0, 0, 0, 0, 0, 1, 3, 1, 0, 0, 1, 0), 0.0017908855357415072, 0.009438013751737188, 2
(0, 0, 0, 0, 0, 1, 3, 1, 0, 0, 0, 1), 0.004858253315043447, 0.011965262301684829, 2
(0, 0, 0, 0, 0, 1, 3, 0, 2, 0, 0, 0), 0.00017146776406035735, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 1, 1, 0, 0), 0.002133821063862219, 0.0798412657881864, 2
(0, 0, 0, 0, 0, 1, 3, 0, 1, 0, 1, 0), 0.0032578875171467843, 0.07894736842105253, 2
(0, 0, 0, 0, 0, 1, 3, 0, 1, 0, 0, 1), 0.0017908855357415064, 0.009438013751737367, 2
(0, 0, 0, 0, 0, 1, 3, 0, 0, 2, 0, 0), 0.0018289894833104755, 0.20543892123810842, 2
(0, 0, 0, 0, 0, 1, 3, 0, 0, 1, 1, 0), 0.0021338210638622234, 0.0798412657881864, 2
(0, 0, 0, 0, 0, 1, 3, 0, 0, 1, 0, 1), 0.0006858710562414318, 0.0553704751967187, 2
(0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 2, 0), 0.0001714677640603566, 0, 0
(0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 1, 1), 0.0013907940862673438, 0.04611155379676952, 2
(0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 0, 2), 0.0008573388203017904, 0.004082969832066924, 2
(0, 0, 0, 0, 0, 1, 2, 3, 0, 0, 0, 0), 0.0008382868465173009, 0.04271929295588602, 2
(0, 0, 0, 0, 0, 1, 2, 2, 1, 0, 0, 0), 0.0006287151348879756, 0.1436230272634026, 2
(0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0, 0), 0.0017718335619570202, 0.09871491740664502, 2
(0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1, 0), 0.0016003657978966646, 0.18137429437822333, 2
(0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 0, 1), 0.0012002743484224973, 0.04093107861647907, 2
(0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0, 0), 0.0017718335619570235, 0.020814297136025225, 2
(0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0), 0.0023433927754915483, 0.15027326047800132, 2
(0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 1, 0), 0.0006858710562414267, 0.49999999999999933, 1
(0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 0, 1), 0.00045724737082761767, 0.11721778146268091, 2
(0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0, 0), 0.0009144947416552369, 0.11721778146268229, 2
(0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1, 0), 0.0012574302697759539, 0.17940785940595635, 2
(0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 0, 1), 0.0008573388203017833, 0.026239648990210473, 2
(0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2, 0), 0.001600365797896665, 0.02583364699784994, 2
(0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 1, 1), 0.0004572473708276192, 0.11721778146268202, 2
(0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 0, 2), 0.0012002743484225017, 0.04093107861647885, 2
(0, 0, 0, 0, 0, 1, 2, 0, 3, 0, 0, 0), 0.0006858710562414287, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 3, 0, 0, 0), 0.0006858710562414287, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 0, 0), 0.0017718335619570217, 0.08403181726065642, 2
(0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0), 0.002572016460905355, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1, 0), 0.002572016460905355, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 0, 1), 0.0016003657978966629, 0.025833646997849912, 2
(0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0, 0), 0.0009144947416552369, 0.11721778146268155, 2
(0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1, 0), 0.00017146776406035705, 0.49999999999999795, 1
(0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 0, 1), 0.0012574302697759498, 0.17940785940595638, 2
(0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0), 0.002572016460905354, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2, 0), 0.002572016460905354, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 1, 1), 0.0006858710562414288, 0.4999999999999988, 1
(0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 0, 2), 0.001600365797896661, 0.18137429437822467, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 3, 0, 0), 0.0015241579027587293, 0.0060486837442183155, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1, 0), 0.0009144947416552372, 0.1172177814626811, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 0, 1), 0.0009144947416552364, 0.11721778146268029, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2, 0), 0.001771833561957023, 0.08403181726065678, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 1, 1), 0.0023433927754915413, 0.15027326047800255, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 0, 2), 0.001771833561957021, 0.09871491740664536, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 3, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 3, 0), 0.0006858710562414275, 0, 0
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 2, 1), 0.001771833561957019, 0.020814297136025017, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 1, 2), 0.0006287151348879753, 0.14362302726340084, 2
(0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 3), 0.0008382868465173061, 0.042719292955885835, 2
(0, 0, 0, 0, 0, 1, 1, 4, 0, 0, 0, 0), 0.0008001828989483328, 0.06631592084502469, 2
(0, 0, 0, 0, 0, 1, 1, 3, 1, 0, 0, 0), 0.003334095412284723, 0.02081123365855906, 2
(0, 0, 0, 0, 0, 1, 1, 3, 0, 1, 0, 0), 0.0013717421124828572, 0.021258380015908053, 2
(0, 0, 0, 0, 0, 1, 1, 3, 0, 0, 1, 0), 0.00041914342325865064, 0.011107397804067972, 2
(0, 0, 0, 0, 0, 1, 1, 3, 0, 0, 0, 1), 0.0013145861911294029, 0.05447574652502452, 2
(0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 0, 0), 0.0016003657978966648, 0.03633286893662807, 2
(0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 0, 0), 0.00045724737082762033, 0.2777351162307794, 2
(0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1, 0), 0.0008573388203017857, 0.10114035182185618, 2
(0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 0, 1), 0.00045724737082761995, 0.025165954902098123, 2
(0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0, 0), 0.0012002743484224995, 0.034092025581549126, 2
(0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0), 0.0013717421124828562, 0, 0
(0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1, 0), 0.0013717421124828562, 0, 0
(0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 0, 1), 0.0006858710562414272, 0.06030737921409192, 2
(0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2, 0), 0.0009144947416552371, 0.2777351162307792, 2
(0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 1, 1), 0.002000457247370833, 0.09545029196698955, 2
(0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 0, 2), 0.002400548696844998, 0.01051289609677767, 2
(0, 0, 0, 0, 0, 1, 1, 1, 3, 0, 0, 0), 0.001276482243560436, 0.10933876594203455, 2
(0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0, 0), 0.00045724737082761886, 0.2777351162307798, 2
(0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1, 0), 0.000685871056241428, 0.06030737921409125, 2
(0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 0, 1), 0.0014288980338363092, 0.2199615550894371, 2
(0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 0, 0), 0.0016575217192501192, 0.002637505770340688, 2
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0), 0.0006858710562414294, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0), 0.0006858710562414294, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1), 0.0006858710562414292, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1), 0.0006858710562414292, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 2, 0), 0.0001714677640603571, 0.06030737921409105, 2
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1), 0.0006858710562414284, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1), 0.0006858710562414284, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 2), 0.002000457247370831, 0.09545029196698998, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 3, 0, 0), 0.0011431184270690475, 0.2447469967984026, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 1, 0), 0.0017146776406035686, 0.09937750831000731, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 0, 1), 0.0001714677640603561, 0.4999999999999973, 1
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2, 0), 0.0018289894833104718, 0.28091347316851256, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1), 0.0006858710562414273, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1), 0.0006858710562414273, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 2), 0.0006858710562414287, 0.06030737921409107, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 3, 0), 0.0017908855357415055, 0.08225352089799642, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 2, 1), 0.001428898033836307, 0.2199615550894366, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 2), 0.00045724737082761924, 0.025165954902096506, 2
(0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 3), 0.001314586191129408, 0.05447574652502467, 2
(0, 0, 0, 0, 0, 1, 1, 0, 4, 0, 0, 0), 0.0017146776406035714, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 4, 0, 0, 0), 0.0017146776406035714, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 3, 1, 0, 0), 0.0012193263222069852, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 3, 1, 0, 0), 0.0012193263222069852, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 3, 0, 1, 0), 0.0012002743484224995, 0.1048884741126747, 2
(0, 0, 0, 0, 0, 1, 1, 0, 3, 0, 0, 1), 0.0017908855357415068, 0.08225352089799688, 2
(0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0, 0), 0.0009716506630086902, 0.11230116393010137, 2
(0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1, 0), 0.0006858710562414297, 0.06030737921409128, 2
(0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 0, 1), 0.0018289894833104776, 0.28091347316851095, 2
(0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 0), 0.0010288065843621415, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2, 0), 0.0010288065843621415, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 1, 1), 0.00017146776406035686, 0.060307379214090226, 2
(0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 0, 2), 0.0009144947416552369, 0.27773511623077984, 2
(0, 0, 0, 0, 0, 1, 1, 0, 1, 3, 0, 0), 0.0007620789513793663, 0.1142177347585768, 2
(0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1, 0), 0.0008573388203017855, 0.026239648990210373, 2
(0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 0, 1), 0.0017146776406035736, 0.09937750831000759, 2
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 0), 0.0006858710562414255, 0.060307379214091905, 2
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1), 0.0006858710562414254, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1), 0.0006858710562414254, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2), 0.001371742112482859, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 2), 0.001371742112482859, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 3, 0), 0.0012002743484224993, 0.10488847411267536, 2
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 2, 1), 0.0006858710562414273, 0.060307379214091676, 2
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 2), 0.0008573388203017851, 0.10114035182185664, 2
(0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 3), 0.00041914342325865184, 0.01110739780406859, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 4, 0, 0), 0.0013717421124828572, 0.17740633485485502, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 3, 1, 0), 0.000762078951379363, 0.11421773475857683, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 3, 0, 1), 0.001143118427069047, 0.2447469967984074, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 2, 0), 0.0009716506630086892, 0.11230116393010094, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 1, 1), 0.001657521719250115, 0.0026375057703402305, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 0, 2), 0.0012002743484224947, 0.03409202558155013, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 3, 0), 0.0012193263222069815, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 3, 0), 0.0012193263222069815, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 2, 1), 0.0004572473708276193, 0.2777351162307798, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 2), 0.0004572473708276143, 0.27773511623078057, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 3), 0.0013717421124828512, 0.021258380015908455, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 4, 0), 0.0017146776406035697, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 4, 0), 0.0017146776406035697, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 3, 1), 0.0012764822435604346, 0.10933876594203426, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 2, 2), 0.0016003657978966633, 0.03633286893662799, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 3), 0.0033340954122847146, 0.020811233658558914, 2
(0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 4), 0.0008001828989483346, 0.0663159208450244, 2
(0, 0, 0, 0, 0, 1, 0, 5, 0, 0, 0, 0), 0.0043819539704313465, 0, 0
(0, 0, 0, 0, 0, 1, 0, 5, 0, 0, 0, 0), 0.0043819539704313465, 0, 0
(0, 0, 0, 0, 0, 1, 0, 4, 1, 0, 0, 0), 0.001371742112482856, 0.017575550934710513, 2
(0, 0, 0, 0, 0, 1, 0, 4, 0, 1, 0, 0), 0.0011050144795000782, 0.10344827586206908, 2
(0, 0, 0, 0, 0, 1, 0, 4, 0, 0, 1, 0), 0.001714677640603571, 0.07712805400604013, 2
(0, 0, 0, 0, 0, 1, 0, 4, 0, 0, 0, 1), 0.0019051973784484169, 0.08362945348075519, 2
(0, 0, 0, 0, 0, 1, 0, 3, 2, 0, 0, 0), 0.0007811309251638483, 0.05623809074950707, 2
(0, 0, 0, 0, 0, 1, 0, 3, 1, 1, 0, 0), 0.0010859625057155942, 0.019020421113413722, 2
(0, 0, 0, 0, 0, 1, 0, 3, 1, 0, 1, 0), 0.0008763907940862687, 0.015966663721393683, 2
(0, 0, 0, 0, 0, 1, 0, 3, 1, 0, 0, 1), 0.0013717421124828594, 0.026424369169952406, 2
(0, 0, 0, 0, 0, 1, 0, 3, 0, 2, 0, 0), 0.00015241579027587234, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 0, 2, 0, 0), 0.00015241579027587234, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 0, 1, 1, 0), 0.0012574302697759534, 0.053560199398075936, 2
(0, 0, 0, 0, 0, 1, 0, 3, 0, 1, 0, 1), 0.0021909769852156745, 0.09833677412499774, 2
(0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 2, 0), 0.0012955342173449212, 0.06106643220604569, 2
(0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 1, 1), 0.0024005486968450003, 0.05019378007189023, 2
(0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 2), 0.00043819539704313736, 0, 0
(0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 0, 2), 0.00043819539704313736, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 3, 0, 0, 0), 0.0007430269775948801, 0.022732900842044677, 2
(0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 0, 0), 0.0006858710562414266, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 0, 0), 0.0006858710562414266, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 1, 0), 0.0012002743484225, 0.09902530426613167, 2
(0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 0, 1), 0.001085962505715594, 0.29931193746641477, 2
(0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0, 0), 0.0008573388203017856, 0.05835921350012605, 2
(0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 1, 0), 0.0013145861911294048, 0.052666986177088426, 2
(0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 0, 1), 0.0006858710562414282, 0.060307379214091274, 2
(0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2, 0), 0.0009144947416552376, 0.025165954902097484, 2
(0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 1, 1), 0.001371742112482856, 0.14434129046776822, 2
(0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 0, 2), 0.001543209876543215, 0.079785630397343, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 3, 0, 0), 0.0004381953970431345, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 3, 0, 0), 0.0004381953970431345, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1, 0), 0.0013717421124828557, 0.09959104263864939, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 0, 1), 0.0016575217192501186, 0.10344827586206863, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2, 0), 0.0009144947416552361, 0.2777351162307796, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 1, 1), 0.00017146776406035968, 0.06030737921409253, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 2), 0.0028577960676726185, 0.08362945348075508, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 3, 0), 0.0011431184270690475, 0.11570337566672466, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 2, 1), 0.0009144947416552369, 0.025165954902097276, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 1, 2), 0.0015432098765432163, 0.07978563039734325, 2
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 3), 0.0004381953970431376, 0, 0
(0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 3), 0.0004381953970431376, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 4, 0, 0, 0), 0.0007620789513793644, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 4, 0, 0, 0), 0.0007620789513793644, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 3, 1, 0, 0), 0.0014288980338363097, 0.030260185301261164, 2
(0, 0, 0, 0, 0, 1, 0, 1, 3, 0, 1, 0), 0.0007620789513793646, 0.032348178410940204, 2
(0, 0, 0, 0, 0, 1, 0, 1, 3, 0, 0, 1), 0.0005715592135345234, 0.1628091812786188, 2
(0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 0, 0), 0.0008573388203017863, 0.04497222695942639, 2
(0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 1, 0), 0.00045724737082761843, 0.02516595490209731, 2
(0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 0, 1), 0.0008573388203017859, 0.10114035182185603, 2
(0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0), 0.0007430269775948802, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2, 0), 0.0007430269775948802, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 1, 1), 0.001371742112482858, 0.18718580583462477, 2
(0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 0, 2), 0.0009144947416552369, 0.025165954902097682, 2
(0, 0, 0, 0, 0, 1, 0, 1, 1, 3, 0, 0), 0.000857338820301787, 0.0975245741495756, 2
(0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1, 0), 0.0004572473708276183, 0.11721778146268147, 2
(0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 0, 1), 0.0006858710562414299, 0.499999999999999, 1
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2, 0), 0.0012002743484225, 0.029976520077038056, 2
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1), 0.000685871056241427, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1), 0.000685871056241427, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 2), 0.000171467764060356, 0.06030737921409212, 2
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 3, 0), 0.0008763907940862699, 0.014228749334162105, 2
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 2, 1), 0.0013717421124828557, 0.18718580583462438, 2
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 2), 0.0013717421124828568, 0.1443412904677677, 2
(0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 3), 0.0024005486968449985, 0.050193780071890196, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 4, 0, 0), 0.0011050144795000786, 0.10344827586206874, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 3, 1, 0), 0.0010288065843621407, 0.02206482258260406, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 3, 0, 1), 0.001276482243560436, 0.0001919044415395832, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2, 0), 0.0009144947416552369, 0.04970934161967185, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 1, 1), 0.0006858710562414275, 0.49999999999999895, 1
(0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 2), 0.0016575217192501203, 0.10344827586206903, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 3, 0), 0.0008001828989483307, 0.06689935767001498, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1), 0.0008573388203017872, 0.10114035182185663, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 2), 0.0006858710562414281, 0.06030737921409164, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 3), 0.0021909769852156793, 0.09833677412499749, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 4, 0), 0.0013336381649138888, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 4, 0), 0.0013336381649138888, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 3, 1), 0.0005715592135345229, 0.16280918127862284, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 2, 2), 0.0010859625057155933, 0.2993119374664146, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 3), 0.001371742112482859, 0.02642436916995242, 2
(0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 4), 0.001905197378448418, 0.08362945348075532, 2
(0, 0, 0, 0, 0, 1, 0, 0, 5, 0, 0, 0), 0.0017146776406035704, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 4, 1, 0, 0), 0.0006477671086724615, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 4, 1, 0, 0), 0.0006477671086724615, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 4, 0, 1, 0), 0.0006858710562414284, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 4, 0, 1, 0), 0.0006858710562414284, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 4, 0, 0, 1), 0.0013336381649138884, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 4, 0, 0, 1), 0.0013336381649138884, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 3, 2, 0, 0), 0.00045724737082761984, 0.00526364809276366, 2
(0, 0, 0, 0, 0, 1, 0, 0, 3, 1, 1, 0), 0.0005906111873190089, 0.0004902044156680373, 2
(0, 0, 0, 0, 0, 1, 0, 0, 3, 1, 0, 1), 0.0008001828989483351, 0.06689935767001468, 2
(0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 2, 0), 0.00017146776406035702, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 1, 1), 0.0008763907940862705, 0.014228749334162004, 2
(0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 2), 0.0011431184270690462, 0.11570337566672541, 2
(0, 0, 0, 0, 0, 1, 0, 0, 2, 3, 0, 0), 0.0004381953970431355, 0.01921086521323959, 2
(0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0), 0.0005144032921810723, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1, 0), 0.0005144032921810723, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 0, 1), 0.000914494741655238, 0.049709341619671936, 2
(0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0), 0.0005715592135345235, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2, 0), 0.0005715592135345235, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 1, 1), 0.0012002743484224984, 0.02997652007703798, 2
(0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 0, 2), 0.0009144947416552388, 0.2777351162307791, 2
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 3, 0), 0.00017146776406035716, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1), 0.0007430269775948813, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 2, 1), 0.0007430269775948813, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 1, 2), 0.0009144947416552389, 0.025165954902097616, 2
(0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 3), 0.001295534217344919, 0.06106643220604547, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 4, 0, 0), 0.0005715592135345244, 0.034081855910150054, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 3, 1, 0), 0.0010478585581466268, 0.002199171384091104, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 3, 0, 1), 0.0010288065843621426, 0.02206482258260349, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0), 0.0005144032921810696, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2, 0), 0.0005144032921810696, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 1, 1), 0.00045724737082761865, 0.11721778146268098, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 0, 2), 0.0013717421124828557, 0.0995910426386485, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 3, 0), 0.0005906111873190061, 0.0004902044156676506, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 2, 1), 0.0004572473708276195, 0.02516595490209781, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 2), 0.0013145861911294013, 0.052666986177088725, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 3), 0.0012574302697759528, 0.05356019939807653, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 4, 0), 0.0006858710562414284, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 4, 0), 0.0006858710562414284, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 3, 1), 0.0007620789513793653, 0.03234817841093956, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 2, 2), 0.0012002743484225001, 0.09902530426613167, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 3), 0.0008763907940862696, 0.015966663721393704, 2
(0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 4), 0.0017146776406035704, 0.07712805400604043, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 5, 0, 0), 0.0015241579027587286, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 5, 0, 0), 0.0015241579027587286, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 4, 1, 0), 0.0005715592135345221, 0.03408185591014948, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 4, 0, 1), 0.0011050144795000795, 0.10344827586206912, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 2, 0), 0.00043819539704313356, 0.019210865213239767, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 1, 1), 0.0008573388203017842, 0.09752457414957572, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 2), 0.0004381953970431352, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 2), 0.0004381953970431352, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 3, 0), 0.00045724737082761735, 0.005263648092763461, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 2, 1), 0.0008573388203017846, 0.0449722269594256, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 2), 0.0008573388203017857, 0.05835921350012603, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 3), 0.00015241579027587345, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 3), 0.00015241579027587345, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 4, 0), 0.0006477671086724579, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 4, 0), 0.0006477671086724579, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 3, 1), 0.0014288980338363103, 0.030260185301260553, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2), 0.0006858710562414304, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 2, 2), 0.0006858710562414304, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 3), 0.0010859625057155944, 0.01902042111341445, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 4), 0.001105014479500079, 0.10344827586206953, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 5, 0), 0.0017146776406035697, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 4, 1), 0.0007620789513793653, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 4, 1), 0.0007620789513793653, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 2), 0.000743026977594878, 0.022732900842044303, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 3), 0.0007811309251638466, 0.05623809074950672, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 4), 0.0013717421124828549, 0.017575550934710697, 2
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 5), 0.004381953970431347, 0, 0
(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 5), 0.004381953970431347, 0, 0
(0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0), 0.015432098765432141, 0, 0
(0, 0, 0, 0, 0, 0, 5, 1, 0, 0, 0, 0), 0.002857796067672617, 0, 0
(0, 0, 0, 0, 0, 0, 5, 1, 0, 0, 0, 0), 0.002857796067672617, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 1, 0, 0, 0), 0.005144032921810713, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 1, 0, 0, 0), 0.005144032921810713, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 0, 1, 0, 0), 0.004572473708276189, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 0, 1, 0, 0), 0.004572473708276189, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 1, 0), 0.005144032921810711, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 1, 0), 0.005144032921810711, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 1), 0.0028577960676726176, 0, 0
(0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 1), 0.0028577960676726176, 0, 0
(0, 0, 0, 0, 0, 0, 4, 2, 0, 0, 0, 0), 0.0012828329014885967, 0, 0
(0, 0, 0, 0, 0, 0, 4, 2, 0, 0, 0, 0), 0.0012828329014885967, 0, 0
(0, 0, 0, 0, 0, 0, 4, 1, 1, 0, 0, 0), 0.0020004572473708323, 0.002736692538664709, 2
(0, 0, 0, 0, 0, 0, 4, 1, 0, 1, 0, 0), 0.0011558197429253707, 0.49376204655345346, 2
(0, 0, 0, 0, 0, 0, 4, 1, 0, 0, 1, 0), 0.0032007315957933357, 0.05793603168929464, 2
(0, 0, 0, 0, 0, 0, 4, 1, 0, 0, 0, 1), 0.01028171518569327, 0.0026639123245499516, 2
(0, 0, 0, 0, 0, 0, 4, 0, 2, 0, 0, 0), 0.0010288065843621426, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 1, 1, 0, 0), 0.003543667123914045, 0.03498311679997512, 2
(0, 0, 0, 0, 0, 0, 4, 0, 1, 0, 1, 0), 0.005658436213991785, 0.27272727272727215, 1
(0, 0, 0, 0, 0, 0, 4, 0, 1, 0, 0, 1), 0.0032007315957933292, 0.057936031689293725, 2
(0, 0, 0, 0, 0, 0, 4, 0, 0, 2, 0, 0), 0.0038739013361784374, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 2, 0, 0), 0.0038739013361784374, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 1, 1, 0), 0.0035436671239140495, 0.03498311679997519, 2
(0, 0, 0, 0, 0, 0, 4, 0, 0, 1, 0, 1), 0.001155819742925375, 0.49376204655345196, 2
(0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 2, 0), 0.0010288065843621426, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 1, 1), 0.002000457247370837, 0.0027366925386649865, 2
(0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 2), 0.0012828329014886069, 0, 0
(0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 2), 0.0012828329014886069, 0, 0
(0, 0, 0, 0, 0, 0, 3, 3, 0, 0, 0, 0), 0.0007716049382716071, 0, 0
(0, 0, 0, 0, 0, 0, 3, 3, 0, 0, 0, 0), 0.0007716049382716071, 0, 0
(0, 0, 0, 0, 0, 0, 3, 2, 1, 0, 0, 0), 0.001378092770411018, 0.0025586454763431724, 2
(0, 0, 0, 0, 0, 0, 3, 2, 0, 1, 0, 0), 0.0019814052735863466, 0.24856197317248552, 2
(0, 0, 0, 0, 0, 0, 3, 2, 0, 0, 1, 0), 0.004245414824975881, 0.07815338838153706, 2
(0, 0, 0, 0, 0, 0, 3, 2, 0, 0, 0, 1), 0.003524615150129557, 0, 0
(0, 0, 0, 0, 0, 0, 3, 2, 0, 0, 0, 1), 0.003524615150129557, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 2, 0, 0, 0), 0.002000457247370835, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 2, 0, 0, 0), 0.002000457247370835, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 1, 1, 0, 0), 0.0057092414774170775, 0.0061487550312769295, 2
(0, 0, 0, 0, 0, 0, 3, 1, 1, 0, 1, 0), 0.0025148605395519026, 0.2727272727272728, 1
(0, 0, 0, 0, 0, 0, 3, 1, 1, 0, 0, 1), 0.0014225473759081485, 0.0029720797234894293, 2
(0, 0, 0, 0, 0, 0, 3, 1, 0, 2, 0, 0), 0.001752781588172543, 0.19565217391304257, 2
(0, 0, 0, 0, 0, 0, 3, 1, 0, 1, 1, 0), 0.002718081593253071, 0.3152613694597623, 2
(0, 0, 0, 0, 0, 0, 3, 1, 0, 1, 0, 1), 0.0029149519890260675, 0.05882352941176494, 2
(0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 2, 0), 0.002772062185642441, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 2, 0), 0.002772062185642441, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 1, 1), 0.0014225473759081468, 0.0029720797234896964, 2
(0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 2), 0.0035246151501295547, 0, 0
(0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 0, 2), 0.0035246151501295547, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 3, 0, 0, 0), 0.0007716049382716076, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 2, 1, 0, 0), 0.0032007315957933297, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 2, 1, 0, 0), 0.0032007315957933297, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 2, 0, 1, 0), 0.004629629629629642, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 2, 0, 1, 0), 0.004629629629629642, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 2, 0, 0, 1), 0.002772062185642435, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 2, 0, 0, 1), 0.002772062185642435, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 2, 0, 0), 0.0012447289539196283, 0.5321535630518495, 2
(0, 0, 0, 0, 0, 0, 3, 0, 1, 1, 1, 0), 0.0006287151348879764, 0.2727272727272721, 1
(0, 0, 0, 0, 0, 0, 3, 0, 1, 1, 0, 1), 0.002718081593253066, 0.31526136945976424, 2
(0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 2, 0), 0.004629629629629642, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 2, 0), 0.004629629629629642, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 1, 1), 0.0025148605395519065, 0.2727272727272732, 1
(0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 0, 2), 0.0042454148249758674, 0.0781533883815374, 2
(0, 0, 0, 0, 0, 0, 3, 0, 0, 3, 0, 0), 0.0036579789666209535, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 3, 0, 0), 0.0036579789666209535, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 2, 1, 0), 0.0012447289539196298, 0.5321535630518467, 2
(0, 0, 0, 0, 0, 0, 3, 0, 0, 2, 0, 1), 0.001752781588172536, 0.19565217391304418, 2
(0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 2, 0), 0.0032007315957933357, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 2, 0), 0.0032007315957933357, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 1, 1), 0.005709241477417071, 0.0061487550312770405, 2
(0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 2), 0.0019814052735863483, 0.24856197317248652, 2
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 3, 0), 0.0007716049382716075, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 2, 1), 0.0020004572473708284, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 2, 1), 0.0020004572473708284, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 1, 2), 0.0013780927704110232, 0.002558645476342867, 2
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3), 0.000771604938271612, 0, 0
(0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3), 0.000771604938271612, 0, 0
(0, 0, 0, 0, 0, 0, 2, 4, 0, 0, 0, 0), 0.0008382868465173011, 0, 0
(0, 0, 0, 0, 0, 0, 2, 4, 0, 0, 0, 0), 0.0008382868465173011, 0, 0
(0, 0, 0, 0, 0, 0, 2, 3, 1, 0, 0, 0), 0.0026768023167200207, 0.00010527744869297178, 2
(0, 0, 0, 0, 0, 0, 2, 3, 0, 1, 0, 0), 0.004486739826246013, 0.0033625025111074223, 2
(0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 1, 0), 0.000990702636793174, 0.009957327743370409, 2
(0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 0, 1), 0.0021814509983234327, 0.0005373767907923668, 2
(0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0), 0.003162627648224363, 0.005056862265315126, 2
(0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0, 0), 0.0016575217192501212, 0.0035709768738250804, 2
(0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0), 0.0004858253315043453, 0.764705882352938, 1
(0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 0, 1), 0.0003429355281207139, 0.01905998073471979, 2
(0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0), 0.0029721079103795203, 0.014580694366305103, 2
(0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1, 0), 0.001800411522633748, 0.1650765574953666, 2
(0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 0, 1), 0.0015432098765432133, 0.10940093722491337, 2
(0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2, 0), 0.002133821063862221, 0.006246548353912048, 2
(0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 1, 1), 0.0019718792866941096, 0.15783332325263927, 2
(0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 2), 0.004458161865569289, 0.004443529334283688, 2
(0, 0, 0, 0, 0, 0, 2, 1, 3, 0, 0, 0), 0.002257658893461369, 0.0002832966839004156, 2
(0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0, 0), 0.001238378295991468, 0.17860270389314442, 2
(0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1, 0), 0.00171467764060357, 0.11883735851709666, 2
(0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 0, 1), 0.0014384240207285506, 0.009133506790807442, 2
(0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0, 0), 0.002743484224965712, 0.1666666666666662, 2
(0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1, 0), 0.0011431184270690473, 0.20000000000000132, 2
(0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 0, 1), 0.0022862368541380963, 0.18831560301929454, 2
(0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 2, 0), 0.0009430727023319635, 0.010257652313446466, 2
(0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 1, 1), 0.0004572473708276191, 0.5000000000000007, 1
(0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 0, 2), 0.0019718792866941087, 0.15783332325263863, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 3, 0, 0), 0.00129553421734492, 0.14942103370858378, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 1, 0), 0.002286236854138091, 0.018334617360803374, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 0, 1), 0.0009144947416552343, 0.4999999999999985, 1
(0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2, 0), 0.0035531931108062852, 0.3052807503458946, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, 1), 0.002286236854138086, 0.1883156030192943, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 0, 2), 0.001543209876543211, 0.1094009372249122, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 3, 0), 0.002514860539551903, 0.01485528703161869, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 2, 1), 0.0014384240207285476, 0.009133506790806553, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 1, 2), 0.00034293552812071415, 0.019059980734719817, 2
(0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 0, 3), 0.002181450998323443, 0.0005373767907921146, 2
(0, 0, 0, 0, 0, 0, 2, 0, 4, 0, 0, 0), 0.0020576131687242856, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 4, 0, 0, 0), 0.0020576131687242856, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 3, 1, 0, 0), 0.0024291266575217256, 0.013059421524501383, 2
(0, 0, 0, 0, 0, 0, 2, 0, 3, 0, 1, 0), 0.0028292181069958923, 0.27272727272727254, 1
(0, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 1), 0.0025148605395519017, 0.014855287031618997, 2
(0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 0), 0.00236244474927603, 0.2081570414699284, 2
(0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1, 0), 0.0012002743484224997, 0.39828511807385136, 2
(0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 0, 1), 0.0035531931108062883, 0.3052807503458947, 2
(0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0), 0.003086419753086427, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0), 0.003086419753086427, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 1), 0.0009430727023319626, 0.010257652313445605, 2
(0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2), 0.0021338210638622156, 0.0062465483539122565, 2
(0, 0, 0, 0, 0, 0, 2, 0, 1, 3, 0, 0), 0.0009907026367931779, 0.5128804054054167, 2
(0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1, 0), 0.0009144947416552378, 0.4999999999999993, 1
(0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 0, 1), 0.0022862368541380963, 0.01833461736080294, 2
(0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2, 0), 0.001200274348422499, 0.3982851180738491, 2
(0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 1, 1), 0.0011431184270690436, 0.19999999999999796, 2
(0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 0, 2), 0.001800411522633749, 0.16507655749536765, 2
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 3, 0), 0.0028292181069958927, 0.2727272727272725, 1
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 2, 1), 0.0017146776406035678, 0.11883735851709754, 2
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2), 0.0004858253315043413, 0.7647058823529386, 1
(0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 3), 0.0009907026367931705, 0.009957327743369824, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0), 0.0019433013260173806, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0), 0.0019433013260173806, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 3, 1, 0), 0.0009907026367931707, 0.5128804054054203, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 3, 0, 1), 0.0012955342173449197, 0.14942103370858306, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2, 0), 0.00236244474927603, 0.20815704146992658, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 1, 1), 0.0027434842249657084, 0.16666666666666705, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2), 0.0029721079103795164, 0.014580694366305103, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 3, 0), 0.0024291266575217265, 0.013059421524502188, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1), 0.0012383782959914664, 0.1786027038931453, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 1, 2), 0.0016575217192501103, 0.0035709768738249373, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 3), 0.004486739826246002, 0.0033625025111076964, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 4, 0), 0.0020576131687242856, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 4, 0), 0.0020576131687242856, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 1), 0.0022576588934613653, 0.00028329668390010164, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2), 0.003162627648224355, 0.005056862265315376, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 1, 3), 0.0026768023167200086, 0.00010527744869307673, 2
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 4), 0.0008382868465173076, 0, 0
(0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 4), 0.0008382868465173076, 0, 0
(0, 0, 0, 0, 0, 0, 1, 5, 0, 0, 0, 0), 0.0020639638266524464, 0, 0
(0, 0, 0, 0, 0, 0, 1, 5, 0, 0, 0, 0), 0.0020639638266524464, 0, 0
(0, 0, 0, 0, 0, 0, 1, 4, 1, 0, 0, 0), 0.005296448712086588, 0.0022637145382427646, 2
(0, 0, 0, 0, 0, 0, 1, 4, 0, 1, 0, 0), 0.0016511710613219613, 0.06858923228757459, 2
(0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 1, 0), 0.0005144032921810717, 0.1301313344888275, 2
(0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0, 1), 0.0014606513234771163, 0.0023260167050517715, 2
(0, 0, 0, 0, 0, 0, 1, 3, 2, 0, 0, 0), 0.0027339582380734714, 0.0007477895148182727, 2
(0, 0, 0, 0, 0, 0, 1, 3, 1, 1, 0, 0), 0.0008001828989483327, 0.23373455029798007, 2
(0, 0, 0, 0, 0, 0, 1, 3, 1, 0, 1, 0), 0.0017146776406035714, 0.033496774745046094, 2
(0, 0, 0, 0, 0, 0, 1, 3, 1, 0, 0, 1), 0.0016575217192501203, 0.37975003415439523, 2
(0, 0, 0, 0, 0, 0, 1, 3, 0, 2, 0, 0), 0.0016543463902860397, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 0, 2, 0, 0), 0.0016543463902860397, 0, 0
(0, 0, 0, 0, 0, 0, 1, 3, 0, 1, 1, 0), 0.0016003657978966679, 0.1385029535966584, 2
(0, 0, 0, 0, 0, 0, 1, 3, 0, 1, 0, 1), 0.001232027638063306, 0.004251770601117604, 2
(0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 2, 0), 0.0013336381649138899, 0.06729587963476338, 2
(0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 1, 1), 0.004153330285017543, 0.05565094027857198, 2
(0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 0, 2), 0.0023783213940964283, 0.00024164382948620899, 2
(0, 0, 0, 0, 0, 0, 1, 2, 3, 0, 0, 0), 0.002492633236803339, 0.000245627258788364, 2
(0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 0, 0), 0.0006858710562414268, 0.1666666666666674, 2
(0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1, 0), 0.0016860996799268444, 0.04192037228332619, 2
(0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 0, 1), 0.0018004115226337495, 0.063492063492064, 2
(0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0, 0), 0.001085962505715596, 0.0007216371058916605, 2
(0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 0), 0.0014860539551897632, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1, 0), 0.0014860539551897632, 0, 0
(0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 0, 1), 0.0004572473708276201, 0.499999999999998, 1
(0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2, 0), 0.0009144947416552377, 0.4999999999999996, 1
(0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 1, 1), 0.0020004572473708345, 0.42291809722278123, 2
(0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 0, 2), 0.0016860996799268415, 0.2711864406779666, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 3, 0, 0), 0.0017781842198851849, 0.006205152159293265, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1, 0), 0.0032864654778235088, 0.0015664338427615956, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 0, 1), 0.000819234872732814, 0.04560706995124738, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2, 0), 0.001828989483310472, 0.022918271701004158, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 1, 1), 0.0012574302697759508, 0.015940725208048536, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 0, 2), 0.0019051973784484115, 0.09752483470938644, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 3, 0), 0.001435248691764471, 0.004569812199334392, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 2, 1), 0.0013717421124828568, 0.019059980734720677, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 1, 2), 0.0016860996799268452, 0.27118644067796555, 2
(0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 3), 0.00237832139409643, 0.0002416438294863508, 2
(0, 0, 0, 0, 0, 0, 1, 1, 4, 0, 0, 0), 0.00217192501143119, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 4, 0, 0, 0), 0.00217192501143119, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 3, 1, 0, 0), 0.0012320276380633085, 0.12472823609521277, 2
(0, 0, 0, 0, 0, 0, 1, 1, 3, 0, 1, 0), 0.0009716506630086901, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 3, 0, 1, 0), 0.0009716506630086901, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 3, 0, 0, 1), 0.0016130671137529894, 0.21402266939825004, 2
(0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0, 0), 0.0014288980338363127, 0.09590526339211801, 2
(0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1, 0), 0.00045724737082761897, 0.4999999999999996, 1
(0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 1), 0.0012574302697759554, 0.12043036775358423, 2
(0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0), 0.00042866941015089275, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2, 0), 0.00042866941015089275, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1, 1), 0.0013145861911294055, 0.5098570998828639, 2
(0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, 2), 0.001371742112482855, 0.01905998073472029, 2
(0, 0, 0, 0, 0, 0, 1, 1, 1, 3, 0, 0), 0.0021528730376467083, 0.021322896625203844, 2
(0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1, 0), 0.0011431184270690466, 0.5999999999999985, 1
(0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 0, 1), 0.00182898948331048, 0.20543892123810858, 2
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 0), 0.0014860539551897606, 0.2589403370793163, 2
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1), 0.002743484224965711, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1), 0.002743484224965711, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 2), 0.0012574302697759515, 0.015940725208048994, 2
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 3, 0), 0.000800182898948333, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 3, 0), 0.000800182898948333, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 2, 1), 0.0013145861911294042, 0.5098570998828631, 2
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 2), 0.002000457247370836, 0.42291809722278023, 2
(0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 3), 0.004153330285017536, 0.055650940278572834, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 4, 0, 0), 0.00199410658944267, 0.006343287049142797, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 3, 1, 0), 0.0025148605395519004, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 3, 1, 0), 0.0025148605395519004, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 3, 0, 1), 0.000984351978865012, 0.17419354838709702, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2, 0), 0.0014574759945130307, 0.31372549019607915, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 1, 1), 0.0018289894833104763, 0.20543892123810667, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 0, 2), 0.0008192348727328136, 0.045607069951247144, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 3, 0), 0.0018035868515978264, 0.09355739599172948, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 2, 1), 0.0012574302697759521, 0.12043036775358418, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 2), 0.00045724737082761474, 0.49999999999999867, 1
(0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 3), 0.0012320276380633076, 0.004251770601117292, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 4, 0), 0.002343392775491548, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 4, 0), 0.002343392775491548, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 3, 1), 0.0016130671137529868, 0.21402266939824965, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 2, 2), 0.001800411522633745, 0.06349206349206442, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 3), 0.0016575217192501145, 0.37975003415439806, 2
(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 4), 0.0014606513234771167, 0.002326016705051767, 2
(0, 0, 0, 0, 0, 0, 1, 0, 5, 0, 0, 0), 0.0025720164609053563, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 4, 1, 0, 0), 0.0011431184270690497, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 4, 1, 0, 0), 0.0011431184270690497, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 4, 0, 1, 0), 0.001028806584362143, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 4, 0, 1, 0), 0.001028806584362143, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 4, 0, 0, 1), 0.002343392775491549, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 4, 0, 0, 1), 0.002343392775491549, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 2, 0, 0), 0.0011970990194584215, 0.0020694400921464472, 2
(0, 0, 0, 0, 0, 0, 1, 0, 3, 1, 1, 0), 0.0008001828989483353, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 1, 1, 0), 0.0008001828989483353, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 1, 0, 1), 0.0018035868515978348, 0.09355739599172815, 2
(0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 2, 0), 0.0002572016460905357, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 1, 1), 0.0008001828989483334, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 1, 1), 0.0008001828989483334, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 0, 2), 0.0014352486917644717, 0.004569812199334257, 2
(0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0, 0), 0.0007620789513793674, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0, 0), 0.0007620789513793674, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1, 0), 0.0010859625057155966, 0.04709954232127202, 2
(0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 0, 1), 0.001457475994513039, 0.3137254901960778, 2
(0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0), 0.0006858710562414286, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2, 0), 0.0006858710562414286, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1, 1), 0.0014860539551897628, 0.2589403370793163, 2
(0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 0, 2), 0.0018289894833104783, 0.02291827170100413, 2
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 3, 0), 0.00025720164609053565, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1), 0.0004286694101508915, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 2, 1), 0.0004286694101508915, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 2), 0.000914494741655238, 0.4999999999999996, 1
(0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 3), 0.0013336381649138897, 0.06729587963476441, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 4, 0, 0), 0.001028806584362146, 0.0313317074436125, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 3, 1, 0), 0.0015432098765432148, 0.11111111111111058, 1
(0, 0, 0, 0, 0, 0, 1, 0, 1, 3, 0, 1), 0.002514860539551908, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 3, 0, 1), 0.002514860539551908, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2, 0), 0.0010859625057155927, 0.047099542321271906, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 1, 1), 0.0011431184270690466, 0.5999999999999986, 1
(0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 0, 2), 0.0032864654778235135, 0.0015664338427605218, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 3, 0), 0.0008001828989483312, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 3, 0), 0.0008001828989483312, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 2, 1), 0.00045724737082761876, 0.4999999999999972, 1
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2), 0.001486053955189758, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 2), 0.001486053955189758, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 3), 0.0016003657978966687, 0.13850295359665807, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 4, 0), 0.001028806584362143, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 4, 0), 0.001028806584362143, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 3, 1), 0.0009716506630086894, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 3, 1), 0.0009716506630086894, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 2, 2), 0.0016860996799268424, 0.041920372283326415, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 3), 0.0017146776406035684, 0.03349677474504621, 2
(0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 4), 0.0005144032921810724, 0.13013133448883152, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 5, 0, 0), 0.0025402631712645495, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 5, 0, 0), 0.0025402631712645495, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 4, 1, 0), 0.0010288065843621383, 0.03133170744361216, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 4, 0, 1), 0.0019941065894426794, 0.0063432870491431335, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 2, 0), 0.0007620789513793618, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 2, 0), 0.0007620789513793618, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 1, 1), 0.002152873037646706, 0.021322896625203844, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 0, 2), 0.0017781842198851875, 0.006205152159292848, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 3, 0), 0.0011970990194584163, 0.002069440092146225, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 2, 1), 0.0014288980338363053, 0.09590526339211786, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 1, 2), 0.0010859625057155953, 0.0007216371058917528, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 3), 0.0016543463902860304, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 3), 0.0016543463902860304, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 4, 0), 0.001143118427069045, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 4, 0), 0.001143118427069045, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 3, 1), 0.0012320276380633063, 0.12472823609521283, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 2, 2), 0.0006858710562414292, 0.16666666666666402, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 3), 0.0008001828989483314, 0.2337345502979811, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 4), 0.001651171061321946, 0.06858923228757478, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 5, 0), 0.0025720164609053563, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 4, 1), 0.0021719250114311914, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 4, 1), 0.0021719250114311914, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 2), 0.0024926332368033354, 0.0002456272587879893, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 3), 0.002733958238073468, 0.0007477895148178842, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 4), 0.005296448712086576, 0.0022637145382433206, 2
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 5), 0.0020639638266524408, 0, 0
(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 5), 0.0020639638266524408, 0, 0
(0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0), 0.006858710562414286, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 1, 0, 0, 0), 0.0017781842198851838, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 1, 0, 0, 0), 0.0017781842198851838, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 0, 1, 0, 0), 0.002572016460905354, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 0, 1, 0, 0), 0.002572016460905354, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 1, 0), 0.002159223695574867, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 1, 0), 0.002159223695574867, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 1), 0.0034293552812071503, 0, 0
(0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 1), 0.0034293552812071503, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 2, 0, 0, 0), 0.0010669105319311102, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 2, 0, 0, 0), 0.0010669105319311102, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 1, 1, 0, 0), 0.001841690799166797, 0.0012989809280827824, 2
(0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 1, 0), 0.0009144947416552372, 0.169712128212989, 2
(0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 0, 1), 0.002184626327287516, 0.04560706995124693, 2
(0, 0, 0, 0, 0, 0, 0, 4, 0, 2, 0, 0), 0.0006858710562414267, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 2, 0, 0), 0.0006858710562414267, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 1, 1, 0), 0.0014797032972616003, 0.06112843235276502, 2
(0, 0, 0, 0, 0, 0, 0, 4, 0, 1, 0, 1), 0.003086419753086431, 0.06835089397126301, 2
(0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 2, 0), 0.001828989483310476, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 2, 0), 0.001828989483310476, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 1, 1), 0.0028704973835289435, 0.0192510684685769, 2
(0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 2), 0.0013717421124828629, 0, 0
(0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 2), 0.0013717421124828629, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0, 0), 0.0008001828989483328, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0, 0), 0.0008001828989483328, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 2, 1, 0, 0), 0.0012098003353147395, 0.001832613068974492, 2
(0, 0, 0, 0, 0, 0, 0, 3, 2, 0, 1, 0), 0.0013336381649138888, 0.422918097222781, 2
(0, 0, 0, 0, 0, 0, 0, 3, 2, 0, 0, 1), 0.0011431184270690475, 0.22044748290690389, 2
(0, 0, 0, 0, 0, 0, 0, 3, 1, 2, 0, 0), 0.001101839150535997, 3.5422515051947226e-05, 2
(0, 0, 0, 0, 0, 0, 0, 3, 1, 1, 1, 0), 0.0016384697454656363, 0.1193537403565747, 2
(0, 0, 0, 0, 0, 0, 0, 3, 1, 1, 0, 1), 0.002089366458365093, 0.2763328293217265, 2
(0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 2, 0), 0.0007620789513793648, 0.5999999999999995, 1
(0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 1, 1), 0.0016003657978966661, 0.391347357581262, 2
(0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 0, 2), 0.002044911852867968, 0.0037500657263449537, 2
(0, 0, 0, 0, 0, 0, 0, 3, 0, 3, 0, 0), 0.0004286694101508917, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 3, 0, 0), 0.0004286694101508917, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 2, 1, 0), 0.0017019763247472486, 0.0013323986826682009, 2
(0, 0, 0, 0, 0, 0, 0, 3, 0, 2, 0, 1), 0.002486282578875178, 0.00031341335091695285, 2
(0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 2, 0), 0.0007239750038103954, 0.384128309541241, 2
(0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 1, 1), 0.0006223644769598187, 0.5701213264416427, 2
(0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 0, 2), 0.00334362139917697, 0.010217116402871592, 2
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 3, 0), 0.0013717421124828577, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 3, 0), 0.0013717421124828577, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 2, 1), 0.0015241579027587314, 0.07368036547303261, 2
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 2), 0.0023497434334197142, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 1, 2), 0.0023497434334197142, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 3), 0.0006858710562414334, 0, 0
(0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 3), 0.0006858710562414334, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 4, 0, 0, 0), 0.0007112736879540734, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 4, 0, 0, 0), 0.0007112736879540734, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 3, 1, 0, 0), 0.0015527358634354544, 0.005859770480016157, 2
(0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 1, 0), 0.0010161052685058198, 0.01835030522786904, 2
(0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 1), 0.0007239750038103962, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 0, 1), 0.0007239750038103962, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 0), 0.0010288065843621417, 0.0014630021660956931, 2
(0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1, 0), 0.0005429812528577971, 0.4044207569486151, 2
(0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1), 0.0008859167809785107, 0.05470671779609659, 2
(0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0), 0.0009907026367931744, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0), 0.0009907026367931744, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 1, 1), 0.0017146776406035725, 0.1118433612798209, 2
(0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2), 0.0016003657978966666, 0.14285714285714235, 2
(0, 0, 0, 0, 0, 0, 0, 2, 1, 3, 0, 0), 0.000806533556876495, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 3, 0, 0), 0.000806533556876495, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1, 0), 0.00048582533150434443, 0.058823529411764434, 1
(0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 0, 1), 0.0011050144795000795, 0.3719078995198334, 2
(0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2, 0), 0.0013717421124828572, 0.019059980734720205, 2
(0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 1, 1), 0.000857338820301787, 0.02626871580779402, 2
(0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 0, 2), 0.0008478128334095444, 0.18642489666885564, 2
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 3, 0), 0.0008636894782299473, 0.03742318858429372, 2
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 2, 1), 0.0013717421124828581, 0.3333333333333316, 2
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 2), 0.0018289894833104776, 0.1339745962155617, 2
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 3), 0.0023497434334197125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 0, 3), 0.0023497434334197125, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 4, 0, 0), 0.0010288065843621413, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 4, 0, 0), 0.0010288065843621413, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 3, 1, 0), 0.001616242442717069, 0.0030144115770397786, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 3, 0, 1), 0.001886145404663926, 0.034087948542719154, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0), 0.0009144947416552374, 0.24999999999999928, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 1, 1), 0.0009049687547629994, 0.13620093971257197, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2), 0.0030864197530864317, 0.1666666666666661, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 3, 0), 0.0007239750038103945, 0.09911347527331432, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 2, 1), 0.0009144947416552392, 0.49999999999999867, 1
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 1, 2), 0.0008478128334095455, 0.18642489666885256, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 3), 0.003343621399176977, 0.010217116402871085, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0), 0.0008636894782299467, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0), 0.0008636894782299467, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 3, 1), 0.000609663161103492, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 3, 1), 0.000609663161103492, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 2), 0.001600365797896667, 0.14285714285714277, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 3), 0.00204491185286797, 0.0037500657263449537, 2
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 4), 0.0013717421124828633, 0, 0
(0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 4), 0.0013717421124828633, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 5, 0, 0, 0), 0.0011431184270690466, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 4, 1, 0, 0), 0.0005461565818218791, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 4, 1, 0, 0), 0.0005461565818218791, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 1, 0), 0.00045724737082761886, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 1, 0), 0.00045724737082761886, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 1), 0.0008890921099425928, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 1), 0.0008890921099425928, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 2, 0, 0), 0.0005810852004267672, 0.0019257981397958475, 2
(0, 0, 0, 0, 0, 0, 0, 1, 3, 1, 1, 0), 0.0004890006604684261, 0.015351846900658488, 2
(0, 0, 0, 0, 0, 0, 0, 1, 3, 1, 0, 1), 0.0010288065843621452, 0.1666666666666657, 1
(0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 2, 0), 0.00011431184270690478, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 1, 1), 0.0011939236904943398, 0.16592578617356488, 2
(0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 2), 0.0006096631611034913, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 0, 2), 0.0006096631611034913, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 3, 0, 0), 0.0006668190824569457, 0.001672327542725318, 2
(0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1, 0), 0.0003429355281207149, 0.019059980734720622, 2
(0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 0, 1), 0.0008287608596250606, 0.15418641138295655, 2
(0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0), 0.0005810852004267656, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2, 0), 0.0005810852004267656, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1), 0.0010859625057155944, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 1, 1), 0.0010859625057155944, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 0, 2), 0.0009144947416552382, 0.49999999999999895, 1
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 3, 0), 0.00011431184270690489, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1), 0.0012955342173449219, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 2, 1), 0.0012955342173449219, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 1, 2), 0.0013717421124828603, 0.33333333333333204, 2
(0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, 3), 0.0015241579027587286, 0.07368036547303274, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 4, 0, 0), 0.0009843519788650143, 0.0010709251617076775, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 3, 1, 0), 0.000685871056241428, 0.18188869203618266, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 3, 0, 1), 0.0009653000050805301, 0.017704684006464452, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 0), 0.00048582533150434427, 0.28862557029386404, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 1, 1), 0.00045724737082761805, 0.49999999999999867, 1
(0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 2), 0.000904968754762998, 0.13620093971257638, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 3, 0), 0.0006223644769598142, 0.009570166425517487, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1), 0.0010859625057155966, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 1), 0.0010859625057155966, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 2), 0.0008573388203017842, 0.02626871580779305, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 3), 0.0006223644769598154, 0.5701213264416488, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 4, 0), 0.00045724737082761897, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 4, 0), 0.00045724737082761897, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 3, 1), 0.001193923690494341, 0.16592578617356543, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2, 2), 0.0017146776406035736, 0.11184336127982135, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 3), 0.0016003657978966683, 0.391347357581263, 2
(0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 4), 0.0028704973835289413, 0.01925106846857686, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 5, 0, 0), 0.0017146776406035688, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 5, 0, 0), 0.0017146776406035688, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 4, 1, 0), 0.000965300005080527, 0.007611790727550961, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 4, 0, 1), 0.0015432098765432135, 0.11111111111111215, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 2, 0), 0.0008287608596250583, 0.049039759524219156, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 1, 1), 0.0009653000050805316, 0.0177046840064656, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 0, 2), 0.0018861454046639318, 0.03408794854271957, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3, 0), 0.00038103947568968074, 0.0378900293255563, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 2, 1), 0.0008287608596250613, 0.1541864113829541, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 2), 0.0011050144795000834, 0.3719078995198355, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 3), 0.0024862825788751885, 0.00031341335091717424, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 4, 0), 0.0004127927653304881, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 4, 0), 0.0004127927653304881, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 3, 1), 0.0010288065843621437, 0.16666666666666655, 1
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 2, 2), 0.0008859167809785156, 0.054706717796096205, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 3), 0.0020893664583650946, 0.27633282932172715, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 4), 0.0030864197530864443, 0.06835089397126204, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 5, 0), 0.001143118427069047, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 4, 1), 0.000889092109942593, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 4, 1), 0.000889092109942593, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 2), 0.0007239750038103955, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3, 2), 0.0007239750038103955, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 3), 0.0011431184270690481, 0.2204474829069044, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 4), 0.002184626327287518, 0.04560706995124626, 2
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 5), 0.003429355281207151, 0, 0
(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 5), 0.003429355281207151, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 5, 1, 0, 0), 0.0002857796067672619, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 1, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 1), 0.001143118427069048, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 2, 0, 0), 0.00017781842198851902, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 2, 0, 0), 0.00017781842198851902, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 1, 0), 0.00011431184270690501, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 1, 0), 0.00011431184270690501, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 1), 0.0004127927653304906, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 0, 1), 0.0004127927653304906, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 2, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 1, 1), 0.00045724737082761897, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 1, 1), 0.00045724737082761897, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 2), 0.0008636894782299473, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 2), 0.0008636894782299473, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0), 0.0002000457247370841, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0), 0.0002000457247370841, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 1, 0), 0.0001873444088807612, 0.0005484743845721482, 2
(0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 0, 1), 0.00038103947568968367, 0.03789002932555631, 2
(0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 2, 0), 2.8577960676726315e-05, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 1, 1), 0.0006223644769598161, 0.009570166425517267, 2
(0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 0, 2), 0.000723975003810398, 0.09911347527331282, 2
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 3, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 2, 1), 0.00011431184270690472, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 1, 2), 0.0008636894782299491, 0.03742318858429397, 2
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 3), 0.0013717421124828572, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 3), 0.0013717421124828572, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 4, 0, 0), 0.00026672763298277874, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 4, 0, 0), 0.00026672763298277874, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 1, 0), 0.0002476756591982944, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 1, 0), 0.0002476756591982944, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 1), 0.000828760859625061, 0.0490397595242194, 2
(0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0), 0.00019051973784484127, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0), 0.00019051973784484127, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 1, 1), 0.00048582533150434557, 0.2886255702938654, 2
(0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2), 0.0009144947416552399, 0.2499999999999999, 2
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 3, 0), 2.857796067672612e-05, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1), 0.0005810852004267668, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 2, 1), 0.0005810852004267668, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 1, 2), 0.001371742112482857, 0.01905998073472029, 2
(0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 3), 0.0007239750038103979, 0.38412830954124233, 2
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 4, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 3, 1), 0.00011431184270690493, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2), 0.0009907026367931744, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2), 0.0009907026367931744, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 3), 0.0007620789513793657, 0.5999999999999992, 1
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 4), 0.0018289894833104763, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 4), 0.0018289894833104763, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 5, 0, 0), 0.00044454605497129703, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 5, 0, 0), 0.00044454605497129703, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 1, 0), 0.0007811309251638494, 0.010523353782346388, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 1), 0.0009653000050805307, 0.007611790727550941, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 2, 0), 0.00024767565919829273, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 2, 0), 0.00024767565919829273, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 1, 1), 0.0006858710562414314, 0.1818886920361827, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 0, 2), 0.001616242442717072, 0.003014411577039404, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 3, 0), 0.00018734440888075978, 0.0005484743845718268, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 1), 0.00034293552812071377, 0.019059980734720094, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 1, 2), 0.00048582533150434454, 0.05882352941176213, 1
(0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 3), 0.0017019763247472528, 0.001332398682668104, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 4, 0), 0.00011431184270690439, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 4, 0), 0.00011431184270690439, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 3, 1), 0.0004890006604684262, 0.015351846900658488, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2), 0.0005429812528577972, 0.40442075694861757, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 3), 0.0016384697454656348, 0.11935374035657519, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 4), 0.0014797032972616057, 0.06112843235276523, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 5, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4, 1), 0.0004572473708276196, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4, 1), 0.0004572473708276196, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 3, 2), 0.0010161052685058196, 0.018350305227869797, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 3), 0.0013336381649138905, 0.42291809722278134, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 4), 0.0009144947416552365, 0.16971212821298914, 2
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 5), 0.0021592236955748677, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 5), 0.0021592236955748677, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0), 0.0017146776406035708, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 1, 0), 0.0004445460549712944, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 1, 0), 0.0004445460549712944, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 1), 0.0017146776406035766, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 1), 0.0017146776406035766, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 2, 0), 0.00026672763298277635, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 2, 0), 0.00026672763298277635, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 1, 1), 0.000984351978865013, 0.0010709251617072757, 2
(0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 2), 0.0010288065843621474, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 2), 0.0010288065843621474, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0), 0.0002000457247370824, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0), 0.0002000457247370824, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 1), 0.0006668190824569436, 0.0016723275427251761, 2
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 2), 0.0008065335568764965, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, 2), 0.0008065335568764965, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 3), 0.00042866941015089644, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 3), 0.00042866941015089644, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 4, 0), 0.0001778184219885177, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 4, 0), 0.0001778184219885177, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 1), 0.0005810852004267649, 0.0019257981397957156, 2
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2), 0.001028806584362146, 0.0014630021660955856, 2
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 1, 3), 0.001101839150536003, 3.542251505200881e-05, 2
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 4), 0.0006858710562414331, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 4), 0.0006858710562414331, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 5, 0), 0.00028577960676726155, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 1), 0.0005461565818218779, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 1), 0.0005461565818218779, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, 2), 0.0015527358634354596, 0.005859770480016769, 2
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 3), 0.0012098003353147447, 0.0018326130689743532, 2
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 4), 0.001841690799166802, 0.0012989809280836706, 2
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 5), 0.0025720164609053624, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 5), 0.0025720164609053624, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0), 0, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 1), 0.001143118427069048, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 2), 0.0007112736879540737, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 2), 0.0007112736879540737, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3), 0.0008001828989483324, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3), 0.0008001828989483324, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 4), 0.0010669105319311093, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 4), 0.0010669105319311093, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 5), 0.0017781842198851833, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 5), 0.0017781842198851833, 0, 0
(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6), 0.006858710562414286, 0, 0


==> anc/table_data/table_viii_1_a.txt <==
(1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555576, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555576, 0, 0
(1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 5.484386443196465e-34, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 5.484386443196465e-34, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 5.484386443196465e-34, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 5.484386443196465e-34, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 5.484386443196465e-34, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 5.484386443196465e-34, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 5.484386443196465e-34, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 5.484386443196465e-34, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0034722222222222272, 0, 0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0034722222222222272, 0, 0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0034722222222222272, 0, 0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.0034722222222222272, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.0008680555555555559, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.0008680555555555559, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0008680555555555559, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0008680555555555559, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 5.484386443196465e-34, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 5.484386443196465e-34, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 5.484386443196465e-34, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 5.484386443196465e-34, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 5.484386443196465e-34, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 5.484386443196465e-34, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 5.484386443196465e-34, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 5.484386443196465e-34, 0, 0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0034722222222222272, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0034722222222222272, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0034722222222222272, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0034722222222222272, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0008680555555555559, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0008680555555555559, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0008680555555555559, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0008680555555555559, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0034722222222222272, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0034722222222222272, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0034722222222222272, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0034722222222222272, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0008680555555555559, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.0008680555555555559, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.0008680555555555559, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0008680555555555559, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0034722222222222272, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0034722222222222272, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0034722222222222272, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0034722222222222272, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0008680555555555559, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.0008680555555555559, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0008680555555555547, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0008680555555555559, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0008680555555555559, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0008680555555555555, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555571, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555571, 0, 0
(1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 4.0474621487512995e-34, 0, 0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 4.0474621487512995e-34, 0, 0
(1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 4.0474621487512995e-34, 0, 0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 4.0474621487512995e-34, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 4.0474621487512995e-34, 0, 0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 4.0474621487512995e-34, 0, 0
(1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 4.0474621487512995e-34, 0, 0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 4.0474621487512995e-34, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0017361111111111136, 0, 0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0008680555555555566, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0008680555555555566, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0008680555555555566, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0008680555555555566, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0034722222222222294, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 3.746535594940794e-34, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 3.746535594940794e-34, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 3.746535594940794e-34, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 3.746535594940794e-34, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.0008680555555555588, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0034722222222222294, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 3.746535594940794e-34, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 3.746535594940794e-34, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 3.746535594940794e-34, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 3.746535594940794e-34, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0008680555555555588, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0034722222222222272, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0034722222222222272, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0008680555555555588, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.0008680555555555588, 0, 0
(1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 2.565398871234561e-34, 0, 0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 2.565398871234561e-34, 0, 0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0008680555555555574, 0, 0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0008680555555555574, 0, 0
(1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 2.565398871234561e-34, 0, 0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 2.565398871234561e-34, 0, 0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0008680555555555574, 0, 0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0008680555555555574, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0008680555555555574, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0008680555555555574, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0008680555555555574, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0008680555555555574, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0008680555555555571, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0008680555555555571, 0, 0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 7.914368365216296e-34, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 7.914368365216296e-34, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0008680555555555571, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0008680555555555571, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 7.914368365216296e-34, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 7.914368365216296e-34, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0008680555555555555, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0008680555555555555, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0008680555555555555, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0008680555555555555, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0017361111111111167, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0017361111111111167, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 3.161233447779363e-33, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 3.161233447779363e-33, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0017361111111111167, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.0017361111111111167, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 3.161233447779363e-33, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 3.161233447779363e-33, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 2.565398871234561e-34, 0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 2.565398871234561e-34, 0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.0008680555555555574, 0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.0008680555555555574, 0, 0
(1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 2.565398871234561e-34, 0, 0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 2.565398871234561e-34, 0, 0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0008680555555555574, 0, 0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0008680555555555574, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0008680555555555574, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.0008680555555555574, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0008680555555555574, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.0008680555555555574, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0008680555555555571, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.0008680555555555571, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 7.914368365216296e-34, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 7.914368365216296e-34, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0008680555555555571, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.0008680555555555571, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 7.914368365216296e-34, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 7.914368365216296e-34, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.0008680555555555555, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0008680555555555555, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0017361111111111167, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0017361111111111167, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 3.161233447779363e-33, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 3.161233447779363e-33, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0017361111111111167, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0017361111111111167, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 3.161233447779363e-33, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 3.161233447779363e-33, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.0008680555555555578, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0034722222222222264, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.0008680555555555578, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0034722222222222264, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.0008680555555555576, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.0008680555555555576, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.0034722222222222264, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.0034722222222222264, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.0008680555555555555, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0008680555555555555, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 2.234379662043004e-34, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 2.234379662043004e-34, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 2.234379662043004e-34, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 2.234379662043004e-34, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.0008680555555555555, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0008680555555555555, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.0008680555555555555, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 2.234379662043004e-34, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 2.234379662043004e-34, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 2.234379662043004e-34, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 2.234379662043004e-34, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555559, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555559, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555552, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555552, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555596, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.0008680555555555596, 0, 0
(0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555571, 0, 0
(0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555571, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555571, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555571, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555571, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555571, 0, 0
(0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 4.0474621487512995e-34, 0, 0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 4.0474621487512995e-34, 0, 0
(0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 4.0474621487512995e-34, 0, 0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 4.0474621487512995e-34, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 4.0474621487512995e-34, 0, 0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 4.0474621487512995e-34, 0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 4.0474621487512995e-34, 0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 4.0474621487512995e-34, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0017361111111111136, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0008680555555555566, 0, 0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0008680555555555566, 0, 0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0008680555555555566, 0, 0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0008680555555555566, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0034722222222222294, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 3.746535594940794e-34, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 3.746535594940794e-34, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 3.746535594940794e-34, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 3.746535594940794e-34, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.0008680555555555588, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0034722222222222294, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 3.746535594940794e-34, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 3.746535594940794e-34, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 3.746535594940794e-34, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 3.746535594940794e-34, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0008680555555555588, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0034722222222222272, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0034722222222222272, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0008680555555555588, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.0008680555555555588, 0, 0
(0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 2.565398871234561e-34, 0, 0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 2.565398871234561e-34, 0, 0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0008680555555555574, 0, 0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0008680555555555574, 0, 0
(0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 2.565398871234561e-34, 0, 0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 2.565398871234561e-34, 0, 0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0008680555555555574, 0, 0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0008680555555555574, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0008680555555555574, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0008680555555555574, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0008680555555555574, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0008680555555555574, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0008680555555555571, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0008680555555555571, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0008680555555555571, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0008680555555555571, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 7.914368365216296e-34, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 7.914368365216296e-34, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0008680555555555571, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0008680555555555571, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0008680555555555571, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0008680555555555571, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 7.914368365216296e-34, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 7.914368365216296e-34, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0008680555555555555, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0008680555555555555, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0008680555555555555, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0008680555555555555, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0017361111111111167, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0017361111111111167, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 3.161233447779363e-33, 0, 0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 3.161233447779363e-33, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0017361111111111167, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.0017361111111111167, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 3.161233447779363e-33, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 3.161233447779363e-33, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 2.565398871234561e-34, 0, 0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 2.565398871234561e-34, 0, 0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.0008680555555555574, 0, 0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.0008680555555555574, 0, 0
(0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 2.565398871234561e-34, 0, 0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 2.565398871234561e-34, 0, 0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0008680555555555574, 0, 0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0008680555555555574, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0008680555555555574, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.0008680555555555574, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0008680555555555574, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.0008680555555555574, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0008680555555555571, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0008680555555555571, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0008680555555555571, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.0008680555555555571, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 7.914368365216296e-34, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 7.914368365216296e-34, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0008680555555555571, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0008680555555555571, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0008680555555555571, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.0008680555555555571, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 7.914368365216297e-34, 0, 0
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0026041666666666704, 0.999999999999999, 0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 7.914368365216296e-34, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 7.914368365216296e-34, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.0008680555555555555, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0008680555555555555, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0017361111111111167, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0017361111111111167, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 3.161233447779363e-33, 0, 0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 3.161233447779363e-33, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0017361111111111167, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0017361111111111167, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 3.161233447779363e-33, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 3.161233447779363e-33, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.0008680555555555578, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0034722222222222264, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.0008680555555555578, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0034722222222222264, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.0008680555555555576, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.0008680555555555576, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.0034722222222222264, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.0034722222222222264, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.0008680555555555555, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0008680555555555555, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 2.234379662043004e-34, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 2.234379662043004e-34, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 2.234379662043004e-34, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 2.234379662043004e-34, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.0008680555555555555, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0008680555555555555, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.0008680555555555555, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 2.234379662043004e-34, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 2.234379662043004e-34, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 2.234379662043004e-34, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 2.234379662043004e-34, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555559, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555559, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555552, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555552, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555596, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.0008680555555555596, 0, 0
(0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0008680555555555566, 0, 0
(0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0008680555555555566, 0, 0
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0008680555555555566, 0, 0
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.0008680555555555566, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0034722222222222285, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0008680555555555588, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.0034722222222222285, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.0008680555555555588, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0034722222222222285, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0034722222222222285, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0008680555555555588, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.0008680555555555588, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0008680555555555566, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0008680555555555566, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0008680555555555566, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.0008680555555555566, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0034722222222222285, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0008680555555555588, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.0034722222222222285, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1), 3.502032769969759e-34, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0008680555555555588, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.0034722222222222285, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.0034722222222222285, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0008680555555555588, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.0008680555555555588, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.0008680555555555578, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0034722222222222264, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.0008680555555555578, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0034722222222222264, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.0008680555555555576, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.0008680555555555576, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.0034722222222222264, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.0034722222222222264, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0), 4.581606781764948e-34, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1), 4.581606781764948e-34, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0), 4.581606781764948e-34, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1), 4.581606781764948e-34, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0), 4.581606781764948e-34, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1), 4.581606781764948e-34, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0), 4.581606781764948e-34, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1), 4.581606781764948e-34, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555559, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555559, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555552, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555552, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555596, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.0008680555555555596, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0), 0.0008680555555555568, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0), 0.0008680555555555568, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0), 0.0008680555555555568, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1), 0.0008680555555555568, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0), 0.0008680555555555578, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0), 0.0008680555555555568, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1), 0.0008680555555555568, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0), 0.0008680555555555568, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1), 0.0008680555555555568, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1), 0.0034722222222222264, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0), 0.0008680555555555578, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0), 0.0008680555555555568, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1), 0.0008680555555555568, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0), 0.0008680555555555568, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1), 0.0008680555555555568, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1), 0.0034722222222222264, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0), 0.0008680555555555576, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1), 0.0008680555555555576, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1), 0.0034722222222222264, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1), 0.0034722222222222264, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0), 4.581606781764948e-34, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1), 4.581606781764948e-34, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0), 4.581606781764948e-34, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1), 4.581606781764948e-34, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0), 4.581606781764948e-34, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1), 4.581606781764948e-34, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0), 4.581606781764948e-34, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1), 4.581606781764948e-34, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1), 0.0008680555555555594, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555559, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555559, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555552, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555552, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555596, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1), 0.0008680555555555596, 0, 0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555559, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555559, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555552, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555552, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555596, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1), 0.0008680555555555596, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0), 0.0008680555555555559, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1), 0.0008680555555555559, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1), 0.0008680555555555552, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1), 0.0008680555555555552, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1), 0.0008680555555555596, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1), 0.0008680555555555596, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1), 0.0, 0.0, 0.0


==> anc/table_data/table_viii_1_b.txt <==
(1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555562, 0, 0
(1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.00038580246913580294, 0, 0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.00038580246913580294, 0, 0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.00038580246913580294, 0, 0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00038580246913580294, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0024112654320987683, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.0024112654320987683, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555562, 0, 0
(1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.00038580246913580294, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.00038580246913580294, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.00038580246913580294, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.00038580246913580294, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0024112654320987683, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0024112654320987683, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.00038580246913580294, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.00038580246913580294, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.00038580246913580294, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.00038580246913580294, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.0024112654320987683, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0024112654320987683, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.00038580246913580294, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.00038580246913580294, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.00038580246913580294, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.00038580246913580294, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0024112654320987683, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0024112654320987683, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0024112654320987705, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555574, 0, 0
(1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555574, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555574, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555574, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555574, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555574, 0, 0
(1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0024112654320987683, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0024112654320987683, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0024112654320987683, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0024112654320987683, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0003858024691358032, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.001736111111111113, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.001736111111111113, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.001736111111111113, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.001736111111111113, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.002411265432098769, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0003858024691358032, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.001736111111111113, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.001736111111111113, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.001736111111111113, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.001736111111111113, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.002411265432098769, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003858024691358032, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0003858024691358032, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.002411265432098769, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.002411265432098769, 0, 0
(1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0017361111111111143, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0017361111111111143, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0017361111111111143, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0017361111111111143, 0, 0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.001736111111111113, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.001736111111111113, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0017361111111111143, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0017361111111111143, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0017361111111111143, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0017361111111111143, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.001736111111111113, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.001736111111111113, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0017361111111111143, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0017361111111111143, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0017361111111111143, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.0017361111111111143, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.001736111111111113, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.001736111111111113, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0017361111111111143, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0017361111111111143, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0017361111111111143, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.0017361111111111143, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.001736111111111113, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.001736111111111113, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.0017361111111111138, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0024112654320987696, 0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0024112654320987696, 0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0024112654320987696, 0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.0024112654320987696, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0017361111111111145, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0017361111111111145, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0017361111111111145, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0017361111111111145, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0003858024691358032, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0017361111111111145, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0017361111111111145, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0017361111111111145, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0017361111111111145, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0003858024691358032, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.002411265432098769, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.002411265432098769, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.0003858024691358032, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.0003858024691358032, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555569, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555569, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555566, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555566, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.000868055555555558, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555574, 0, 0
(0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555574, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555574, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555574, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555574, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555574, 0, 0
(0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0024112654320987683, 0, 0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0024112654320987683, 0, 0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0024112654320987683, 0, 0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0024112654320987683, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0003858024691358032, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.001736111111111113, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.001736111111111113, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.001736111111111113, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.001736111111111113, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.002411265432098769, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0003858024691358032, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.001736111111111113, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.001736111111111113, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.001736111111111113, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.001736111111111113, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.002411265432098769, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0003858024691358032, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0003858024691358032, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.002411265432098769, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.002411265432098769, 0, 0
(0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0017361111111111143, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0017361111111111143, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0017361111111111143, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0017361111111111143, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.001736111111111113, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.001736111111111113, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0017361111111111143, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0017361111111111143, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0017361111111111143, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0017361111111111143, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.001736111111111113, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.001736111111111113, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0017361111111111143, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0017361111111111143, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0017361111111111143, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.0017361111111111143, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.001736111111111113, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.001736111111111113, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0017361111111111143, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0017361111111111143, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0017361111111111143, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.0017361111111111143, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.001736111111111113, 0, 0
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0026041666666666713, 0.9999999999999993, 0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.001736111111111113, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.001736111111111113, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.0017361111111111138, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0024112654320987696, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0024112654320987696, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0024112654320987696, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.0024112654320987696, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0017361111111111145, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0017361111111111145, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0017361111111111145, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0017361111111111145, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0003858024691358032, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0017361111111111145, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0017361111111111145, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0017361111111111145, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0017361111111111145, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0003858024691358032, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.002411265432098769, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.002411265432098769, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.0003858024691358032, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.0003858024691358032, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555569, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555569, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555566, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555566, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0003858024691358032, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.0003858024691358032, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0003858024691358031, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0003858024691358031, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0003858024691358032, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.0003858024691358032, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.001736111111111113, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.0003858024691358031, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.0003858024691358031, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.002411265432098769, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0024112654320987696, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0024112654320987696, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0024112654320987696, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.0024112654320987696, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0017361111111111145, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0017361111111111145, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0017361111111111145, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0017361111111111145, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0003858024691358032, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0017361111111111145, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0017361111111111145, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0017361111111111145, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0017361111111111145, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0003858024691358032, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.002411265432098769, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.002411265432098769, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.0003858024691358032, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.0003858024691358032, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555569, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555569, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555566, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555566, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0), 0.0024112654320987696, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0), 0.0024112654320987696, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0), 0.0024112654320987696, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1), 0.0024112654320987696, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0), 0.0017361111111111145, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1), 0.0017361111111111145, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0), 0.0017361111111111145, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1), 0.0017361111111111145, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1), 0.0003858024691358032, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0), 0.002411265432098769, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0), 0.0017361111111111145, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1), 0.0017361111111111145, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0), 0.0017361111111111145, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1), 0.0017361111111111145, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1), 0.0003858024691358032, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0), 0.002411265432098769, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1), 0.002411265432098769, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1), 0.0003858024691358032, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1), 0.0003858024691358032, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555569, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555569, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555566, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555566, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555569, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555569, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555566, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555566, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0), 0.0008680555555555569, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1), 0.0008680555555555569, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1), 0.0008680555555555566, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1), 0.0008680555555555566, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1), 0.0, 0.0, 0.0


==> anc/table_data/table_viii_1_c.txt <==
(1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.0008680555555555588, 0, 0
(1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0008680555555555588, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.0008680555555555588, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.0008680555555555588, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.0008680555555555588, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0008680555555555588, 0, 0
(1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555588, 0, 0
(1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555588, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555588, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555588, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555588, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555588, 0, 0
(1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555576, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555576, 0, 0
(1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.00038580246913580353, 0, 0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.00038580246913580353, 0, 0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.00038580246913580353, 0, 0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.00038580246913580353, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.002411265432098771, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.002411265432098771, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.002411265432098771, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.002411265432098771, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.00038580246913580353, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.00038580246913580353, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.00038580246913580353, 0, 0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.00038580246913580353, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.002411265432098771, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.002411265432098771, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.002411265432098771, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.002411265432098771, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.00038580246913580353, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.00038580246913580353, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.00038580246913580353, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.00038580246913580353, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.002411265432098771, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.002411265432098771, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.002411265432098771, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.002411265432098771, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.00038580246913580353, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.00038580246913580353, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.00038580246913580353, 0, 0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.00038580246913580353, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.002411265432098771, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.002411265432098771, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.001736111111111117, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.002411265432098771, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.002411265432098771, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.002411265432098773, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555588, 0, 0
(1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555588, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555588, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555588, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555588, 0, 0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555588, 0, 0
(1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.002411265432098773, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.002411265432098773, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.002411265432098773, 0, 0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.002411265432098773, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.00038580246913580364, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.002411265432098772, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.00038580246913580364, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.002411265432098772, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.00038580246913580364, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.00038580246913580364, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.002411265432098772, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.002411265432098772, 0, 0
(1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0017361111111111169, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0017361111111111169, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0017361111111111169, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0017361111111111169, 0, 0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.0017361111111111158, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0017361111111111158, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0017361111111111169, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0017361111111111169, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0017361111111111169, 0, 0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0017361111111111169, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0017361111111111158, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0017361111111111158, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0017361111111111169, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0017361111111111169, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0017361111111111169, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.0017361111111111169, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0017361111111111158, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0017361111111111158, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0017361111111111169, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0017361111111111169, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0017361111111111169, 0, 0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.0017361111111111169, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.0017361111111111158, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.0017361111111111158, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.0017361111111111164, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.002411265432098773, 0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.002411265432098773, 0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.002411265432098773, 0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.002411265432098773, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.002411265432098772, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.00038580246913580353, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.002411265432098772, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.00038580246913580353, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.002411265432098772, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.002411265432098772, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.00038580246913580353, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.00038580246913580353, 0, 0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555587, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555587, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555576, 0, 0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555576, 0, 0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555584, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.0008680555555555584, 0, 0
(0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555588, 0, 0
(0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555588, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555588, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0008680555555555588, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.0008680555555555588, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0008680555555555588, 0, 0
(0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.002411265432098773, 0, 0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.002411265432098773, 0, 0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.002411265432098773, 0, 0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.002411265432098773, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.00038580246913580364, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.002411265432098772, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.00038580246913580364, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.002411265432098772, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.00038580246913580364, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.00038580246913580364, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.002411265432098772, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.002411265432098772, 0, 0
(0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0017361111111111169, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0017361111111111169, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0017361111111111169, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0017361111111111169, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.0017361111111111158, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0017361111111111158, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0017361111111111169, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0017361111111111169, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0017361111111111169, 0, 0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0017361111111111169, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0017361111111111158, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0017361111111111158, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0017361111111111169, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0017361111111111169, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0017361111111111169, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.0017361111111111169, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0017361111111111158, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0017361111111111158, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0017361111111111169, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0017361111111111169, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0017361111111111169, 0, 0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.0017361111111111169, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.0017361111111111158, 0, 0
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.002604166666666674, 0.9999999999999992, 0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.0017361111111111158, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.0017361111111111158, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.0017361111111111164, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.002411265432098773, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.002411265432098773, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.002411265432098773, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.002411265432098773, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.002411265432098772, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.00038580246913580353, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.002411265432098772, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.00038580246913580353, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.002411265432098772, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.002411265432098772, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.00038580246913580353, 0, 0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.00038580246913580353, 0, 0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555587, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555587, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555576, 0, 0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555576, 0, 0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555584, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.0008680555555555584, 0, 0
(0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.002411265432098771, 0, 0
(0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.002411265432098771, 0, 0
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.002411265432098771, 0, 0
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.002411265432098771, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.00038580246913580364, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.002411265432098772, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.00038580246913580364, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.002411265432098772, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.00038580246913580364, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.00038580246913580364, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.002411265432098772, 0, 0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.002411265432098772, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.002411265432098771, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.002411265432098771, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.002411265432098771, 0, 0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.002411265432098771, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.00038580246913580364, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.002411265432098772, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.00038580246913580364, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.002411265432098772, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.00038580246913580364, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.00038580246913580364, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.002411265432098772, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.002411265432098772, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.002411265432098773, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.002411265432098773, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.002411265432098773, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.002411265432098773, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.002411265432098772, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.00038580246913580353, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.002411265432098772, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.00038580246913580353, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.002411265432098772, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.002411265432098772, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.00038580246913580353, 0, 0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.00038580246913580353, 0, 0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555587, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555587, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555576, 0, 0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555576, 0, 0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555584, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.0008680555555555584, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0), 0.002411265432098773, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0), 0.002411265432098773, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0), 0.002411265432098773, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1), 0.002411265432098773, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0), 0.002411265432098772, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1), 0.00038580246913580353, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0), 0.002411265432098772, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1), 0.0017361111111111162, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1), 0.00038580246913580353, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0), 0.002411265432098772, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1), 0.002411265432098772, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1), 0.00038580246913580353, 0, 0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1), 0.00038580246913580353, 0, 0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555587, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555587, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555576, 0, 0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555576, 0, 0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555584, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1), 0.0008680555555555584, 0, 0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0), 0.0008680555555555587, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1), 0.0008680555555555587, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1), 0.0008680555555555576, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555576, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555584, 0, 0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1), 0.0008680555555555584, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0), 0.0008680555555555587, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1), 0.0008680555555555587, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1), 0.0008680555555555576, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1), 0.0008680555555555576, 0, 0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1), 0.0008680555555555584, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1), 0.0008680555555555584, 0, 0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1), 0.0, 0.0, 0.0


==> anc/table_data/table_viii_2.txt <==
(1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0), 0.0008680555555555581, 0, 0
(1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0), 0.0008680555555555566, 0, 0
(1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0), 0.0008680555555555581, 0, 0
(1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0), 0.0008680555555555582, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0), 0.000868055555555558, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0), 0.000868055555555558, 0, 0
(1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1), 0.000868055555555558, 0, 0
(1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0), 0.000868055555555557, 0, 0
(1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0), 0.0008680555555555568, 0, 0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1), 0.0008680555555555569, 0, 0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0), 0.0008680555555555572, 0, 0
(1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0), 0.002604166666666673, 0, 0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0), 0.000868055555555558, 0, 0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0), 0.004340277777777788, 0, 0
(1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1), 0.004340277777777788, 0, 0
(1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0), 0.0008680555555555569, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0), 0.00434027777777779, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1), 0.004340277777777788, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0), 0.002604166666666673, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1), 0.002604166666666673, 0, 0
(1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1), 0.002604166666666674, 0, 0
(1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0), 0.0008680555555555575, 0, 0
(1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0), 0.0008680555555555575, 0, 0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0), 0.0008680555555555574, 0, 0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0), 0.0008680555555555574, 0, 0
(1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1), 0.0008680555555555574, 0, 0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0), 0.0008680555555555574, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0), 0.004340277777777789, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1), 0.00434027777777779, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0), 0.002604166666666671, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1), 0.0026041666666666717, 0, 0
(1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1), 0.002604166666666674, 0, 0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0), 0.0026041666666666704, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1), 0.002604166666666671, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1), 0.002604166666666674, 0, 0
(1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1), 0.007812500000000016, 0, 0
(1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.001736111111111115, 0, 0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.0017361111111111145, 0, 0
(1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.0026041666666666717, 0, 0
(1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0008680555555555566, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0017361111111111147, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.002604166666666672, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0008680555555555569, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0034722222222222277, 0, 0
(1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.001736111111111114, 0, 0
(1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0017361111111111145, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.0017361111111111151, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.000868055555555558, 0, 0
(1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.0017361111111111154, 0, 0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0008680555555555571, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0008680555555555568, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0017361111111111145, 0, 0
(1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.0026041666666666717, 0, 0
(1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0017361111111111151, 0, 0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0017361111111111158, 0, 0
(1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.002604166666666673, 0, 0
(1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.0017361111111111151, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0017361111111111164, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.000868055555555558, 0, 0
(1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0017361111111111158, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0017361111111111145, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.0017361111111111147, 0, 0
(1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0017361111111111145, 0, 0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.0008680555555555568, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.0017361111111111151, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0026041666666666713, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0008680555555555571, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0008680555555555568, 0, 0
(1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0017361111111111158, 0, 0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0008680555555555569, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0017361111111111154, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0026041666666666735, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0008680555555555578, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0034722222222222294, 0, 0
(1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0017361111111111151, 0, 0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0008680555555555574, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0008680555555555574, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0017361111111111154, 0, 0
(1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.002604166666666671, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0008680555555555576, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.0017361111111111145, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0026041666666666713, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0008680555555555574, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0008680555555555574, 0, 0
(1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.001736111111111116, 0, 0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0008680555555555571, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.0034722222222222294, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0017361111111111151, 0, 0
(1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.0026041666666666704, 0, 0
(1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.0017361111111111151, 0, 0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0008680555555555576, 0, 0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.002604166666666673, 0, 0
(1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.001736111111111114, 0, 0
(1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.0008680555555555571, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0026041666666666713, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.0017361111111111145, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.0034722222222222277, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.0008680555555555569, 0, 0
(1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0017361111111111143, 0, 0
(1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.0017361111111111151, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.001736111111111115, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.000868055555555558, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.0008680555555555571, 0, 0
(1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.001736111111111115, 0, 0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.0008680555555555568, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.0008680555555555576, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.0017361111111111156, 0, 0
(1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.0026041666666666717, 0, 0
(1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.0017361111111111158, 0, 0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.0008680555555555578, 0, 0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.002604166666666673, 0, 0
(1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0017361111111111145, 0, 0
(1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.001736111111111116, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0017361111111111147, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.000868055555555558, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0008680555555555571, 0, 0
(1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0017361111111111158, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.0017361111111111136, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.001736111111111115, 0, 0
(1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.0017361111111111147, 0, 0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.0008680555555555566, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.002604166666666672, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.0017361111111111158, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0008680555555555568, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0008680555555555576, 0, 0
(1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0017361111111111154, 0, 0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0008680555555555576, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0026041666666666713, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.0017361111111111154, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0034722222222222294, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.0008680555555555571, 0, 0
(1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.0017361111111111151, 0, 0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0008680555555555574, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0008680555555555574, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.001736111111111116, 0, 0
(1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.0026041666666666717, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0008680555555555569, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.002604166666666672, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0017361111111111158, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0008680555555555574, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0008680555555555574, 0, 0
(1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0017361111111111154, 0, 0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0034722222222222294, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.0008680555555555578, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0017361111111111151, 0, 0
(1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.002604166666666671, 0, 0
(1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.0008680555555555581, 0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.0008680555555555576, 0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.0008680555555555582, 0, 0
(1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.0008680555555555576, 0, 0
(1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0008680555555555579, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.0008680555555555579, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0008680555555555576, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.0008680555555555576, 0, 0
(1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0008680555555555575, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0008680555555555572, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0008680555555555572, 0, 0
(1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.000868055555555557, 0, 0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.0008680555555555568, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0008680555555555566, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0008680555555555571, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0008680555555555562, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.0008680555555555571, 0, 0
(1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.000868055555555557, 0, 0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0008680555555555581, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0008680555555555582, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0008680555555555576, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0008680555555555578, 0, 0
(1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.0008680555555555576, 0, 0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0008680555555555579, 0, 0
(1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.000868055555555558, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.0008680555555555572, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.000868055555555557, 0, 0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.0008680555555555575, 0, 0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0008680555555555568, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0008680555555555566, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0008680555555555568, 0, 0
(1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.0008680555555555568, 0, 0
(1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.000868055555555557, 0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.0008680555555555577, 0, 0
(1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.0008680555555555574, 0, 0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.0008680555555555572, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0008680555555555575, 0, 0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0008680555555555572, 0, 0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.002604166666666673, 0, 0
(1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.000868055555555558, 0, 0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0008680555555555568, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0008680555555555574, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.0008680555555555576, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0008680555555555576, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0008680555555555569, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.0008680555555555576, 0, 0
(1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.000868055555555557, 0, 0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0008680555555555576, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.0008680555555555569, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.000868055555555557, 0, 0
(1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0008680555555555574, 0, 0
(1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555574, 0, 0
(1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0), 0.0026041666666666726, 0, 0
(0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0), 0.002604166666666672, 0.9999999999999998, 0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0), 0.0008680555555555577, 0, 0
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0), 0.002604166666666672, 0.18350341907227394, 2
(0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1), 0.0026041666666666713, 0.18350341907227372, 2
(0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0), 0.000868055555555557, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0), 0.0026041666666666713, 0.18350341907227394, 2
(0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1), 0.002604166666666672, 0.18350341907227394, 2
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0), 0.001736111111111114, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1), 0.001736111111111114, 0, 0
(0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1), 0.0026041666666666713, 0.9999999999999989, 0
(0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0), 0.002604166666666672, 0, 0
(0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0), 0.0026041666666666726, 0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0), 0.0026041666666666717, 0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0), 0.0026041666666666717, 0, 0
(0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1), 0.0026041666666666717, 0, 0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0), 0.0008680555555555577, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0), 0.002604166666666674, 0.18350341907227363, 2
(0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1), 0.002604166666666674, 0.1835034190722736, 2
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1), 0.0026041666666666726, 0.9999999999999996, 0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0), 0.001736111111111115, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1), 0.001736111111111115, 0, 0
(0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1), 0.002604166666666672, 0.9999999999999993, 0
(0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1), 0.002604166666666673, 0, 0
(0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0), 0.002604166666666672, 0.9999999999999996, 0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0), 0.0008680555555555577, 0, 0
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0), 0.0026041666666666726, 0.18350341907227397, 2
(0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1), 0.0026041666666666713, 0.1835034190722741, 2
(0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0), 0.0008680555555555575, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0), 0.002604166666666673, 0.1835034190722736, 2
(0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1), 0.0026041666666666726, 0.18350341907227424, 2
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0), 0.0017361111111111151, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1), 0.0017361111111111145, 0, 0
(0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1), 0.0026041666666666726, 0.9999999999999993, 0
(0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0), 0.002604166666666672, 0.9999999999999996, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0), 0.0008680555555555578, 0, 0
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0), 0.002604166666666673, 0.1835034190722739, 2
(0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1), 0.002604166666666672, 0.1835034190722739, 2
(0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0), 0.0008680555555555572, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0), 0.002604166666666672, 0.183503419072274, 2
(0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1), 0.002604166666666673, 0.18350341907227405, 2
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0), 0.0017361111111111145, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1), 0.0017361111111111151, 0, 0
(0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1), 0.0026041666666666717, 0.9999999999999998, 0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0), 0.0008680555555555575, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0), 0.0026041666666666748, 0.18350341907227366, 2
(0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1), 0.002604166666666674, 0.1835034190722736, 2
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0), 0.0017361111111111147, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1), 0.002604166666666672, 0.9999999999999998, 0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0), 0.0017361111111111154, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1), 0.0017361111111111145, 0, 0
(0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1), 0.0026041666666666726, 0.9999999999999997, 0
(0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1), 0.002604166666666673, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0), 0.0008680555555555575, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0), 0.002604166666666674, 0.18350341907227383, 2
(0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1), 0.0026041666666666743, 0.18350341907227366, 2
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0), 0.0017361111111111145, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1), 0.0017361111111111158, 0, 0
(0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1), 0.0026041666666666726, 0.9999999999999998, 0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0), 0.0017361111111111145, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1), 0.0017361111111111147, 0, 0
(0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1), 0.0026041666666666717, 0.9999999999999998, 0
(0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1), 0.002604166666666673, 0, 0
(0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.002604166666666673, 0.18350341907227405, 2
(0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.0008680555555555582, 0, 0
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.003182870370370378, 0.04009847625427587, 2
(0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.003761574074074084, 0.02331242640776381, 2
(0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.000868055555555557, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0028935185185185266, 0.08889096613821543, 2
(0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.0031828703703703793, 0.04009847625427605, 2
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.002604166666666673, 0, 0
(0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0026041666666666726, 0.183503419072274, 2
(0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.002604166666666672, 0.1835034190722739, 2
(0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0008680555555555577, 0, 0
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0028935185185185266, 0.08889096613821487, 2
(0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.003182870370370378, 0.040098476254275664, 2
(0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.0008680555555555566, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.0031828703703703793, 0.040098476254275754, 2
(0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.0037615740740740834, 0.02331242640776392, 2
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.0017361111111111147, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.002604166666666671, 0, 0
(0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.002604166666666672, 0.18350341907227405, 2
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0008680555555555575, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.002893518518518526, 0.08889096613821508, 2
(0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.00318287037037038, 0.04009847625427526, 2
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0017361111111111158, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.002604166666666673, 0, 0
(0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.002604166666666672, 0.1835034190722742, 2
(0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.0017361111111111147, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.001736111111111115, 0, 0
(0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.002604166666666673, 0.1835034190722741, 2
(0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.004340277777777787, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0008680555555555575, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.002893518518518526, 0.08889096613821475, 2
(0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.003182870370370379, 0.040098476254276094, 2
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0017361111111111156, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.001736111111111116, 0, 0
(0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.002604166666666673, 0.18350341907227377, 2
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.0017361111111111151, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.002604166666666672, 0, 0
(0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.002604166666666672, 0.18350341907227402, 2
(0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.00434027777777779, 0, 0
(0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.0026041666666666735, 0.1835034190722735, 2
(0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0008680555555555581, 0, 0
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.002893518518518526, 0.08889096613821491, 2
(0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.0031828703703703784, 0.040098476254275275, 2
(0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.000868055555555557, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.002893518518518526, 0.08889096613821491, 2
(0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0031828703703703793, 0.04009847625427619, 2
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0017361111111111151, 0, 0
(0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.002604166666666674, 0.18350341907227366, 2
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.002604166666666673, 0, 0
(0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0008680555555555568, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0008680555555555576, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.003182870370370379, 0.04009847625427582, 2
(0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.003761574074074083, 0.0233124264077641, 2
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.002604166666666671, 0, 0
(0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.002604166666666674, 0.1835034190722737, 2
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0017361111111111145, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.0026041666666666748, 0, 0
(0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.0026041666666666748, 0.18350341907227383, 2
(0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.0043402777777777875, 0, 0
(0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555574, 0, 0
(0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0), 0.0026041666666666735, 0.18350341907227366, 2
(0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0), 0.0008680555555555576, 0, 0
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0), 0.003761574074074084, 0.02331242640776399, 2
(0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1), 0.0031828703703703767, 0.04009847625427582, 2
(0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0), 0.0008680555555555568, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0), 0.0031828703703703763, 0.040098476254275955, 2
(0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1), 0.002893518518518526, 0.08889096613821498, 2
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0), 0.0026041666666666717, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1), 0.0017361111111111145, 0, 0
(0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1), 0.0026041666666666713, 0.18350341907227366, 2
(0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0), 0.0026041666666666726, 0.18350341907227394, 2
(0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0), 0.0008680555555555581, 0, 0
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0), 0.0031828703703703797, 0.040098476254275844, 2
(0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1), 0.0028935185185185257, 0.0888909661382148, 2
(0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0), 0.0008680555555555571, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0), 0.003761574074074083, 0.023312426407763962, 2
(0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1), 0.003182870370370378, 0.0400984762542757, 2
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0), 0.002604166666666672, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1), 0.002604166666666672, 0.18350341907227424, 2
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0), 0.0008680555555555575, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0), 0.0031828703703703784, 0.04009847625427594, 2
(0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1), 0.0028935185185185266, 0.08889096613821487, 2
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0), 0.0026041666666666726, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1), 0.0017361111111111147, 0, 0
(0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1), 0.002604166666666672, 0.1835034190722738, 2
(0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0), 0.0017361111111111145, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1), 0.0017361111111111151, 0, 0
(0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1), 0.0026041666666666726, 0.18350341907227397, 2
(0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1), 0.004340277777777788, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0), 0.0008680555555555575, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0), 0.0031828703703703793, 0.040098476254275706, 2
(0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1), 0.0028935185185185266, 0.08889096613821487, 2
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0), 0.0017361111111111164, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1), 0.002604166666666673, 0.18350341907227408, 2
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0), 0.002604166666666671, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1), 0.0017361111111111158, 0, 0
(0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1), 0.0026041666666666726, 0.18350341907227402, 2
(0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1), 0.004340277777777787, 0, 0
(0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0), 0.002604166666666673, 0.18350341907227347, 2
(0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0), 0.0008680555555555581, 0, 0
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0), 0.003182870370370379, 0.04009847625427555, 2
(0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1), 0.002893518518518526, 0.08889096613821487, 2
(0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0), 0.000868055555555557, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0), 0.003182870370370379, 0.040098476254275775, 2
(0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1), 0.0028935185185185266, 0.0888909661382148, 2
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0), 0.0017361111111111151, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1), 0.0017361111111111154, 0, 0
(0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1), 0.0026041666666666743, 0.18350341907227344, 2
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1), 0.002604166666666673, 0, 0
(0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1), 0.000868055555555558, 0, 0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1), 0.0008680555555555568, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0), 0.0008680555555555576, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0), 0.003761574074074084, 0.023312426407763976, 2
(0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1), 0.0031828703703703793, 0.04009847625427587, 2
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0), 0.0026041666666666735, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1), 0.001736111111111115, 0, 0
(0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1), 0.0026041666666666743, 0.1835034190722735, 2
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0), 0.0026041666666666713, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1), 0.0017361111111111151, 0, 0
(0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1), 0.002604166666666674, 0.1835034190722735, 2
(0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1), 0.004340277777777788, 0, 0
(0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555574, 0, 0
(0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0), 0.0026041666666666726, 0.9999999999999998, 0
(0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0), 0.0008680555555555581, 0, 0
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0), 0.002604166666666674, 0.183503419072274, 2
(0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1), 0.002604166666666673, 0.183503419072274, 2
(0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0), 0.000868055555555557, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0), 0.0026041666666666713, 0.18350341907227388, 2
(0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1), 0.002604166666666673, 0.18350341907227394, 2
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0), 0.001736111111111115, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1), 0.0017361111111111154, 0, 0
(0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1), 0.002604166666666673, 0.9999999999999998, 0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1), 0.002604166666666672, 0, 0
(0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1), 0.0008680555555555581, 0, 0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1), 0.0008680555555555566, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0), 0.0008680555555555572, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0), 0.0026041666666666726, 0.18350341907227416, 2
(0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1), 0.002604166666666673, 0.18350341907227366, 2
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0), 0.0017361111111111158, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1), 0.0017361111111111158, 0, 0
(0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1), 0.002604166666666673, 0.9999999999999992, 0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0), 0.0017361111111111145, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1), 0.001736111111111114, 0, 0
(0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1), 0.002604166666666672, 0.9999999999999996, 0
(0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1), 0.002604166666666673, 0, 0
(0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1), 0.0008680555555555572, 0, 0
(0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1), 0.002604166666666673, 0, 0
(0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1), 0.0008680555555555581, 0, 0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1), 0.000868055555555557, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1), 0.0026041666666666726, 0, 0
(0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1), 0.0008680555555555582, 0, 0
(0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1), 0.0008680555555555568, 0, 0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0), 0.0, 0.0, 0.0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1), 0.0008680555555555577, 0, 0
(0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1), 0.0, 0.0, 0.0
(0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1), 0.0008680555555555575, 0, 0

